Simultaneous analysis of approximate leave-one-out cross-validation and mean-field inference II: General convex penalties

For smooth penalties and group Lasso, Part I (https://arxiv.org/abs/2501.02624) analyzed approximate leave-one-out (ALO) cross-validation by comparing its weights with the trace correction used in mean-field inference. For a $C^2$ penalty $R$, the matrix entering these corrections is $A=[\nabla^2R(\widehat b)+X^TDX]^{-1}$, where $\widehat b$ is the full-data estimator and $D$ is the diagonal matrix of fitted loss curvatures; for group Lasso, the penalty and loss curvatures are first restricted to the active support before taking the pseudoinverse. The obstacle to extending this argument to general convex penalties was the lack of an explicit formula for the matrix $A$ entering these corrections. For every finite-valued strongly convex penalty, we construct such a matrix from ordinary derivatives of the penalty response at the observed subgradient. Its projection--pseudoinverse formula separates the response space and penalty curvature, fixed by conditioning, from the explicit design dependence. This supplies the missing ingredient to extend the probabilistic argument of Part~I. The construction recovers the inverse Hessian for smooth penalties and the active-group inverse for group Lasso, including inactive boundary groups. In the proportional regime, for Gaussian designs with general positive-definite covariance and covariance-scaled strong convexity, we obtain unconditional bounds comparing both ALO and mean-field predictions with exact leave-one-out predictions in regression and single-index models. The expected average squared prediction error is $O(n^{-1})$, and the expected absolute criterion error is $O(n^{-1/2})$, under bounded, 1-Lipschitz loss scores and suitable test functions. The matrix and ALO weights use only observed data; the mean-field correction additionally uses the design covariance. The proofs are formalized in Lean~4.

==> anc/lean_alo/ALO.lean <==
module

public import ALO.Estimator.GaussianALOUnconditional
public import ALO.Estimator.EmpiricalALOUnconditional
public import ALO.Estimator.RegressionALOUnconditional
public import ALO.Estimator.GroupLassoALOUnconditional
public import ALO.Estimator.GroupLassoRegressionALOUnconditional
public import ALO.Estimator.GroupLassoPrescribedCovarianceALOUnconditional
public import ALO.MeasureTheory.GaussianNormExponential
public import ALO.MeasureTheory.GaussianNormTail
public import ALO.Estimator.GaussianDesignRowLaw
public import ALO.Estimator.GaussianDesignRowTail
public import ALO.Estimator.SignalALOGlobalEnvelope
public import ALO.Estimator.SignalCovarianceALOTail
public import ALO.MeasureTheory.RemovePredictionEvent
public import ALO.Estimator.SignalCovarianceALOUnconditional
public import ALO.Estimator.SingleIndexALOUnconditional

public import ALO.Estimator.SignalCovarianceALO
public import ALO.Estimator.SignalCovariancePredictionMoments
public import ALO.MeasureTheory.PredictionBridge
public import ALO.Estimator.SignalCovarianceALOComparison
public import ALO.Estimator.SignalCovarianceALOBounds
public import ALO.Estimator.SingleIndexALO

public import ALO.Estimator.SignalCovarianceWeight
public import ALO.Estimator.ParametricSignalWeight
public import ALO.Estimator.SignalCovarianceWeightBounds
public import ALO.Estimator.SingleIndexWeight

public import ALO.Estimator.SignalSliceRemainderAveraging
public import ALO.Estimator.SignalRemainderCoordinates
public import ALO.Estimator.SignalAdaptiveRemainderAveraging
public import ALO.Estimator.SignalAdaptiveWeightBounds

public import ALO.Estimator.ProductDesignDirectionGeometry
public import ALO.Estimator.SignalProductFiberGeometry
public import ALO.Estimator.Section3DeterminantTilted
public import ALO.Estimator.SignalProductFiberLaw
public import ALO.Estimator.SignalFiberRemainder
public import ALO.Estimator.SignalProductRank
public import ALO.Estimator.SignalSliceConditionalRemainder

public import ALO.Estimator.SignalSliceChartFubini
public import ALO.Estimator.SignalSliceChartKernel
public import ALO.Estimator.SignalSliceChartDisintegration
public import ALO.Estimator.SignalSliceChartOutputCoordinates
public import ALO.Estimator.SignalSliceChartOutputKernel
public import ALO.Estimator.SignalSliceChartCover
public import ALO.Estimator.SignalSliceDeterminantLaw
public import ALO.Estimator.SignalSliceGlobalDisintegration

public import ALO.Estimator.SignalSliceFiberInverse
public import ALO.Estimator.SignalSliceCanonicalFiber
public import ALO.Estimator.SignalSliceFiberGaussian
public import ALO.Estimator.SignalSliceChartWeightedFiber

public import ALO.Estimator.SignalSliceCurvature
public import ALO.Estimator.SignalSliceNormalVariation
public import ALO.Estimator.SignalSliceNormalInverse
public import ALO.Estimator.SignalSliceNormalTrace
public import ALO.Estimator.SignalSliceNormalLogDet
public import ALO.Estimator.SignalSliceDeterminantWeight
public import ALO.Estimator.SignalSliceChartCurvature

public import ALO.Estimator.SignalSliceTransverseSection
public import ALO.Estimator.SignalSliceChartCoordinates
public import ALO.Estimator.SignalSliceChartRegularity
public import ALO.Estimator.SignalSliceChartDifferentiability
public import ALO.Estimator.SignalSliceChartJacobian
public import ALO.Estimator.SignalSliceGoodOutputs
public import ALO.Estimator.SignalSliceChartChangeOfVariables

public import ALO.Estimator.SignalSliceKKTResidual
public import ALO.Estimator.SignalSliceNormalForcing
public import ALO.Estimator.SignalSliceKKTDifferentiability
public import ALO.Estimator.SignalSliceNormalEquiv
public import ALO.Estimator.SignalSliceFiberNormal

public import ALO.Estimator.DegenerateSignalSlice
public import ALO.Estimator.SignalSliceFiberGeometry
public import ALO.Estimator.SignalSliceFiberLift
public import ALO.Estimator.SignalSliceKKTTangent
public import ALO.Estimator.SignalAdaptiveRegularRemainder

public import ALO.Estimator.FreeLossForcingRange
public import ALO.Estimator.FiniteRankWeightTransfer
public import ALO.Estimator.ALOOperatorTransfer
public import ALO.Estimator.PenaltyResponseRank
public import ALO.Estimator.LinearResponseOperator
public import ALO.LinearAlgebra.SymmetricPseudoInverse
public import ALO.Estimator.LinearResponseCovariance
public import ALO.Estimator.PenaltyResponse
public import ALO.Estimator.PenaltyResponseBlowup
public import ALO.Estimator.PenaltyResponseJet
public import ALO.Estimator.ResponseOperatorRank
public import ALO.Estimator.PenaltyResponseComparison
public import ALO.Estimator.MeanFieldOperatorTransfer
public import ALO.MeasureTheory.CompactLexSelection
public import ALO.MeasureTheory.CompactClusterSelection
public import ALO.Estimator.PenaltyBlowupSelection
public import ALO.Estimator.MaximalResponseSelection
public import ALO.Estimator.DataDrivenResponseOperator
public import ALO.Estimator.DataDrivenOperatorComparison
public import ALO.Estimator.DataDrivenSmoothRecovery
public import ALO.Convex.SubgradientSmoothSplit
public import ALO.Convex.GroupLassoSmoothSplit
public import ALO.Estimator.QuadraticConeResponse
public import ALO.Estimator.GroupLassoResponseBlowup
public import ALO.Estimator.DataDrivenGroupRecovery
public import ALO.Estimator.DataDrivenALOWeights
public import ALO.Estimator.GaussianFiniteRankALOTransfer
public import ALO.Estimator.DataDrivenStatisticalTransfer
public import ALO.Estimator.DataDrivenEmpiricalJet
public import ALO.LinearAlgebra.MeasurableRank
public import ALO.Estimator.DataDrivenSignalOperator
public import ALO.Estimator.DataDrivenSignalStatistics
public import ALO.Estimator.DataDrivenSignalALO
public import ALO.Estimator.PenaltyModelJetCovariance
public import ALO.Estimator.DataDrivenCovarianceSignalOperator
public import ALO.Estimator.SignalOperatorStatistics
public import ALO.Estimator.SignalOperatorALO
public import ALO.Estimator.DataDrivenCovarianceObserved
public import ALO.Estimator.DataDrivenCovarianceBounds
public import ALO.Estimator.DataDrivenSingleIndex
public import ALO.Estimator.DataDrivenRegression
public import ALO.Estimator.DataDrivenGroupLasso
public import ALO.Estimator.EmpiricalDesignSelection
public import ALO.Estimator.EmpiricalDerivativeStatisticalTransfer
public import ALO.Estimator.OrdinaryEmpiricalRegression
public import ALO.Estimator.OrdinaryPenaltyAlgebra
public import ALO.Estimator.OrdinaryPenaltyGroupRecovery
public import ALO.Estimator.OrdinaryPenaltyRegression
public import ALO.Estimator.ManuscriptCriterion
public import ALO.Estimator.GroupLassoSignalRank
public import ALO.Estimator.SignalAdaptiveWeightDenominator
public import ALO.Estimator.SignalAdaptiveWeightStatistics
public import ALO.Estimator.GroupLassoSignalWeightTransfer
public import ALO.Estimator.GroupLassoSignalWeightAveraging

public import ALO.LinearAlgebra.CovarianceEnergy
public import ALO.Estimator.GroupLassoCovarianceSignalSlice
public import ALO.Estimator.GroupLassoCovarianceSignalModel
public import ALO.Estimator.SignalAdaptiveCovarianceCoordinates
public import ALO.Estimator.SignalAdaptiveCovarianceBounds
public import ALO.Estimator.GroupLassoSingleIndexCovariance
public import ALO.MeasureTheory.UniformNonnegativeAveraging
public import ALO.Estimator.ParametricSignalCovarianceMeasurability
public import ALO.Estimator.SingleIndexCovarianceAveraging
public import ALO.Estimator.SingleIndexScoreLink
public import ALO.Estimator.SingleIndexMeanField

public import ALO.Estimator.ScoreNormalizedEstimator
public import ALO.Estimator.SignalAdaptiveEstimator
public import ALO.Estimator.SignalAdaptiveDerivative
public import ALO.Estimator.SignalAdaptiveMeanFieldModel
public import ALO.Estimator.GroupLassoSignalAdaptiveModel

public import ALO.Estimator.GaussianMeanFieldModel
public import ALO.Estimator.GaussianMeanFieldStein
public import ALO.Estimator.GaussianMeanFieldBounds
public import ALO.Estimator.GaussianMeanFieldTests
public import ALO.Estimator.MeasurableOperatorSpecification
public import ALO.Estimator.MeasurableSliceSpecification
public import ALO.Estimator.SignalAdaptiveCoordinates
public import ALO.Estimator.GroupLassoSignalSlice

public import ALO.Estimator.MeasurableScoreFamily
public import ALO.Estimator.SingleIndexSliceOperator
public import ALO.Estimator.SignalDesignDisintegration
public import ALO.Estimator.AbstractMeanFieldRowStein

public import ALO.Estimator.GroupLassoMeanFieldTraceBridge
public import ALO.Estimator.MeasurableGroupLassoMeanField
public import ALO.Estimator.GroupLassoMeanFieldTraceAveraging
public import ALO.Estimator.GroupLassoUnconditionalMeanField
public import ALO.Estimator.GroupLassoPrescribedCovarianceMeanField

public import ALO.Estimator.RankOneWeightTransfer
public import ALO.Estimator.GroupLassoCovarianceWeightBridge
public import ALO.Estimator.MeasurableGroupLassoWeight
public import ALO.Estimator.GroupLassoCovarianceWeightAveraging
public import ALO.Estimator.GroupLassoPrescribedCovarianceWeight
public import ALO.LinearAlgebra.CovarianceOperatorBounds
public import ALO.Estimator.GroupLassoFeatureForcing
public import ALO.Estimator.GroupLassoCovarianceForcing
public import ALO.Estimator.GroupLassoCovariancePrediction
public import ALO.Estimator.GroupLassoCovarianceAveraging
public import ALO.Estimator.GroupLassoCovarianceMeanField
public import ALO.Estimator.GroupLassoCovarianceTest
public import ALO.Estimator.GroupLassoPrescribedCovarianceALO
public import ALO.LinearAlgebra.MeasurableCoerciveInverse
public import ALO.LinearAlgebra.MeasurableGroupLassoInverse
public import ALO.Estimator.MeasurableGroupLassoOperator
public import ALO.Estimator.GroupLassoPredictionAveraging
public import ALO.Estimator.GroupLassoMeanFieldComparison
public import ALO.Estimator.GroupLassoTestComparison
public import ALO.Estimator.GroupLassoRegressionALO
public import ALO.Convex.GroupLassoDerivative
public import ALO.Estimator.GroupLassoTangent
public import ALO.Estimator.GroupLassoEmpiricalOperator
public import ALO.Estimator.GroupLassoPredictionBridge

public import ALO.Estimator.CovarianceALO
public import ALO.Estimator.CovarianceWeight
public import ALO.Estimator.GroupLassoCovarianceALO

public import ALO.Convex.GroupLasso
public import ALO.LinearAlgebra.CovarianceTransport
public import ALO.LinearAlgebra.GroupLassoInverse
public import ALO.Estimator.CovarianceCoordinates

public import Mathlib.Analysis.InnerProductSpace.PiL2
public import Mathlib.Analysis.InnerProductSpace.Projection.FiniteDimensional
public import Mathlib.Analysis.InnerProductSpace.Symmetric
public import Mathlib.Analysis.Convex.Strong
public import ALO.LinearAlgebra.TangentRelation
public import ALO.LinearAlgebra.CyclicMonotonicity
public import ALO.Estimator.SubgradientDerivative
public import ALO.LinearAlgebra.CoerciveInverse
public import ALO.LinearAlgebra.RestrictedInverse
public import ALO.LinearAlgebra.AmbientInverse
public import ALO.LinearAlgebra.EquivNormDet
public import ALO.LinearAlgebra.KKTDataEuclidean
public import ALO.LinearAlgebra.TraceRestriction
public import ALO.LinearAlgebra.LogDetDerivative
public import ALO.LinearAlgebra.ReducedCurvatureLogDetDerivative
public import ALO.LinearAlgebra.ProjectionDeterminant
public import ALO.Estimator.CanonicalOperator
public import ALO.Estimator.MeasurableOperator
public import ALO.Estimator.FiberGeometry
public import ALO.Estimator.FiberLift
public import ALO.Estimator.FiberLiftRegularity
public import ALO.Estimator.FiberTangent
public import ALO.Estimator.TangentConeEstimate
public import ALO.Estimator.FiberForcing
public import ALO.Estimator.MeasurableDesignFiberProjection
public import ALO.Estimator.OrthogonalDesignFiberProjection
public import ALO.Estimator.DifferentialForcing
public import ALO.Estimator.DifferentiabilityPropagation
public import ALO.Estimator.KKTResidual
public import ALO.Estimator.FiberDifferentiability
public import ALO.Estimator.MeasurableKKTSection
public import ALO.Estimator.TransverseKKTSection
public import ALO.Estimator.KKTChartCoordinates
public import ALO.Estimator.TransverseForcing
public import ALO.Estimator.KKTChartDifferentiability
public import ALO.Estimator.KKTChartJacobian
public import ALO.Estimator.KKTChartChangeOfVariables
public import ALO.Estimator.KKTChartFubini
public import ALO.Estimator.KKTChartFiberGaussian
public import ALO.Estimator.KKTChartOutputKernel
public import ALO.Estimator.KKTGlobalDisintegration
public import ALO.Estimator.LogDetFiberGradient
public import ALO.Estimator.DeterminantGaussianIntegrationByParts
public import ALO.Estimator.InverseDesignRegularity
public import ALO.Estimator.InverseDesignDerivative
public import ALO.Estimator.InverseDesignEnergy
public import ALO.LinearAlgebra.OrthonormalEnergy
public import ALO.Estimator.ProjectedInverseDesignEnergy
public import ALO.Estimator.SummedInverseRowStein
public import ALO.Estimator.InverseRemainderCorrection
public import ALO.Estimator.FiberProjectionDefects
public import ALO.Estimator.FiberRemainderBound
public import ALO.Estimator.FiberRemainderTransport
public import ALO.Estimator.EmpiricalFiberInverse
public import ALO.Estimator.EmpiricalConditionalRemainder
public import ALO.Estimator.EmpiricalRemainderAveraging
public import ALO.Estimator.GaussianDesignSpectralMoments
public import ALO.Estimator.EmpiricalRegularRemainder
public import ALO.Estimator.DegenerateEmpiricalOperator
public import ALO.Estimator.EmpiricalRemainderBound
public import ALO.Estimator.ParametricEmpiricalRemainder
public import ALO.Estimator.RegressionRemainder
public import ALO.Estimator.EmpiricalWeightBound
public import ALO.Estimator.ParametricEmpiricalWeight
public import ALO.Estimator.RegressionWeightBound
public import ALO.Estimator.LeaveOneOutStability
public import ALO.Estimator.EstimatorNormBounds
public import ALO.Estimator.MeanFieldDerivativeEnergy
public import ALO.Estimator.MeanFieldDecomposition
public import ALO.Estimator.MeanFieldRowSlice
public import ALO.Estimator.GaussianRowDisintegration
public import ALO.Estimator.ConditionalMeanFieldStein
public import ALO.Estimator.MeanFieldSteinAveraging
public import ALO.MeasureTheory.GaussianProjectedMoments
public import ALO.Estimator.GaussianDesignProjectedMoments
public import ALO.Estimator.EmpiricalMeanFieldBound
public import ALO.Estimator.EmpiricalMeanFieldRate
public import ALO.Estimator.ParametricEmpiricalMeanField
public import ALO.Estimator.RegressionMeanField
public import ALO.MeasureTheory.PredictionTestComparison
public import ALO.Estimator.MeanFieldPredictionMoments
public import ALO.Estimator.MeanFieldTestComparison
public import ALO.Estimator.RegressionMeanFieldTest
public import ALO.Estimator.ALOPredictionComparison
public import ALO.MeasureTheory.EventPredictionTestComparison
public import ALO.Estimator.ALOTestComparison
public import ALO.Estimator.RegressionALO
public import ALO.Convex.SmoothPenalty
public import ALO.Estimator.LossForcingRange
public import ALO.Estimator.SmoothEmpiricalOperator
public import ALO.Estimator.RankOnePredictionEnergy
public import ALO.Estimator.SmoothALOPredictionComparison
public import ALO.MeasureTheory.DerivativeNullPreimage
public import ALO.MeasureTheory.LipschitzScalarChainRule
public import ALO.Estimator.LipschitzEmpiricalRegularity
public import ALO.Estimator.LipschitzEmpiricalALO
public import ALO.Estimator.LipschitzRegressionLoss
public import ALO.Estimator.LipschitzKKTGeometry
public import ALO.Estimator.LipschitzKKTFiberResidual
public import ALO.Estimator.LipschitzKKTFiberDifferentiability
public import ALO.Estimator.ScoreAugmentedKKTSection
public import ALO.Estimator.LipschitzMeasurableKKTSection
public import ALO.Estimator.ScoreAugmentedKKTCharts
public import ALO.Estimator.LipschitzKKTChartCoordinates
public import ALO.Estimator.LipschitzKKTChartDifferentiability
public import ALO.Estimator.LipschitzKKTChartChangeOfVariables
public import ALO.Estimator.FactorizedKKTNormalInverse
public import ALO.Estimator.FactorizedKKTDeterminant
public import ALO.Estimator.LipschitzKKTChartJacobian
public import ALO.Estimator.LipschitzEmpiricalFiberInverse
public import ALO.Estimator.LipschitzKKTChartWeightedFiber
public import ALO.Estimator.LipschitzKKTChartFubini
public import ALO.Estimator.LipschitzKKTChartKernel
public import ALO.Estimator.LipschitzKKTChartDisintegration
public import ALO.Estimator.LipschitzKKTChartOutputCoordinates
public import ALO.Estimator.LipschitzKKTChartOutputKernel
public import ALO.Estimator.LipschitzKKTDeterminantLaw
public import ALO.Estimator.LipschitzKKTChartCover
public import ALO.Estimator.LipschitzKKTGlobalDisintegration
public import ALO.Estimator.LipschitzEmpiricalConditionalRemainder
public import ALO.Estimator.LipschitzEmpiricalRemainderAveraging
public import ALO.Estimator.LipschitzEmpiricalRegularRemainder
public import ALO.Estimator.LipschitzDegenerateEmpiricalOperator
public import ALO.Estimator.LipschitzEmpiricalRemainderBound
public import ALO.Estimator.LipschitzEmpiricalWeightBound
public import ALO.Estimator.LipschitzParametricEmpiricalRemainder
public import ALO.Estimator.LipschitzParametricEmpiricalWeight
public import ALO.Estimator.LipschitzALOPredictionComparison
public import ALO.Estimator.LipschitzALOTestComparison
public import ALO.Estimator.LipschitzRegressionALO
public import ALO.LinearAlgebra.ProjectionEnergy
public import ALO.Estimator.GeneralProjectionDefects
public import ALO.Estimator.GeneralRemainderCorrection
public import ALO.Estimator.ProductDesignProjection
public import ALO.Estimator.GaussianInverseRowMoments
public import ALO.Estimator.GeneralGaussianRemainder
public import ALO.Estimator.Section3Gaussian
public import ALO.Estimator.Section3Ratio
public import ALO.Estimator.Section3Support
public import ALO.Estimator.Section3Tilted
public import ALO.Estimator.Section3Theorems
public import ALO.Estimator.InverseDesignStein
public import ALO.Estimator.InverseRowDivergence
public import ALO.Estimator.FiberInverseRowStein
public import ALO.Estimator.FiberCurvature
public import ALO.Estimator.FiberNormalDeterminant
public import ALO.Estimator.KKTNormalVariation
public import ALO.Estimator.KKTNormalReducedInverse
public import ALO.Estimator.KKTNormalLogDetDerivative
public import ALO.Estimator.ReducedCurvatureTrace
public import ALO.Estimator.DeterminantComparison
public import ALO.Estimator.FiberDeterminantRatio
public import ALO.Estimator.FiberDeterminantWeight
public import ALO.Estimator.AffineFiberDeterminantKernel
public import ALO.Estimator.AffineDesignFiberGaussian
public import ALO.Estimator.DesignGaussianConditional
public import ALO.Estimator.DesignGaussianDensity
public import ALO.Estimator.ConditionalDeterminantKernel
public import ALO.Estimator.EmpiricalALO
public import ALO.Estimator.AEDifferentiability
public import ALO.Estimator.Minimizer
public import ALO.Estimator.Stability
public import ALO.Estimator.Objective
public import ALO.Estimator.LossKKT
public import ALO.Estimator.DerivativeRepresentation
public import ALO.LinearAlgebra.LossCurvature
public import ALO.MeasureTheory.TiltedProbability
public import ALO.MeasureTheory.GaussianMoments
public import ALO.MeasureTheory.AffineGaussianKernel
public import ALO.MeasureTheory.GaussianOrthogonalConditional
public import ALO.MeasureTheory.ProjectionProductMeasure
public import ALO.MeasureTheory.StandardGaussianDensity
public import ALO.MeasureTheory.AffineGaussianDensity
public import ALO.MeasureTheory.WeightedDensityTransport
public import ALO.MeasureTheory.GaussianSecondOrderStein
public import ALO.MeasureTheory.WeightedSecondOrderStein
public import ALO.MeasureTheory.NoncompactSecondOrderStein
public import ALO.MeasureTheory.LipschitzSecondOrderStein
public import ALO.MeasureTheory.GaussianPolynomialIntegrability

/-!
Entry point for the isotropic ALO formalization project.
-/

namespace ALO

example (n : ℕ) (x : EuclideanSpace ℝ (Fin n)) : 0 ≤ ‖x‖ ^ 2 :=
  sq_nonneg ‖x‖

end ALO


==> anc/lean_alo/ALO/AxiomAudit.lean <==
module

import ALO.Estimator.GaussianALOUnconditional
import ALO.Estimator.EmpiricalALOUnconditional
import ALO.Estimator.RegressionALOUnconditional
import ALO.Estimator.GroupLassoALOUnconditional
import ALO.Estimator.GroupLassoRegressionALOUnconditional
import ALO.Estimator.GroupLassoPrescribedCovarianceALOUnconditional
import ALO.MeasureTheory.GaussianNormExponential
import ALO.MeasureTheory.GaussianNormTail
import ALO.Estimator.GaussianDesignRowLaw
import ALO.Estimator.GaussianDesignRowTail
import ALO.Estimator.SignalALOGlobalEnvelope
import ALO.Estimator.SignalCovarianceALOTail
import ALO.MeasureTheory.RemovePredictionEvent
import ALO.Estimator.SignalCovarianceALOUnconditional
import ALO.Estimator.SingleIndexALOUnconditional

import ALO.Estimator.SignalCovarianceALO
import ALO.Estimator.SignalCovariancePredictionMoments
import ALO.MeasureTheory.PredictionBridge
import ALO.Estimator.SignalCovarianceALOComparison
import ALO.Estimator.SignalCovarianceALOBounds
import ALO.Estimator.SingleIndexALO

import ALO.Estimator.SignalCovarianceWeight
import ALO.Estimator.ParametricSignalWeight
import ALO.Estimator.SignalCovarianceWeightBounds
import ALO.Estimator.SingleIndexWeight

import ALO.Estimator.SignalSliceRemainderAveraging
import ALO.Estimator.SignalRemainderCoordinates
import ALO.Estimator.SignalAdaptiveRemainderAveraging
import ALO.Estimator.SignalAdaptiveWeightBounds

import ALO.Estimator.ProductDesignDirectionGeometry
import ALO.Estimator.SignalProductFiberGeometry
import ALO.Estimator.Section3DeterminantTilted
import ALO.Estimator.SignalProductFiberLaw
import ALO.Estimator.SignalFiberRemainder
import ALO.Estimator.SignalProductRank
import ALO.Estimator.SignalSliceConditionalRemainder

import ALO.Estimator.SignalSliceChartFubini
import ALO.Estimator.SignalSliceChartKernel
import ALO.Estimator.SignalSliceChartDisintegration
import ALO.Estimator.SignalSliceChartOutputCoordinates
import ALO.Estimator.SignalSliceChartOutputKernel
import ALO.Estimator.SignalSliceChartCover
import ALO.Estimator.SignalSliceDeterminantLaw
import ALO.Estimator.SignalSliceGlobalDisintegration

import ALO.Estimator.SignalSliceFiberInverse
import ALO.Estimator.SignalSliceCanonicalFiber
import ALO.Estimator.SignalSliceFiberGaussian
import ALO.Estimator.SignalSliceChartWeightedFiber

import ALO.Estimator.SignalSliceCurvature
import ALO.Estimator.SignalSliceNormalVariation
import ALO.Estimator.SignalSliceNormalInverse
import ALO.Estimator.SignalSliceNormalTrace
import ALO.Estimator.SignalSliceNormalLogDet
import ALO.Estimator.SignalSliceDeterminantWeight
import ALO.Estimator.SignalSliceChartCurvature

import ALO.Estimator.SignalSliceTransverseSection
import ALO.Estimator.SignalSliceChartCoordinates
import ALO.Estimator.SignalSliceChartRegularity
import ALO.Estimator.SignalSliceChartDifferentiability
import ALO.Estimator.SignalSliceChartJacobian
import ALO.Estimator.SignalSliceGoodOutputs
import ALO.Estimator.SignalSliceChartChangeOfVariables

import ALO.Estimator.SignalSliceKKTResidual
import ALO.Estimator.SignalSliceNormalForcing
import ALO.Estimator.SignalSliceKKTDifferentiability
import ALO.Estimator.SignalSliceNormalEquiv
import ALO.Estimator.SignalSliceFiberNormal

import ALO.Estimator.DegenerateSignalSlice
import ALO.Estimator.SignalSliceFiberGeometry
import ALO.Estimator.SignalSliceFiberLift
import ALO.Estimator.SignalSliceKKTTangent
import ALO.Estimator.SignalAdaptiveRegularRemainder

import ALO.Estimator.FreeLossForcingRange
import ALO.Estimator.FiniteRankWeightTransfer
import ALO.Estimator.ALOOperatorTransfer
import ALO.Estimator.LinearResponseOperator
import ALO.LinearAlgebra.SymmetricPseudoInverse
import ALO.Estimator.LinearResponseCovariance
import ALO.Estimator.PenaltyResponse
import ALO.Estimator.PenaltyResponseBlowup
import ALO.Estimator.PenaltyResponseJet
import ALO.Estimator.ResponseOperatorRank
import ALO.Estimator.PenaltyResponseComparison
import ALO.Estimator.MeanFieldOperatorTransfer
import ALO.MeasureTheory.CompactLexSelection
import ALO.MeasureTheory.CompactClusterSelection
import ALO.Estimator.PenaltyBlowupSelection
import ALO.Estimator.MaximalResponseSelection
import ALO.Estimator.DataDrivenResponseOperator
import ALO.Estimator.DataDrivenOperatorComparison
import ALO.Estimator.DataDrivenSmoothRecovery
import ALO.Convex.SubgradientSmoothSplit
import ALO.Convex.GroupLassoSmoothSplit
import ALO.Estimator.QuadraticConeResponse
import ALO.Estimator.GroupLassoResponseBlowup
import ALO.Estimator.DataDrivenGroupRecovery
import ALO.Estimator.DataDrivenALOWeights
import ALO.Estimator.GaussianFiniteRankALOTransfer
import ALO.Estimator.DataDrivenStatisticalTransfer
import ALO.Estimator.EmpiricalDesignSelection
import ALO.Estimator.EmpiricalDerivativeStatisticalTransfer
import ALO.Estimator.OrdinaryEmpiricalRegression
import ALO.Estimator.OrdinaryPenaltyAlgebra
import ALO.Estimator.OrdinaryPenaltyGroupRecovery
import ALO.Estimator.OrdinaryPenaltyRegression
import ALO.Estimator.ManuscriptCriterion
import ALO.Estimator.DataDrivenEmpiricalJet
import ALO.LinearAlgebra.MeasurableRank
import ALO.Estimator.DataDrivenSignalOperator
import ALO.Estimator.DataDrivenSignalStatistics
import ALO.Estimator.DataDrivenSignalALO
import ALO.Estimator.PenaltyModelJetCovariance
import ALO.Estimator.DataDrivenCovarianceSignalOperator
import ALO.Estimator.SignalOperatorStatistics
import ALO.Estimator.SignalOperatorALO
import ALO.Estimator.DataDrivenCovarianceObserved
import ALO.Estimator.DataDrivenCovarianceBounds
import ALO.Estimator.DataDrivenSingleIndex
import ALO.Estimator.DataDrivenRegression
import ALO.Estimator.DataDrivenGroupLasso
import ALO.Estimator.PenaltyResponseRank
import ALO.Estimator.GroupLassoSignalRank
import ALO.Estimator.SignalAdaptiveWeightDenominator
import ALO.Estimator.SignalAdaptiveWeightStatistics
import ALO.Estimator.GroupLassoSignalWeightTransfer
import ALO.Estimator.GroupLassoSignalWeightAveraging

import ALO.LinearAlgebra.CovarianceEnergy
import ALO.Estimator.GroupLassoCovarianceSignalSlice
import ALO.Estimator.GroupLassoCovarianceSignalModel
import ALO.Estimator.SignalAdaptiveCovarianceCoordinates
import ALO.Estimator.SignalAdaptiveCovarianceBounds
import ALO.Estimator.GroupLassoSingleIndexCovariance
import ALO.MeasureTheory.UniformNonnegativeAveraging
import ALO.Estimator.ParametricSignalCovarianceMeasurability
import ALO.Estimator.SingleIndexCovarianceAveraging
import ALO.Estimator.SingleIndexScoreLink
import ALO.Estimator.SingleIndexMeanField

import ALO.Estimator.ScoreNormalizedEstimator
import ALO.Estimator.SignalAdaptiveEstimator
import ALO.Estimator.SignalAdaptiveDerivative
import ALO.Estimator.SignalAdaptiveMeanFieldModel
import ALO.Estimator.GroupLassoSignalAdaptiveModel

import ALO.Estimator.GaussianMeanFieldModel
import ALO.Estimator.GaussianMeanFieldStein
import ALO.Estimator.GaussianMeanFieldBounds
import ALO.Estimator.GaussianMeanFieldTests
import ALO.Estimator.MeasurableOperatorSpecification
import ALO.Estimator.MeasurableSliceSpecification
import ALO.Estimator.SignalAdaptiveCoordinates
import ALO.Estimator.GroupLassoSignalSlice

import ALO.Estimator.MeasurableScoreFamily
import ALO.Estimator.SingleIndexSliceOperator
import ALO.Estimator.SignalDesignDisintegration
import ALO.Estimator.AbstractMeanFieldRowStein

import ALO.Estimator.GroupLassoMeanFieldTraceBridge
import ALO.Estimator.MeasurableGroupLassoMeanField
import ALO.Estimator.GroupLassoMeanFieldTraceAveraging
import ALO.Estimator.GroupLassoUnconditionalMeanField
import ALO.Estimator.GroupLassoPrescribedCovarianceMeanField

import ALO.Estimator.RankOneWeightTransfer
import ALO.Estimator.GroupLassoCovarianceWeightBridge
import ALO.Estimator.MeasurableGroupLassoWeight
import ALO.Estimator.GroupLassoCovarianceWeightAveraging
import ALO.Estimator.GroupLassoPrescribedCovarianceWeight
import ALO.LinearAlgebra.CovarianceOperatorBounds
import ALO.Estimator.GroupLassoFeatureForcing
import ALO.Estimator.GroupLassoCovarianceForcing
import ALO.Estimator.GroupLassoCovariancePrediction
import ALO.Estimator.GroupLassoCovarianceAveraging
import ALO.Estimator.GroupLassoCovarianceMeanField
import ALO.Estimator.GroupLassoCovarianceTest
import ALO.Estimator.GroupLassoPrescribedCovarianceALO
import ALO.LinearAlgebra.MeasurableCoerciveInverse
import ALO.LinearAlgebra.MeasurableGroupLassoInverse
import ALO.Estimator.MeasurableGroupLassoOperator
import ALO.Estimator.GroupLassoPredictionAveraging
import ALO.Estimator.GroupLassoMeanFieldComparison
import ALO.Estimator.GroupLassoTestComparison
import ALO.Estimator.GroupLassoRegressionALO
import ALO.Convex.GroupLassoDerivative
import ALO.Estimator.GroupLassoTangent
import ALO.Estimator.GroupLassoEmpiricalOperator
import ALO.Estimator.GroupLassoPredictionBridge

import ALO.Estimator.CovarianceALO
import ALO.Estimator.CovarianceWeight
import ALO.Estimator.GroupLassoCovarianceALO

import ALO.Convex.GroupLasso
import ALO.LinearAlgebra.CovarianceTransport
import ALO.LinearAlgebra.GroupLassoInverse
import ALO.Estimator.CovarianceCoordinates

import ALO.Estimator.CanonicalOperator
import ALO.Estimator.LipschitzKKTFiberDifferentiability
import ALO.Estimator.LipschitzKKTChartChangeOfVariables
import ALO.Estimator.FactorizedKKTNormalInverse
import ALO.Estimator.FactorizedKKTDeterminant
import ALO.Estimator.LipschitzKKTChartJacobian
import ALO.Estimator.LipschitzEmpiricalFiberInverse
import ALO.Estimator.LipschitzKKTGlobalDisintegration
import ALO.Estimator.LipschitzEmpiricalWeightBound
import ALO.Estimator.LipschitzRegressionALO
import ALO.MeasureTheory.GaussianSecondOrderStein
import ALO.MeasureTheory.WeightedSecondOrderStein
import ALO.MeasureTheory.NoncompactSecondOrderStein
import ALO.MeasureTheory.LipschitzSecondOrderStein
import ALO.MeasureTheory.GaussianOrthogonalConditional
import ALO.Estimator.MeasurableOperator
import ALO.Estimator.FiberGeometry
import ALO.Estimator.FiberLift
import ALO.Estimator.FiberLiftRegularity
import ALO.Estimator.FiberTangent
import ALO.Estimator.TangentConeEstimate
import ALO.Estimator.FiberForcing
import ALO.Estimator.MeasurableDesignFiberProjection
import ALO.Estimator.OrthogonalDesignFiberProjection
import ALO.Estimator.DifferentialForcing
import ALO.Estimator.DifferentiabilityPropagation
import ALO.Estimator.KKTResidual
import ALO.Estimator.FiberDifferentiability
import ALO.Estimator.KKTChartCoordinates
import ALO.Estimator.KKTChartChangeOfVariables
import ALO.Estimator.KKTChartFubini
import ALO.Estimator.KKTChartOutputKernel
import ALO.Estimator.KKTGlobalDisintegration
import ALO.Estimator.LogDetFiberGradient
import ALO.Estimator.DeterminantGaussianIntegrationByParts
import ALO.Estimator.InverseDesignRegularity
import ALO.Estimator.InverseDesignDerivative
import ALO.Estimator.InverseDesignEnergy
import ALO.LinearAlgebra.OrthonormalEnergy
import ALO.Estimator.ProjectedInverseDesignEnergy
import ALO.Estimator.SummedInverseRowStein
import ALO.Estimator.InverseRemainderCorrection
import ALO.Estimator.FiberProjectionDefects
import ALO.Estimator.FiberRemainderBound
import ALO.Estimator.FiberRemainderTransport
import ALO.Estimator.EmpiricalFiberInverse
import ALO.Estimator.EmpiricalConditionalRemainder
import ALO.Estimator.EmpiricalRemainderAveraging
import ALO.Estimator.GaussianDesignSpectralMoments
import ALO.Estimator.EmpiricalRegularRemainder
import ALO.Estimator.DegenerateEmpiricalOperator
import ALO.Estimator.EmpiricalRemainderBound
import ALO.Estimator.ParametricEmpiricalRemainder
import ALO.Estimator.RegressionRemainder
import ALO.Estimator.EmpiricalWeightBound
import ALO.Estimator.ParametricEmpiricalWeight
import ALO.Estimator.RegressionWeightBound
import ALO.Estimator.LeaveOneOutStability
import ALO.Estimator.EstimatorNormBounds
import ALO.Estimator.MeanFieldDerivativeEnergy
import ALO.Estimator.MeanFieldDecomposition
import ALO.Estimator.MeanFieldRowSlice
import ALO.Estimator.GaussianRowDisintegration
import ALO.Estimator.ConditionalMeanFieldStein
import ALO.Estimator.MeanFieldSteinAveraging
import ALO.MeasureTheory.GaussianProjectedMoments
import ALO.Estimator.GaussianDesignProjectedMoments
import ALO.Estimator.EmpiricalMeanFieldBound
import ALO.Estimator.EmpiricalMeanFieldRate
import ALO.Estimator.ParametricEmpiricalMeanField
import ALO.Estimator.RegressionMeanField
import ALO.MeasureTheory.PredictionTestComparison
import ALO.Estimator.MeanFieldPredictionMoments
import ALO.Estimator.MeanFieldTestComparison
import ALO.Estimator.RegressionMeanFieldTest
import ALO.Estimator.ALOPredictionComparison
import ALO.MeasureTheory.EventPredictionTestComparison
import ALO.Estimator.ALOTestComparison
import ALO.Estimator.RegressionALO
import ALO.Convex.SmoothPenalty
import ALO.Estimator.LossForcingRange
import ALO.Estimator.SmoothEmpiricalOperator
import ALO.Estimator.RankOnePredictionEnergy
import ALO.Estimator.SmoothALOPredictionComparison
import ALO.MeasureTheory.DerivativeNullPreimage
import ALO.MeasureTheory.LipschitzScalarChainRule
import ALO.Estimator.LipschitzEmpiricalRegularity
import ALO.Estimator.LipschitzEmpiricalALO
import ALO.Estimator.GeneralRemainderCorrection
import ALO.Estimator.Section3Gaussian
import ALO.Estimator.Section3Ratio
import ALO.Estimator.Section3Support
import ALO.Estimator.Section3Tilted
import ALO.Estimator.Section3Theorems
import ALO.Estimator.InverseDesignStein
import ALO.Estimator.InverseRowDivergence
import ALO.Estimator.FiberInverseRowStein
import ALO.Estimator.KKTChartFiberGaussian
import ALO.Estimator.FiberCurvature
import ALO.LinearAlgebra.TangentCurvatureCongruence
import ALO.Estimator.FiberNormalDeterminant
import ALO.Estimator.KKTNormalVariation
import ALO.Estimator.KKTNormalReducedInverse
import ALO.Estimator.KKTNormalLogDetDerivative
import ALO.Estimator.ReducedCurvatureTrace
import ALO.Estimator.DeterminantComparison
import ALO.Estimator.FiberDeterminantWeight
import ALO.LinearAlgebra.EquivNormDet
import ALO.LinearAlgebra.KKTDataEuclidean
import ALO.LinearAlgebra.TraceRestriction
import ALO.LinearAlgebra.LogDetDerivative
import ALO.LinearAlgebra.ReducedCurvatureLogDetDerivative
import ALO.Estimator.EmpiricalALO
import ALO.Estimator.AEDifferentiability
import ALO.Estimator.Minimizer
import ALO.Estimator.Stability
import ALO.Estimator.Objective
import ALO.Estimator.LossKKT
import ALO.Estimator.DerivativeRepresentation
import ALO.LinearAlgebra.LossCurvature
import ALO.LinearAlgebra.AmbientInverse
import ALO.MeasureTheory.TiltedProbability
import ALO.MeasureTheory.GaussianMoments
import ALO.MeasureTheory.AffineGaussianKernel
import ALO.Estimator.AffineFiberDeterminantKernel
import ALO.Estimator.AffineDesignFiberGaussian
import ALO.Estimator.DesignGaussianConditional
import ALO.Estimator.ConditionalDeterminantKernel

#print axioms ALO.hasFDerivAt_lossKKT
#print axioms ALO.lossKKTDerivative_eq
#print axioms ALO.exists_lossKKT_derivative_representation

#print axioms ALO.reducedInverse_coercive_energy
#print axioms ALO.leverage_bound_of_energy
#print axioms ALO.reducedInverse_leverage_le
#print axioms ALO.reducedInverse_denominator_lower
#print axioms ALO.reducedInverse_denominator_pos
#print axioms ALO.reducedInverse_denominator_inv_le
#print axioms ALO.lossCurvature_apply
#print axioms ALO.lossCurvature_inner
#print axioms ALO.lossCurvature_isSymmetric
#print axioms ALO.lossCurvature_nonneg
#print axioms ALO.lossCurvature_row_le
#print axioms ALO.lossCurvature_denominator_lower
#print axioms ALO.lossCurvature_denominator_pos

/-! Run with `lake env lean ALO/AxiomAudit.lean` to audit the proved interface. -/

#print axioms ALO.inner_eq_zero_of_tangent_ker
#print axioms ALO.tangent_ker_mem_orthogonal
#print axioms ALO.tangent_ker_le_projected_ker
#print axioms ALO.tangentCurvature_apply_rangeRestrict
#print axioms ALO.tangentCurvature_lower_bound
#print axioms ALO.tangentCurvature_unique
#print axioms ALO.existsUnique_tangentCurvature
#print axioms ALO.tangentCurvature_injective
#print axioms ALO.tangentCurvature_isSymmetric_iff
#print axioms ALO.tangentWork_le_potential
#print axioms ALO.isCyclicallyMonotoneTangent_of_support
#print axioms ALO.isCyclicallyMonotoneTangent_self
#print axioms ALO.isCyclicallyMonotoneTangent_zero_left
#print axioms ALO.tangentWork_append
#print axioms ALO.twice_tangentWork_replicate
#print axioms ALO.tangentWork_rectangle
#print axioms ALO.mixed_pairing_le_of_cyclic
#print axioms ALO.mixed_pairing_eq_of_cyclic
#print axioms ALO.tangentCurvature_isSymmetric
#print axioms ALO.existsUnique_symmetric_tangentCurvature
#print axioms ALO.IsSubgradient.strong_support
#print axioms ALO.IsSubgradient.strong_mono
#print axioms ALO.graphWork_le_potential
#print axioms ALO.centered_scaled_support
#print axioms ALO.scaled_lower_bound
#print axioms ALO.tendsto_graphWork
#print axioms ALO.tendsto_graphBlowup
#print axioms ALO.derivative_cyclic_of_support
#print axioms ALO.derivative_lower_bound
#print axioms ALO.existsUnique_derivative_curvature
#print axioms ALO.existsUnique_curvature_of_strongConvex
#print axioms ALO.existsUnique_curvature_of_strongConvex_local
#print axioms ALO.IsCoercive.norm_le
#print axioms ALO.IsCoercive.injective
#print axioms ALO.apply_coerciveInverse
#print axioms ALO.coerciveInverse_apply
#print axioms ALO.coerciveInverse_norm_le
#print axioms ALO.coerciveInverse_isSymmetric
#print axioms ALO.coerciveInverse_nonneg
#print axioms ALO.coerciveInverseL_apply
#print axioms ALO.coerciveInverseL_opNorm_le
#print axioms ALO.restrictedInverse_apply
#print axioms ALO.restrictedInverse_mem
#print axioms ALO.restrictedInverse_equation
#print axioms ALO.restrictedInverse_unique
#print axioms ALO.restrictedInverse_norm_le
#print axioms ALO.restrictedInverse_opNorm_le
#print axioms ALO.restrictedInverse_isSymmetric
#print axioms ALO.restrictedInverse_nonneg
#print axioms ALO.restrictedInverse_quadratic_upper
#print axioms ALO.restrictedInverse_apply_reduced
#print axioms ALO.restrictedInverse_range
#print axioms ALO.restrictedInverse_eq_zero_on_orthogonal
#print axioms ALO.restrictedInverse_bot_eq_zero
#print axioms ALO.compressedOperator_inner
#print axioms ALO.compressedOperator_isSymmetric
#print axioms ALO.reducedOperator_isCoercive
#print axioms ALO.reducedOperator_isSymmetric
#print axioms ALO.reducedInverse_energy
#print axioms ALO.derivative_eq_reducedInverse
#print axioms ALO.derivative_eq_reducedInverse_of_range_prod_eq
#print axioms ALO.exists_bounded_derivative_representation

#print axioms ALO.convex_scaled_increment_le
#print axioms ALO.isSubgradient_of_hasFDerivAt
#print axioms ALO.isSubgradient_neg_of_isMinOn
#print axioms ALO.isMinOn_of_isSubgradient_neg
#print axioms ALO.isMinOn_iff_isSubgradient_neg
#print axioms ALO.objective_quadratic_growth
#print axioms ALO.eq_of_isMinOn_of_isSubgradient_neg
#print axioms ALO.hasFDerivAt_empiricalLoss
#print axioms ALO.convexOn_empiricalLoss
#print axioms ALO.empiricalLoss_isMinOn_iff
#print axioms ALO.subgradient_lossKKT_of_minimizers
#print axioms ALO.exists_minimizer_derivative_representation

#print axioms ALO.IsSubgradient.mono
#print axioms ALO.norm_le_of_coercive_pairing
#print axioms ALO.kkt_stability
#print axioms ALO.minimizer_stability
#print axioms ALO.lipschitzOnWith_minimizers
#print axioms ALO.continuousAt_minimizers
#print axioms ALO.locallyLipschitz_minimizers

#print axioms ALO.exists_quadratic_lower_bound
#print axioms ALO.tendsto_atTop_of_quadratic_lower_bound
#print axioms ALO.stronglyConvex_tendsto_atTop
#print axioms ALO.existsUnique_minimizer_of_strongConvex
#print axioms ALO.strongConvexOn_loss_add_penalty
#print axioms ALO.existsUnique_minimizer_loss_add_penalty
#print axioms ALO.convexMinimizer_isMinOn
#print axioms ALO.eq_convexMinimizer_of_isMinOn
#print axioms ALO.convexMinimizer_isSubgradient
#print axioms ALO.existsUnique_empiricalLoss_minimizer
#print axioms ALO.locallyLipschitz_convexMinimizer

#print axioms ALO.contDiff_empiricalGradient
#print axioms ALO.hasFDerivAt_empiricalGradient
#print axioms ALO.locallyLipschitz_empiricalEstimator
#print axioms ALO.empiricalEstimator_isSubgradient
#print axioms ALO.ae_differentiableAt_of_locallyLipschitz
#print axioms ALO.ae_differentiableAt_empiricalEstimator
#print axioms ALO.ae_differentiableAt_empiricalKKT

#print axioms ALO.monotone_loss_slope
#print axioms ALO.loss_curvature_nonneg
#print axioms ALO.exists_empiricalALO_at
#print axioms ALO.ae_exists_empiricalALO
#print axioms ALO.ae_exists_empiricalALO_of_absolutelyContinuous

#print axioms ALO.symmetric_factor_unique
#print axioms ALO.symmetric_factor_reparam
#print axioms ALO.IsEmpiricalALO.unique
#print axioms ALO.empiricalALOOperator_spec
#print axioms ALO.IsEmpiricalALO.eq_canonical
#print axioms ALO.empiricalALOOperator_norm_le
#print axioms ALO.ae_existsUnique_empiricalALO
#print axioms ALO.ae_empiricalALOOperator_spec

#print axioms ALO.measurable_unique_solution
#print axioms ALO.measurableSet_symmetricFactor
#print axioms ALO.measurable_symmetricFactor
#print axioms ALO.exists_lifting_of_range_le
#print axioms ALO.IsSymmetricFactor.reparam_iff
#print axioms ALO.symmetricFactor_reparam
#print axioms ALO.IsEmpiricalALO.isSymmetricFactor
#print axioms ALO.IsEmpiricalALO.eq_symmetricFactor
#print axioms ALO.measurable_lossForcing
#print axioms ALO.measurable_measurableEmpiricalALOOperator
#print axioms ALO.IsEmpiricalALO.measurableOperator_eq_canonical
#print axioms ALO.measurableEmpiricalALOOperator_spec
#print axioms ALO.measurable_actualEmpiricalALOOperator
#print axioms ALO.ae_measurableEmpiricalALOOperator_spec

#print axioms ALO.ambientExtension_ambientInverse
#print axioms ALO.ambientInverse_ambientExtension
#print axioms ALO.starProjection_comp_ambientInverse_comp_starProjection
#print axioms ALO.reducedAmbientOperator_apply
#print axioms ALO.reducedAmbientOperator_reducedAmbientInverse
#print axioms ALO.reducedAmbientInverse_reducedAmbientOperator
#print axioms ALO.starProjection_comp_reducedAmbientInverse_comp_starProjection

#print axioms ALO.empiricalDesignEstimator_isSubgradient
#print axioms ALO.empiricalKKTTuple_isCompatible
#print axioms ALO.empiricalKKTTuple_eq_of_compatible
#print axioms ALO.empiricalKKTTuple_eq_iff
#print axioms ALO.compatible_residual_identity
#print axioms ALO.fiberLift_predictor
#print axioms ALO.fiberLift_adjoint
#print axioms ALO.add_fiberLift_predictor
#print axioms ALO.add_fiberLift_adjoint
#print axioms ALO.empiricalKKTTuple_add_fiberLift
#print axioms ALO.empiricalKKTTupleOfData_toData
#print axioms ALO.toData_empiricalKKTTupleOfData
#print axioms ALO.fiberLift_empiricalKKTTuple_eq_zero
#print axioms ALO.contDiffAt_fiberLiftData
#print axioms ALO.exists_lipschitzOnWith_fiberLiftData
#print axioms ALO.range_subset_tangentConeAt_of_mapsTo
#print axioms ALO.tangentConeAt_subset_range_of_local_rightInverse
#print axioms ALO.tangentConeAt_eq_range_of_local_rightInverse
#print axioms ALO.empiricalKKTData_mem_compatible
#print axioms ALO.range_subset_tangentConeAt_compatibleKKTData
#print axioms ALO.empiricalKKTData_fiberSectionData
#print axioms ALO.contDiffAt_fiberSectionData
#print axioms ALO.fiberLiftRegularSet_mem_nhds
#print axioms ALO.tangentConeAt_compatibleKKTData_eq_range
#print axioms ALO.tangentNormalProjection_eq_zero_of_mem
#print axioms ALO.sub_tangentNormalProjection_mem
#print axioms ALO.norm_tangentNormalProjection_eq_infDist
#print axioms ALO.tangentNormalProjection_isLittleO_of_tangentCone_eq
#print axioms ALO.infDist_isLittleO_of_tangentCone_eq
#print axioms ALO.designForcing_mem_compatibility
#print axioms ALO.designForcingLift_predictor
#print axioms ALO.designForcingLift_adjoint
#print axioms ALO.range_designForcing
#print axioms ALO.kktIncrementForcing_apply
#print axioms ALO.kktIncrementForcing_comp_eq_designForcing
#print axioms ALO.differentiated_designPredictor
#print axioms ALO.differentiated_designAdjoint_score
#print axioms ALO.kktIncrementForcing_comp_derivative_eq_designForcing
#print axioms ALO.kktIncrementForcing_comp_hasFDerivAt_empiricalKKTData
#print axioms ALO.kktIncrementForcing_eq_zero_of_lowerBound
#print axioms ALO.empiricalKKTData_derivative_lower_bound
#print axioms ALO.hasFDerivAt_empiricalKKTData_eq_zero_iff_designForcing_eq_zero
#print axioms ALO.ker_hasFDerivAt_empiricalKKTData_eq_ker_designForcing
#print axioms ALO.empiricalKKTDerivativeRangeEquivCompatibility
#print axioms ALO.empiricalKKTDerivativeRangeEquivCompatibility_apply
#print axioms ALO.inner_designAdjoint_eq_coordinateDot_designPredictor
#print axioms ALO.forcingCompatibility_kktIncrementForcing_eq_of_fiber
#print axioms ALO.empiricalKKTDerivativeRangeEquivCompatibilityOfFiber
#print axioms ALO.empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
#print axioms ALO.empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_apply
#print axioms ALO.tangentNormalProjection_comp_isLittleO
#print axioms ALO.hasFDerivAt_of_tangent_projection_and_constraint
#print axioms ALO.contDiff_kktDataPostprocess
#print axioms ALO.locallyLipschitz_empiricalKKTData
#print axioms ALO.locallyLipschitz_isBigO_sub
#print axioms ALO.locallyLipschitz_isBigO_add_sub
#print axioms ALO.empiricalKKTData_increment_isBigO
#print axioms ALO.kktIncrementResidual_eq
#print axioms ALO.empiricalKKTData_incrementResidual_eq
#print axioms ALO.scoreLinearizationResidual_isLittleO
#print axioms ALO.scoreIncrement_isBigO
#print axioms ALO.designAdjoint_fixed_isLittleO
#print axioms ALO.isLittleO_bilinear_of_isBigO_of_tendsto
#print axioms ALO.designPredictor_cross_isLittleO
#print axioms ALO.designAdjoint_cross_isLittleO
#print axioms ALO.empiricalKKTData_incrementResidual_isLittleO
#print axioms ALO.empiricalKKTData_incrementResidual_isLittleO_at
#print axioms ALO.tangentAnnihilator_isLittleO_of_tangentCone_eq
#print axioms ALO.finiteDimensionalSubmoduleProjection_apply_of_mem
#print axioms ALO.submoduleEquivInverseExtension_apply
#print axioms ALO.empiricalKKTData_tangentNormal_isLittleO_of_fiber
#print axioms ALO.propagatedKKTDerivative
#print axioms ALO.range_comp_eq_of_range_eq
#print axioms ALO.range_propagatedKKTDerivative
#print axioms ALO.range_coefficient_comp_propagatedKKTDerivative
#print axioms ALO.hasFDerivAt_empiricalKKTData_of_fiber
#print axioms ALO.differentiableAt_empiricalKKTData_of_fiber
#print axioms ALO.range_fderiv_empiricalKKTData_eq_of_fiber
#print axioms ALO.range_coefficient_fderiv_empiricalKKTData_eq_of_fiber
#print axioms ALO.ambientTangentCurvature_eq_of_range_prod_eq
#print axioms ALO.tangentCurvature_apply_of_range_prod_eq
#print axioms ALO.range_coefficientSubgradient_eq_of_range_eq
#print axioms ALO.empiricalKKTAmbientCurvature_eq_of_range_eq
#print axioms ALO.empiricalPenaltyCurvatureAt_eq_of_fiber
#print axioms ALO.linearEquivAbsDet_eq_abs_det_toMatrix
#print axioms ALO.linearEquivAbsDet_symm
#print axioms ALO.kktTupleDataEuclideanEquiv_apply
#print axioms ALO.empiricalKKTNormalEquivEuclidean
#print axioms ALO.empiricalKKTNormalDet_pos
#print axioms ALO.empiricalKKTNormalDet_eq_abs_det_toMatrix
#print axioms ALO.trace_eq_trace_restrict_of_range_le
#print axioms ALO.trace_prod_eq_trace_diagonal_blocks
#print axioms ALO.hasDerivAt_det_one_add_smul
#print axioms ALO.hasDerivAt_det_add_smul
#print axioms ALO.hasDerivAt_log_abs_det_add_smul
#print axioms ALO.hasDerivAt_log_abs_det_add_smul_add_sq_smul
#print axioms ALO.lossCurvature_add_smul
#print axioms ALO.compressedOperator_lossCurvature_add_smul
#print axioms ALO.reducedOperator_lossCurvature_add_smul
#print axioms ALO.linearEquiv_toMatrix_transport
#print axioms ALO.hasDerivAt_log_abs_det_toMatrix_add_smul
#print axioms ALO.hasDerivAt_log_abs_det_toMatrix_add_smul_at
#print axioms ALO.hasDerivAt_log_abs_det_toMatrix_add_smul_add_sq_smul
#print axioms ALO.reducedCurvatureEquiv_symm_toLinearMap
#print axioms ALO.hasDerivAt_log_abs_det_reducedCurvature
#print axioms ALO.lossCurvatureVariation_eq_diagonalBlocks
#print axioms ALO.trace_reducedCurvatureVariation_eq_two_sum
#print axioms ALO.hasDerivAt_log_abs_det_reducedCurvature_eq_two_sum
#print axioms ALO.hasDerivAt_log_abs_det_reducedCurvature_eq_two_sum_at
#print axioms ALO.kktIncrementForcing_comp_kktNormalInverseCandidate
#print axioms ALO.kktNormalInverseCandidate_comp_designForcing_eq
#print axioms ALO.kktNormalInverseCandidate_mem_range
#print axioms ALO.kktIncrementForcingLinearMap_add_smul
#print axioms ALO.kktNormalVariation_mem_compatibility_of_tangent
#print axioms ALO.range_kktNormalVariation_comp_inverseCandidate_le_compatibility
#print axioms ALO.kktNormalVariationRangeToCompatibility_apply
#print axioms ALO.empiricalKKTData_add_smul_eq_of_tangent
#print axioms ALO.kktNormalVariation_comp_inverseCandidate_apply
#print axioms ALO.empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_add_smul
#print axioms ALO.trace_kktNormalPredictorDiagonalBlock_eq_sum
#print axioms ALO.trace_kktNormalVariation_comp_inverseCandidate
#print axioms ALO.trace_kktNormal_diagonal_blocks_eq_of_symmetric
#print axioms ALO.trace_kktNormalVariation_comp_inverseCandidate_of_symmetric
#print axioms ALO.trace_restrict_kktNormalVariation_comp_inverseCandidate_of_symmetric
#print axioms ALO.empiricalKKTReducedCurvature_isCoercive
#print axioms ALO.empiricalKKTReducedCurvature_isSymmetric
#print axioms ALO.empiricalKKTDerivative_coefficient_eq_reducedInverse
#print axioms ALO.propagatedKKTDerivative_coefficient_eq_reducedInverse
#print axioms ALO.exists_empiricalKKTReducedCurvature
#print axioms ALO.exists_empiricalKKTNormal_reducedInverse
#print axioms ALO.exists_empiricalKKTNormal_inverseCandidate_mem_range
#print axioms ALO.exists_empiricalKKTNormal_equiv_symm_apply_eq_candidate
#print axioms ALO.empiricalKKTNormal_equiv_symm_apply_eq_reducedInverseCandidate_of_fiber
#print axioms ALO.empiricalKKTNormalEquivEuclidean_toMatrix_eq_raw
#print axioms ALO.hasDerivAt_log_abs_det_empiricalKKTNormal_add_smul
#print axioms ALO.exists_hasDerivAt_log_abs_det_empiricalKKTNormal_eq_two_trace
#print axioms ALO.hasDerivAt_log_abs_det_empiricalKKTNormal_eq_two_trace_at
#print axioms ALO.exists_hasDerivAt_log_empiricalKKTNormalDet_eq_two_trace
#print axioms ALO.hasDerivAt_logDetDifference_eq_zero
#print axioms ALO.logDetDifference_eq_base_of_hasDerivAt_zero
#print axioms ALO.mul_eq_mul_of_log_sub_eq
#print axioms ALO.normalizedWithDensity_isProbabilityMeasure
#print axioms ALO.normalizedWithDensity_absolutelyContinuous
#print axioms ALO.lintegral_normalizedWithDensity
#print axioms ALO.lintegral_pos_of_pos_everywhere
#print axioms ALO.normalizedKernelWithDensity_apply
#print axioms ALO.normalizedKernelWithDensity_isMarkovKernel
#print axioms ALO.lintegral_normalizedKernelWithDensity
#print axioms ALO.continuous_reducedCurvatureAbsDet
#print axioms ALO.reducedCurvatureEntryBound_nonneg
#print axioms ALO.abs_reducedCurvatureMatrix_entry_le
#print axioms ALO.abs_reducedCurvatureMatrix_entry_le_uniform
#print axioms ALO.reducedCurvatureAbsDet_le_entryBound_pow
#print axioms ALO.reducedCurvaturePolynomialBound_nonneg
#print axioms ALO.reducedCurvatureAbsDet_le_polynomial
#print axioms ALO.reducedCurvatureDetWeight_le_polynomial
#print axioms ALO.measurable_reducedCurvatureDetWeight
#print axioms ALO.reducedCurvatureDetWeight_pos
#print axioms ALO.reducedCurvatureDetWeight_lintegral_pos
#print axioms ALO.reducedCurvatureDetWeight_lintegral_ne_top_of_le_polynomial
#print axioms ALO.reducedCurvatureDetWeight_lintegral_ne_top
#print axioms ALO.normalizedWithDensity_reducedCurvatureDetWeight_isProbabilityMeasure
#print axioms ALO.normalizedWithDensity_reducedCurvatureDetWeight_orthonormal_isProbabilityMeasure
#print axioms ALO.measurable_uncurry_reducedCurvatureDetWeight
#print axioms ALO.normalizedReducedCurvatureDetKernel_apply
#print axioms ALO.normalizedReducedCurvatureDetKernel_isMarkovKernel
#print axioms ALO.lintegral_normalizedReducedCurvatureDetKernel
#print axioms ALO.gaussian_lintegral_ofReal_norm_pow_ne_top
#print axioms ALO.gaussian_lintegral_ofReal_one_add_norm_pow_ne_top
#print axioms ALO.gaussian_lintegral_ofReal_const_mul_one_add_norm_pow_ne_top
#print axioms ALO.gaussian_lintegral_ne_top_of_le_polynomial
#print axioms ALO.affineGaussianKernel_apply
#print axioms ALO.affineGaussianKernel_isMarkovKernel
#print axioms ALO.affineGaussianKernel_isGaussian
#print axioms ALO.affineGaussianKernel_apply_ne_zero
#print axioms ALO.parameterizedAffineGaussianKernel_apply
#print axioms ALO.parameterizedAffineGaussianKernel_isMarkovKernel
#print axioms ALO.parameterizedAffineGaussianKernel_isGaussian
#print axioms ALO.parameterizedAffineGaussianKernel_apply_ne_zero
#print axioms ALO.parameterizedAffineGaussianKernel_apply_fiber_eq_one
#print axioms ALO.condDistrib_snd_fst_prod_ae_eq_const
#print axioms ALO.compProd_map_fst_measurableEquiv
#print axioms ALO.condDistrib_comp_left_measurableEquiv
#print axioms ALO.condDistrib_prod_ae_eq_mapIndependentKernel
#print axioms ALO.condDistrib_affineGaussian_ae_eq
#print axioms ALO.map_prod_stdGaussian_toLp_eq_stdGaussian
#print axioms ALO.orthogonalProductGaussian_isProbabilityMeasure
#print axioms ALO.orthogonalProductGaussian_isGaussian
#print axioms ALO.orthogonalProductGaussian_eq_stdGaussian
#print axioms ALO.condDistrib_id_orthogonalProjection_orthogonalProductGaussian
#print axioms ALO.condDistrib_id_orthogonalProjection_stdGaussian
#print axioms ALO.orthogonalComplementEquivRange_apply
#print axioms ALO.orthogonalComplementEquivRange_symm_apply
#print axioms ALO.rangeGaussian_isProbabilityMeasure
#print axioms ALO.map_rangeRestrict_stdGaussian_eq_rangeGaussian
#print axioms ALO.condDistrib_id_rangeRestrict_stdGaussian
#print axioms ALO.normalizedAffineGaussianReducedCurvatureDetKernel_apply
#print axioms ALO.normalizedAffineGaussianReducedCurvatureDetKernel_isMarkovKernel
#print axioms ALO.lintegral_normalizedAffineGaussianReducedCurvatureDetKernel
#print axioms ALO.designForcing_add_fiberDirection
#print axioms ALO.designForcingLiftCLM_apply
#print axioms ALO.designFiberProjection_apply
#print axioms ALO.designForcing_designFiberProjection
#print axioms ALO.designFiberProjection_eq_self_of_mem_ker
#print axioms ALO.designFiberProjection_idempotent
#print axioms ALO.measurable_designForcingLift
#print axioms ALO.measurable_designForcing_apply
#print axioms ALO.measurable_designFiberProjection_apply
#print axioms ALO.euclideanDesignFiberProjection_designDataEuclideanEquiv
#print axioms ALO.inner_designForcingLift_eq_zero_of_forcing_eq_zero
#print axioms ALO.euclideanDesignForcingLift_mem_orthogonal
#print axioms ALO.euclideanDesignForcingLift_eq_orthogonalComplementEquivRange_symm
#print axioms ALO.euclideanDesignFiberConditionalKernel_apply_explicit
#print axioms ALO.condDistrib_ambientGaussian_euclideanDesignForcing_explicit
#print axioms ALO.euclideanDesignFiberProjection_eq_starProjection
#print axioms ALO.designForcing_eq_iff_empiricalKKTTuple_eq
#print axioms ALO.designDataEuclideanEquiv_apply
#print axioms ALO.euclideanDesignForcing_apply
#print axioms ALO.euclideanDesignForcing_designDataEuclideanEquiv
#print axioms ALO.condDistrib_ambientGaussian_euclideanDesignForcing
#print axioms ALO.designDataEuclideanContinuousEquiv_apply
#print axioms ALO.ambientDesignGaussian_isProbabilityMeasure
#print axioms ALO.ambientDesignGaussian_isGaussian
#print axioms ALO.designForcingRangeCoordinate_val
#print axioms ALO.range_euclideanDesignForcing
#print axioms ALO.euclideanDesignForcingRangeEquivCompatibility_val
#print axioms ALO.designForcingCompatibilityCoordinate_val
#print axioms ALO.condDistrib_ambientDesignGaussian_compatibilityForcing
#print axioms ALO.condDistrib_ambientDesignGaussian_designForcing
#print axioms ALO.euclideanDesignFiberConditionalKernel_isGaussian
#print axioms ALO.euclideanDesignFiberConditionalKernel_fiber_eq_one
#print axioms ALO.designFiberConditionalKernel_isGaussian
#print axioms ALO.designFiberConditionalKernel_fiber_eq_one
#print axioms ALO.compatibilityDesignFiberConditionalKernel_isGaussian
#print axioms ALO.compatibilityDesignFiberConditionalKernel_apply_ne_zero
#print axioms ALO.compatibilityDesignFiberConditionalKernel_fiber_eq_one
#print axioms ALO.normalizedCompatibilityDesignFiberDetKernel_apply
#print axioms ALO.normalizedCompatibilityDesignFiberDetKernel_isMarkovKernel
#print axioms ALO.normalizedCompatibilityDesignFiberDetKernel_fiber_eq_one
#print axioms ALO.lintegral_normalizedCompatibilityDesignFiberDetKernel
#print axioms ALO.affineDesignFiberGaussianKernel_apply
#print axioms ALO.affineDesignFiberGaussianKernel_isGaussian
#print axioms ALO.affineDesignFiberGaussianKernel_isMarkovKernel
#print axioms ALO.affineDesignFiberGaussianKernel_apply_fiber_eq_one
#print axioms ALO.standardDesignFiberDirectionGaussian_isGaussian
#print axioms ALO.standardDesignFiberDirectionGaussian_isProbabilityMeasure
#print axioms ALO.standardDesignFiberGaussian_isGaussian
#print axioms ALO.standardDesignFiberGaussian_fiber_eq_one
#print axioms ALO.standardDesignFiberGaussian_empiricalKKTTuple_fiber_eq_one
#print axioms ALO.normalizedDesignFiberDetKernel_apply
#print axioms ALO.normalizedDesignFiberDetKernel_isMarkovKernel
#print axioms ALO.normalizedDesignFiberDetKernel_apply_fiber_eq_one
#print axioms ALO.isClosed_compatibleKKTDataSet
#print axioms ALO.measurable_kktFiberRepresentative
#print axioms ALO.empiricalKKTData_kktFiberRepresentative
#print axioms ALO.measurableSet_goodRegularKKTDataSet
#print axioms ALO.empiricalKKTData_mem_goodRegular_iff
#print axioms ALO.differentiableAt_of_mem_goodRegularKKTDataSet
#print axioms ALO.ae_differentiableAt_empiricalKKTData
#print axioms ALO.ae_map_mem_goodRegularKKTDataSet
#print axioms ALO.projectionTransition_inverse_fixed
#print axioms ALO.projectionTransition_projection_inverse
#print axioms ALO.projectionTransition_inverse_projection
#print axioms ALO.eventually_isInvertible_projectionTransition
#print axioms ALO.contDiffAt_kktFiberProjection
#print axioms ALO.exists_open_kktProjectionTransition
#print axioms ALO.exists_open_transverseKKTSection
#print axioms ALO.contDiffAt_transverseKKTReconstruct
#print axioms ALO.empiricalKKTData_transverseKKTReconstruct
#print axioms ALO.transverseKKTReconstruct_projection_eq
#print axioms ALO.bijOn_kktChartMap
#print axioms ALO.isOpen_kktChart_domains
#print axioms ALO.locallyLipschitzOn_kktChartMap
#print axioms ALO.locallyLipschitzOn_kktChartInverse
#print axioms ALO.exists_open_kktChart
#print axioms ALO.det_eq_det_restrict_of_comp_eq
#print axioms ALO.det_eq_det_of_projection_intertwines
#print axioms ALO.det_comp_symm_eq_det_toMatrix_div
#print axioms ALO.transverseDesignForcing_injective
#print axioms ALO.transverseDesignForcing_surjective
#print axioms ALO.transverseDesignForcingEquiv_apply
#print axioms ALO.differentiableAt_kktChartMap
#print axioms ALO.differentiableAt_kktChartInverse
#print axioms ALO.differentiableAt_kktChart_of_good
#print axioms ALO.projection_comp_fderiv_kktChartMap
#print axioms ALO.fderiv_empiricalKKTData_comp_fderiv_kktChartMap
#print axioms ALO.isInvertible_fderiv_kktChartMap_of_good
#print axioms ALO.normalDet_ratio_eq_reducedCurvatureDet_ratio_of_fiber_eq
#print axioms ALO.det_fderiv_kktChartMap_eq_det_normal
#print axioms ALO.det_fderiv_kktChartMap_eq_normal_ratio
#print axioms ALO.abs_det_fderiv_kktChartMap_eq_normal_ratio
#print axioms ALO.abs_det_fderiv_kktChartMap_eq_reduced_ratio
#print axioms ALO.abs_det_fderiv_kktChartMap_eq_reduced_ratio_of_good
#print axioms ALO.measurableSet_kktChart_piece
#print axioms ALO.lintegral_kktChartMap_of_good
#print axioms ALO.map_kktChartMap_withDensity_of_good
#print axioms ALO.projectionProductEquiv_apply
#print axioms ALO.projectionProductEquiv_symm_fst
#print axioms ALO.projectionProductEquiv_symm_snd
#print axioms ALO.projectionProductHaar_isAddHaarMeasure
#print axioms ALO.lintegral_projectionProductHaar
#print axioms ALO.projectionProductHaar_eq_smul
#print axioms ALO.map_withDensity_comp
#print axioms ALO.pi_gaussianReal_eq_withDensity
#print axioms ALO.standardGaussianDensity_pos
#print axioms ALO.standardGaussianDensity_ne_top
#print axioms ALO.standardGaussianDensity_orthonormal_coordinates
#print axioms ALO.stdGaussian_eq_volume_withDensity
#print axioms ALO.standardGaussianDensity_add_orthogonal
#print axioms ALO.map_normalizedWithDensity_of_map_eq_smul
#print axioms ALO.map_affineGaussianDensity_eq_smul
#print axioms ALO.map_normalized_affineGaussianDensity
#print axioms ALO.ambientDesignHaar_isAddHaarMeasure
#print axioms ALO.measurable_ambientDesignGaussianDensity
#print axioms ALO.ambientDesignGaussian_eq_withDensity
#print axioms ALO.ambientDesignGaussian_eq_smul_withDensity
#print axioms ALO.kktChartFiberCoordinateEquiv_apply
#print axioms ALO.map_kktChartFiberGaussian_eq_smul
#print axioms ALO.map_normalized_kktChartFiberGaussian
#print axioms ALO.lintegral_kktChartMap_eq_iterated_of_good
#print axioms ALO.exists_lintegral_ambientDesignGaussian_kktChart
#print axioms ALO.abs_det_fderiv_kktChartMap_eq_reduced_ratio_at
#print axioms ALO.map_withDensity_mul_comp
#print axioms ALO.map_normalizedWithDensity_comp
#print axioms ALO.map_scaled_weightedDensity
#print axioms ALO.normalized_transport_of_map_eq_smul_withDensity
#print axioms ALO.kktFiberGaussian_isGaussian
#print axioms ALO.map_kktChartFiberGaussian_design_eq_smul
#print axioms ALO.kktChartMap_add_transverse_fiber
#print axioms ALO.kktChartDensity_eq_weighted
#print axioms ALO.normalized_kktChartDensity_eq_determinant_tilt
#print axioms ALO.kktChartDensity_mass_of_good
#print axioms ALO.continuous_kktChartPieceMap
#print axioms ALO.measurable_kktChartPieceDensity
#print axioms ALO.kktChartPieceDensity_mass
#print axioms ALO.kktChartFiberKernel_isMarkovKernel
#print axioms ALO.kktChartFiberKernel_apply
#print axioms ALO.kktChartFiberKernel_eq_determinant_tilt
#print axioms ALO.lintegral_kktChartFiberKernel
#print axioms ALO.mass_mul_lintegral_kktChartFiberKernel
#print axioms ALO.empiricalKKTData_kktChartPieceMap
#print axioms ALO.map_empiricalKKTData_kktChartFiberKernel
#print axioms ALO.exists_lintegral_ambientDesignGaussian_kktChartKernel
#print axioms ALO.map_empiricalKKTData_of_kktChartKernel_mixture
#print axioms ALO.exists_kktChartKernel_disintegration
#print axioms ALO.empiricalKKTData_kktChartOutputCoordinate
#print axioms ALO.kktChartOutputCoordinate_empiricalKKTData
#print axioms ALO.continuous_kktChartOutputCoordinate
#print axioms ALO.kktChartOutputHomeomorph
#print axioms ALO.kktChartOutputKernel_isMarkovKernel
#print axioms ALO.map_empiricalKKTData_kktChartOutputKernel
#print axioms ALO.lintegral_ambientDesignGaussian_kktChartOutputKernel
#print axioms ALO.ae_empiricalKKTData_eq_kktChartOutputKernel
#print axioms ALO.lintegral_joint_ambientDesignGaussian_kktChartOutputKernel
#print axioms ALO.extendSubtypeKernel
#print axioms ALO.extendSubtypeKernel_of_mem
#print axioms ALO.extendSubtypeKernel_of_not_mem
#print axioms ALO.partitionKernel
#print axioms ALO.partitionKernel_of_mem
#print axioms ALO.partitionKernel_of_not_mem
#print axioms ALO.partitionKernel_isMarkovKernel
#print axioms ALO.partitionKernel_joint_disintegration
#print axioms ALO.exists_regularKKTChart
#print axioms ALO.exists_regularKKTChart_partition
#print axioms ALO.lintegral_condDistrib_on_output_set
#print axioms ALO.ae_eq_condDistrib_of_restricted_joint_disintegration
#print axioms ALO.isEmpiricalKKTDeterminantLaw_kktChartOutputKernel
#print axioms ALO.exists_empiricalKKTDeterminantConditionalKernel
#print axioms ALO.empiricalKKTDeterminantConditionalKernel
#print axioms ALO.empiricalKKTDeterminantConditionalKernel_isMarkovKernel
#print axioms ALO.isEmpiricalKKTDeterminantLaw_empiricalKKTDeterminantConditionalKernel
#print axioms ALO.lintegral_joint_empiricalKKTDeterminantConditionalKernel
#print axioms ALO.empiricalKKTDeterminantConditionalKernel_ae_eq_condDistrib
#print axioms ALO.ae_isEmpiricalKKTDeterminantLaw_condDistrib
#print axioms ALO.weighted_row_bound_of_energy
#print axioms ALO.reducedInverse_weighted_row_norm_sq_le
#print axioms ALO.sum_reducedInverse_weighted_row_norm_sq_le
#print axioms ALO.sum_reducedInverse_weighted_row_norm_sq_le_card
#print axioms ALO.hasGradientAt_affine_subspace_sub_const
#print axioms ALO.norm_sq_gradient_affine_subspace_sub_const_le
#print axioms ALO.differentiable_det_reducedCurvature
#print axioms ALO.differentiable_reducedCurvatureLogWeight
#print axioms ALO.inner_reducedCurvatureLogWeightGradient
#print axioms ALO.hasGradientAt_reducedCurvatureLogWeight
#print axioms ALO.norm_sq_reducedCurvatureLogWeightGradient_le
#print axioms ALO.norm_sq_reducedCurvatureLogWeightGradient_le_card
#print axioms ALO.hasGradientAt_affine_reducedCurvatureLogWeight
#print axioms ALO.norm_sq_gradient_affine_reducedCurvatureLogWeight_le
#print axioms ALO.norm_sq_gradient_affine_reducedCurvatureLogWeight_le_card
#print axioms ALO.norm_sq_gradient_affine_reducedCurvatureLogWeight_le_inv
#print axioms ALO.contDiff_det_reducedCurvature
#print axioms ALO.standardGaussianDensityReal
#print axioms ALO.standardGaussianDensityReal_pos
#print axioms ALO.contDiff_standardGaussianDensityReal
#print axioms ALO.hasFDerivAt_standardGaussianDensityReal
#print axioms ALO.integral_stdGaussian_eq_density
#print axioms ALO.integrable_stdGaussian_iff_density
#print axioms ALO.integral_fderiv_stdGaussian
#print axioms ALO.integral_fderiv_stdGaussian_of_hasCompactSupport
#print axioms ALO.integral_normalizedWithDensity_ofReal
#print axioms ALO.normalizedWithDensity_ofReal_isProbabilityMeasure
#print axioms ALO.integral_weight_mul_fderiv_stdGaussian
#print axioms ALO.integral_stein_normalizedGaussian_of_hasCompactSupport
#print axioms ALO.gaussianTestDivergence
#print axioms ALO.integral_steinField_normalizedGaussian_of_hasCompactSupport
#print axioms ALO.contDiff_abs_det_reducedCurvature
#print axioms ALO.affineReducedCurvatureWeight
#print axioms ALO.affineReducedCurvatureWeight_pos
#print axioms ALO.contDiff_affineReducedCurvatureWeight
#print axioms ALO.integrable_affineReducedCurvatureWeight
#print axioms ALO.affineReducedCurvatureWeight_isProbabilityMeasure
#print axioms ALO.integral_steinField_affineReducedCurvatureWeight
#print axioms ALO.exists_smoothCutoff
#print axioms ALO.integral_lineDeriv_mul_eq_neg_of_lipschitz
#print axioms ALO.integral_fderiv_mul_eq_neg_of_lipschitz
#print axioms ALO.integral_fderiv_mul_eq_neg_of_locallyLipschitz_compact
#print axioms ALO.integral_fderiv_mul_eq_neg_of_locallyLipschitz
#print axioms ALO.integrable_normalizedGaussian_of_integrable_weight_mul
#print axioms ALO.integral_weight_mul_fderiv_stdGaussian_of_locallyLipschitz
#print axioms ALO.integral_stein_normalizedGaussian_of_locallyLipschitz
#print axioms ALO.integral_steinField_normalizedGaussian_of_locallyLipschitz
#print axioms ALO.integral_steinField_normalizedGaussian_of_locallyLipschitz_norm_integrable
#print axioms ALO.integral_steinField_affineReducedCurvatureWeight_of_locallyLipschitz
#print axioms ALO.integral_steinField_affineReducedCurvatureWeight_of_locallyLipschitz_norm_integrable

-- Compact C² second-order Gaussian and weighted Stein estimates.
#print axioms ALO.gaussianDirectionalStein
#print axioms ALO.contDiff_directionalDerivative
#print axioms ALO.contDiff_gaussianDirectionalStein
#print axioms ALO.hasCompactSupport_gaussianDirectionalStein
#print axioms ALO.integral_gaussianDirectionalStein_mul
#print axioms ALO.fderiv_directionalDerivative_comm
#print axioms ALO.fderiv_gaussianDirectionalStein
#print axioms ALO.integral_gaussianDirectionalStein_mul_gaussianDirectionalStein
#print axioms ALO.sum_mul_transpose_le_sum_sq
#print axioms ALO.integral_sq_sum_gaussianDirectionalStein
#print axioms ALO.integral_sq_sum_gaussianDirectionalStein_le
#print axioms ALO.gaussianSteinDiscrepancy
#print axioms ALO.gaussianJacobianSq
#print axioms ALO.gaussianJacobianSq_nonneg
#print axioms ALO.gaussianSteinDiscrepancy_eq_sum
#print axioms ALO.trace_sq_eq_sum_inner
#print axioms ALO.integral_sq_gaussianSteinDiscrepancy
#print axioms ALO.integral_sq_gaussianSteinDiscrepancy_le
#print axioms ALO.continuous_gaussianSteinDiscrepancy
#print axioms ALO.hasCompactSupport_gaussianSteinDiscrepancy
#print axioms ALO.continuous_gaussianJacobianSq
#print axioms ALO.hasCompactSupport_gaussianJacobianSq
#print axioms ALO.gaussianSteinDiscrepancy_smul
#print axioms ALO.gaussianSqrtWeight
#print axioms ALO.gaussianSqrtWeight_pos
#print axioms ALO.gaussianSqrtWeight_sq
#print axioms ALO.contDiff_gaussianSqrtWeight
#print axioms ALO.hasFDerivAt_gaussianSqrtWeight
#print axioms ALO.norm_add_sq_le_two
#print axioms ALO.gaussianJacobianSq_smul_le
#print axioms ALO.gaussianSteinDiscrepancy_sqrtWeight
#print axioms ALO.gaussianJacobianSq_sqrtWeight_le
#print axioms ALO.integral_sq_gaussianSteinDiscrepancy_normalized_le
#print axioms ALO.exists_smoothCutoff_of_order
#print axioms ALO.integrable_and_integral_le_of_nonneg_limit
#print axioms ALO.secondOrderStein_of_compact_bound
#print axioms ALO.secondOrderStein_stdGaussian_of_contDiff
#print axioms ALO.secondOrderStein_normalized_of_contDiff
#print axioms ALO.mollifyField
#print axioms ALO.locallyIntegrable_fderiv_of_lipschitz
#print axioms ALO.hasFDerivAt_mollifyField
#print axioms ALO.contDiff_mollifyField
#print axioms ALO.norm_fderiv_mollifyField_le
#print axioms ALO.dist_mollifyField_le
#print axioms ALO.exists_smooth_approximation_of_lipschitz
#print axioms ALO.measurable_gaussianJacobianSq
#print axioms ALO.tendsto_gaussianJacobianSq
#print axioms ALO.tendsto_gaussianSteinDiscrepancy
#print axioms ALO.gaussianJacobianSq_le_of_norm_fderiv_le
#print axioms ALO.secondOrderStein_of_lipschitz
#print axioms ALO.exists_lipschitzWith_of_locallyLipschitz_compact
#print axioms ALO.secondOrderStein_of_locallyLipschitz
#print axioms ALO.secondOrderStein_stdGaussian_of_locallyLipschitz
#print axioms ALO.secondOrderStein_normalized_of_locallyLipschitz
#print axioms ALO.restrictedInverse_sub_norm_le
#print axioms ALO.lossCurvature_sub_apply_norm_le
#print axioms ALO.inverseDesignRows
#print axioms ALO.inverseDesignRows_norm_le
#print axioms ALO.reducedInverse_lossCurvature_sub_norm_le
#print axioms ALO.inverseDesignRows_sub_norm_le
#print axioms ALO.inverseDesignRows_lipschitzOnWith
#print axioms ALO.locallyLipschitz_inverseDesignRows
#print axioms ALO.norm_fderiv_inverseDesignRows_le
#print axioms ALO.affineInverseDesignField
#print axioms ALO.locallyLipschitz_affineInverseDesignField
#print axioms ALO.affineInverseDesignField_norm_le
#print axioms ALO.norm_fderiv_affineInverseDesignField_le

#print axioms ALO.contDiff_reducedCurvatureOperator
#print axioms ALO.fderiv_reducedCurvatureOperator_apply
#print axioms ALO.contDiff_coerciveInverse_lossCurvature
#print axioms ALO.fderiv_coerciveInverse_lossCurvature_apply
#print axioms ALO.contDiff_reducedInverse_lossCurvature
#print axioms ALO.fderiv_reducedInverse_lossCurvature_apply
#print axioms ALO.contDiff_inverseDesignRows
#print axioms ALO.fderiv_inverseDesignRows_apply
#print axioms ALO.contDiff_affineInverseDesignField
#print axioms ALO.fderiv_affineInverseDesignField_apply

#print axioms ALO.sum_inverseDesignRows_norm_sq_le
#print axioms ALO.sum_weighted_inverseGram_sq_le
#print axioms ALO.sum_weighted_inverseDesignRows_norm_sq_le
#print axioms ALO.lossCurvatureVariation_single_apply
#print axioms ALO.fderiv_inverseDesignRows_single_apply
#print axioms ALO.euclideanDesignOperator
#print axioms ALO.euclideanDesignOperator_norm_sq
#print axioms ALO.sum_designRows_norm_sq_le
#print axioms ALO.sum_fderiv_inverseDesignRows_sq_le_energies
#print axioms ALO.sum_fderiv_inverseDesignRows_sq_le
#print axioms ALO.sum_fderiv_inverseDesignRows_sq_le_opNorm
#print axioms ALO.sum_inverseDesignRows_norm_sq_le_opNorm
#print axioms ALO.inverseDesign_energies_proportional

#print axioms ALO.sum_operator_norm_sq_le_of_orthonormal
#print axioms ALO.norm_inverseRowEmbedding_le
#print axioms ALO.fderiv_affineReducedInverseField_apply
#print axioms ALO.sum_projectedInverseRow_norm_sq_le
#print axioms ALO.sum_projectedInverseRow_jacobianSq_le
#print axioms ALO.projectedInverseRow_energies_proportional
#print axioms ALO.euclideanDesignOperator_norm_le
#print axioms ALO.continuous_euclideanDesignOperator
#print axioms ALO.integrable_affineDesign_opNorm_sq
#print axioms ALO.sum_secondOrderStein_projectedInverseRow
#print axioms ALO.sum_secondOrderStein_designFiberInverseRow

#print axioms ALO.inverseRowRemainder
#print axioms ALO.inverseRowProjectionDefect
#print axioms ALO.inverseTraceProjectionDefect
#print axioms ALO.inverseRowRemainder_sub_corrected
#print axioms ALO.designRow_norm_le_opNorm
#print axioms ALO.sum_inner_inverseRows_sq_le
#print axioms ALO.sum_designProjectionCorrection_sq_le
#print axioms ALO.sum_inverseCurvatureCorrection_sq_le
#print axioms ALO.sum_traceGramCorrection_sq_le
#print axioms ALO.sum_inverseRowRemainder_sub_corrected_sq_le
#print axioms ALO.sum_inverseRowRemainder_sq_le_corrected

#print axioms ALO.designAdjoint_norm_sq_le
#print axioms ALO.sum_singletonProjection_designRows_sq_le
#print axioms ALO.inverseRowProjectionDefect_fiber_eq
#print axioms ALO.sum_fiber_designProjectionDefect_sq_le
#print axioms ALO.sum_fiberObservationProjectionColumn_sq_le
#print axioms ALO.abs_trace_le_card_opNorm
#print axioms ALO.abs_trace_sub_fiberProjection_le
#print axioms ALO.sum_fiber_traceProjectionDefect_sq_le
#print axioms ALO.sum_fiber_inverseRowCorrection_sq_le
#print axioms ALO.fiber_inverseRowCorrection_proportional
#print axioms ALO.fiberRemainderCorrectionConstant
#print axioms ALO.fiberRemainderCorrectionConstant_pos
#print axioms ALO.fiber_inverseRowCorrection_le_constant
#print axioms ALO.fiber_inverseRowRemainder_le_corrected

#print axioms ALO.integrable_affineDesign_quarticEnvelope
#print axioms ALO.fiberRemainderMomentConstant
#print axioms ALO.fiberRemainderMomentConstant_pos
#print axioms ALO.sum_inverseRowRemainder_designFiber

#print axioms ALO.kktFiberGaussian_eq_map_affine
#print axioms ALO.map_affineReducedCurvatureWeight_eq_kktDeterminantLaw
#print axioms ALO.continuous_inverseRowRemainder_reducedInverse
#print axioms ALO.sum_inverseRowRemainder_kktDeterminantLaw

#print axioms ALO.lossForcing_design_eq_kktNormalCoefficientForcing
#print axioms ALO.isSymmetricFactor_reducedInverse_of_fiber
#print axioms ALO.reducedInverse_eq_measurableEmpiricalALOOperator_of_fiber
#print axioms ALO.inverseRowRemainder_eq_empirical_of_fiber

#print axioms ALO.empiricalInverseRowRemainder
#print axioms ALO.empiricalRemainderSqSum
#print axioms ALO.empiricalRemainderSqSum_nonneg
#print axioms ALO.measurable_empiricalInverseRowRemainder
#print axioms ALO.measurable_empiricalRemainderSqSum
#print axioms ALO.map_empiricalKKTData_empiricalKKTDeterminantConditionalKernel
#print axioms ALO.empiricalRemainder_bound_of_determinantLaw
#print axioms ALO.empiricalRemainder_bound_conditionalKernel
#print axioms ALO.ae_empiricalRemainder_bound_condDistrib

#print axioms ALO.integrable_ambientDesign_quarticEnvelope
#print axioms ALO.empiricalRemainder_bound_goodOutputs
#print axioms ALO.ae_goodOutputs_iff_regular
#print axioms ALO.empiricalRemainder_bound_regular

#print axioms ALO.exists_oneNet_twoBall
#print axioms ALO.exists_halfNet_unitBall
#print axioms ALO.opNorm_le_of_halfNet
#print axioms ALO.exists_pair_opNorm_le_of_halfNets
#print axioms ALO.gaussianScalarExpScale
#print axioms ALO.gaussianScalarExpScale_pos
#print axioms ALO.integrable_gaussianScalar_exp_sq
#print axioms ALO.gaussianScalarExpMoment
#print axioms ALO.gaussianScalarExpMoment_nonneg
#print axioms ALO.gaussian_unitDual_exp_sq
#print axioms ALO.sq_le_threshold_add_exp
#print axioms ALO.gaussianFiniteFamilyFourthConstant
#print axioms ALO.gaussianFiniteFamilyFourthConstant_pos
#print axioms ALO.gaussian_fourthMoment_le_of_finiteFamily
#print axioms ALO.gaussianDesignPairing
#print axioms ALO.gaussianDesignPairing_apply
#print axioms ALO.gaussianDesignPairing_norm_le_one
#print axioms ALO.ambientDesign_opNorm_fourthMoment
#print axioms ALO.gaussianDesignEnvelopeConstant
#print axioms ALO.gaussianDesignEnvelopeConstant_pos
#print axioms ALO.ambientDesign_quarticEnvelope_le

#print axioms ALO.empiricalRegularRemainderConstant
#print axioms ALO.empiricalRegularRemainderConstant_pos
#print axioms ALO.empiricalRemainder_uniform_bound_regular

#print axioms ALO.countable_levelSet_deriv_ne_zero
#print axioms ALO.ae_deriv_eq_zero_on_levelSet
#print axioms ALO.ae_fderiv_apply_eq_zero_on_levelSet
#print axioms ALO.ae_fderiv_eq_zero_on_levelSet
#print axioms ALO.symmetricFactor_zero_derivative
#print axioms ALO.measurableEmpiricalALOOperator_eq_zero_of_fderiv_eq_zero
#print axioms ALO.empiricalDesignEstimator_isMinOn_of_zero_score
#print axioms ALO.ae_fderiv_empiricalDesignEstimator_eq_zero_of_not_regular
#print axioms ALO.ae_empiricalALOOperator_eq_zero_of_not_regular
#print axioms ALO.ae_empiricalRemainderSqSum_eq_zero_of_not_regular

#print axioms ALO.empiricalRemainder_uniform_bound

#print axioms ALO.sum_projected_operator_norm_sq
#print axioms ALO.sum_projected_operator_norm_sq_le
#print axioms ALO.sum_operator_norm_sq_eq_adjoint
#print axioms ALO.sum_operator_projected_norm_sq_le
#print axioms ALO.abs_trace_comp_starProjection_le
#print axioms ALO.observationProjectionColumn
#print axioms ALO.euclideanDesignOperator_adjoint_basisFun
#print axioms ALO.euclideanDesignOperator_adjoint_toLp
#print axioms ALO.observationProjectionColumn_add_orthogonal
#print axioms ALO.sum_observationProjectionColumn_sq_le
#print axioms ALO.sum_observationProjectionColumn_sq
#print axioms ALO.sum_coefficientProjection_designRows_sq_le
#print axioms ALO.inverseRowProjectionDefect_subspace_eq
#print axioms ALO.sum_general_designProjectionDefect_sq_le
#print axioms ALO.abs_trace_sub_comp_starProjection_le
#print axioms ALO.sum_general_traceProjectionDefect_sq_le
#print axioms ALO.projectionDefectRankFactor
#print axioms ALO.projectionDefectRankFactor_ge_one
#print axioms ALO.sum_general_inverseRowCorrection_sq_le
#print axioms ALO.correctionEnvelope_le_constant
#print axioms ALO.general_inverseRowCorrection_le_constant
#print axioms ALO.general_inverseRowRemainder_le_corrected

#print axioms ALO.observationProjectionColumn_symm
#print axioms ALO.sum_observationProjectionColumn_mul
#print axioms ALO.productDesignProjection
#print axioms ALO.productDesignProjection_apply
#print axioms ALO.productDesignProjection_isSymmetric
#print axioms ALO.productDesignProjection_idempotent
#print axioms ALO.productDesignDirection
#print axioms ALO.productDesignProjection_eq_starProjection
#print axioms ALO.inverseRowEmbedding_productDesignDirection
#print axioms ALO.normalizedWithDensity_one
#print axioms ALO.integrable_affineDesign_quarticEnvelope_gaussian
#print axioms ALO.integrable_affineReducedInverseField_energies_gaussian
#print axioms ALO.section3RemainderConstant
#print axioms ALO.section3RemainderConstant_pos
#print axioms ALO.sum_inverseRowRemainder_productGaussian
#print axioms ALO.quartic_design_envelope_comparison
#print axioms ALO.affineProductDesignGaussian
#print axioms ALO.map_orthogonalProjectionOnto_stdGaussian
#print axioms ALO.affineProductDesignGaussian_eq_map
#print axioms ALO.section3_gaussian_remainder_isotropic
#print axioms ALO.inverseRowRatioError
#print axioms ALO.inverseRowRatioError_eq
#print axioms ALO.sum_inverseRowRatioError_sq_le
#print axioms ALO.continuous_inverseRowRatioError_reducedInverse
#print axioms ALO.section3_ratio_bound_isotropic
#print axioms ALO.IsCoercive.compressedOperator
#print axioms ALO.IsCoercive.add_orthogonalPenalty
#print axioms ALO.restrictedInverse_compressed_apply
#print axioms ALO.penalizedInverse
#print axioms ALO.penalizedInverse_equation
#print axioms ALO.penalizedInverse_norm_le
#print axioms ALO.penalizedInverse_complement_sq_le
#print axioms ALO.penalizedInverse_sub_restricted
#print axioms ALO.penalizedInverse_dist_le
#print axioms ALO.tendsto_penalizedInverse
#print axioms ALO.inverse_eq_coerciveInverseL
#print axioms ALO.tendsto_inverse_add_orthogonalPenalty
#print axioms ALO.compressedOperator_add
#print axioms ALO.reducedInverse_compressed_eq
#print axioms ALO.section3_support_inverse_limit_isotropic
#print axioms ALO.locallyLipschitz_gaussianSqrtWeight
#print axioms ALO.continuous_weight_of_locallyLipschitz_log
#print axioms ALO.integral_sq_stein_roughWeight_compact
#print axioms ALO.secondOrderStein_normalized_of_locallyLipschitz_log
#print axioms ALO.gaussianSteinDiscrepancy_const
#print axioms ALO.gaussianJacobianSq_const
#print axioms ALO.gaussianSteinDiscrepancy_id
#print axioms ALO.gaussianJacobianSq_id
#print axioms ALO.integrable_fourth_moment_of_stein
#print axioms ALO.integrable_fourth_moment_normalized_roughWeight
#print axioms ALO.integrable_affineDesign_quarticEnvelope_of_fourthMoment
#print axioms ALO.sum_inverseRowRemainder_productLaw
#print axioms ALO.affineProductDesignTilted
#print axioms ALO.section3_tilted_remainder_isotropic
#print axioms ALO.section3AffineMean
#print axioms ALO.section3AffineMean_mem_orthogonal
#print axioms ALO.section3AffineMean_gaussian_law
#print axioms ALO.section3PaperConstant
#print axioms ALO.section3PaperConstant_pos
#print axioms ALO.section3_full_inverse_eq
#print axioms ALO.Section3Conclusion
#print axioms ALO.section3Conclusion_of_remainder
#print axioms ALO.section3_gaussian_conclusion
#print axioms ALO.section3_theorem31
#print axioms ALO.section3_corollary34
#print axioms ALO.section3_corollary32

#print axioms ALO.trace_inverseRowDerivative
#print axioms ALO.gaussianTestDivergence_affineInverseRow
#print axioms ALO.inverseRowEmbedding
#print axioms ALO.inverseRowOutputMap_factor
#print axioms ALO.gaussianTestDivergence_projectedInverseRow
#print axioms ALO.correctedInverseRowRemainder
#print axioms ALO.inner_inverseRowEmbedding
#print axioms ALO.gaussianSteinDiscrepancy_projectedInverseRow
#print axioms ALO.secondOrderStein_correctedInverseRowRemainder

#print axioms ALO.fiberCoefficientProjection
#print axioms ALO.fiberObservationProjectionColumn
#print axioms ALO.fiberCoefficientProjection_isSymmetric
#print axioms ALO.designFiberProjection_single
#print axioms ALO.inverseRowEmbedding_designFiber
#print axioms ALO.gaussianSteinDiscrepancy_designFiberInverseRow
#print axioms ALO.secondOrderStein_designFiberInverseRow
#print axioms ALO.gaussian_integrable_one_add_norm_pow
#print axioms ALO.integrable_normalizedGaussian_of_polynomial_growth
#print axioms ALO.integrable_stein_energies_of_polynomial_growth
#print axioms ALO.affineReducedCurvatureWeight_polynomial_growth
#print axioms ALO.affineReducedInverseField
#print axioms ALO.locallyLipschitz_affineReducedInverseField
#print axioms ALO.integrable_affineReducedInverseField_energies
#print axioms ALO.secondOrderStein_affineReducedCurvatureWeight
#print axioms ALO.secondOrderStein_affineReducedInverseField
#print axioms ALO.inverseRowOutputMap
#print axioms ALO.inverseRowOutputMap_apply
#print axioms ALO.secondOrderStein_projectedInverseRow

#print axioms ALO.continuous_parametricEmpiricalDesignEstimator
#print axioms ALO.measurable_parametricEmpiricalDesignDerivative
#print axioms ALO.measurable_parametricEmpiricalCurvature
#print axioms ALO.measurable_parametricEmpiricalALOOperator
#print axioms ALO.measurable_parametricEmpiricalInverseRowRemainder
#print axioms ALO.measurable_parametricEmpiricalRemainderSqSum
#print axioms ALO.parametricEmpiricalRemainder_uniform_bound

#print axioms ALO.regressionLoss
#print axioms ALO.regressionSlope
#print axioms ALO.convexOn_regressionLoss
#print axioms ALO.hasDerivAt_regressionLoss
#print axioms ALO.contDiff_regressionSlope
#print axioms ALO.continuous_regressionSlope_joint
#print axioms ALO.deriv_regressionSlope
#print axioms ALO.empiricalLoss_regressionLoss
#print axioms ALO.regressionRemainder_uniform_bound

#print axioms ALO.empiricalWeightEvent
#print axioms ALO.norm_sq_le_of_mem_empiricalWeightEvent
#print axioms ALO.sum_inverseRowRatioError_sq_le_of_denominator
#print axioms ALO.empiricalWeightConstant
#print axioms ALO.empiricalInverseRowWeightError
#print axioms ALO.empiricalWeightErrorSqSum
#print axioms ALO.measurableSet_empiricalWeightEvent
#print axioms ALO.measurable_empiricalInverseRowWeightError
#print axioms ALO.measurable_empiricalWeightErrorSqSum
#print axioms ALO.ae_empiricalWeightErrorSqSum_le_remainder
#print axioms ALO.empiricalWeight_uniform_bound

#print axioms ALO.measurable_parametricEmpiricalInverseRowWeightError
#print axioms ALO.measurable_parametricEmpiricalWeightErrorSqSum
#print axioms ALO.parametricEmpiricalWeight_uniform_bound
#print axioms ALO.regressionWeight_uniform_bound

#print axioms ALO.leaveOneOutLoss
#print axioms ALO.convexOn_leaveOneOutLoss
#print axioms ALO.leaveOneOutLoss_add
#print axioms ALO.hasFDerivAt_leaveOneOutLoss
#print axioms ALO.leaveOneOutEstimator
#print axioms ALO.leaveOneOutEstimator_isMinOn
#print axioms ALO.eq_leaveOneOutEstimator_of_isMinOn
#print axioms ALO.leaveOneOutEstimator_eq_of_agree_off
#print axioms ALO.leaveOneOutEstimator_isSubgradient
#print axioms ALO.locallyLipschitz_leaveOneOutEstimator
#print axioms ALO.leaveOneOutEstimator_stability
#print axioms ALO.leaveOneOutEstimator_scaled_stability
#print axioms ALO.leaveOneOutEstimator_stability_of_bounded_score
#print axioms ALO.sum_leaveOneOutEstimator_norm_sq_le

#print axioms ALO.norm_le_of_subgradient_and_minAtZero
#print axioms ALO.norm_designAdjoint_le
#print axioms ALO.norm_designAdjoint_le_of_bounded
#print axioms ALO.empiricalDesignEstimator_norm_le
#print axioms ALO.leaveOneOutEstimator_norm_le
#print axioms ALO.sum_leaveOneOutEstimator_norm_sq_le_spectral

#print axioms ALO.sum_curvature_sq_operator_rows_le
#print axioms ALO.lossForcing_single_design
#print axioms ALO.IsEmpiricalALO.fderiv_single_design
#print axioms ALO.sum_coefficientDerivative_projected_sq_le
#print axioms ALO.empiricalDesignEstimator_projected_derivative_sq_le
#print axioms ALO.ae_empiricalDesignEstimator_projected_derivative_sq_le

#print axioms ALO.meanFieldRowDivergence
#print axioms ALO.meanFieldRowDivergence_eq_trace
#print axioms ALO.meanFieldRowDivergence_of_row_formula
#print axioms ALO.meanFieldPredictionError
#print axioms ALO.meanFieldProjectedDiscrepancy
#print axioms ALO.meanFieldPredictionError_sub_projectedDiscrepancy
#print axioms ALO.sum_curvature_sq_inner_operator_le
#print axioms ALO.meanField_correction_sq_sum_le
#print axioms ALO.IsEmpiricalALO.meanField_decomposition
#print axioms ALO.empiricalMeanField_correction_sq_sum_le

#print axioms ALO.gaussianRowSlice
#print axioms ALO.gaussianRowSlice_self
#print axioms ALO.gaussianRowSlice_other
#print axioms ALO.hasFDerivAt_gaussianRowSlice
#print axioms ALO.contDiff_gaussianRowSlice
#print axioms ALO.leaveOneOutEstimator_gaussianRowSlice
#print axioms ALO.meanFieldRowSliceField
#print axioms ALO.locallyLipschitz_meanFieldRowSliceField
#print axioms ALO.hasFDerivAt_meanFieldRowSliceField
#print axioms ALO.gaussianSteinDiscrepancy_meanFieldRowSliceField
#print axioms ALO.gaussianJacobianSq_meanFieldRowSliceField_le
#print axioms ALO.meanFieldRowSliceField_norm_le
#print axioms ALO.integrable_meanFieldRowSliceField_norm_sq
#print axioms ALO.secondOrderStein_meanFieldRowSlice

#print axioms ALO.gaussianRowEmbedding
#print axioms ALO.gaussianRowDirection
#print axioms ALO.gaussianRowBaseDesign
#print axioms ALO.gaussianRowBaseDesign_orthogonal
#print axioms ALO.continuous_gaussianRowBaseDesign
#print axioms ALO.continuous_gaussianRowReconstruct
#print axioms ALO.map_gaussianRowReconstruct_eq_ambient
#print axioms ALO.ae_gaussianRowSlice_of_ae_ambient
#print axioms ALO.ae_integrable_gaussianRowSlice
#print axioms ALO.ae_differentiableAt_gaussianRowSlice
#print axioms ALO.integrable_empiricalDesignEstimator_row_derivative_sq
#print axioms ALO.ae_secondOrderStein_meanFieldRowSlice
#print axioms ALO.integrable_integral_le_of_gaussianRowSlices
#print axioms ALO.integrable_ambientDesign_opNorm_sq
#print axioms ALO.continuous_projected_leaveOneOut_difference
#print axioms ALO.measurable_empiricalMeanFieldProjectedDiscrepancy
#print axioms ALO.integrable_projected_leaveOneOut_difference_sq
#print axioms ALO.secondOrderStein_empiricalMeanField_row
#print axioms ALO.secondOrderStein_empiricalMeanField_sum
#print axioms ALO.gaussian_unitDual_fourthMoment
#print axioms ALO.gaussian_unitDual_mixedMoment
#print axioms ALO.gaussian_projected_mixedMoment
#print axioms ALO.ambientDesign_projected_row_mixedMoment
#print axioms ALO.ambientDesign_projected_mixedMoment_sum
#print axioms ALO.empiricalMeanFieldPredictionError
#print axioms ALO.empiricalMeanFieldPredictionErrorSqSum
#print axioms ALO.measurable_empiricalMeanFieldPredictionError
#print axioms ALO.measurable_empiricalMeanFieldPredictionErrorSqSum
#print axioms ALO.empiricalMeanField_prediction_sq_sum_bound
#print axioms ALO.empiricalMeanFieldConstant
#print axioms ALO.ambientDesign_opNorm_sq_le
#print axioms ALO.empiricalMeanField_uniform_bound
#print axioms ALO.continuous_parametricLeaveOneOutEstimator
#print axioms ALO.measurable_parametricEmpiricalMeanFieldPredictionError
#print axioms ALO.measurable_parametricEmpiricalMeanFieldPredictionErrorSqSum
#print axioms ALO.parametricEmpiricalMeanField_uniform_bound
#print axioms ALO.regressionMeanField_uniform_bound
#print axioms ALO.integrable_sqrt_mul_sqrt_bound
#print axioms ALO.sum_test_difference_le_prediction_energies
#print axioms ALO.prediction_test_comparison
#print axioms ALO.meanFieldPredictionMomentConstant
#print axioms ALO.meanFieldPredictionMomentConstant_nonneg
#print axioms ALO.empiricalMeanFieldPrediction
#print axioms ALO.empiricalMeanFieldPrediction_sub_leaveOneOut
#print axioms ALO.empiricalMeanFieldPrediction_sq_sum_le
#print axioms ALO.measurable_parametricEmpiricalMeanFieldPrediction
#print axioms ALO.parametricEmpiricalMeanField_prediction_moment
#print axioms ALO.empiricalMeanFieldConstant_nonneg
#print axioms ALO.meanFieldTestConstant
#print axioms ALO.parametricMeanFieldTestError
#print axioms ALO.parametricMeanField_test_bound
#print axioms ALO.regressionMeanField_test_bound
#print axioms ALO.empiricalALOPrediction
#print axioms ALO.empiricalMeanFieldPrediction_sub_ALO
#print axioms ALO.sum_meanFieldPrediction_sub_ALO_sq_le
#print axioms ALO.measurable_parametricEmpiricalALOPrediction
#print axioms ALO.parametricALO_meanField_prediction_bound
#print axioms ALO.prediction_test_comparison_on_event
#print axioms ALO.test_average_difference_triangle
#print axioms ALO.empiricalWeightConstant_nonneg
#print axioms ALO.aloMeanFieldTestConstant
#print axioms ALO.aloLOOTestConstant
#print axioms ALO.parametricALOTestError
#print axioms ALO.measurable_parametricALOTestError
#print axioms ALO.parametricALO_meanField_test_bound
#print axioms ALO.parametricALO_test_bound
#print axioms ALO.regressionALO_test_bound
#print axioms ALO.IsSubgradient.eq_of_hasFDerivAt
#print axioms ALO.penaltyHessian
#print axioms ALO.contDiff_gradient_of_contDiff_two
#print axioms ALO.hasFDerivAt_penaltyGradient
#print axioms ALO.hasFDerivAt_penalty
#print axioms ALO.penaltyHessian_spec
#print axioms ALO.rowLossForcing
#print axioms ALO.rowLossForcing_apply
#print axioms ALO.rowLossForcing_single
#print axioms ALO.rowLossForcing_annihilator
#print axioms ALO.rowLossForcing_annihilator_mem_span
#print axioms ALO.rowLossForcing_surjective
#print axioms ALO.symmetric_rowLossForcing_difference_range_le_span
#print axioms ALO.symmetric_rowLossForcing_difference_finrank_le_one
#print axioms ALO.eq_of_rowLossForcing_eq
#print axioms ALO.smoothEmpiricalCurvature
#print axioms ALO.smoothEmpiricalALOOperator
#print axioms ALO.smoothEmpiricalCurvature_spec
#print axioms ALO.smoothEmpiricalALOOperator_eq_coerciveInverse
#print axioms ALO.smoothEmpiricalALOOperator_spec
#print axioms ALO.smoothEmpiricalALOOperator_denominator
#print axioms ALO.penaltyGradient_eq_empiricalLossKKT
#print axioms ALO.smoothEmpiricalCurvature_fderiv
#print axioms ALO.fderiv_eq_smoothEmpiricalALOOperator_forcing
#print axioms ALO.smoothEmpiricalALOOperator_sub_borel_range_le_span
#print axioms ALO.smoothEmpiricalALOOperator_eq_borel_of_nonresonance
#print axioms ALO.inner_rankOne_eq
#print axioms ALO.sum_rankOne_quadratic_sq_le
#print axioms ALO.sum_ALO_correction_difference_sq_le
#print axioms ALO.smoothEmpiricalALOPrediction
#print axioms ALO.smoothEmpiricalALOPrediction_eq_borel_of_zero_score
#print axioms ALO.sum_smoothEmpiricalALOPrediction_sub_borel_sq_le
#print axioms ALO.ae_sum_smoothEmpiricalALOPrediction_sub_borel_sq_le
#print axioms ALO.exists_pos_approximation_reflects_null
#print axioms ALO.measure_eq_zero_of_image_null_of_invertible_derivative
#print axioms ALO.measure_preimage_null_deriv_ne_zero
#print axioms ALO.ae_deriv_eq_zero_on_null_preimage
#print axioms ALO.ae_fderiv_apply_eq_zero_on_null_preimage
#print axioms ALO.ae_fderiv_eq_zero_on_null_preimage
#print axioms ALO.hasFDerivAt_lipschitz_comp_zero
#print axioms ALO.ae_fderiv_eq_zero_where_lipschitz_outer_not_differentiable
#print axioms ALO.ae_hasFDerivAt_lipschitz_scalar_comp
#print axioms ALO.ae_fderiv_lipschitz_scalar_comp
#print axioms ALO.locallyLipschitz_empiricalGradient_of_lipschitz_score
#print axioms ALO.locallyLipschitz_empiricalEstimator_of_lipschitz_score
#print axioms ALO.locallyLipschitz_empiricalPredictor
#print axioms ALO.loss_curvature_mem_Icc_of_lipschitz_score
#print axioms ALO.ae_differentiableAt_empiricalEstimator_of_lipschitz_score
#print axioms ALO.exists_empiricalALO_of_hasFDerivAt_lossKKT
#print axioms ALO.ae_hasFDerivAt_lossKKT_of_lipschitz_score
#print axioms ALO.ae_exists_empiricalALO_of_lipschitz_score
#print axioms ALO.ae_measurableEmpiricalALOOperator_spec_of_lipschitz_score
#print axioms ALO.measurable_actualEmpiricalALOOperator_of_lipschitz_score
#print axioms ALO.lipschitzWith_score_of_deriv_le
#print axioms ALO.locallyLipschitz_leaveOneOutEstimator_of_lipschitz_score
#print axioms ALO.hasDerivAt_regressionLoss_of_differentiable
#print axioms ALO.lipschitzWith_regressionSlope
#print axioms ALO.continuous_regressionSlope_joint_of_continuous_deriv
#print axioms ALO.empiricalMeanField_uniform_bound_of_lipschitz_score
#print axioms ALO.parametricEmpiricalMeanField_uniform_bound_of_lipschitz_score
#print axioms ALO.parametricEmpiricalMeanField_prediction_moment_of_lipschitz_score
#print axioms ALO.parametricMeanField_test_bound_of_lipschitz_score
#print axioms ALO.regressionMeanField_uniform_bound_of_lipschitz_score
#print axioms ALO.regressionMeanField_test_bound_of_lipschitz_score
#print axioms ALO.tangentConeAt_eq_range_of_lipschitz_local_rightInverse
#print axioms ALO.locallyLipschitz_empiricalKKTData_of_lipschitz_score
#print axioms ALO.exists_lipschitzOnWith_fiberSectionData_of_lipschitz_score
#print axioms ALO.tangentConeAt_compatibleKKTData_eq_range_of_lipschitz_score
#print axioms ALO.IsScoreTangentCompatible
#print axioms ALO.ae_isScoreTangentCompatible
#print axioms ALO.empiricalKKTData_tangentNormal_isLittleO_of_fiber_of_lipschitz_score
#print axioms ALO.scoreLinearizationResidual_isLittleO_of_tangent
#print axioms ALO.empiricalKKTData_incrementResidual_isLittleO_of_fiber_of_lipschitz_score
#print axioms ALO.exists_hasFDerivAt_of_tangent_constraint
#print axioms ALO.empiricalKKTData_constraint_isLittleO_of_fiber_of_lipschitz_score
#print axioms ALO.kktIncrementForcing_comp_derivative_of_lipschitz_score
#print axioms ALO.exists_hasFDerivAt_empiricalKKTData_of_fiber_of_lipschitz_score
#print axioms ALO.ae_empiricalKKTData_fiber_differentiability_of_lipschitz_score
#print axioms ALO.kktDataWithScore
#print axioms ALO.fiberSectionWithScore
#print axioms ALO.contDiffAt_fiberSectionWithScore
#print axioms ALO.fiberSectionWithScore_kktDataWithScore
#print axioms ALO.locallyLipschitz_kktDataWithScore
#print axioms ALO.scoreTangentCompatible_range_iff
#print axioms ALO.measurableSet_scoreTangentCompatible_range
#print axioms ALO.goodLipschitzRegularKKTDataSet
#print axioms ALO.measurableSet_goodLipschitzRegularKKTDataSet
#print axioms ALO.differentiable_scoreCompatible_empiricalKKTData_of_fiber_eq
#print axioms ALO.empiricalKKTData_mem_goodLipschitzRegular_iff
#print axioms ALO.differentiable_scoreCompatible_of_mem_goodLipschitzRegularKKTDataSet
#print axioms ALO.ae_map_mem_goodLipschitzRegularKKTDataSet
#print axioms ALO.kktFiberProjectionWithScore
#print axioms ALO.kktFiberProjectionWithScore_kktDataWithScore
#print axioms ALO.contDiffAt_kktFiberProjectionWithScore
#print axioms ALO.transverseKKTSectionWithScore
#print axioms ALO.transverseKKTSectionWithScore_kktDataWithScore
#print axioms ALO.contDiffAt_transverseKKTSectionWithScore
#print axioms ALO.transverseKKTReconstructWithScore
#print axioms ALO.transverseKKTReconstructWithScore_kktDataWithScore
#print axioms ALO.contDiffAt_transverseKKTReconstructWithScore
#print axioms ALO.differentiableAt_kktDataWithScore_comp
#print axioms ALO.continuousAt_kktFiberProjection_of_lipschitz_score
#print axioms ALO.exists_open_kktProjectionTransition_of_lipschitz_score
#print axioms ALO.isOpen_kktChart_domains_of_lipschitz_score
#print axioms ALO.locallyLipschitzOn_kktChartMap_of_lipschitz_score
#print axioms ALO.locallyLipschitzOn_kktChartInverse_of_lipschitz_score
#print axioms ALO.exists_open_kktChart_of_lipschitz_score
#print axioms ALO.differentiableAt_kktChartMap_of_lipschitz_score
#print axioms ALO.differentiableAt_kktChartInverse_of_lipschitz_score
#print axioms ALO.differentiableAt_kktChart_of_good_of_lipschitz_score
#print axioms ALO.projection_comp_fderiv_kktChartMap_of_lipschitz_score
#print axioms ALO.fderiv_empiricalKKTData_comp_fderiv_kktChartMap_of_lipschitz_score
#print axioms ALO.isInvertible_fderiv_kktChartMap_of_good_of_lipschitz_score
#print axioms ALO.measurableSet_kktChart_piece_of_lipschitz_score
#print axioms ALO.lintegral_kktChartMap_of_good_of_lipschitz_score
#print axioms ALO.map_kktChartMap_withDensity_of_good_of_lipschitz_score

-- KKT normal algebra, Jacobians, and canonical fiber inverse with Lipschitz scores.
#print axioms ALO.empiricalKKTDerivativeRangeEquivCompatibility_of_factorization
#print axioms ALO.empiricalKKTDerivativeRangeEquivCompatibility_apply_of_factorization
#print axioms ALO.empiricalKKTDerivativeRangeEquivCompatibilityOfFiber_of_factorization
#print axioms ALO.empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_of_factorization
#print axioms ALO.empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_apply_of_factorization
#print axioms ALO.kktNormalInverseCandidate_forcing_eq_of_mem_range
#print axioms ALO.kktDerivative_coefficient_eq_reducedInverse_of_factorization
#print axioms ALO.empiricalKKTNormal_symm_eq_candidate_of_factorization
#print axioms ALO.empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_add_smul_of_factorization
#print axioms ALO.hasDerivAt_log_abs_det_empiricalKKTNormal_eq_two_trace_at_of_factorization
#print axioms ALO.hasDerivAt_logDetDifference_eq_zero_of_factorization
#print axioms ALO.normalDet_ratio_eq_reducedCurvatureDet_ratio_of_fiber_eq_of_factorization
#print axioms ALO.det_fderiv_kktChartMap_eq_det_normal_of_lipschitz_score
#print axioms ALO.det_fderiv_kktChartMap_eq_normal_ratio_of_lipschitz_score
#print axioms ALO.abs_det_fderiv_kktChartMap_eq_normal_ratio_of_lipschitz_score
#print axioms ALO.abs_det_fderiv_kktChartMap_eq_reduced_ratio_of_lipschitz_score
#print axioms ALO.abs_det_fderiv_kktChartMap_eq_reduced_ratio_at_of_lipschitz_score
#print axioms ALO.abs_det_fderiv_kktChartMap_eq_reduced_ratio_of_good_of_lipschitz_score
#print axioms ALO.isSymmetricFactor_reducedInverse_of_fiber_of_lipschitz_score
#print axioms ALO.reducedInverse_eq_measurableEmpiricalALOOperator_of_fiber_of_lipschitz_score
#print axioms ALO.inverseRowRemainder_eq_empirical_of_fiber_of_lipschitz_score

-- Normalized Lipschitz chart kernels and the actual fitted-tuple conditional law.
#print axioms ALO.kktChartDensity_eq_weighted_of_lipschitz_score
#print axioms ALO.normalized_kktChartDensity_eq_determinant_tilt_of_lipschitz_score
#print axioms ALO.kktChartDensity_mass_of_good_of_lipschitz_score
#print axioms ALO.lintegral_kktChartMap_eq_iterated_of_good_of_lipschitz_score
#print axioms ALO.exists_lintegral_ambientDesignGaussian_kktChart_of_lipschitz_score
#print axioms ALO.continuous_kktChartPieceMap_of_lipschitz_score
#print axioms ALO.measurable_kktChartPieceDensity_of_lipschitz_score
#print axioms ALO.kktChartPieceDensity_mass_of_lipschitz_score
#print axioms ALO.kktChartFiberKernel_isMarkovKernel_of_lipschitz_score
#print axioms ALO.kktChartFiberKernel_apply_of_lipschitz_score
#print axioms ALO.kktChartFiberKernel_eq_determinant_tilt_of_lipschitz_score
#print axioms ALO.lintegral_kktChartFiberKernel_of_lipschitz_score
#print axioms ALO.mass_mul_lintegral_kktChartFiberKernel_of_lipschitz_score
#print axioms ALO.empiricalKKTData_kktChartPieceMap_of_lipschitz_score
#print axioms ALO.map_empiricalKKTData_kktChartFiberKernel_of_lipschitz_score
#print axioms ALO.exists_lintegral_ambientDesignGaussian_kktChartKernel_of_lipschitz_score
#print axioms ALO.map_empiricalKKTData_of_kktChartKernel_mixture_of_lipschitz_score
#print axioms ALO.exists_kktChartKernel_disintegration_of_lipschitz_score
#print axioms ALO.kktChartOutputCoordinate_of_lipschitz_score
#print axioms ALO.empiricalKKTData_kktChartOutputCoordinate_of_lipschitz_score
#print axioms ALO.kktChartOutputCoordinate_empiricalKKTData_of_lipschitz_score
#print axioms ALO.continuous_kktChartOutputCoordinate_of_lipschitz_score
#print axioms ALO.kktChartOutputHomeomorph_of_lipschitz_score
#print axioms ALO.kktChartOutputKernel_of_lipschitz_score
#print axioms ALO.kktChartOutputKernel_isMarkovKernel_of_lipschitz_score
#print axioms ALO.map_empiricalKKTData_kktChartOutputKernel_of_lipschitz_score
#print axioms ALO.lintegral_ambientDesignGaussian_kktChartOutputKernel_of_lipschitz_score
#print axioms ALO.ae_empiricalKKTData_eq_kktChartOutputKernel_of_lipschitz_score
#print axioms ALO.lintegral_joint_ambientDesignGaussian_kktChartOutputKernel_of_lipschitz_score
#print axioms ALO.isEmpiricalKKTDeterminantLaw_kktChartOutputKernel_of_lipschitz_score
#print axioms ALO.exists_regularKKTChart_of_lipschitz_score
#print axioms ALO.exists_regularKKTChart_partition_of_lipschitz_score
#print axioms ALO.exists_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
#print axioms ALO.empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
#print axioms ALO.empiricalKKTDeterminantConditionalKernel_isMarkovKernel_of_lipschitz_score
#print axioms ALO.isEmpiricalKKTDeterminantLaw_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
#print axioms ALO.lintegral_joint_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
#print axioms ALO.empiricalKKTDeterminantConditionalKernel_ae_eq_condDistrib_of_lipschitz_score
#print axioms ALO.ae_isEmpiricalKKTDeterminantLaw_condDistrib_of_lipschitz_score

-- Conditional, unconditional, and row-event empirical bounds for Lipschitz scores.
#print axioms ALO.measurable_empiricalInverseRowRemainder_of_lipschitz_score
#print axioms ALO.measurable_empiricalRemainderSqSum_of_lipschitz_score
#print axioms ALO.map_empiricalKKTData_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
#print axioms ALO.empiricalRemainder_bound_of_determinantLaw_of_lipschitz_score
#print axioms ALO.empiricalRemainder_bound_conditionalKernel_of_lipschitz_score
#print axioms ALO.ae_empiricalRemainder_bound_condDistrib_of_lipschitz_score
#print axioms ALO.empiricalRemainder_bound_goodOutputs_of_lipschitz_score
#print axioms ALO.ae_goodOutputs_iff_regular_of_lipschitz_score
#print axioms ALO.empiricalRemainder_bound_regular_of_lipschitz_score
#print axioms ALO.empiricalRemainder_uniform_bound_regular_of_lipschitz_score
#print axioms ALO.ae_fderiv_empiricalDesignEstimator_eq_zero_of_not_regular_of_lipschitz_score
#print axioms ALO.ae_empiricalALOOperator_eq_zero_of_not_regular_of_lipschitz_score
#print axioms ALO.ae_empiricalRemainderSqSum_eq_zero_of_not_regular_of_lipschitz_score
#print axioms ALO.empiricalRemainder_uniform_bound_of_lipschitz_score
#print axioms ALO.measurable_empiricalInverseRowWeightError_of_lipschitz_score
#print axioms ALO.measurable_empiricalWeightErrorSqSum_of_lipschitz_score
#print axioms ALO.ae_empiricalWeightErrorSqSum_le_remainder_of_lipschitz_score
#print axioms ALO.empiricalWeight_uniform_bound_of_lipschitz_score

-- Independent-parameter averaging and regression ALO–LOO with Lipschitz scores.
#print axioms ALO.parametricEmpiricalRemainder_uniform_bound_of_lipschitz_score
#print axioms ALO.parametricEmpiricalWeight_uniform_bound_of_lipschitz_score
#print axioms ALO.parametricALO_meanField_prediction_bound_of_lipschitz_score
#print axioms ALO.parametricALO_meanField_test_bound_of_lipschitz_score
#print axioms ALO.parametricALO_test_bound_of_lipschitz_score
#print axioms ALO.regressionRemainder_uniform_bound_of_lipschitz_score
#print axioms ALO.regressionWeight_uniform_bound_of_lipschitz_score
#print axioms ALO.regressionALO_test_bound_of_lipschitz_score

-- Group-Lasso curvature and general-covariance foundations.
#print axioms ALO.groupNormPenalty
#print axioms ALO.groupLassoPenalty
#print axioms ALO.convexOn_groupNormPenalty
#print axioms ALO.strongConvexOn_groupLassoPenalty
#print axioms ALO.groupLassoPenalty_min_zero
#print axioms ALO.strongConvexOn_comp_equiv_symm
#print axioms ALO.groupLassoPenalty_comp_equiv_symm
#print axioms ALO.strongConvexOn_whitenedGroupLasso
#print axioms ALO.designCovariance
#print axioms ALO.designCovariance_inner
#print axioms ALO.designCovariance_pos
#print axioms ALO.designCovariance_isSymmetric
#print axioms ALO.norm_designCovariance
#print axioms ALO.covarianceRow
#print axioms ALO.whitenRow
#print axioms ALO.whitenRow_covarianceRow
#print axioms ALO.covarianceRow_whitenRow
#print axioms ALO.covarianceRow_inner
#print axioms ALO.whitenRow_inner
#print axioms ALO.whitenOperator
#print axioms ALO.unwhitenOperator
#print axioms ALO.unwhitenOperator_whitenOperator
#print axioms ALO.whitenOperator_unwhitenOperator
#print axioms ALO.whitenOperator_inner
#print axioms ALO.unwhitenOperator_inner
#print axioms ALO.trace_whitenOperator
#print axioms ALO.trace_unwhitenOperator_covariance
#print axioms ALO.groupNormCurvature
#print axioms ALO.groupNormCurvature_apply
#print axioms ALO.groupNormCurvature_inner
#print axioms ALO.groupNormCurvature_isSymmetric
#print axioms ALO.groupNormCurvature_nonneg
#print axioms ALO.groupLassoTangent
#print axioms ALO.mem_groupLassoTangent
#print axioms ALO.self_mem_groupLassoTangent
#print axioms ALO.groupLassoCurvature
#print axioms ALO.groupLassoCurvature_inner
#print axioms ALO.groupLassoCurvature_isSymmetric
#print axioms ALO.groupLassoCurvature_isCoercive
#print axioms ALO.groupLassoActiveCurvature
#print axioms ALO.groupLassoActiveCurvature_isCoercive
#print axioms ALO.groupLassoALOOperator
#print axioms ALO.groupLassoALOOperator_spec
#print axioms ALO.empiricalLoss_covarianceRow
#print axioms ALO.empiricalDesignEstimator_covarianceRow
#print axioms ALO.leaveOneOutEstimator_covarianceRow
#print axioms ALO.covarianceDesignGaussian
#print axioms ALO.measurable_covarianceRows
#print axioms ALO.measurable_whitenRows
#print axioms ALO.covarianceDesignGaussian_isProbabilityMeasure
#print axioms ALO.prod_covarianceDesignGaussian
#print axioms ALO.covarianceDesign_integral_transport

-- Covariance weight and ALO--LOO bounds; group-Lasso specialization.
#print axioms ALO.covarianceWeightEvent
#print axioms ALO.covarianceEmpiricalALOOperator
#print axioms ALO.covarianceALOPrediction
#print axioms ALO.covarianceALOPrediction_eq_whitened
#print axioms ALO.covarianceRegressionALOTestError
#print axioms ALO.covarianceRegressionALOTestError_eq_whitened
#print axioms ALO.covarianceRegressionALO_test_bound_of_lipschitz_score
#print axioms ALO.covarianceWeightErrorSqSum
#print axioms ALO.covarianceWeightErrorSqSum_eq_whitened
#print axioms ALO.covarianceRegressionWeight_uniform_bound_of_lipschitz_score
#print axioms ALO.groupLasso_covariance_strongConvex
#print axioms ALO.groupLasso_covarianceWeight_uniform_bound
#print axioms ALO.groupLasso_covarianceALO_test_bound

-- Prescribed group-Lasso derivative and prediction bridge.
#print axioms ALO.hasFDerivAt_groupNorm
#print axioms ALO.hasFDerivAt_normalizedGroup
#print axioms ALO.activeGroupGradient
#print axioms ALO.hasFDerivAt_activeGroupGradient
#print axioms ALO.hasDerivAt_groupLassoPenalty_active_line
#print axioms ALO.IsSubgradient.inner_eq_of_hasDerivAt_line
#print axioms ALO.groupLasso_subgradient_active_projection
#print axioms ALO.groupLasso_subgradient_derivative_projection
#print axioms ALO.ae_fderiv_range_le_groupLassoTangent
#print axioms ALO.groupLassoTangent_zero_eq_bot
#print axioms ALO.groupLassoALOOperator_zero_coefficient
#print axioms ALO.groupLassoEmpiricalALOOperator
#print axioms ALO.fderiv_eq_groupLassoEmpiricalALOOperator_forcing
#print axioms ALO.ae_groupLassoEmpiricalALOOperator_forcing
#print axioms ALO.ae_groupLassoEmpiricalALOOperator_sub_borel_range_le_span
#print axioms ALO.groupLassoEmpiricalALOPrediction
#print axioms ALO.groupLassoEmpiricalALOOperator_denominator
#print axioms ALO.sum_groupLassoEmpiricalALOPrediction_sub_borel_sq_le
#print axioms ALO.ae_sum_groupLassoEmpiricalALOPrediction_sub_borel_sq_le

-- Measurability and statistical transfer to the prescribed group inverse.
#print axioms ALO.continuous_coerciveInverseL
#print axioms ALO.measurable_coerciveInverseL
#print axioms ALO.measurable_restrictedInverse_compressed
#print axioms ALO.measurable_groupNormCurvature
#print axioms ALO.measurable_groupLassoCurvature
#print axioms ALO.measurable_lossCurvature_operator
#print axioms ALO.measurable_groupLassoALOOperator
#print axioms ALO.measurable_parametricGroupLassoEmpiricalALOOperator
#print axioms ALO.measurable_parametricGroupLassoEmpiricalALOPrediction
#print axioms ALO.groupLassoPredictionBridgeCoefficient
#print axioms ALO.groupLassoPredictionBridgeConstant
#print axioms ALO.groupLassoPredictionBridgeCoefficient_nonneg
#print axioms ALO.groupLassoPredictionBridgeConstant_nonneg
#print axioms ALO.groupLassoPredictionBridge_le_envelope
#print axioms ALO.parametricGroupLassoPredictionDiscrepancy
#print axioms ALO.measurable_parametricGroupLassoPredictionDiscrepancy
#print axioms ALO.parametricGroupLassoPredictionDiscrepancy_bound
#print axioms ALO.groupLassoMeanFieldPredictionConstant
#print axioms ALO.groupLassoMeanFieldPredictionConstant_nonneg
#print axioms ALO.parametricGroupLasso_meanField_prediction_bound
#print axioms ALO.groupLassoMeanFieldTestConstant
#print axioms ALO.groupLassoLOOTestConstant
#print axioms ALO.parametricGroupLassoALOTestError
#print axioms ALO.measurable_parametricGroupLassoALOTestError
#print axioms ALO.parametricGroupLasso_meanField_test_bound
#print axioms ALO.parametricGroupLassoALO_test_bound
#print axioms ALO.groupLasso_regressionALO_test_bound

-- Covariance-uniform transfer to the prescribed active-group inverse.
#print axioms ALO.whitenOperator_isSymmetric
#print axioms ALO.norm_whitenOperator_le
#print axioms ALO.norm_whitenOperator_le_inv
#print axioms ALO.covarianceRow_norm_sq_div_le
#print axioms ALO.ae_groupLasso_feature_forcing
#print axioms ALO.ae_groupLasso_covariance_forcing
#print axioms ALO.ae_groupLasso_covariance_sub_borel_range_le_span
#print axioms ALO.groupLassoALOPrediction_covarianceRow
#print axioms ALO.groupLasso_covariance_denominator
#print axioms ALO.sum_groupLasso_covariance_prediction_sub_borel_sq_le
#print axioms ALO.ae_sum_groupLasso_covariance_prediction_sub_borel_sq_le
#print axioms ALO.parametricGroupLassoCovariancePredictionDiscrepancy
#print axioms ALO.measurable_parametricGroupLassoCovariancePredictionDiscrepancy
#print axioms ALO.parametricGroupLassoCovariancePredictionDiscrepancy_bound
#print axioms ALO.parametricGroupLasso_covariance_meanField_prediction_bound
#print axioms ALO.groupLasso_whitenedPenalty_min_zero
#print axioms ALO.parametricWhitenedGroupLassoALOTestError
#print axioms ALO.measurable_parametricWhitenedGroupLassoALOTestError
#print axioms ALO.parametricGroupLasso_covariance_meanField_test_bound
#print axioms ALO.parametricWhitenedGroupLassoALO_test_bound
#print axioms ALO.groupLasso_prescribed_covarianceALO_test_bound

-- Unweighted prescribed group weights centered at tr(Q Sigma).
#print axioms ALO.abs_trace_le_opNorm_of_range_le_span
#print axioms ALO.sum_inverseRowRatioError_sq_le_of_rankOne
#print axioms ALO.groupLassoEmpiricalALOOperator_eq_zero_of_zero_score
#print axioms ALO.groupLassoCovarianceWeightErrorSqSum
#print axioms ALO.groupLassoCovarianceWeightErrorSqSum_covarianceRow
#print axioms ALO.groupLassoCovarianceWeightErrorSqSum_le_borel
#print axioms ALO.ae_groupLassoCovarianceWeightErrorSqSum_le_borel
#print axioms ALO.measurable_parametricGroupLassoCovarianceWeightErrorSqSum
#print axioms ALO.groupLassoPrescribedWeightConstant
#print axioms ALO.groupLasso_weight_trace_term_le
#print axioms ALO.parametricGroupLasso_covarianceWeight_uniform_bound
#print axioms ALO.groupLasso_prescribed_covarianceWeight_uniform_bound

-- Unconditional prescribed mean field centered at tr(Q Sigma).
#print axioms ALO.groupLassoMeanFieldPrediction
#print axioms ALO.groupLassoMeanFieldErrorSqSum
#print axioms ALO.groupLassoMeanFieldPrediction_covarianceRow
#print axioms ALO.sum_groupLassoMeanFieldPrediction_sub_borel_sq_le
#print axioms ALO.ae_sum_groupLassoMeanFieldPrediction_sub_borel_sq_le
#print axioms ALO.measurable_parametricGroupLassoMeanFieldPrediction
#print axioms ALO.measurable_parametricGroupLassoMeanFieldErrorSqSum
#print axioms ALO.parametricGroupLassoMeanFieldTestError
#print axioms ALO.measurable_parametricGroupLassoMeanFieldTestError
#print axioms ALO.parametricGroupLassoMeanFieldTraceDiscrepancy
#print axioms ALO.measurable_parametricGroupLassoMeanFieldTraceDiscrepancy
#print axioms ALO.parametricGroupLassoMeanFieldTraceDiscrepancy_bound
#print axioms ALO.groupLassoMeanFieldTrace_bound_le
#print axioms ALO.groupLassoUnconditionalMeanFieldConstant
#print axioms ALO.groupLassoUnconditionalMeanFieldTestConstant
#print axioms ALO.parametricGroupLasso_unconditional_meanField_prediction_bound
#print axioms ALO.parametricWhitenedGroupLassoMeanFieldTestError
#print axioms ALO.measurable_parametricWhitenedGroupLassoMeanFieldTestError
#print axioms ALO.parametricWhitenedGroupLassoMeanField_test_bound
#print axioms ALO.groupLasso_prescribed_covarianceMeanField_bounds

-- Single-index score encoding, slice operator, and Gaussian coordinates.
#print axioms ALO.BoundedLipschitzScore
#print axioms ALO.boundedScore
#print axioms ALO.continuous_boundedScore
#print axioms ALO.lipschitzWith_boundedScore
#print axioms ALO.abs_boundedScore_le_one
#print axioms ALO.boundedScoreLoss
#print axioms ALO.hasDerivAt_boundedScoreLoss
#print axioms ALO.convexOn_boundedScoreLoss
#print axioms ALO.boundedScoreOfFamily
#print axioms ALO.measurable_boundedScoreOfFamily
#print axioms ALO.boundedScoreLoss_eq_sub
#print axioms ALO.continuous_boundedScore_family
#print axioms ALO.signalSliceDesign
#print axioms ALO.continuous_signalSliceDesign
#print axioms ALO.hasFDerivAt_signalSliceRow
#print axioms ALO.contDiff_signalSliceRow
#print axioms ALO.signalSliceEstimator
#print axioms ALO.continuous_signalSliceEstimator
#print axioms ALO.signalSliceOperator
#print axioms ALO.measurable_signalSliceDerivative
#print axioms ALO.measurable_signalSliceOperator
#print axioms ALO.ae_signalSliceOperator_spec
#print axioms ALO.freeDesignEmbedding
#print axioms ALO.freeDesignSubspace
#print axioms ALO.signalBaseDesign
#print axioms ALO.signalBaseDesign_orthogonal
#print axioms ALO.continuous_signalBaseDesign
#print axioms ALO.continuous_signalDesignReconstruct
#print axioms ALO.map_signalDesignReconstruct_eq_ambient
#print axioms ALO.coefficientRowField
#print axioms ALO.hasFDerivAt_coefficientRowField
#print axioms ALO.gaussianSteinDiscrepancy_coefficientRowField
#print axioms ALO.gaussianJacobianSq_coefficientRowField_le
#print axioms ALO.secondOrderStein_coefficientRowField

-- Shared free-direction mean-field bounds and both adaptive slice operators.
#print axioms ALO.GaussianMeanFieldModel
#print axioms ALO.GaussianMeanFieldModel.projectedError
#print axioms ALO.GaussianMeanFieldModel.prediction
#print axioms ALO.GaussianMeanFieldModel.error
#print axioms ALO.GaussianMeanFieldModel.measurable_projectedError
#print axioms ALO.GaussianMeanFieldModel.measurable_prediction
#print axioms ALO.GaussianMeanFieldModel.prediction_sub_loo
#print axioms ALO.GaussianMeanFieldModel.measurable_error
#print axioms ALO.GaussianMeanFieldModel.sum_deletion_sq_le
#print axioms ALO.GaussianMeanFieldModel.ae_derivative_energy_le
#print axioms ALO.GaussianMeanFieldModel.integrable_deletion_energy
#print axioms ALO.GaussianMeanFieldModel.integrable_derivative_energy
#print axioms ALO.GaussianMeanFieldModel.projectedError_row_bound
#print axioms ALO.GaussianMeanFieldModel.projectedError_sum_bound
#print axioms ALO.GaussianMeanFieldModel.correction_sq_sum_le
#print axioms ALO.GaussianMeanFieldModel.error_sq_sum_bound
#print axioms ALO.GaussianMeanFieldModel.uniform_error_bound
#print axioms ALO.GaussianMeanFieldModel.prediction_sq_sum_le
#print axioms ALO.GaussianMeanFieldModel.prediction_moment
#print axioms ALO.GaussianMeanFieldModel.test_bound
#print axioms ALO.isClosed_operator_symmetric
#print axioms ALO.isClosed_operator_energy
#print axioms ALO.measurableSet_operator_specification
#print axioms ALO.IsSignalSliceRegular
#print axioms ALO.measurableSet_isSignalSliceRegular
#print axioms ALO.ae_isSignalSliceRegular
#print axioms ALO.ae_isSignalSliceRegular_measurable_parameters
#print axioms ALO.signalDesignPart
#print axioms ALO.freeDesignPart
#print axioms ALO.continuous_signalDesignPart
#print axioms ALO.continuous_freeDesignPart
#print axioms ALO.signalSliceDesign_parts
#print axioms ALO.signalDesignPart_signalSliceDesign
#print axioms ALO.freeDesignPart_signalSliceDesign
#print axioms ALO.signalDesignPart_gaussianRowSlice
#print axioms ALO.ae_ambient_of_ae_signalSlices
#print axioms ALO.ae_signalAdaptive_regular
#print axioms ALO.groupLassoSignalSliceOperator
#print axioms ALO.measurable_groupLassoSignalSliceOperator
#print axioms ALO.ae_groupLassoSignalSlice_forcing
#print axioms ALO.measurableSet_groupLassoSignalSlice_forcing
#print axioms ALO.ae_groupLassoSignalSlice_forcing_measurable_parameters
#print axioms ALO.ae_groupLassoSignalAdaptive_forcing
#print axioms ALO.signalSliceForcing
#print axioms ALO.measurable_signalSliceForcing

-- Actual signal-adaptive fits and both concrete mean-field models.
#print axioms ALO.boundedScoreLoss_eq_original_sub
#print axioms ALO.convexMinimizer_eq_of_sub_const
#print axioms ALO.empiricalDesignEstimator_normalized_score
#print axioms ALO.leaveOneOutEstimator_normalized_score
#print axioms ALO.signalAdaptiveEstimator
#print axioms ALO.signalAdaptiveLOO
#print axioms ALO.signalAdaptiveScore
#print axioms ALO.signalAdaptiveCurvature
#print axioms ALO.signalSliceEstimator_parts
#print axioms ALO.signalAdaptiveEstimator_norm_le
#print axioms ALO.signalAdaptiveEstimator_deletion_bound
#print axioms ALO.signalAdaptiveLOO_row_invariant
#print axioms ALO.signalAdaptiveEstimator_row_locallyLipschitz
#print axioms ALO.signalAdaptive_rowField_locallyLipschitz
#print axioms ALO.measurable_signalAdaptiveEstimator
#print axioms ALO.measurable_signalAdaptiveLOO
#print axioms ALO.measurable_signalAdaptiveScore
#print axioms ALO.measurable_signalAdaptiveCurvature
#print axioms ALO.freeRowsMap
#print axioms ALO.signalAdaptiveForcing
#print axioms ALO.signalSliceForcing_parts
#print axioms ALO.signalAdaptiveEstimator_row_eq_slice
#print axioms ALO.hasFDerivAt_signalAdaptive_row
#print axioms ALO.measurable_signalAdaptiveForcing
#print axioms ALO.signalAdaptiveMeanFieldModel
#print axioms ALO.signalAdaptiveConstructedOperator
#print axioms ALO.measurable_signalAdaptiveConstructedOperator
#print axioms ALO.constructedSignalAdaptiveMeanFieldModel
#print axioms ALO.signalAdaptiveMeanFieldPrediction
#print axioms ALO.signalAdaptiveConstructed_meanField_error_bound
#print axioms ALO.signalAdaptiveConstructed_meanField_test_bound
#print axioms ALO.groupLassoSignalAdaptiveOperator
#print axioms ALO.groupLassoSignalAdaptiveOperator_spec
#print axioms ALO.measurable_groupLassoSignalAdaptiveOperator
#print axioms ALO.groupLassoSignalAdaptiveMeanFieldModel
#print axioms ALO.groupLassoSignalAdaptive_meanField_error_bound
#print axioms ALO.groupLassoSignalAdaptive_meanField_test_bound

-- Both single-index mean-field theorems: general covariance, noise and original losses.
#print axioms ALO.whitenOperator_lossCurvature_energy
#print axioms ALO.groupLassoCovarianceSignalSliceOperator
#print axioms ALO.ae_groupLassoCovarianceSignalSlice_forcing
#print axioms ALO.measurable_groupLassoCovarianceSignalSliceOperator
#print axioms ALO.measurableSet_groupLassoCovarianceSignalSlice_forcing
#print axioms ALO.ae_groupLassoCovarianceSignalAdaptive_forcing
#print axioms ALO.groupLassoCovarianceSignalAdaptiveOperator
#print axioms ALO.groupLassoCovarianceSignalAdaptiveOperator_spec
#print axioms ALO.measurable_groupLassoCovarianceSignalAdaptiveOperator
#print axioms ALO.groupLassoCovarianceSignalMeanFieldModel
#print axioms ALO.covarianceSignalAdaptiveEstimator
#print axioms ALO.covarianceSignalAdaptiveLOO
#print axioms ALO.covarianceSignalAdaptiveEstimator_covarianceRows
#print axioms ALO.covarianceSignalAdaptiveLOO_covarianceRows
#print axioms ALO.covarianceSignalMeanFieldPrediction
#print axioms ALO.covarianceSignalMeanFieldPrediction_covarianceRows
#print axioms ALO.covarianceSignalMeanFieldPrediction_eq_whitenRows
#print axioms ALO.covarianceSignalAdaptiveLOO_prediction_eq_whitenRows
#print axioms ALO.covarianceDesign_scalar_transport
#print axioms ALO.signalAdaptive_covariance_error_bound_of_model
#print axioms ALO.signalAdaptive_covariance_test_bound_of_model
#print axioms ALO.signalAdaptiveConstructed_covariance_error_bound
#print axioms ALO.signalAdaptiveConstructed_covariance_test_bound
#print axioms ALO.unwhiten_groupLassoCovarianceSignalAdaptiveOperator
#print axioms ALO.groupLassoSingleIndexCovariancePrediction
#print axioms ALO.groupLassoSingleIndexCovariancePrediction_eq
#print axioms ALO.groupLassoSingleIndex_covariance_meanField_bounds
#print axioms ALO.uniform_nonnegative_prod_bound
#print axioms ALO.measurable_parametricSignalScores
#print axioms ALO.measurable_parametricCovarianceSignalEstimator
#print axioms ALO.measurable_parametricCovarianceSignalLOO
#print axioms ALO.measurable_parametricCovarianceSignalPrediction
#print axioms ALO.measurable_parametricSignalConstructedOperator
#print axioms ALO.measurable_parametricSignalGroupOperator
#print axioms ALO.parametricCovarianceSignalError
#print axioms ALO.parametricCovarianceSignalTestError
#print axioms ALO.parametricSignalCovariance_bounds_of_sections
#print axioms ALO.constructedSingleIndexCovariance_meanField_bounds
#print axioms ALO.prescribedGroupSingleIndexCovariance_meanField_bounds
#print axioms ALO.singleIndexFreeSpace
#print axioms ALO.singleIndexFreeSpace_codim_le_one
#print axioms ALO.singleIndex_signalPart_inner
#print axioms ALO.singleIndexResponse
#print axioms ALO.measurable_singleIndexResponse
#print axioms ALO.singleIndexScores
#print axioms ALO.measurable_singleIndexScores
#print axioms ALO.singleIndexScores_selected
#print axioms ALO.singleIndex_covarianceEstimator_eq_original_loss
#print axioms ALO.singleIndex_covarianceLOO_eq_original_loss
#print axioms ALO.singleIndex_groupOperator_eq_original_loss
#print axioms ALO.singleIndex_generalPenalty_meanField
#print axioms ALO.singleIndex_groupLasso_meanField

-- Single-index rank-two weight transfer and constructed remainder reduction.
#print axioms ALO.freeRowLossForcing
#print axioms ALO.freeRowLossForcing_single
#print axioms ALO.freeRowLossForcing_annihilator_mem_sup
#print axioms ALO.symmetric_freeRowLossForcing_difference_range_le
#print axioms ALO.symmetric_freeRowLossForcing_difference_finrank_le_two
#print axioms ALO.abs_trace_le_finrank_opNorm_of_range_le
#print axioms ALO.sum_quadratic_sq_le_finrank
#print axioms ALO.rowRatio_difference_sq_le
#print axioms ALO.sum_inverseRowRatioError_sq_le_of_finiteRank
#print axioms ALO.sum_rational_weight_difference_sq_le_of_finiteRank
#print axioms ALO.sum_score_weight_difference_sq_le
#print axioms ALO.unconditional_ALO_bound_of_score_weight_comparison
#print axioms ALO.penaltyResponse_ker_eq_forcing
#print axioms ALO.penaltyResponse_finrank_range_eq_forcing
#print axioms ALO.finrank_difference_le_of_eq_on_intersection
#print axioms ALO.quadratic_le_of_positive_extension
#print axioms ALO.quadratic_energy_of_range_on_subspace

-- Penalty-response construction, derivative agreement, and mean-field transfer.
#print axioms ALO.linearResponseOperator
#print axioms ALO.measurable_linearResponseOperator
#print axioms ALO.linearResponseOperator_eq_reducedInverse
#print axioms ALO.linearResponseOperator_spec
#print axioms ALO.linearResponseOperator_apply_forcing
#print axioms ALO.linearResponseOperator_denominator
#print axioms ALO.penaltyResponse
#print axioms ALO.exists_penaltyResponse
#print axioms ALO.penaltyResponse_isSubgradient
#print axioms ALO.penaltyResponse_eq_of_isSubgradient
#print axioms ALO.penaltyResponse_isMinOn
#print axioms ALO.penaltyResponse_norm_sub_le
#print axioms ALO.lipschitzWith_penaltyResponse
#print axioms ALO.measurable_penaltyResponse
#print axioms ALO.penaltyResponseBlowup
#print axioms ALO.penaltyResponseBlowup_zero
#print axioms ALO.penaltyResponseBlowup_lower
#print axioms ALO.penaltyResponseBlowup_graphWork_nonpos
#print axioms ALO.penaltyResponseBlowup_linear_limit
#print axioms ALO.penaltyResponseBlowup_sub_graphBlowup_norm_le
#print axioms ALO.tendsto_penaltyResponseBlowup_of_graph_derivatives
#print axioms ALO.penaltyResponseBlowup_limit_agrees_with_graph_derivative
#print axioms ALO.responseForcing_injective_on_subspace
#print axioms ALO.responseOperator_difference_finrank_le
#print axioms ALO.penaltyResponse_selected_linear_spec
#print axioms ALO.penaltyResponse_operator_difference_rank
#print axioms ALO.sum_score_trace_difference_sq_le_of_finiteRank
#print axioms ALO.sum_score_covariance_trace_difference_sq_le_of_finiteRank
#print axioms ALO.unconditional_meanField_bound_of_trace_comparison
#print axioms ALO.symmetricPseudoInverse
#print axioms ALO.measurable_symmetricPseudoInverse
#print axioms ALO.ambientCompression
#print axioms ALO.ambientCompression_restrictedInverse
#print axioms ALO.restrictedInverse_ambientCompression
#print axioms ALO.restrictedInverse_moorePenrose
#print axioms ALO.symmetricPseudoInverse_ambientCompression
#print axioms ALO.linearResponseOperator_eq_symmetricPseudoInverse
#print axioms ALO.finrank_whitenOperator
#print axioms ALO.finrank_whitenOperator_sub
#print axioms ALO.IsSubgradient.coefficientPullback
#print axioms ALO.penaltyResponseBlowup_covariance_lower
#print axioms ALO.penaltyResponseBlowup_covariance_linear_limit
#print axioms ALO.IsSymmetricFactor.whiten
#print axioms ALO.responseCurvatureTransport
#print axioms ALO.responseCurvatureTransport_isSymmetric
#print axioms ALO.responseCurvatureTransport_nonneg
#print axioms ALO.whiten_linearResponseOperator_of_factor
#print axioms ALO.norm_whiten_linearResponseOperator_le
#print axioms ALO.responseCurvatureTransport_lossCurvature
#print axioms ALO.linearResponseOperator_covariance_denominator
#print axioms ALO.ae_groupLassoSignal_difference_range_le
#print axioms ALO.ae_groupLassoSignal_difference_finrank_le_two
#print axioms ALO.measurableSet_signalAdaptive_denominator
#print axioms ALO.ae_signalAdaptive_denominator
#print axioms ALO.ae_signalAdaptive_denominator_on_weightEvent
#print axioms ALO.signalWeightErrorSqSum
#print axioms ALO.measurable_signalWeightErrorSqSum
#print axioms ALO.constructedSignal_weight_bound_of_remainder
#print axioms ALO.groupLassoSignal_weight_eq_original_covariance
#print axioms ALO.groupLassoSignal_denominator
#print axioms ALO.groupLassoSignal_operator_eq_zero_of_zero_score
#print axioms ALO.ae_groupLassoSignal_weight_transfer
#print axioms ALO.groupLassoSignal_weight_bound_of_constructed

-- Augmented signal-slice fibers, intrinsic tangents and exceptional remainders.
#print axioms ALO.symmetric_factor_eq_zero_of_orthogonal_ranges
#print axioms ALO.ae_signalSliceOperator_eq_zero_of_projected_coef_zero
#print axioms ALO.ae_signalSliceOperator_eq_zero_of_zero_score
#print axioms ALO.designPredictor_signalSliceDesign
#print axioms ALO.designAdjoint_signalSliceDesign
#print axioms ALO.designForcing_signalSliceDesign_eq_iff
#print axioms ALO.signalSliceKKTData
#print axioms ALO.signalSliceKKTData_eq_iff_forcing
#print axioms ALO.signalSliceKKTData_add_kernel
#print axioms ALO.IsCompatibleSignalKKTData
#print axioms ALO.signalKKTForcingTarget
#print axioms ALO.signalKKTForcingTarget_mem_compatibility
#print axioms ALO.signalSliceKKTData_isCompatible
#print axioms ALO.signalKKTSection
#print axioms ALO.designForcing_signalKKTSection
#print axioms ALO.signalSliceKKTData_signalKKTSection
#print axioms ALO.signalKKTRegularSet
#print axioms ALO.isOpen_signalKKTRegularSet
#print axioms ALO.signalKKTDataWithScore
#print axioms ALO.locallyLipschitz_signalKKTDataWithScore
#print axioms ALO.signalKKTSection_eq_withScore
#print axioms ALO.exists_lipschitzOnWith_signalKKTSection
#print axioms ALO.signalKKTForcingTarget_actual
#print axioms ALO.signalKKTSection_actual
#print axioms ALO.locallyLipschitz_signalSliceKKTData
#print axioms ALO.tangentConeAt_compatibleSignalKKTData_eq_range
#print axioms ALO.signalSliceKKTData_range_eq_of_fiber
#print axioms ALO.ae_signalSliceKKTData_tangent_and_score
#print axioms ALO.signalAdaptiveRegularSet
#print axioms ALO.signalAdaptiveRemainderSqSum
#print axioms ALO.measurableSet_signalAdaptiveRegularSet
#print axioms ALO.ae_signalAdaptiveOperator_eq_zero_off_regular
#print axioms ALO.measurable_signalAdaptiveRemainderSqSum
#print axioms ALO.ae_signalAdaptiveRemainder_eq_zero_off_regular
#print axioms ALO.signalAdaptiveRemainder_bound_of_regular

-- Whole-fiber signal-slice differentiability and restricted normal isomorphisms.
#print axioms ALO.designPredictor_linear_cross_isLittleO
#print axioms ALO.designAdjoint_linear_cross_isLittleO
#print axioms ALO.signalSliceKKTData_tangentNormal_isLittleO_of_fiber
#print axioms ALO.signalSliceKKTData_incrementResidual_isLittleO_of_fiber
#print axioms ALO.signalSliceDesignForcing
#print axioms ALO.signalSliceDesignForcing_apply
#print axioms ALO.mem_range_signalSliceDesignForcing_iff
#print axioms ALO.signalSlice_normal_fst_sub_mem
#print axioms ALO.signalSlice_normal_mem_range_of_fiber
#print axioms ALO.signalSliceKKTData_derivative_lower_bound
#print axioms ALO.signalSliceKKTData_constraint_isLittleO_of_fiber
#print axioms ALO.signalSliceKKTData_forcing_comp_derivative
#print axioms ALO.exists_hasFDerivAt_signalSliceKKTData_of_fiber
#print axioms ALO.signalSliceKKTData_differentiableAt_of_fiber
#print axioms ALO.ae_signalSliceKKTData_fiber_differentiability
#print axioms ALO.ae_signalSliceKKTData_gaussian_fiber_differentiability
#print axioms ALO.signalSliceNormal
#print axioms ALO.signalSliceNormal_apply
#print axioms ALO.signalSliceNormal_factorization
#print axioms ALO.signalSliceNormal_eq_zero_of_range
#print axioms ALO.signalSliceNormalEquivOfFactorization
#print axioms ALO.signalSliceNormalEquivOfFactorization_apply
#print axioms ALO.signalSliceKKTNormalEquiv
#print axioms ALO.signalSliceKKTNormalEquiv_apply
#print axioms ALO.ker_signalSliceKKTData_derivative
#print axioms ALO.ae_signalSliceKKTData_fiber_normalEquiv
#print axioms ALO.signalSliceKKTNormalEquivOfFiber
#print axioms ALO.signalSliceKKTNormalEquivOfFiber_apply

-- Fixed-signal transverse charts, restricted Jacobian and change of variables.
#print axioms ALO.signalKKTFiberProjection
#print axioms ALO.signalKKTFiberProjection_idempotent
#print axioms ALO.signalKKTFiberProjection_fixed_iff
#print axioms ALO.signalTransverseSection
#print axioms ALO.signalTransverseSection_mem_plane
#print axioms ALO.designForcing_signalTransverseSection
#print axioms ALO.signalTransverseReconstruct
#print axioms ALO.projection_signalTransverseReconstruct
#print axioms ALO.signalSliceKKTData_eq_target_iff_forcing
#print axioms ALO.signalSliceKKTData_signalTransverseSection
#print axioms ALO.eq_signalTransverseSection_of_fiber_of_plane
#print axioms ALO.signalSliceKKTData_signalTransverseReconstruct
#print axioms ALO.signalTransverseReconstruct_projection_eq
#print axioms ALO.signalKKTChartMap
#print axioms ALO.signalKKTChartInverse
#print axioms ALO.signalSliceKKTData_signalKKTChartMap
#print axioms ALO.signalKKTChartInverse_signalKKTChartMap
#print axioms ALO.signalKKTChartInverse_transverse
#print axioms ALO.signalKKTChartMap_signalKKTChartInverse
#print axioms ALO.bijOn_signalKKTChartMap
#print axioms ALO.signalTransverseSection_eq_withScore
#print axioms ALO.signalTransverseReconstruct_eq_withScore
#print axioms ALO.continuousAt_signalKKTFiberProjection
#print axioms ALO.exists_open_signalKKTProjectionTransition
#print axioms ALO.differentiableAt_signalKKTDataWithScore_comp
#print axioms ALO.isOpen_signalKKTChart_domains
#print axioms ALO.locallyLipschitzOn_signalKKTChartMap
#print axioms ALO.locallyLipschitzOn_signalKKTChartInverse
#print axioms ALO.exists_open_signalKKTChart
#print axioms ALO.differentiableAt_signalKKTChartMap
#print axioms ALO.differentiableAt_signalKKTChartInverse
#print axioms ALO.projection_comp_fderiv_signalKKTChartMap
#print axioms ALO.fderiv_signalSliceKKTData_comp_fderiv_signalKKTChartMap
#print axioms ALO.isInvertible_fderiv_signalKKTChartMap
#print axioms ALO.signalTransverseForcingEquiv
#print axioms ALO.signalTransverseForcingEquiv_apply
#print axioms ALO.det_fderiv_signalKKTChartMap_eq_det_normal
#print axioms ALO.det_fderiv_signalKKTChartMap_eq_normal_ratio
#print axioms ALO.abs_det_fderiv_signalKKTChartMap_eq_normal_ratio
#print axioms ALO.measurable_signalKKTRepresentative
#print axioms ALO.goodSignalKKTDataSet
#print axioms ALO.measurableSet_goodSignalKKTDataSet
#print axioms ALO.signalSliceKKTData_mem_good_iff
#print axioms ALO.differentiable_scoreCompatible_of_mem_goodSignalKKTDataSet
#print axioms ALO.ae_map_mem_goodSignalKKTDataSet
#print axioms ALO.measurableSet_signalKKTChart_piece
#print axioms ALO.lintegral_signalKKTChartMap_of_good
#print axioms ALO.map_signalKKTChartMap_withDensity_of_good

-- Intrinsic curvature weight for actual fixed-signal charts.
#print axioms ALO.signalCoefficientKKTDerivative
#print axioms ALO.signalSubgradientKKTDerivative
#print axioms ALO.signalKKTReducedCurvature
#print axioms ALO.signalKKTReducedCurvature_isCoercive
#print axioms ALO.signalKKTReducedCurvature_isSymmetric
#print axioms ALO.signalForcingInclusion
#print axioms ALO.signalForcingProjection
#print axioms ALO.signalForcingInclusion_projection_of_mem
#print axioms ALO.signalForcingInclusion_signalSliceNormal
#print axioms ALO.signalNormalVariation
#print axioms ALO.signalForcingInclusion_comp_signalNormalVariation
#print axioms ALO.signalNormalVariation_mem_compatibility
#print axioms ALO.signalNormalVariationToCompatibility
#print axioms ALO.signalSliceDesign_add_smul
#print axioms ALO.signalSliceNormal_add_smul
#print axioms ALO.signalKKTNormalInverseCandidate_forcing_eq_of_mem_range
#print axioms ALO.signalKKTNormal_symm_eq_candidate
#print axioms ALO.trace_inverse_variation_eq_included_trace
#print axioms ALO.trace_signalNormalInverse_variation_eq_two_sum
#print axioms ALO.signalSliceKKTData_add_smul_eq_of_tangent
#print axioms ALO.signalKKTNormalLine
#print axioms ALO.signalKKTNormalLine_add_smul
#print axioms ALO.hasDerivAt_log_abs_det_signalKKTNormal_eq_two_sum
#print axioms ALO.hasDerivAt_signalLogDetDifference_eq_zero
#print axioms ALO.signalNormalDet_ratio_eq_reducedCurvatureDet_ratio
#print axioms ALO.abs_det_fderiv_signalKKTChartMap_eq_reduced_ratio

-- Statistical slice operator and normalized local determinant law.
#print axioms ALO.lossForcing_signalSlice_eq_coefficientForcing
#print axioms ALO.signalSlice_coefficient_derivative_eq_reducedInverse
#print axioms ALO.isSymmetricFactor_signalReducedInverse_of_fiber
#print axioms ALO.signalReducedInverse_eq_measurableEmpiricalALOOperator_of_fiber
#print axioms ALO.signal_inverseRowRemainder_eq_empirical_of_fiber
#print axioms ALO.signalReducedInverse_eq_signalSliceOperator
#print axioms ALO.signalSlice_remainder_eq_reducedInverse_on_good_fiber
#print axioms ALO.signalFreeReferenceSlope
#print axioms ALO.scoreVector_signalFreeReferenceSlope
#print axioms ALO.kktFiberProjection_signalFreeReference
#print axioms ALO.kktFiberRepresentative_signalFreeReference
#print axioms ALO.transverseKKTReconstruct_signalFreeReference
#print axioms ALO.signalFiberGaussian
#print axioms ALO.signalFiberGaussian_isGaussian
#print axioms ALO.signalFiberGaussian_isProbabilityMeasure
#print axioms ALO.signalFiberGaussian_map_design_isGaussian
#print axioms ALO.map_signalChartFiberGaussian_eq_smul
#print axioms ALO.signalKKTChartDensity
#print axioms ALO.signalKKTChartMap_add_fiber_coordinate
#print axioms ALO.signalKKTChartDensity_eq_weighted
#print axioms ALO.normalized_signalKKTChartDensity_eq_determinant_tilt
#print axioms ALO.signalKKTChartDensity_mass_of_good
#print axioms ALO.abs_det_fderiv_signalKKTChartMap_eq_reduced_ratio_at

-- Actual fixed-signal conditional law from countable chart disintegration.
#print axioms ALO.lintegral_signalKKTChartMap_eq_iterated_of_good
#print axioms ALO.exists_lintegral_ambientDesignGaussian_signalKKTChart
#print axioms ALO.signalKKTChartTransversePiece
#print axioms ALO.signalKKTChartPieceMap
#print axioms ALO.signalKKTChartPieceDensity
#print axioms ALO.signalKKTChartFiberKernel
#print axioms ALO.continuous_signalKKTChartPieceMap
#print axioms ALO.measurable_signalKKTChartPieceDensity
#print axioms ALO.signalKKTChartPieceDensity_mass
#print axioms ALO.signalKKTChartFiberKernel_isMarkovKernel
#print axioms ALO.signalKKTChartFiberKernel_apply
#print axioms ALO.signalKKTChartFiberKernel_eq_determinant_tilt
#print axioms ALO.lintegral_signalKKTChartFiberKernel
#print axioms ALO.mass_mul_lintegral_signalKKTChartFiberKernel
#print axioms ALO.signalSliceKKTData_signalKKTChartPieceMap
#print axioms ALO.map_signalSliceKKTData_signalKKTChartFiberKernel
#print axioms ALO.signalKKTChartTransverseMeasure
#print axioms ALO.exists_lintegral_ambientDesignGaussian_signalKKTChartKernel
#print axioms ALO.map_signalSliceKKTData_of_signalKKTChartKernel_mixture
#print axioms ALO.exists_signalKKTChartKernel_disintegration
#print axioms ALO.signalKKTChartOutputCoordinate
#print axioms ALO.signalSliceKKTData_signalKKTChartOutputCoordinate
#print axioms ALO.signalKKTChartOutputCoordinate_signalSliceKKTData
#print axioms ALO.continuous_signalKKTChartOutputCoordinate
#print axioms ALO.signalKKTChartOutputHomeomorph
#print axioms ALO.signalKKTChartOutputKernel
#print axioms ALO.signalKKTChartOutputKernel_isMarkovKernel
#print axioms ALO.map_signalSliceKKTData_signalKKTChartOutputKernel
#print axioms ALO.lintegral_ambientDesignGaussian_signalKKTChartOutputKernel
#print axioms ALO.ae_signalSliceKKTData_eq_signalKKTChartOutputKernel
#print axioms ALO.lintegral_joint_ambientDesignGaussian_signalKKTChartOutputKernel
#print axioms ALO.RegularSignalKKTChart
#print axioms ALO.regularSignalKKTChart_nonempty
#print axioms ALO.exists_regularSignalKKTChart
#print axioms ALO.exists_regularSignalKKTChart_partition
#print axioms ALO.IsSignalKKTDeterminantLaw
#print axioms ALO.isSignalKKTDeterminantLaw_signalKKTChartOutputKernel
#print axioms ALO.exists_signalKKTDeterminantConditionalKernel
#print axioms ALO.signalKKTDeterminantConditionalKernel
#print axioms ALO.signalKKTDeterminantConditionalKernel_isMarkovKernel
#print axioms ALO.isSignalKKTDeterminantLaw_signalKKTDeterminantConditionalKernel
#print axioms ALO.map_signalSliceKKTData_signalKKTDeterminantConditionalKernel
#print axioms ALO.lintegral_joint_signalKKTDeterminantConditionalKernel
#print axioms ALO.signalKKTDeterminantConditionalKernel_ae_eq_condDistrib
#print axioms ALO.ae_isSignalKKTDeterminantLaw_condDistrib
#print axioms ALO.isCompatibleSignalKKTData_of_mem_good

#print axioms ALO.sum_observationProjectionColumn_mul_coord
#print axioms ALO.euclideanDesignOperator_productDesignProjection
#print axioms ALO.mem_productDesignDirection_iff
#print axioms ALO.all_predictors_mem_score_orthogonal_iff
#print axioms ALO.mem_productDesignDirection_score_orthogonal_iff
#print axioms ALO.signalProductDirection
#print axioms ALO.freeDesignEmbedding_mem_signalProductDirection_iff
#print axioms ALO.signalFiberProductIsometry
#print axioms ALO.signalFiberProductIsometry_surjective
#print axioms ALO.signalFiberProductEquiv
#print axioms ALO.signalFiberProductEquiv_apply
#print axioms ALO.signalProductMean_mem_orthogonal
#print axioms ALO.section3_determinant_tilted_remainder_isotropic
#print axioms ALO.signalProductMean
#print axioms ALO.signalProductMean_orthogonal
#print axioms ALO.signalFiberGaussian_eq_forcingKernel_map
#print axioms ALO.signalFiberProduct_reconstruction
#print axioms ALO.map_signalFiberGaussian_eq_affineProductDesignGaussian
#print axioms ALO.map_signalFiberDeterminant_eq_affineProductDesignTilted
#print axioms ALO.sum_inverseRowRemainder_signalFiberDeterminantLaw
#print axioms ALO.finrank_signalProduct_coefficient_complement_le_two
#print axioms ALO.projectionDefectRankFactor_signal_le_six
#print axioms ALO.signalSliceRemainderSqSum
#print axioms ALO.signalSliceRemainder_bound_of_determinantLaw
#print axioms ALO.signalSliceRemainder_bound_conditionalKernel
#print axioms ALO.ae_signalSliceRemainder_bound_condDistrib

#print axioms ALO.measurable_signalSliceRemainderSqSum
#print axioms ALO.lintegral_signalSliceRemainder_goodOutputs_le
#print axioms ALO.ae_signalSlice_goodOutputs_iff_regular
#print axioms ALO.lintegral_signalSliceRemainder_regular_le
#print axioms ALO.coordinateDot_self_ne_zero_iff
#print axioms ALO.signalAdaptiveRemainder_signalSliceDesign
#print axioms ALO.signalAdaptiveRegular_signalSliceDesign_iff
#print axioms ALO.lintegral_ambient_le_of_signalSlices
#print axioms ALO.integrable_ambientDesign_sqrtQuarticEnvelope
#print axioms ALO.ambientDesign_sqrtQuarticEnvelope_le
#print axioms ALO.lintegral_signalAdaptiveRemainder_regular_le
#print axioms ALO.signalAdaptiveRemainder_bound_by_envelope
#print axioms ALO.signalAdaptiveRemainderConstant
#print axioms ALO.signalAdaptiveRemainder_uniform_bound
#print axioms ALO.constructedSignalWeightConstant
#print axioms ALO.groupLassoSignalWeightConstant
#print axioms ALO.constructedSignal_weight_uniform_bound
#print axioms ALO.groupLassoSignal_weight_uniform_bound

#print axioms ALO.covarianceSignalCurvature
#print axioms ALO.covarianceSignalWeightErrorSqSum
#print axioms ALO.covarianceSignalCurvature_covarianceRows
#print axioms ALO.covarianceSignalWeightErrorSqSum_covarianceRows
#print axioms ALO.covarianceSignalWeightErrorSqSum_eq_whitenRows
#print axioms ALO.covarianceSignal_weight_bound_of_whitened
#print axioms ALO.parametricCovarianceSignalWeightError
#print axioms ALO.measurable_parametricCovarianceSignalCurvature
#print axioms ALO.measurable_parametricCovarianceSignalWeightError
#print axioms ALO.parametricCovarianceSignal_weight_bound_of_whitened
#print axioms ALO.constructedSingleIndexCovariance_weight_bound
#print axioms ALO.prescribedGroupSingleIndexCovariance_weight_bound
#print axioms ALO.groupLassoSignalCovarianceWeightError
#print axioms ALO.groupLassoSignalCovarianceWeightError_eq
#print axioms ALO.singleIndex_generalPenalty_weight
#print axioms ALO.singleIndex_groupLasso_weight

#print axioms ALO.covarianceSignalALOPrediction
#print axioms ALO.covarianceSignalMeanField_sub_ALO
#print axioms ALO.sum_covarianceSignalMeanField_sub_ALO_sq_le
#print axioms ALO.measurable_parametricCovarianceSignalALOPrediction
#print axioms ALO.parametricCovarianceSignalALOError
#print axioms ALO.parametricCovarianceSignalALOTestError
#print axioms ALO.signalAdaptive_covariance_prediction_moment_of_model
#print axioms ALO.parametricSignalCovariance_prediction_moment_of_sections
#print axioms ALO.constructedSingleIndexCovariance_prediction_moment
#print axioms ALO.prescribedGroupSingleIndexCovariance_prediction_moment
#print axioms ALO.nonnegative_integrable_bound_of_le
#print axioms ALO.prediction_error_bridge_on_event
#print axioms ALO.prediction_test_bridge_on_event
#print axioms ALO.signalALOTestConstant
#print axioms ALO.parametricCovarianceSignal_ALO_bounds_of_estimates
#print axioms ALO.constructedSingleIndexCovariance_ALO_bounds
#print axioms ALO.prescribedGroupSingleIndexCovariance_ALO_bounds
#print axioms ALO.groupLassoSignalCovarianceALOPrediction
#print axioms ALO.groupLassoSignalCovarianceALOPrediction_eq
#print axioms ALO.singleIndex_generalPenalty_ALO
#print axioms ALO.singleIndex_groupLasso_ALO

#print axioms ALO.integrable_exp_neg_mul_norm_sq
#print axioms ALO.gaussian_norm_sq_exponential
#print axioms ALO.gaussian_norm_sq_exponential_le
#print axioms ALO.gaussianNormEighthConstant
#print axioms ALO.gaussianNormEighthConstant_pos
#print axioms ALO.gaussian_norm_eighth_moment
#print axioms ALO.gaussianRowTailScale
#print axioms ALO.gaussianRowTailScale_pos
#print axioms ALO.gaussian_row_tail_exponential
#print axioms ALO.stdGaussian_design_row_map
#print axioms ALO.ambientDesign_row_map
#print axioms ALO.ambientDesign_row_integrable
#print axioms ALO.ambientDesign_row_integral
#print axioms ALO.ambientDesign_bad_row_probability_bound
#print axioms ALO.gaussianBadRowFourthConstant
#print axioms ALO.gaussianBadRowFourthConstant_nonneg
#print axioms ALO.ambientDesign_bad_row_fourth_moment
#print axioms ALO.rational_weight_le_of_denominator
#print axioms ALO.operator_rational_weight_bound
#print axioms ALO.alo_loo_abs_le_of_weight_bound
#print axioms ALO.model_operator_leverage_nonneg
#print axioms ALO.model_alo_loo_abs_envelope
#print axioms ALO.measurable_parametricCovarianceSignalALOError
#print axioms ALO.parametricCovarianceSignal_ALO_tail_bound_of_models
#print axioms ALO.integrable_bound_of_event_and_compl
#print axioms ALO.unconditional_test_bound_of_prediction_and_meanField
#print axioms ALO.average_absolute_prediction_error_bound
#print axioms ALO.unconditionalSignalALOErrorConstant
#print axioms ALO.unconditionalSignalALOTestConstant
#print axioms ALO.parametricCovarianceSignal_ALO_unconditional_of_estimates
#print axioms ALO.singleIndex_generalPenalty_ALO_unconditional
#print axioms ALO.singleIndex_groupLasso_ALO_unconditional

#print axioms ALO.unconditionalALOErrorConstant
#print axioms ALO.unconditionalALOTestConstant
#print axioms ALO.gaussian_ALO_prediction_tail_bound
#print axioms ALO.gaussian_ALO_prediction_unconditional
#print axioms ALO.empirical_full_leaveOneOut_prediction_envelope
#print axioms ALO.ae_empiricalALO_leaveOneOut_envelope
#print axioms ALO.parametricALO_unconditional_of_envelope
#print axioms ALO.parametricALO_test_bound_unconditional_of_lipschitz_score
#print axioms ALO.regressionALO_test_bound_unconditional_of_lipschitz_score
#print axioms ALO.regressionALO_test_bound_unconditional
#print axioms ALO.covarianceRegressionALO_test_bound_unconditional_of_lipschitz_score
#print axioms ALO.groupLassoALO_leaveOneOut_envelope
#print axioms ALO.groupLasso_covarianceALO_leaveOneOut_envelope
#print axioms ALO.parametricGroupLassoALO_test_bound_unconditional
#print axioms ALO.parametricWhitenedGroupLassoALO_test_bound_unconditional
#print axioms ALO.groupLasso_regressionALO_test_bound_unconditional
#print axioms ALO.groupLasso_covarianceALO_test_bound_unconditional
#print axioms ALO.groupLasso_prescribed_covarianceALO_test_bound_unconditional

-- Data-only selection, rational weights, and unconditional statistical endpoints.
#print axioms ALO.IsLexMinimum
#print axioms ALO.exists_isLexMinimum
#print axioms ALO.IsLexMinimum.unique
#print axioms ALO.measurableSet_isLexMinimum
#print axioms ALO.exists_measurable_isLexMinimum
#print axioms ALO.measurableSet_mapClusterPt_sequence
#print axioms ALO.exists_mapClusterPt_eq_zero_iff
#print axioms ALO.measurableSet_exists_mapClusterPt_closed
#print axioms ALO.measurableSet_isLexMinimum_cluster
#print axioms ALO.denseSeq_dist_injective
#print axioms ALO.exists_measurable_mapClusterPt
#print axioms ALO.anchoredLipschitzMaps
#print axioms ALO.isCompact_anchoredLipschitzMaps
#print axioms ALO.lipschitzWith_penaltyResponseBlowup
#print axioms ALO.measurable_penaltyResponseBlowup
#print axioms ALO.exists_measurable_penaltyResponseBlowup
#print axioms ALO.IsResponseProjection
#print axioms ALO.IsResponseProjection.eq_starProjection
#print axioms ALO.isResponseProjection_starProjection
#print axioms ALO.IsResponseProjection.trace
#print axioms ALO.exists_measurable_maximalResponseProjection
#print axioms ALO.IsMaximalPenaltyResponse
#print axioms ALO.IsPenaltyResponseSelection
#print axioms ALO.exists_penaltyResponseSelection
#print axioms ALO.dataDrivenResponse
#print axioms ALO.measurable_dataDrivenResponse
#print axioms ALO.dataDrivenResponse_spec
#print axioms ALO.dataDrivenALOOperator
#print axioms ALO.measurable_dataDrivenALOOperator
#print axioms ALO.dataDrivenResponse_linear_spec
#print axioms ALO.dataDrivenALOOperator_spec
#print axioms ALO.dataDrivenResponse_covariance_lower
#print axioms ALO.norm_whiten_dataDrivenALOOperator_le
#print axioms ALO.dataDrivenALOOperator_denominator
#print axioms ALO.dataDrivenALOOperator_difference_rank
#print axioms ALO.dataDrivenALOOperator_whitened_difference_rank
#print axioms ALO.dataDrivenALOOperator_meanField_comparison
#print axioms ALO.rationalALOWeight
#print axioms ALO.sum_score_rationalALOWeight_difference_le
#print axioms ALO.rationalALOWeight_whiten
#print axioms ALO.dataDrivenALOWeight_bound
#print axioms ALO.dataDrivenALOWeight_comparison
#print axioms ALO.HasRationalALOControl
#print axioms ALO.gaussianRankWeightConstant
#print axioms ALO.gaussian_rationalALOWeight_comparison_unconditional
#print axioms ALO.HasPenaltyModelJet
#print axioms ALO.measurable_dataDriven_sampleOperator
#print axioms ALO.dataDriven_sampleOperator_control
#print axioms ALO.ae_dataDriven_sampleOperator_rank
#print axioms ALO.dataDriven_weight_comparison_unconditional
#print axioms ALO.ae_dataDriven_meanField_comparison
#print axioms ALO.dataDriven_ALO_unconditional_of_model
#print axioms ALO.dataDriven_meanField_unconditional_of_model
#print axioms ALO.rowLossForcing_codimension_le_one
#print axioms ALO.freeRowLossForcing_codimension_le
#print axioms ALO.ae_empirical_penaltyModelJet
#print axioms ALO.operator_rank_le_iff_exists_projection
#print axioms ALO.measurableSet_operator_rank_le
#print axioms ALO.signalAdaptiveDual
#print axioms ALO.dataDrivenSignalOperator
#print axioms ALO.measurable_signalAdaptiveDual
#print axioms ALO.measurable_dataDrivenSignalOperator
#print axioms ALO.ae_signalSlice_dataDriven_rank
#print axioms ALO.ae_dataDrivenSignalOperator_rank
#print axioms ALO.signalAdaptive_curvature_bounds
#print axioms ALO.dataDrivenSignalOperator_control
#print axioms ALO.ae_constructedSignalOperator_control
#print axioms ALO.dataDrivenSignal_weights_unconditional
#print axioms ALO.dataDrivenSignal_meanField_unconditional
#print axioms ALO.dataDrivenSignalALOConstant
#print axioms ALO.dataDrivenSignalALOPrediction
#print axioms ALO.measurable_dataDrivenSignalALOPrediction
#print axioms ALO.dataDrivenSignalALO_deletion_envelope
#print axioms ALO.dataDrivenSignal_ALO_error_unconditional
#print axioms ALO.dataDrivenSignal_ALO_test_unconditional

-- General covariance for the actual original-coordinate data-driven operator.
#print axioms ALO.ae_signalSlice_penaltyModelJet
#print axioms ALO.HasPenaltyModelJet.covariancePullback
#print axioms ALO.covarianceDataDrivenSignalOperator
#print axioms ALO.measurable_covarianceDataDrivenSignalOperator
#print axioms ALO.covarianceDataDrivenSignalOperator_control
#print axioms ALO.ae_covarianceSignalSlice_dataDriven_rank
#print axioms ALO.ae_covarianceDataDrivenSignalOperator_rank
#print axioms ALO.signalOperator_weights_unconditional
#print axioms ALO.signalOperator_meanField_unconditional
#print axioms ALO.signalOperatorALOPrediction
#print axioms ALO.measurable_signalOperatorALOPrediction
#print axioms ALO.signalOperatorALO_deletion_envelope
#print axioms ALO.signalOperator_ALO_error_unconditional
#print axioms ALO.signalOperator_ALO_test_unconditional
#print axioms ALO.observedDataDrivenSignalOperator
#print axioms ALO.covarianceDataDrivenSignalOperator_eq_observed
#print axioms ALO.unwhiten_covarianceDataDrivenSignalOperator
#print axioms ALO.measurable_parametricObservedDataDrivenSignalOperator
#print axioms ALO.measurable_parametricCovarianceDataDrivenSignalOperator
#print axioms ALO.dataDrivenTestRate
#print axioms ALO.covarianceDesign_bound_of_covarianceRows
#print axioms ALO.covarianceSignalALOPrediction_covarianceRows
#print axioms ALO.dataDrivenCovariance_ALO_unconditional
#print axioms ALO.dataDrivenCovariance_meanField_unconditional
#print axioms ALO.singleIndex_dataDriven_ALO_unconditional
#print axioms ALO.singleIndex_dataDriven_meanField_unconditional
#print axioms ALO.monotone_regressionResponseScore
#print axioms ALO.dataDrivenRegressionScores
#print axioms ALO.regression_dataDriven_ALO_unconditional
#print axioms ALO.regression_dataDriven_meanField_unconditional
#print axioms ALO.singleIndex_groupLasso_dataDriven_ALO_unconditional
#print axioms ALO.singleIndex_groupLasso_dataDriven_meanField_unconditional
#print axioms ALO.singleIndex_observedDataDrivenOperator_eq_original_loss
#print axioms ALO.dataDrivenALOOperator_eq_of_surjective_jet
#print axioms ALO.dataDrivenALOOperator_eq_smooth_inverse
#print axioms ALO.dataDrivenALOOperator_eq_smoothEmpiricalALOOperator
#print axioms ALO.IsSubgradient.sub_differentiable
#print axioms ALO.IsSubgradient.add
#print axioms ALO.IsSubgradient.homogeneous_support
#print axioms ALO.IsSubgradient.nonneg_smul_point
#print axioms ALO.IsSubgradient.sub_invariant_point
#print axioms ALO.inactiveGroupPenalty
#print axioms ALO.activeGroupPenalty
#print axioms ALO.inactiveGroupPenalty_convex
#print axioms ALO.inactiveGroupPenalty_base
#print axioms ALO.inactiveGroupPenalty_zero
#print axioms ALO.inactiveGroupPenalty_smul
#print axioms ALO.inactiveGroupPenalty_add_tangent
#print axioms ALO.inactiveGroupPenalty_continuous
#print axioms ALO.inactiveGroupPenalty_nonneg
#print axioms ALO.inactiveGroupPenalty_eq_zero_iff
#print axioms ALO.hasFDerivAt_activeGroupPenalty
#print axioms ALO.groupLasso_subgradient_inactive
#print axioms ALO.IsQuadraticConeResponse
#print axioms ALO.quadraticConeResponse_unique
#print axioms ALO.IsQuadraticConeResponse.translate
#print axioms ALO.IsQuadraticConeResponse.zero
#print axioms ALO.IsQuadraticConeResponse.on_tangent
#print axioms ALO.IsQuadraticConeResponse.projection
#print axioms ALO.quadraticConeResponse_maximal_range
#print axioms ALO.groupLassoCriticalCone
#print axioms ALO.groupLassoCriticalCone_zero
#print axioms ALO.groupLassoCriticalCone_add_tangent
#print axioms ALO.groupLassoCriticalCone_lineality
#print axioms ALO.groupLasso_response_blowup_quadratic
#print axioms ALO.dataDrivenResponse_groupLasso_spec
#print axioms ALO.dataDrivenALOOperator_eq_groupLasso_reducedInverse
#print axioms ALO.dataDrivenALOOperator_eq_groupLassoALOOperator
#print axioms ALO.dataDrivenALOOperator_eq_groupLassoEmpiricalALOOperator

-- Ordinary empirical derivatives: Borel selection and unconditional endpoints.
#print axioms ALO.exists_maximal_empiricalDesign
#print axioms ALO.IsAdmissibleEmpiricalDesign.responseJet
#print axioms ALO.IsAdmissibleEmpiricalDesign.factor_eq
#print axioms ALO.IsAdmissibleEmpiricalDesign.rank_comparison_of_maximal_forcing
#print axioms ALO.HasEmpiricalResponseJet.linear_spec
#print axioms ALO.HasEmpiricalResponseJet.response_eq
#print axioms ALO.empiricalResponseOperator_difference_rank
#print axioms ALO.empiricalResponse_codimension_of_maximal_forcing
#print axioms ALO.HasEmpiricalResponseJet.rational_control
#print axioms ALO.empiricalDerivative_ALO_unconditional_of_model
#print axioms ALO.empiricalDerivative_meanField_unconditional_of_model

#print axioms ALO.exists_measurable_maximal_empiricalDesign
#print axioms ALO.exists_ordinaryEmpiricalSelection
#print axioms ALO.measurable_ordinaryEmpiricalOperator
#print axioms ALO.ordinaryEmpiricalOperator_eq_symmetricFactor
#print axioms ALO.ordinaryEmpiricalSelection_full_of_admissible
#print axioms ALO.ae_covarianceOrdinaryEmpiricalSignalOperator_rank
#print axioms ALO.singleIndex_observedOrdinaryEmpiricalOperator_eq
#print axioms ALO.singleIndex_ordinaryEmpirical_ALO_unconditional
#print axioms ALO.singleIndex_ordinaryEmpirical_meanField_unconditional
#print axioms ALO.regression_ordinaryEmpirical_ALO_unconditional
#print axioms ALO.regression_ordinaryEmpirical_meanField_unconditional

-- Section 3: ordinary penalty-response selection, exact recovery, and endpoints.
#print axioms ALO.exists_ordinaryPenaltySelection
#print axioms ALO.ordinaryPenaltySelection_spec
#print axioms ALO.measurable_ordinaryPenaltyALOOperator
#print axioms ALO.hasFDerivAt_penaltyResponse_of_graph_zero
#print axioms ALO.exists_ordinaryPenaltyResponse_of_jet
#print axioms ALO.ordinaryPenaltySelection_codimension_of_jet
#print axioms ALO.ordinaryPenaltySelection_curvature
#print axioms ALO.ordinaryPenaltyALOOperator_isSymmetricFactor
#print axioms ALO.ordinaryPenaltyALOOperator_eq_symmetricPseudoInverse
#print axioms ALO.symmetricFactor_eq_responseGram
#print axioms ALO.ordinaryPenaltyALOOperator_eq_responseGram
#print axioms ALO.ordinaryPenaltyALOOperator_control
#print axioms ALO.ordinaryPenaltyALOOperator_eq_smooth_inverse
#print axioms ALO.ordinaryPenaltyALOOperator_eq_dataDriven_of_smooth
#print axioms ALO.groupLasso_dyadicPenaltyResponse_tendsto
#print axioms ALO.ordinaryPenaltySelection_groupLasso_spec
#print axioms ALO.ordinaryPenaltyALOOperator_eq_groupLassoEmpiricalALOOperator
#print axioms ALO.ordinaryPenaltyALOOperator_eq_dataDriven_of_groupLasso
#print axioms ALO.ordinaryPenaltyALOOperator_difference_rank_of_model
#print axioms ALO.ae_covarianceOrdinaryPenaltySignalOperator_rank
#print axioms ALO.singleIndex_observedOrdinaryPenaltyOperator_eq_original_loss
#print axioms ALO.singleIndex_ordinaryPenalty_ALO_unconditional
#print axioms ALO.singleIndex_ordinaryPenalty_meanField_unconditional
#print axioms ALO.regression_ordinaryPenalty_ALO_unconditional
#print axioms ALO.regression_ordinaryPenalty_meanField_unconditional
#print axioms ALO.norm_whiten_ordinaryPenaltyALOOperator_le
#print axioms ALO.ordinaryPenaltyALOWeight_bound

-- Independent statement of manuscript Theorem 7.1, equation (7.2).
#print axioms ALO.manuscript_theorem_7_1_equation_7_2


==> anc/lean_alo/ALO/Convex/Existence.lean <==
module

public import ALO.Convex.Optimality
public import Mathlib.Analysis.Convex.Continuous
public import Mathlib.Analysis.Convex.Approximation
public import Mathlib.Analysis.Normed.Group.Bounded
public import Mathlib.Topology.Order.Compact
import Mathlib.Tactic.Linarith

/-!
# Existence for finite-valued strongly convex objectives

In finite dimensions a finite convex function is continuous. Apply an affine
minorant to the objective minus its strong-convexity quadratic to obtain coercivity,
then apply the extreme value theorem. No subgradient or minimizer is presupposed.
-/

public section
namespace ALO
open Filter
open scoped Topology RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- Every finite strongly convex objective has a quadratic lower bound with a linear norm term. -/
theorem exists_quadratic_lower_bound {f : V → ℝ} {α : ℝ}
    (hf : StrongConvexOn Set.univ α f) :
    ∃ (L c : ℝ), 0 ≤ L ∧ ∀ x, c - L * ‖x‖ + α / 2 * ‖x‖ ^ 2 ≤ f x := by
  let g := fun x => f x - α / 2 * ‖x‖ ^ 2
  have hg : ConvexOn ℝ Set.univ g := strongConvexOn_iff_convex.mp hf
  have hgc : Continuous g := continuousOn_univ.mp (hg.continuousOn isOpen_univ)
  obtain ⟨l, c, hl, _⟩ := ConvexOn.exists_affine_le_of_lt (𝕜 := ℝ)
    (x := (0 : V)) (a := g 0 - 1) (Set.mem_univ _) (by linarith)
    isClosed_univ (hgc.lowerSemicontinuous.lowerSemicontinuousOn _) hg
  refine ⟨‖l‖, c, norm_nonneg _, fun x => ?_⟩
  have hx : l x + c ≤ g x := hl ⟨x, Set.mem_univ x⟩
  have hb := l.le_opNorm x
  have hn : -‖l x‖ ≤ l x := neg_abs_le (l x)
  dsimp [g] at hx
  linarith

/-- The quadratic lower bound forces the objective to infinity off compact sets. -/
theorem tendsto_atTop_of_quadratic_lower_bound {f : V → ℝ} {α L c : ℝ}
    (hα : 0 < α) (hlower : ∀ x, c - L * ‖x‖ + α / 2 * ‖x‖ ^ 2 ≤ f x) :
    Tendsto f (cocompact V) atTop := by
  apply tendsto_atTop.2
  intro M
  have hn := (tendsto_norm_cocompact_atTop (E := V)).eventually
    (eventually_ge_atTop (max 1 (2 * (L + |M - c|) / α)))
  filter_upwards [hn] with x hx
  have h1 : 1 ≤ ‖x‖ := (le_max_left _ _).trans hx
  have h2 : 2 * (L + |M - c|) / α ≤ ‖x‖ := (le_max_right _ _).trans hx
  have h3 : 2 * (L + |M - c|) ≤ ‖x‖ * α := (div_le_iff₀ hα).mp h2
  have h4 := mul_le_mul_of_nonneg_right h3 (norm_nonneg x)
  have h5 := mul_le_mul_of_nonneg_left h1 (abs_nonneg (M - c))
  have h6 := le_abs_self (M - c)
  have h7 := hlower x
  nlinarith

/-- A finite-valued strongly convex function in finite dimensions is coercive. -/
theorem stronglyConvex_tendsto_atTop {f : V → ℝ} {α : ℝ}
    (hα : 0 < α) (hf : StrongConvexOn Set.univ α f) :
    Tendsto f (cocompact V) atTop := by
  obtain ⟨L, c, _, h⟩ := exists_quadratic_lower_bound hf
  exact tendsto_atTop_of_quadratic_lower_bound hα h

/-- Existence and uniqueness require no differentiability of a finite strongly convex objective. -/
theorem existsUnique_minimizer_of_strongConvex {f : V → ℝ} {α : ℝ}
    (hα : 0 < α) (hf : StrongConvexOn Set.univ α f) :
    ∃! x, IsMinOn f Set.univ x := by
  have hc : Continuous f :=
    continuousOn_univ.mp ((hf.strictConvexOn hα).convexOn.continuousOn isOpen_univ)
  obtain ⟨x, hx⟩ := hc.exists_forall_le (stronglyConvex_tendsto_atTop hα hf)
  have hm : IsMinOn f Set.univ x := fun y _ => hx y
  refine ⟨x, hm, fun y hy => ?_⟩
  exact (hf.strictConvexOn hα).eq_of_isMinOn hy hm (Set.mem_univ _) (Set.mem_univ _)

omit [FiniteDimensional ℝ V] in
/-- Adding a convex loss preserves the penalty's strong-convexity modulus. -/
theorem strongConvexOn_loss_add_penalty {R f : V → ℝ} {α : ℝ}
    (hR : StrongConvexOn Set.univ α R) (hf : ConvexOn ℝ Set.univ f) :
    StrongConvexOn Set.univ α (fun x => f x + R x) := by
  apply strongConvexOn_iff_convex.mpr
  have h := hf.add (strongConvexOn_iff_convex.mp hR)
  convert h using 1
  ext x
  simp only [Pi.add_apply, add_sub_assoc]

/-- Every finite convex loss plus finite strongly convex penalty has a unique minimizer. -/
theorem existsUnique_minimizer_loss_add_penalty {R f : V → ℝ} {α : ℝ}
    (hα : 0 < α) (hR : StrongConvexOn Set.univ α R) (hf : ConvexOn ℝ Set.univ f) :
    ∃! x, IsMinOn (fun z => f z + R z) Set.univ x :=
  existsUnique_minimizer_of_strongConvex hα (strongConvexOn_loss_add_penalty hR hf)

end ALO


==> anc/lean_alo/ALO/Convex/GroupLasso.lean <==
module

public import ALO.Convex.Existence
public import Mathlib.Analysis.Normed.Module.Convex
public import Mathlib.Analysis.InnerProductSpace.Adjoint
import Mathlib.Tactic.Ring

/-!
# Group penalties and changes of coefficient coordinates

The maps `P k` extract the original groups (zero padded in the ambient space).
Allowing arbitrary linear maps is essential: whitening generally mixes groups.
The ridge coefficient `a` below is `n * ν` in the manuscript.
-/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V K : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V] [Fintype K]

/-- Sum of weighted group norms; coordinate projections give ordinary group Lasso. -/
@[expose] noncomputable def groupNormPenalty (P : K → V →L[ℝ] V) (w : K → ℝ)
    (b : V) : ℝ := ∑ k, w k * ‖P k b‖

/-- Ridge-augmented group Lasso, with ridge coefficient `a = n * ν`. -/
@[expose] noncomputable def groupLassoPenalty (P : K → V →L[ℝ] V) (w : K → ℝ)
    (a : ℝ) (b : V) : ℝ := groupNormPenalty P w b + a / 2 * ‖b‖ ^ 2

theorem convexOn_groupNormPenalty (P : K → V →L[ℝ] V) (w : K → ℝ)
    (hw : ∀ k, 0 ≤ w k) : ConvexOn ℝ Set.univ (groupNormPenalty P w) := by
  refine ⟨convex_univ, ?_⟩
  intro x _ y _ s t hs ht hst
  simp only [groupNormPenalty, smul_eq_mul, Finset.mul_sum, ← Finset.sum_add_distrib]
  apply Finset.sum_le_sum
  intro k _
  have h := (convexOn_norm (convex_univ : Convex ℝ (Set.univ : Set V))).2
    (Set.mem_univ (P k x)) (Set.mem_univ (P k y)) hs ht hst
  simp only [map_add, map_smul]
  simp only [smul_eq_mul] at h
  nlinarith [mul_le_mul_of_nonneg_left h (hw k)]

theorem strongConvexOn_groupLassoPenalty (P : K → V →L[ℝ] V) (w : K → ℝ)
    (hw : ∀ k, 0 ≤ w k) (a : ℝ) :
    StrongConvexOn Set.univ a (groupLassoPenalty P w a) := by
  apply strongConvexOn_iff_convex.mpr
  simpa only [groupLassoPenalty, add_sub_cancel_right] using
    convexOn_groupNormPenalty P w hw

theorem groupLassoPenalty_min_zero (P : K → V →L[ℝ] V) (w : K → ℝ)
    (hw : ∀ k, 0 ≤ w k) (a : ℝ) (ha : 0 ≤ a) :
    IsMinOn (groupLassoPenalty P w a) Set.univ 0 := by
  intro b _
  simp only [groupLassoPenalty, groupNormPenalty, map_zero, norm_zero,
    mul_zero, Finset.sum_const_zero, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
    zero_pow, add_zero]
  exact add_nonneg (Finset.sum_nonneg fun k _ => mul_nonneg (hw k) (norm_nonneg _))
    (mul_nonneg (div_nonneg ha (by norm_num)) (sq_nonneg _))

omit [Fintype K] in
/-- Pulling back a strongly convex penalty through an invertible linear change.
The squared operator norm, rather than a condition-number loss, determines
the required ridge strength. -/
theorem strongConvexOn_comp_equiv_symm (R : V → ℝ) (a α : ℝ)
    (hR : StrongConvexOn Set.univ a R) (hα : 0 ≤ α)
    (S : V ≃L[ℝ] V) (hscale : α * ‖S.toContinuousLinearMap‖ ^ 2 ≤ a) :
    StrongConvexOn Set.univ α (fun z => R (S.symm z)) := by
  refine ⟨convex_univ, ?_⟩
  intro x _ y _ s t hs ht hst
  have h := hR.2 (Set.mem_univ (S.symm x)) (Set.mem_univ (S.symm y)) hs ht hst
  have hn := S.toContinuousLinearMap.le_opNorm (S.symm (x - y))
  have hn' : ‖x - y‖ ^ 2 ≤
      ‖S.toContinuousLinearMap‖ ^ 2 * ‖S.symm (x - y)‖ ^ 2 := by
    simpa only [ContinuousLinearEquiv.coe_coe, S.apply_symm_apply, mul_pow] using
      (sq_le_sq₀ (norm_nonneg _) (mul_nonneg (norm_nonneg _) (norm_nonneg _))).2 hn
  have he : α * ‖x - y‖ ^ 2 ≤ a * ‖S.symm x - S.symm y‖ ^ 2 := by
    calc
      _ ≤ α * (‖S.toContinuousLinearMap‖ ^ 2 * ‖S.symm (x - y)‖ ^ 2) :=
        mul_le_mul_of_nonneg_left hn' hα
      _ ≤ a * ‖S.symm (x - y)‖ ^ 2 := by
        nlinarith [mul_le_mul_of_nonneg_right hscale (sq_nonneg ‖S.symm (x - y)‖)]
      _ = _ := by rw [map_sub]
  simp only [map_add, map_smul, smul_eq_mul] at h ⊢
  nlinarith [mul_le_mul_of_nonneg_left he (mul_nonneg hs ht)]

/-- Explicit whitened group penalty. The original group maps are composed
with `S⁻¹`; the ridge is transformed as well. -/
theorem groupLassoPenalty_comp_equiv_symm (P : K → V →L[ℝ] V)
    (w : K → ℝ) (a : ℝ) (S : V ≃L[ℝ] V) (z : V) :
    groupLassoPenalty P w a (S.symm z) =
      groupNormPenalty (fun k => (P k).comp S.symm.toContinuousLinearMap) w z +
        a / 2 * ‖S.symm z‖ ^ 2 := rfl

theorem strongConvexOn_whitenedGroupLasso (P : K → V →L[ℝ] V) (w : K → ℝ)
    (hw : ∀ k, 0 ≤ w k) (a α : ℝ) (hα : 0 ≤ α)
    (S : V ≃L[ℝ] V) (hscale : α * ‖S.toContinuousLinearMap‖ ^ 2 ≤ a) :
    StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)) :=
  strongConvexOn_comp_equiv_symm _ a α (strongConvexOn_groupLassoPenalty P w hw a)
    hα S hscale

end ALO


==> anc/lean_alo/ALO/Convex/GroupLassoDerivative.lean <==
module

public import ALO.LinearAlgebra.GroupLassoInverse
public import ALO.Convex.SmoothPenalty
public import Mathlib.Analysis.Calculus.Deriv.Inv
public import Mathlib.Analysis.Calculus.Deriv.Mul

/-! # Differentiating group norms and the active part of the group penalty -/

public section
namespace ALO

open Filter
open scoped Topology RealInnerProductSpace

variable {V K : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- The derivative of a nonzero group norm. -/
theorem hasFDerivAt_groupNorm (u : V) (hu : u ≠ 0) :
    HasFDerivAt (fun z : V => ‖z‖) (‖u‖⁻¹ • innerSL ℝ u) u := by
  have hn : ‖u‖ ≠ 0 := norm_ne_zero_iff.mpr hu
  have h := (hasStrictFDerivAt_norm_sq u).hasFDerivAt.sqrt (pow_ne_zero 2 hn)
  convert h using 1
  · ext z
    exact (Real.sqrt_sq (norm_nonneg z)).symm
  · ext z
    simp only [smul_apply, smul_eq_mul, innerSL_apply_apply, two_smul, add_apply,
      Real.sqrt_sq (norm_nonneg u)]
    field_simp
    ring

variable [FiniteDimensional ℝ V]

/-- The normalized group gradient has exactly the prescribed block curvature. -/
theorem hasFDerivAt_normalizedGroup (u : V) (hu : u ≠ 0) :
    HasFDerivAt (fun z : V => ‖z‖⁻¹ • z)
      (groupNormCurvature u).toContinuousLinearMap u := by
  have hi := (hasDerivAt_inv (norm_ne_zero_iff.mpr hu)).comp_hasFDerivAt u
    (hasFDerivAt_groupNorm u hu)
  have h := hi.smul (hasFDerivAt_id u)
  convert h using 1
  · ext z
    simp
  · ext z
    change groupNormCurvature u z = _
    simp only [groupNormCurvature_apply, Function.comp_apply, id_eq,
      add_apply, smul_apply, ContinuousLinearMap.id_apply,
      ContinuousLinearMap.smulRight_apply, innerSL_apply_apply, smul_eq_mul,
      smul_sub, smul_smul]
    module

variable [Fintype K]

/-- Gradient of the groups active at `b₀`, evaluated at a nearby coefficient.
Inactive group norms are omitted; the ridge is retained. -/
@[expose] noncomputable def activeGroupGradient (P : K → V →L[ℝ] V)
    (w : K → ℝ) (a : ℝ) (b₀ z : V) : V := by
  classical
  exact a • z + ∑ k, if P k b₀ = 0 then 0 else w k • (P k).adjoint (‖P k z‖⁻¹ • P k z)

/-- Differentiating the active gradient at its base point gives the ambient
group curvature. No differentiability of an inactive group norm is used. -/
theorem hasFDerivAt_activeGroupGradient (P : K → V →L[ℝ] V)
    (w : K → ℝ) (a : ℝ) (b : V) :
    HasFDerivAt (activeGroupGradient P w a b)
      (groupLassoCurvature P w a b).toContinuousLinearMap b := by
  classical
  have hk (k : K) : HasFDerivAt
      (fun z => if P k b = 0 then 0 else w k • (P k).adjoint (‖P k z‖⁻¹ • P k z))
      (w k • (P k).adjoint.comp
        ((groupNormCurvature (P k b)).toContinuousLinearMap.comp (P k))) b := by
    by_cases hb : P k b = 0
    · simpa [hb, groupNormCurvature] using (hasFDerivAt_const (𝕜 := ℝ) (0 : V) b)
    · convert (((P k).adjoint.hasFDerivAt.comp b
          ((hasFDerivAt_normalizedGroup (P k b) hb).comp b (P k).hasFDerivAt)).const_smul (w k)) using 1
      ext z
      simp [hb]
  convert ((hasFDerivAt_id b).const_smul a).add
    (HasFDerivAt.sum (u := Finset.univ) (fun k _ => hk k)) using 1
  · ext z
    simp [activeGroupGradient]
  · ext z
    simp [groupLassoCurvature]

/-- The penalty is differentiable along an active-tangent direction even
when inactive blocks are zero. Only the base-active blocks must remain nonzero. -/
theorem hasDerivAt_groupLassoPenalty_active_line (P : K → V →L[ℝ] V)
    (w : K → ℝ) (a : ℝ) (b₀ z v : V)
    (hv : v ∈ groupLassoTangent P b₀)
    (hz : ∀ k, P k b₀ ≠ 0 → P k z ≠ 0) :
    HasDerivAt (fun t : ℝ => groupLassoPenalty P w a (z + t • v))
      ⟪v, activeGroupGradient P w a b₀ z⟫ 0 := by
  classical
  have hline : HasDerivAt (fun t : ℝ => z + t • v) v 0 := by
    simpa using ((hasDerivAt_id (0 : ℝ)).smul_const v).const_add z
  have hk (k : K) : HasDerivAt (fun t : ℝ => w k * ‖P k (z + t • v)‖)
      (if P k b₀ = 0 then 0 else w k * (‖P k z‖⁻¹ * ⟪P k v, P k z⟫)) 0 := by
    by_cases hb : P k b₀ = 0
    · have hvk := hv k hb
      simpa [hb, map_add, map_smul, hvk] using
        (hasDerivAt_const (0 : ℝ) (w k * ‖P k z‖))
    · have hd : HasDerivAt (fun t : ℝ => P k (z + t • v)) (P k v) 0 :=
        (P k).hasFDerivAt.comp_hasDerivAt 0 hline
      have hn : HasFDerivAt (fun y : V => ‖y‖) (‖P k z‖⁻¹ • innerSL ℝ (P k z))
          (P k (z + (0 : ℝ) • v)) := by
        simpa only [zero_smul, add_zero] using hasFDerivAt_groupNorm (P k z) (hz k hb)
      have h := (hn.comp_hasDerivAt (0 : ℝ) hd).const_mul (w k)
      simpa only [ite_eq_right hb, Function.comp_def, smul_apply, smul_eq_mul,
        innerSL_apply_apply, real_inner_comm (P k z) (P k v)] using h
  have hr := (hline.norm_sq).const_mul (a / 2)
  have h := (HasDerivAt.sum (u := Finset.univ) (fun k _ => hk k)).add hr
  convert h using 1
  · ext t
    simp [groupLassoPenalty, groupNormPenalty]
  · simp only [activeGroupGradient, inner_add_right, inner_smul_right, inner_sum,
      zero_smul, add_zero]
    have hsum : (∑ k, ⟪v, if P k b₀ = 0 then 0 else
        w k • (P k).adjoint (‖P k z‖⁻¹ • P k z)⟫) =
        ∑ k, if P k b₀ = 0 then 0 else w k * (‖P k z‖⁻¹ * ⟪P k v, P k z⟫) := by
      apply Finset.sum_congr rfl
      intro k _
      split_ifs <;> simp [inner_smul_right, ContinuousLinearMap.adjoint_inner_right]
    rw [hsum, real_inner_comm z v]
    ring

omit [FiniteDimensional ℝ V] in
/-- A directional derivative of a convex supporting function fixes the
corresponding component of every subgradient. -/
theorem IsSubgradient.inner_eq_of_hasDerivAt_line
    {R : V → ℝ} {z q v : V} {r : ℝ}
    (hq : IsSubgradient R z q)
    (hd : HasDerivAt (fun t : ℝ => R (z + t • v)) r 0) :
    ⟪q, v⟫ = r := by
  have hm : IsLocalMin (fun t : ℝ => R (z + t • v) - t * ⟪q, v⟫) 0 := by
    apply Filter.Eventually.of_forall
    intro t
    have h := hq (z + t • v)
    simp only [add_sub_cancel_left, inner_smul_right] at h
    simp only [zero_smul, add_zero, zero_mul, sub_zero]
    linarith
  have he := hm.hasDerivAt_eq_zero (hd.sub ((hasDerivAt_id (0 : ℝ)).mul_const ⟪q, v⟫))
  linarith

/-- Projecting KKT to the fixed active tangent removes every inactive
subgradient ambiguity, including near points where inactive groups activate. -/
theorem groupLasso_subgradient_active_projection (P : K → V →L[ℝ] V)
    (w : K → ℝ) (a : ℝ) (b₀ z q : V)
    (hz : ∀ k, P k b₀ ≠ 0 → P k z ≠ 0)
    (hq : IsSubgradient (groupLassoPenalty P w a) z q) :
    (groupLassoTangent P b₀).orthogonalProjectionOnto q =
      (groupLassoTangent P b₀).orthogonalProjectionOnto (activeGroupGradient P w a b₀ z) := by
  apply ext_inner_left ℝ
  intro v
  simp only [Submodule.inner_orthogonalProjectionOnto_eq_of_mem_left]
  exact (real_inner_comm _ _).trans
    (hq.inner_eq_of_hasDerivAt_line
      (hasDerivAt_groupLassoPenalty_active_line P w a b₀ z v v.property hz))

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

/-- Differentiating the projected subgradient graph gives the active
curvature equation. The subgradient selection itself may be nonsmooth
away from the point under consideration. -/
theorem groupLasso_subgradient_derivative_projection
    (P : K → V →L[ℝ] V) (w : K → ℝ) (a : ℝ)
    (b q : E → V) (x : E) (B C : E →L[ℝ] V)
    (hb : HasFDerivAt b B x) (hq : HasFDerivAt q C x)
    (hgraph : ∀ᶠ y in 𝓝 x, IsSubgradient (groupLassoPenalty P w a) (b y) (q y))
    (e : E) :
    (groupLassoTangent P (b x)).orthogonalProjectionOnto (C e) =
      (groupLassoTangent P (b x)).orthogonalProjectionOnto
        (groupLassoCurvature P w a (b x) (B e)) := by
  classical
  let T := groupLassoTangent P (b x)
  have hn : ∀ᶠ y in 𝓝 x, ∀ k, P k (b x) ≠ 0 → P k (b y) ≠ 0 := by
    apply eventually_all.mpr
    intro k
    by_cases hk : P k (b x) = 0
    · exact Filter.Eventually.of_forall fun _ h => (h hk).elim
    · filter_upwards [((P k).continuous.continuousAt.comp hb.continuousAt).eventually_ne hk] with y hy
      exact fun _ => hy
  have he : (fun y => T.orthogonalProjectionOnto (q y)) =ᶠ[𝓝 x]
      (fun y => T.orthogonalProjectionOnto (activeGroupGradient P w a (b x) (b y))) := by
    filter_upwards [hgraph, hn] with y hy hny
    exact groupLasso_subgradient_active_projection P w a (b x) (b y) (q y) hny hy
  have hg := T.orthogonalProjectionOnto.hasFDerivAt.comp x
    ((hasFDerivAt_activeGroupGradient P w a (b x)).comp x hb)
  have hq' := T.orthogonalProjectionOnto.hasFDerivAt.comp x hq
  have hid := hq'.unique (hg.congr_of_eventuallyEq he)
  exact DFunLike.congr_fun hid e

end ALO


==> anc/lean_alo/ALO/Convex/GroupLassoSmoothSplit.lean <==
module

public import ALO.Convex.GroupLassoDerivative
public import ALO.Convex.SubgradientSmoothSplit

/-! # Smooth and inactive parts of a group penalty at a fixed fit -/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V K : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [Fintype K]

/-- The nonsmooth summand consists exactly of the groups zero at the fit. -/
@[expose] noncomputable def inactiveGroupPenalty
    (P : K → V →L[ℝ] V) (w : K → ℝ) (b z : V) : ℝ := by
  classical
  exact ∑ k, if P k b = 0 then w k * ‖P k z‖ else 0

/-- The complementary summand includes the ridge and the active groups. -/
@[expose] noncomputable def activeGroupPenalty
    (P : K → V →L[ℝ] V) (w : K → ℝ) (a : ℝ) (b z : V) : ℝ :=
  groupLassoPenalty P w a z - inactiveGroupPenalty P w b z

theorem inactiveGroupPenalty_convex (P : K → V →L[ℝ] V) (w : K → ℝ)
    (hw : ∀ k, 0 ≤ w k) (b : V) :
    ConvexOn ℝ Set.univ (inactiveGroupPenalty P w b) := by
  classical
  have he : inactiveGroupPenalty P w b =
      groupNormPenalty P (fun k => if P k b = 0 then w k else 0) := by
    funext z
    simp [groupNormPenalty, inactiveGroupPenalty, ite_mul]
  rw [he]
  exact convexOn_groupNormPenalty P (fun k => if P k b = 0 then w k else 0)
    (fun k => by split_ifs <;> simp_all)

@[simp] theorem inactiveGroupPenalty_base (P : K → V →L[ℝ] V) (w : K → ℝ) (b : V) :
    inactiveGroupPenalty P w b b = 0 := by
  classical
  apply Finset.sum_eq_zero
  intro k _
  split_ifs with h <;> simp [h]

@[simp] theorem inactiveGroupPenalty_zero (P : K → V →L[ℝ] V) (w : K → ℝ) (b : V) :
    inactiveGroupPenalty P w b 0 = 0 := by
  simp [inactiveGroupPenalty]

theorem inactiveGroupPenalty_smul (P : K → V →L[ℝ] V) (w : K → ℝ)
    (b z : V) (t : ℝ) :
    inactiveGroupPenalty P w b (t • z) = |t| * inactiveGroupPenalty P w b z := by
  classical
  simp only [inactiveGroupPenalty, map_smul, norm_smul, Real.norm_eq_abs, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro k _
  split_ifs <;> ring

theorem inactiveGroupPenalty_add_tangent (P : K → V →L[ℝ] V) (w : K → ℝ)
    (b z t : V) (ht : t ∈ groupLassoTangent P b) :
    inactiveGroupPenalty P w b (z + t) = inactiveGroupPenalty P w b z := by
  classical
  apply Finset.sum_congr rfl
  intro k _
  split_ifs with hk
  · simp [map_add, ht k hk]
  · rfl

theorem inactiveGroupPenalty_continuous (P : K → V →L[ℝ] V) (w : K → ℝ) (b : V) :
    Continuous (inactiveGroupPenalty P w b) := by
  classical
  unfold inactiveGroupPenalty
  apply continuous_finsetSum
  intro k _
  split_ifs <;> fun_prop

theorem inactiveGroupPenalty_nonneg (P : K → V →L[ℝ] V) (w : K → ℝ)
    (hw : ∀ k, 0 ≤ w k) (b z : V) :
    0 ≤ inactiveGroupPenalty P w b z := by
  classical
  apply Finset.sum_nonneg
  intro k _
  split_ifs
  · exact mul_nonneg (hw k) (norm_nonneg _)
  · exact le_rfl

theorem inactiveGroupPenalty_eq_zero_iff (P : K → V →L[ℝ] V) (w : K → ℝ)
    (hw : ∀ k, 0 < w k) (b z : V) :
    inactiveGroupPenalty P w b z = 0 ↔ z ∈ groupLassoTangent P b := by
  classical
  constructor
  · intro h k hk
    have hz := (Finset.sum_eq_zero_iff_of_nonneg
      (fun k (_ : k ∈ Finset.univ) => show 0 ≤
        if P k b = 0 then w k * ‖P k z‖ else 0 by
          split_ifs
          · exact mul_nonneg (hw k).le (norm_nonneg _)
          · exact le_rfl)).mp h k
        (Finset.mem_univ k)
    simpa only [ite_eq_left hk, mul_eq_zero, (hw k).ne', false_or, norm_eq_zero] using hz
  · intro hz
    apply Finset.sum_eq_zero
    intro k _
    split_ifs with hk
    · simp [hz k hk]
    · rfl

variable [FiniteDimensional ℝ V]

theorem hasFDerivAt_activeGroupPenalty (P : K → V →L[ℝ] V) (w : K → ℝ)
    (a : ℝ) (b z : V) (hz : ∀ k, P k b ≠ 0 → P k z ≠ 0) :
    HasFDerivAt (activeGroupPenalty P w a b)
      (innerSL ℝ (activeGroupGradient P w a b z)) z := by
  classical
  have hk (k : K) : HasFDerivAt
      (fun x => if P k b = 0 then (0 : ℝ) else w k * ‖P k x‖)
      (innerSL ℝ (if P k b = 0 then 0 else
        w k • (P k).adjoint (‖P k z‖⁻¹ • P k z))) z := by
    by_cases hb : P k b = 0
    · simpa [hb] using hasFDerivAt_const (𝕜 := ℝ) (0 : ℝ) z
    · convert ((hasFDerivAt_groupNorm (P k z) (hz k hb)).comp z
        (P k).hasFDerivAt).const_mul (w k) using 1
      · ext x
        simp [hb]
      · ext x
        simp [hb, ContinuousLinearMap.adjoint_inner_left]
  have hr := (hasStrictFDerivAt_norm_sq z).hasFDerivAt.const_mul (a / 2)
  convert (HasFDerivAt.sum (u := Finset.univ) (fun k _ => hk k)).add hr using 1
  · ext x
    simp only [activeGroupPenalty, groupLassoPenalty, groupNormPenalty,
      inactiveGroupPenalty, Pi.add_apply, Finset.sum_apply]
    have he : (∑ k, w k * ‖P k x‖) - (∑ k, if P k b = 0 then w k * ‖P k x‖ else 0) =
        ∑ k, if P k b = 0 then 0 else w k * ‖P k x‖ := by
      rw [← Finset.sum_sub_distrib]
      apply Finset.sum_congr rfl
      intro k _
      split_ifs <;> simp
    linarith
  · ext v
    simp [activeGroupGradient]
    ring

theorem groupLasso_subgradient_inactive (P : K → V →L[ℝ] V) (w : K → ℝ)
    (hw : ∀ k, 0 ≤ w k) (a : ℝ) (b z q : V)
    (hz : ∀ k, P k b ≠ 0 → P k z ≠ 0)
    (hq : IsSubgradient (groupLassoPenalty P w a) z q) :
    IsSubgradient (inactiveGroupPenalty P w b) z
      (q - activeGroupGradient P w a b z) := by
  apply IsSubgradient.sub_differentiable (f := activeGroupPenalty P w a b)
    (hh := inactiveGroupPenalty_convex P w hw b)
    (hf := hasFDerivAt_activeGroupPenalty P w a b z hz)
  simpa only [activeGroupPenalty, sub_add_cancel] using hq

end ALO


==> anc/lean_alo/ALO/Convex/Optimality.lean <==
module

public import ALO.Convex.Subgradient
public import Mathlib.Analysis.InnerProductSpace.LinearMap
public import Mathlib.Analysis.Calculus.FDeriv.Equiv
public import Mathlib.Order.Filter.Extr
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Abel

/-!
# Optimality for a finite convex penalty plus a differentiable convex loss

The necessary subgradient condition follows by testing a segment toward each
competitor and passing to the loss derivative. No penalty derivative or
subgradient sum rule is assumed.
-/

public section
namespace ALO
open Filter
open scoped Topology RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- A convex function's scaled segment increment is bounded by its full increment. -/
theorem convex_scaled_increment_le {R : V → ℝ} (hR : ConvexOn ℝ Set.univ R)
    (x y : V) {t : ℝ} (ht : 1 ≤ t) :
    t * (R (x + t⁻¹ • (y - x)) - R x) ≤ R y - R x := by
  have htpos : 0 < t := lt_of_lt_of_le zero_lt_one ht
  have hi : 0 ≤ t⁻¹ := inv_nonneg.mpr htpos.le
  have hi1 : t⁻¹ ≤ 1 := (inv_le_one₀ htpos).2 ht
  have hconv := hR.2
  have hc := hconv (x := x) (by trivial) (y := y) (by trivial)
    (a := 1 - t⁻¹) (b := t⁻¹) (by linarith) hi (by ring)
  have he : (1 - t⁻¹) • x + t⁻¹ • y = x + t⁻¹ • (y - x) := by
    rw [sub_smul, one_smul, smul_sub]
    abel
  rw [he] at hc
  simp only [smul_eq_mul] at hc
  have hm := mul_le_mul_of_nonneg_left hc htpos.le
  have heq : t * t⁻¹ = 1 := mul_inv_cancel₀ htpos.ne'
  simp only [mul_add, mul_sub, ← mul_assoc, heq, mul_one, one_mul] at hm
  linarith

/-- The derivative of a convex differentiable function is a supporting functional. -/
theorem isSubgradient_of_hasFDerivAt {f : V → ℝ} {x g : V}
    (hf : ConvexOn ℝ Set.univ f) (hg : HasFDerivAt f (innerSL ℝ g) x) :
    IsSubgradient f x g := by
  intro y
  have hlim := hg.lim_real (y - x)
  have hle : ⟪g, y - x⟫ ≤ f y - f x := by
    apply le_of_tendsto hlim
    filter_upwards [eventually_ge_atTop (1 : ℝ)] with t ht
    exact convex_scaled_increment_le hf x y ht
  linarith

/-- A global minimizer yields the KKT subgradient, even without convexity of the loss. -/
theorem isSubgradient_neg_of_isMinOn {R f : V → ℝ} {x g : V}
    (hR : ConvexOn ℝ Set.univ R) (hg : HasFDerivAt f (innerSL ℝ g) x)
    (hmin : IsMinOn (fun z => f z + R z) Set.univ x) :
    IsSubgradient R x (-g) := by
  intro y
  have hlim := hg.lim_real (y - x)
  have hle : R x - R y ≤ ⟪g, y - x⟫ := by
    apply ge_of_tendsto hlim
    filter_upwards [eventually_ge_atTop (1 : ℝ)] with t ht
    have hc := convex_scaled_increment_le hR x y ht
    have hm := hmin (Set.mem_univ (x + t⁻¹ • (y - x)))
    have hp := mul_le_mul_of_nonneg_left hm (show 0 ≤ t by linarith)
    change R x - R y ≤ t * (f (x + t⁻¹ • (y - x)) - f x)
    nlinarith
  rw [inner_neg_left]
  linarith

/-- The KKT condition is sufficient for global optimality under convexity of the loss. -/
theorem isMinOn_of_isSubgradient_neg {R f : V → ℝ} {x g : V}
    (hf : ConvexOn ℝ Set.univ f) (hg : HasFDerivAt f (innerSL ℝ g) x)
    (hq : IsSubgradient R x (-g)) :
    IsMinOn (fun z => f z + R z) Set.univ x := by
  intro y _
  change f x + R x ≤ f y + R y
  have h1 := isSubgradient_of_hasFDerivAt hf hg y
  have h2 := hq y
  rw [inner_neg_left] at h2
  linarith

/-- Exact KKT characterization, requiring no smoothness of the finite convex penalty. -/
theorem isMinOn_iff_isSubgradient_neg {R f : V → ℝ} {x g : V}
    (hR : ConvexOn ℝ Set.univ R) (hf : ConvexOn ℝ Set.univ f)
    (hg : HasFDerivAt f (innerSL ℝ g) x) :
    IsMinOn (fun z => f z + R z) Set.univ x ↔ IsSubgradient R x (-g) :=
  ⟨isSubgradient_neg_of_isMinOn hR hg, isMinOn_of_isSubgradient_neg hf hg⟩

/-- Strong convexity gives quadratic growth above any point satisfying KKT. -/
theorem objective_quadratic_growth {R f : V → ℝ} {α : ℝ} {x g : V}
    (hR : StrongConvexOn Set.univ α R) (hf : ConvexOn ℝ Set.univ f)
    (hg : HasFDerivAt f (innerSL ℝ g) x) (hq : IsSubgradient R x (-g)) (y : V) :
    f x + R x + α / 2 * ‖y - x‖ ^ 2 ≤ f y + R y := by
  have h1 := isSubgradient_of_hasFDerivAt hf hg y
  have h2 := hq.strong_support hR y
  rw [inner_neg_left] at h2
  linarith

/-- A KKT point for a strongly convex penalty is the unique global minimizer. -/
theorem eq_of_isMinOn_of_isSubgradient_neg {R f : V → ℝ} {α : ℝ} {x y g : V}
    (hα : 0 < α) (hR : StrongConvexOn Set.univ α R) (hf : ConvexOn ℝ Set.univ f)
    (hg : HasFDerivAt f (innerSL ℝ g) x) (hq : IsSubgradient R x (-g))
    (hy : IsMinOn (fun z => f z + R z) Set.univ y) : y = x := by
  have hgrowth := objective_quadratic_growth hR hf hg hq y
  have hmin : f y + R y ≤ f x + R x := hy (Set.mem_univ x)
  have hn : ‖y - x‖ ^ 2 = 0 := by nlinarith [sq_nonneg ‖y - x‖]
  have hz : ‖y - x‖ = 0 := by nlinarith [norm_nonneg (y - x)]
  exact sub_eq_zero.mp (norm_eq_zero.mp hz)

end ALO


==> anc/lean_alo/ALO/Convex/SmoothPenalty.lean <==
module

public import ALO.Convex.Optimality
public import ALO.Estimator.SubgradientDerivative
public import ALO.LinearAlgebra.CoerciveInverse
public import Mathlib.Analysis.Calculus.Gradient.Basic
public import Mathlib.Analysis.Calculus.ContDiff.Comp
public import Mathlib.Analysis.Calculus.LocalExtr.Basic

/-! # The ordinary Hessian of a smooth strongly convex penalty -/

public section
namespace ALO

open scoped Topology RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- A differentiable convex function has only its gradient as a subgradient.
Convexity itself is unnecessary once the supporting inequality is supplied. -/
theorem IsSubgradient.eq_of_hasFDerivAt {R : V → ℝ} {x q g : V}
    (hq : IsSubgradient R x q) (hg : HasFDerivAt R (innerSL ℝ g) x) : q = g := by
  have hm : IsLocalMin (fun z => R z - ⟪q, z⟫) x :=
    Filter.Eventually.of_forall fun z => by
      have hs := hq z
      simp only [inner_sub_right] at hs
      dsimp
      linarith
  have hd := hm.hasFDerivAt_eq_zero (hg.sub (innerSL ℝ q).hasFDerivAt)
  apply ext_inner_right ℝ
  intro z
  have hz := DFunLike.congr_fun hd z
  simp only [sub_apply, innerSL_apply_apply, zero_apply] at hz
  exact (sub_eq_zero.mp hz).symm

variable [FiniteDimensional ℝ V]

/-- The ordinary Hessian, represented as a continuous linear operator. -/
@[expose] noncomputable def penaltyHessian (R : V → ℝ) (z : V) : V →L[ℝ] V :=
  fderiv ℝ (gradient R) z

theorem contDiff_gradient_of_contDiff_two (R : V → ℝ) (hR : ContDiff ℝ 2 R) :
    ContDiff ℝ 1 (gradient R) := by
  exact (InnerProductSpace.toDual ℝ V).symm.contDiff.comp
    (hR.fderiv_right (by norm_num))

theorem hasFDerivAt_penaltyGradient (R : V → ℝ) (hR : ContDiff ℝ 2 R) (z : V) :
    HasFDerivAt (gradient R) (penaltyHessian R z) z :=
  ((contDiff_gradient_of_contDiff_two R hR).differentiable (by norm_num)).differentiableAt.hasFDerivAt

theorem hasFDerivAt_penalty (R : V → ℝ) (hR : ContDiff ℝ 2 R) (z : V) :
    HasFDerivAt R (innerSL ℝ (gradient R z)) z := by
  have hd := (hR.differentiable (by norm_num)).differentiableAt (x := z)
  exact hd.hasGradientAt.hasFDerivAt

/-- Strong convexity and ordinary `C²` regularity give the Hessian's
symmetry and coercivity, with no additional curvature assumptions. -/
theorem penaltyHessian_spec (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (hR2 : ContDiff ℝ 2 R) (z : V) :
    (penaltyHessian R z).toLinearMap.IsSymmetric ∧
      IsCoercive (penaltyHessian R z).toLinearMap α := by
  have hg (x : V) : IsSubgradient R x (gradient R x) :=
    isSubgradient_of_hasFDerivAt (hR.strictConvexOn hα).convexOn (hasFDerivAt_penalty R hR2 x)
  have hc := derivative_cyclic_of_support R id (gradient R) z
    (ContinuousLinearMap.id ℝ V) (penaltyHessian R z) (hasFDerivAt_id z)
    (hasFDerivAt_penaltyGradient R hR2 z) hg
  refine ⟨fun x y => mixed_pairing_eq_of_cyclic hc x y, ?_⟩
  exact derivative_lower_bound id (gradient R) z
    (ContinuousLinearMap.id ℝ V) (penaltyHessian R z) (hasFDerivAt_id z)
    (hasFDerivAt_penaltyGradient R hR2 z) α
    (fun x y => (hg x).strong_mono (hg y) hR)

end ALO


==> anc/lean_alo/ALO/Convex/Subgradient.lean <==
module

public import Mathlib.Analysis.Convex.Strong
public import Mathlib.Topology.Order.LeftRightNhds
import Mathlib.Tactic.Abel
import Mathlib.Tactic.Linarith

/-!
# Subgradients of finite-valued strongly convex functions

The subgradient is defined by its ordinary supporting-hyperplane inequality.
The quadratic improvement is proved from mathlib's `StrongConvexOn`, without
differentiability of the function.
-/

public section

namespace ALO

open Filter
open scoped Topology RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- The ordinary convex subgradient, expressed as a supporting-hyperplane inequality. -/
@[expose] def IsSubgradient (R : V → ℝ) (x q : V) : Prop :=
  ∀ z, R x + ⟪q, z - x⟫ ≤ R z

/-- Strong convexity upgrades any ordinary subgradient to a quadratic supporting bound. -/
theorem IsSubgradient.strong_support {R : V → ℝ} {α : ℝ} {x q : V}
    (hq : IsSubgradient R x q) (hR : StrongConvexOn Set.univ α R) (y : V) :
    R x + ⟪q, y - x⟫ + α / 2 * ‖y - x‖ ^ 2 ≤ R y := by
  let k : ℝ := α / 2 * ‖y - x‖ ^ 2
  have htend : Tendsto (fun t : ℝ => t) (𝓝[>] (0 : ℝ)) (𝓝 (0 : ℝ)) :=
    tendsto_id.mono_left nhdsWithin_le_nhds
  have hterm : Tendsto (fun t : ℝ => (1 - t) * k) (𝓝[>] (0 : ℝ))
      (𝓝 ((1 - 0) * k)) :=
    (tendsto_const_nhds.sub htend).mul tendsto_const_nhds
  have hlim : Tendsto (fun t : ℝ => R x + ⟪q, y - x⟫ + (1 - t) * k)
      (𝓝[>] (0 : ℝ)) (𝓝 (R x + ⟪q, y - x⟫ + k)) := by
    simpa only [sub_zero, one_mul] using
      (tendsto_const_nhds (x := R x + ⟪q, y - x⟫)).add hterm
  apply le_of_tendsto hlim
  have hupper : ∀ᶠ t : ℝ in 𝓝[>] (0 : ℝ), t < 1 :=
    (eventually_lt_nhds (show (0 : ℝ) < 1 by norm_num)).filter_mono nhdsWithin_le_nhds
  filter_upwards [self_mem_nhdsWithin, hupper] with t ht ht1
  have htpos : 0 < t := ht
  have hconv := hR.2
  have hc := hconv (x := x) (by trivial) (y := y) (by trivial)
    (a := 1 - t) (b := t) (by linarith) (le_of_lt htpos) (by ring)
  have hs := hq ((1 - t) • x + t • y)
  have he : (1 - t) • x + t • y - x = t • (y - x) := by
    rw [sub_smul, one_smul, smul_sub]
    abel
  rw [he, real_inner_smul_right] at hs
  simp only [smul_eq_mul, norm_sub_rev x y] at hc
  change R ((1 - t) • x + t • y) ≤ (1 - t) * R x + t * R y -
    (1 - t) * t * k at hc
  have hprod : t * (R x + ⟪q, y - x⟫ + (1 - t) * k - R y) ≤ 0 := by
    nlinarith
  by_contra hnot
  have hp := mul_pos htpos (sub_pos.mpr (lt_of_not_ge hnot))
  linarith

/-- Subgradients of a strongly convex function satisfy strong monotonicity. -/
theorem IsSubgradient.strong_mono {R : V → ℝ} {α : ℝ} {x y q r : V}
    (hq : IsSubgradient R x q) (hr : IsSubgradient R y r)
    (hR : StrongConvexOn Set.univ α R) :
    α * ‖x - y‖ ^ 2 ≤ ⟪x - y, q - r⟫ := by
  have hx := hq.strong_support hR y
  have hy := hr.strong_support hR x
  rw [norm_sub_rev y x] at hx
  have he : y - x = -(x - y) := by abel
  rw [he, inner_neg_right] at hx
  calc
    α * ‖x - y‖ ^ 2 ≤ ⟪q - r, x - y⟫ := by
      rw [inner_sub_left]
      linarith
    _ = ⟪x - y, q - r⟫ := real_inner_comm _ _

end ALO


==> anc/lean_alo/ALO/Convex/SubgradientSmoothSplit.lean <==
module

public import ALO.Estimator.SubgradientDerivative
public import ALO.Convex.SmoothPenalty

/-! # Removing a differentiable summand from a convex subgradient -/

public section
namespace ALO
open Filter
open scoped Topology RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- A differentiable summand contributes its gradient to every subgradient.
Only the remaining summand must be convex. -/
theorem IsSubgradient.sub_differentiable
    {f h : V → ℝ} {b q r : V}
    (hq : IsSubgradient (fun z => f z + h z) b q)
    (hh : ConvexOn ℝ Set.univ h)
    (hf : HasFDerivAt f (innerSL ℝ r) b) :
    IsSubgradient h b (q - r) := by
  intro y
  have hlim := tendsto_graphBlowup hf (y - b)
  have hle : ⟪q, y - b⟫ ≤ ⟪r, y - b⟫ + h y - h b := by
    apply ge_of_tendsto ((hlim.add_const (h y)).sub_const (h b))
    filter_upwards [eventually_gt_atTop (1 : ℝ)] with c hc
    have hci : 0 < c⁻¹ := inv_pos.mpr (lt_trans zero_lt_one hc)
    have hci1 : c⁻¹ ≤ 1 := (inv_le_one₀ (lt_trans zero_lt_one hc)).mpr hc.le
    have he : (1 - c⁻¹) • b + c⁻¹ • y = b + c⁻¹ • (y - b) := by module
    have hconvex := hh.2
    have hconv := hconvex (x := b) (by trivial) (y := y) (by trivial)
      (a := 1 - c⁻¹) (b := c⁻¹) (sub_nonneg.mpr hci1) hci.le (by ring)
    rw [he] at hconv
    simp only [smul_eq_mul] at hconv
    have hs := hq (b + c⁻¹ • (y - b))
    simp only [add_sub_cancel_left, inner_smul_right] at hs
    have hp : c⁻¹ * ⟪q, y - b⟫ ≤
        f (b + c⁻¹ • (y - b)) - f b + c⁻¹ * (h y - h b) := by linarith
    have ht := mul_le_mul_of_nonneg_left hp (le_of_lt (lt_trans zero_lt_one hc))
    simp only [graphBlowup, smul_eq_mul]
    field_simp at ht ⊢
    nlinarith
  rw [inner_sub_left]
  linarith

/-- Supporting summands can be added without any regularity hypothesis. -/
theorem IsSubgradient.add {f h : V → ℝ} {b q r : V}
    (hq : IsSubgradient f b q) (hr : IsSubgradient h b r) :
    IsSubgradient (fun z => f z + h z) b (q + r) := by
  intro y
  have hs := add_le_add (hq y) (hr y)
  simpa only [inner_add_left] using (by linarith : f b + h b +
    (⟪q, y - b⟫ + ⟪r, y - b⟫) ≤ f y + h y)

/-- Subgradients of a positively homogeneous function support it through
the origin, and achieve equality at their base point. -/
theorem IsSubgradient.homogeneous_support {h : V → ℝ} {x r : V}
    (hr : IsSubgradient h x r) (hzero : h 0 = 0)
    (hhom : ∀ t : ℝ, 0 ≤ t → ∀ z, h (t • z) = t * h z) :
    h x = ⟪r, x⟫ ∧ ∀ y, ⟪r, y⟫ ≤ h y := by
  have h0 := hr 0
  have h2 := hr ((2 : ℝ) • x)
  rw [hhom 2 (by norm_num)] at h2
  have he : (2 : ℝ) • x - x = x := by module
  rw [he] at h2
  simp only [hzero, zero_sub, inner_neg_right] at h0
  have hx : h x = ⟪r, x⟫ := by linarith
  refine ⟨hx, fun y => ?_⟩
  have hy := hr y
  rw [hx, inner_sub_right] at hy
  linarith

theorem IsSubgradient.nonneg_smul_point {h : V → ℝ} {x r : V}
    (hr : IsSubgradient h x r) (hzero : h 0 = 0)
    (hhom : ∀ t : ℝ, 0 ≤ t → ∀ z, h (t • z) = t * h z)
    (t : ℝ) (ht : 0 ≤ t) :
    IsSubgradient h (t • x) r := by
  obtain ⟨hx, hlower⟩ := hr.homogeneous_support hzero hhom
  intro y
  rw [hhom t ht, hx, inner_sub_right, inner_smul_right]
  linarith [hlower y]

theorem IsSubgradient.sub_invariant_point {h : V → ℝ} {x r t : V}
    (hr : IsSubgradient h x r) (ht : ∀ y, h (y + t) = h y) :
    IsSubgradient h (x - t) r := by
  intro y
  have hy := hr (y + t)
  have hx : h x = h (x - t) := by simpa using ht (x - t)
  have he : y + t - x = y - (x - t) := by abel
  rwa [ht, hx, he] at hy

end ALO


==> anc/lean_alo/ALO/Estimator/AEDifferentiability.lean <==
module

public import ALO.Estimator.EmpiricalRegularity
public import ALO.MeasureTheory.LocallyLipschitzDifferentiability

/-! Rademacher's theorem for the locally Lipschitz empirical estimator. -/

public section
namespace ALO
open MeasureTheory
open scoped Topology NNReal RealInnerProductSpace

variable {F V : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]
  [FiniteDimensional ℝ F] [MeasurableSpace F] [BorelSpace F]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]


variable {ι : Type*} [Fintype ι]

/-- The constructed empirical estimator is differentiable Haar-almost everywhere,
for arbitrary finite-valued strongly convex penalties. -/
theorem ae_differentiableAt_empiricalEstimator (μ : Measure F) [μ.IsAddHaarMeasure]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → F → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hx : ∀ i, ContDiff ℝ 1 (x i)) (hs : ∀ i, ContDiff ℝ 1 (slope i)) :
    ∀ᵐ θ ∂μ, DifferentiableAt ℝ (empiricalEstimator R α hα hR x c loss hc) θ :=
  ae_differentiableAt_of_locallyLipschitz μ
    (locallyLipschitz_empiricalEstimator R α hα hR x c loss slope hc hl hx hs)

/-- The coefficient map and its loss-side KKT subgradient are differentiable on
one common full-measure set, as required by the tangent-relation construction. -/
theorem ae_differentiableAt_empiricalKKT (μ : Measure F) [μ.IsAddHaarMeasure]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → F → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hx : ∀ i, ContDiff ℝ 1 (x i)) (hs : ∀ i, ContDiff ℝ 1 (slope i)) :
    ∀ᵐ θ ∂μ,
      DifferentiableAt ℝ (empiricalEstimator R α hα hR x c loss hc) θ ∧
      DifferentiableAt ℝ (fun η => -empiricalGradient x c slope η
        (empiricalEstimator R α hα hR x c loss hc η)) θ := by
  filter_upwards [ae_differentiableAt_empiricalEstimator μ R α hα hR x c loss slope
    hc hl hx hs] with θ hb
  refine ⟨hb, ?_⟩
  have hG := (contDiff_empiricalGradient x c slope hx hs).differentiable
    (by norm_num : (1 : WithTop ℕ∞) ≠ 0)
  exact (hG.differentiableAt.comp θ (differentiableAt_id.prodMk hb)).neg

end ALO


==> anc/lean_alo/ALO/Estimator/ALOOperatorTransfer.lean <==
module

public import ALO.Estimator.FiniteRankWeightTransfer
public import ALO.MeasureTheory.RemovePredictionEvent

/-! # Transferring ALO to another operator through rational weights

The comparison is between the two actual rational weights, without
centering either one by a trace. The statistical theorem only needs
score-weighted differences and hence ignores zero-score rows.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- A fixed-rank discrepancy and controlled denominators bound the
unweighted difference of the two rational weights. -/
theorem sum_rational_weight_difference_sq_le_of_finiteRank
    (X : ι → V) (d : ι → ℝ) (Q A : V →L[ℝ] V)
    (T : Submodule ℝ V) (hr : LinearMap.range (Q - A).toLinearMap ≤ T)
    (K : ℝ)
    (hdenQ : ∀ i, 0 < 1 - d i * ⟪X i, Q (X i)⟫)
    (hdenA : ∀ i, 0 < 1 - d i * ⟪X i, A (X i)⟫)
    (hinvQ : ∀ i, (1 - d i * ⟪X i, Q (X i)⟫)⁻¹ ≤ K)
    (hinvA : ∀ i, (1 - d i * ⟪X i, A (X i)⟫)⁻¹ ≤ K) :
    (∑ i, (⟪X i, Q (X i)⟫ / (1 - d i * ⟪X i, Q (X i)⟫) -
      ⟪X i, A (X i)⟫ / (1 - d i * ⟪X i, A (X i)⟫)) ^ 2) ≤
        K ^ 4 * (Module.finrank ℝ T : ℝ) * ‖Q - A‖ ^ 2 *
          ‖euclideanDesignOperator X‖ ^ 4 := by
  calc
    _ ≤ K ^ 4 * ∑ i, ⟪X i, (Q - A) (X i)⟫ ^ 2 := by
      rw [Finset.mul_sum]
      apply Finset.sum_le_sum
      intro i _
      simpa only [sub_apply, inner_sub_right] using
        rowRatio_difference_sq_le _ _ _ K (hdenQ i) (hdenA i) (hinvQ i) (hinvA i)
    _ ≤ K ^ 4 * ((Module.finrank ℝ T : ℝ) * ‖Q - A‖ ^ 2 *
        ‖euclideanDesignOperator X‖ ^ 4) :=
      mul_le_mul_of_nonneg_left (sum_quadratic_sq_le_finrank X (Q - A) T hr) (by positivity)
    _ = _ := by ring

variable {Ω Y : Type*} [MeasurableSpace Ω] [MeasurableSpace Y]

/-- Bounded scores make an ordinary weight comparison sufficient.
The stronger statistical interface below accepts the weighted comparison
directly, even when unweighted differences on zero-score rows are large. -/
theorem sum_score_weight_difference_sq_le
    (v W W' : ι → ℝ) (hv : ∀ i, |v i| ≤ 1) :
    (∑ i, (v i * (W i - W' i)) ^ 2) ≤ ∑ i, (W i - W' i) ^ 2 := by
  apply Finset.sum_le_sum
  intro i _
  have hi : v i ^ 2 ≤ 1 := by
    simpa only [sq_abs, one_pow] using pow_le_pow_left₀ (abs_nonneg _) (hv i) 2
  rw [mul_pow]
  exact (mul_le_mul_of_nonneg_right hi (sq_nonneg _)).trans_eq (one_mul _)

/-- Once the new operator's weighted rational corrections are close,
the existing unconditional prediction and mean-field estimates give its
unconditional ALO--LOO test rate. No matrix equality, trace comparison,
or independence of the weight errors is assumed.

This is a transfer theorem: it does not construct a data-driven operator
or assert that its comparison hypotheses have been discharged. -/
theorem unconditional_ALO_bound_of_score_weight_comparison
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (t v Wnew Wold l m : Ω → ι → ℝ)
    (y : Ω → ι → Y) (g : ℝ → Y → ℝ)
    (ht : ∀ i, Measurable (fun x => t x i))
    (hv : ∀ i, Measurable (fun x => v x i))
    (hWnew : ∀ i, Measurable (fun x => Wnew x i))
    (hl : ∀ i, Measurable (fun x => l x i))
    (hy : ∀ i, Measurable (fun x => y x i))
    (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))
    (Cw Cold D H : ℝ) (hD : 0 ≤ D) (hH : 0 ≤ H)
    (hW : Integrable (fun x => ∑ i, (v x i * (Wold x i - Wnew x i)) ^ 2) ν)
    (hWb : (∫ x, ∑ i, (v x i * (Wold x i - Wnew x i)) ^ 2 ∂ν) ≤ Cw)
    (hOld : Integrable (fun x => ∑ i, (t x i + v x i * Wold x i - l x i) ^ 2) ν)
    (hOldb : (∫ x, ∑ i, (t x i + v x i * Wold x i - l x i) ^ 2 ∂ν) ≤ Cold)
    (hE : Integrable (fun x => ∑ i, (m x i - l x i) ^ 2) ν)
    (hEb : (∫ x, ∑ i, (m x i - l x i) ^ 2 ∂ν) ≤ D)
    (hM : Integrable (fun x => ∑ i, m x i ^ 2) ν)
    (hMb : (∫ x, ∑ i, m x i ^ 2 ∂ν) ≤ Fintype.card ι * H)
    (hn : 0 < Fintype.card ι) :
    let p := fun x i => t x i + v x i * Wnew x i
    (Integrable (fun x => ∑ i, (p x i - l x i) ^ 2) ν ∧
      (∫ x, ∑ i, (p x i - l x i) ^ 2 ∂ν) ≤ 2 * Cw + 2 * Cold) ∧
    (Integrable (fun x => |(∑ i, (g (p x i) (y x i) - g (l x i) (y x i))) /
      Fintype.card ι|) ν ∧
      (∫ x, |(∑ i, (g (p x i) (y x i) - g (l x i) (y x i))) / Fintype.card ι| ∂ν) ≤
        Real.sqrt (2 * Cw + 2 * Cold) *
          Real.sqrt (3 + 9 * (2 * H + 2 * D) + 6 * (2 * Cw + 2 * Cold)) /
            Real.sqrt (Fintype.card ι)) := by
  let p := fun x i => t x i + v x i * Wnew x i
  let pold := fun x i => t x i + v x i * Wold x i
  have hp (i) : Measurable (fun x => p x i) := (ht i).add ((hv i).mul (hWnew i))
  have heq : (fun x => ∑ i, (pold x i - p x i) ^ 2) =
      (fun x => ∑ i, (v x i * (Wold x i - Wnew x i)) ^ 2) := by
    funext x
    apply Finset.sum_congr rfl
    intro i _
    dsimp only [pold, p]
    ring
  have hU : Integrable (fun x => ∑ i, (p x i - l x i) ^ 2) ν ∧
      (∫ x, ∑ i, (p x i - l x i) ^ 2 ∂ν) ≤ 2 * Cw + 2 * Cold := by
    have hb := prediction_error_bridge_on_event ν Set.univ MeasurableSet.univ
      p pold l hp hl Cw Cold
      (by simpa only [Set.indicator_univ, heq] using hW) hOld
      (by simpa only [Set.indicator_univ, heq] using hWb) hOldb
    simpa only [Set.indicator_univ] using hb
  exact ⟨hU, unconditional_test_bound_of_prediction_and_meanField ν p m l y g
    hp hl hy hgm hg (2 * Cw + 2 * Cold) D H hD hH hU.1 hU.2 hE hEb hM hMb hn⟩

end ALO


==> anc/lean_alo/ALO/Estimator/ALOPredictionComparison.lean <==
module

public import ALO.Estimator.MeanFieldPredictionMoments
public import ALO.Estimator.ParametricEmpiricalWeight

/-! # Actual ALO predictions and their mean-field comparison -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

variable {P V ι : Type*} [TopologicalSpace P]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)

local notation "b" => empiricalDesignEstimator R α hα hR c

/-- The ALO prediction with the empirical Borel operator and the actual
row denominator. Existing operator theorems make this denominator positive
almost everywhere; real division also defines it on the exceptional set. -/
@[expose] noncomputable def empiricalALOPrediction
    (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (X : ι → V) (i : ι) : ℝ :=
  let A := measurableEmpiricalALOOperator (fun j (Y : ι → V) => Y j) (b loss hc) c slope X
  let t := ⟪X i, b loss hc X - c⟫
  ⟪X i, b loss hc X⟫ + slope i t *
    (⟪X i, A (X i)⟫ / (1 - deriv (slope i) t * ⟪X i, A (X i)⟫))

omit [DecidableEq ι] in
/-- The same Borel operator occurs in both predictions and the weight
error, so the identity holds pointwise, including exceptional designs. -/
theorem empiricalMeanFieldPrediction_sub_ALO
    (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (X : ι → V) (i : ι) :
    empiricalMeanFieldPrediction R α hα hR c loss slope hc X i -
      empiricalALOPrediction R α hα hR c loss slope hc X i =
        slope i ⟪X i, b loss hc X - c⟫ *
          empiricalInverseRowWeightError R α hα hR c loss slope hc X i := by
  unfold empiricalMeanFieldPrediction empiricalALOPrediction empiricalInverseRowWeightError
    inverseRowRatioError
  dsimp only
  rw [show (empiricalKKTData R α hα hR c loss hc slope X).2.1 i =
    ⟪X i, b loss hc X - c⟫ from rfl]
  ring

omit [DecidableEq ι] in
/-- Bounded scores convert the statistical weight error into prediction
error without any dimension or signal-size loss. -/
theorem sum_meanFieldPrediction_sub_ALO_sq_le
    (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hscore : ∀ i t, |slope i t| ≤ 1) (X : ι → V) :
    (∑ i, (empiricalMeanFieldPrediction R α hα hR c loss slope hc X i -
      empiricalALOPrediction R α hα hR c loss slope hc X i) ^ 2) ≤
        empiricalWeightErrorSqSum R α hα hR c loss slope hc X := by
  apply Finset.sum_le_sum
  intro i _
  rw [empiricalMeanFieldPrediction_sub_ALO, mul_pow]
  have hs : slope i ⟪X i, b loss hc X - c⟫ ^ 2 ≤ 1 := by
    simpa only [sq_abs, one_pow] using pow_le_pow_left₀ (abs_nonneg _) (hscore i _) 2
  exact (mul_le_mul_of_nonneg_right hs (sq_nonneg _)).trans_eq (one_mul _)

variable (loss slope : P → ι → ℝ → ℝ)
  (hc : ∀ θ i, ConvexOn ℝ Set.univ (loss θ i))
  (hl : ∀ θ i t, HasDerivAt (loss θ i) (slope θ i t) t)
  (hsP : ∀ i, Continuous (fun q : P × ℝ => slope q.1 i q.2))
  [MeasurableSpace P] [BorelSpace P] [MeasurableSpace V] [BorelSpace V]

include hl hsP in
theorem measurable_parametricEmpiricalALOPrediction (i : ι) :
    Measurable (fun q : P × (ι → V) =>
      empiricalALOPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) := by
  have heq : (fun q : P × (ι → V) =>
      empiricalALOPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) =
      (fun q => empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i -
        slope q.1 i ⟪q.2 i, b (loss q.1) (hc q.1) q.2 - c⟫ *
          empiricalInverseRowWeightError R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) := by
    funext q
    linarith only [empiricalMeanFieldPrediction_sub_ALO R α hα hR c
      (loss q.1) (slope q.1) (hc q.1) q.2 i]
  rw [heq]
  have hb := (continuous_parametricEmpiricalDesignEstimator R α hα hR c loss slope hc hl hsP).measurable
  have hv := (hsP i).measurable.comp (measurable_fst.prodMk
    (((measurable_pi_apply i).comp measurable_snd).inner (hb.sub_const c)))
  exact (measurable_parametricEmpiricalMeanFieldPrediction R α hα hR c loss slope hc hl hsP i).sub
    (hv.mul (measurable_parametricEmpiricalInverseRowWeightError R α hα hR c loss slope hc hl hsP i))

include hl hsP in
/-- The ALO-to-mean-field prediction bound on exactly the row event used
by the statistical weight theorem. The independent parameter law is arbitrary. -/
theorem parametricALO_meanField_prediction_bound
    (hs : ∀ θ i, ContDiff ℝ 1 (slope θ i))
    (hscore : ∀ θ i t, |slope θ i t| ≤ 1)
    (hd1 : ∀ θ i t, deriv (slope θ i) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure P) [IsProbabilityMeasure ν] :
    let F : Set (P × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    let u := fun q : P × (ι → V) => ∑ i,
      (empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i -
        empiricalALOPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) ^ 2
    Integrable (F.indicator u) (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator u q ∂ν.prod ambientDesignGaussian) ≤ empiricalWeightConstant μ δ := by
  classical
  let F : Set (P × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
  let u := fun q : P × (ι → V) => ∑ i,
    (empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i -
      empiricalALOPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) ^ 2
  let w := fun q : P × (ι → V) =>
    empiricalWeightErrorSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2
  have hF : MeasurableSet F := measurableSet_empiricalWeightEvent.preimage measurable_snd
  have hum : Measurable (F.indicator u) := (Finset.measurable_sum _ fun i _ =>
    ((measurable_parametricEmpiricalMeanFieldPrediction R α hα hR c loss slope hc hl hsP i).sub
      (measurable_parametricEmpiricalALOPrediction R α hα hR c loss slope hc hl hsP i)).pow_const 2).indicator hF
  have hw := parametricEmpiricalWeight_uniform_bound R α hα hR c loss slope hc hl hsP
    hs hd1 μ δ hμ hδ hscale hdim ν
  have hwi : Integrable (F.indicator w) (ν.prod ambientDesignGaussian) := hw.1
  have hle (q) : F.indicator u q ≤ F.indicator w q := by
    by_cases hq : q ∈ F
    · simp only [Set.indicator_of_mem hq]
      exact sum_meanFieldPrediction_sub_ALO_sq_le R α hα hR c (loss q.1) (slope q.1)
        (hc q.1) (hscore q.1) q.2
    · simp only [Set.indicator_of_notMem hq]
      rfl
  have hui : Integrable (F.indicator u) (ν.prod ambientDesignGaussian) :=
    hwi.mono' hum.aestronglyMeasurable (Filter.Eventually.of_forall fun q => by
      rw [Real.norm_of_nonneg (Set.indicator_nonneg (fun q _ => Finset.sum_nonneg fun i _ => sq_nonneg _) q)]
      exact hle q)
  exact ⟨hui, (integral_mono hui hwi hle).trans hw.2⟩

end ALO


==> anc/lean_alo/ALO/Estimator/ALOTestComparison.lean <==
module

public import ALO.Estimator.ALOPredictionComparison
public import ALO.Estimator.MeanFieldTestComparison
public import ALO.MeasureTheory.EventPredictionTestComparison

/-! # The ALO versus leave-one-out test-function rate on the row event -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

theorem empiricalWeightConstant_nonneg (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ) :
    0 ≤ empiricalWeightConstant μ δ :=
  mul_nonneg (sq_nonneg _) (empiricalRegularRemainderConstant_pos μ δ hμ hδ).le

@[expose] noncomputable def aloMeanFieldTestConstant (μ δ : ℝ) : ℝ :=
  Real.sqrt (empiricalWeightConstant μ δ) *
    Real.sqrt (3 + 9 * meanFieldPredictionMomentConstant μ δ + 6 * empiricalWeightConstant μ δ)

@[expose] noncomputable def aloLOOTestConstant (μ δ : ℝ) : ℝ :=
  aloMeanFieldTestConstant μ δ + meanFieldTestConstant μ δ

variable {P V ι Y : Type*} [TopologicalSpace P]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : P → ι → ℝ → ℝ)
  (hc : ∀ θ i, ConvexOn ℝ Set.univ (loss θ i))

/-- The absolute difference of averaged ALO and leave-one-out test
scores, using the actual row denominators and retained-row estimators. -/
@[expose] noncomputable def parametricALOTestError
    (y : P × (ι → V) → ι → Y) (g : ℝ → Y → ℝ) (q : P × (ι → V)) : ℝ :=
  |(∑ i, (g (empiricalALOPrediction R α hα hR c
      (loss q.1) (slope q.1) (hc q.1) q.2 i) (y q i) -
    g ⟪q.2 i, leaveOneOutEstimator R α hα hR c (loss q.1) (hc q.1) i q.2⟫ (y q i))) /
      Fintype.card ι|

variable [MeasurableSpace P] [BorelSpace P] [MeasurableSpace V] [BorelSpace V]
  [MeasurableSpace Y]
  (hl : ∀ θ i t, HasDerivAt (loss θ i) (slope θ i t) t)
  (hsP : ∀ i, Continuous (fun q : P × ℝ => slope q.1 i q.2))

include hl hsP in
theorem measurable_parametricALOTestError
    (y : P × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g)) :
    Measurable (parametricALOTestError R α hα hR c loss slope hc y g) := by
  have ha (i) := measurable_parametricEmpiricalALOPrediction R α hα hR c loss slope hc hl hsP i
  have hlm (i) : Measurable (fun q : P × (ι → V) =>
      ⟪q.2 i, leaveOneOutEstimator R α hα hR c (loss q.1) (hc q.1) i q.2⟫) :=
    ((measurable_pi_apply i).comp measurable_snd).inner
      (continuous_parametricLeaveOneOutEstimator R α hα hR c loss slope hc hl hsP i).measurable
  exact continuous_abs.measurable.comp ((Finset.measurable_sum _ fun i _ =>
    (hgm.comp ((ha i).prodMk (hy i))).sub (hgm.comp ((hlm i).prodMk (hy i)))).div_const _)

include hl hsP in
/-- The weight error gives the ALO-to-mean-field test-function rate on
the row event, without any conditioning on fitted quantities. -/
theorem parametricALO_meanField_test_bound
    (hmin : IsMinOn R Set.univ 0)
    (hs : ∀ θ i, ContDiff ℝ 1 (slope θ i))
    (hscore : ∀ θ i t, |slope θ i t| ≤ 1)
    (hd1 : ∀ θ i t, deriv (slope θ i) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure P) [IsProbabilityMeasure ν]
    (y : P × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let F : Set (P × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    let r := fun q : P × (ι → V) => |(∑ i,
      (g (empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) (y q i) -
        g (empiricalALOPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) (y q i))) /
          Fintype.card ι|
    Integrable (F.indicator r) (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator r q ∂ν.prod ambientDesignGaussian) ≤
        aloMeanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  have hU := parametricALO_meanField_prediction_bound R α hα hR c loss slope hc hl hsP
    hs hscore hd1 μ δ hμ hδ hscale hdim ν
  have hA := parametricEmpiricalMeanField_prediction_moment R α hα hR c loss slope hc hl hsP
    hmin hs hscore μ δ hμ hδ hscale hdim ν
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  exact prediction_test_comparison_on_event (ν.prod ambientDesignGaussian)
    (Prod.snd ⁻¹' empiricalWeightEvent) (measurableSet_empiricalWeightEvent.preimage measurable_snd)
    (fun q i => empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i)
    (fun q i => empiricalALOPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i)
    y g (fun i => measurable_parametricEmpiricalMeanFieldPrediction R α hα hR c loss slope hc hl hsP i)
    (fun i => measurable_parametricEmpiricalALOPrediction R α hα hR c loss slope hc hl hsP i)
    hy hgm hg (empiricalWeightConstant μ δ) (meanFieldPredictionMomentConstant μ δ)
    (empiricalWeightConstant_nonneg μ δ hμ hδ) (meanFieldPredictionMomentConstant_nonneg μ δ)
    hU.1 hA.1 hU.2 hA.2 hn

include hl hsP in
/-- The final ALO-to-LOO comparison on the manuscript's row event. It is
an indicator-weighted expectation under the original product law, not a
conditional expectation given the event. -/
theorem parametricALO_test_bound
    (hmin : IsMinOn R Set.univ 0)
    (hs : ∀ θ i, ContDiff ℝ 1 (slope θ i))
    (hscore : ∀ θ i t, |slope θ i t| ≤ 1)
    (hd1 : ∀ θ i t, deriv (slope θ i) t ≤ 1)
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0)
    (hrank : Module.finrank ℝ Sᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure P) [IsProbabilityMeasure ν]
    (y : P × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let F : Set (P × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    Integrable (F.indicator (parametricALOTestError R α hα hR c loss slope hc y g))
      (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator (parametricALOTestError R α hα hR c loss slope hc y g) q
        ∂ν.prod ambientDesignGaussian) ≤
          aloLOOTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  classical
  let F : Set (P × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
  let r := parametricALOTestError R α hα hR c loss slope hc y g
  let t := parametricMeanFieldTestError R α hα hR c loss slope hc y g
  let s := fun q : P × (ι → V) => |(∑ i,
    (g (empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) (y q i) -
      g (empiricalALOPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) (y q i))) /
        Fintype.card ι|
  have hF : MeasurableSet F := measurableSet_empiricalWeightEvent.preimage measurable_snd
  have hs' := parametricALO_meanField_test_bound R α hα hR c loss slope hc hl hsP
    hmin hs hscore hd1 μ δ hμ hδ hscale hdim ν y hy g hgm hg
  have ht := parametricMeanField_test_bound R α hα hR c loss slope hc hmin hl hsP
    hs hscore hd1 S hSc hrank μ δ hμ hδ hscale hdim ν y hy g hgm hg
  have hsum : Integrable (fun q => F.indicator s q + t q) (ν.prod ambientDesignGaussian) :=
    hs'.1.add ht.1
  have hle (q) : F.indicator r q ≤ F.indicator s q + t q := by
    by_cases hq : q ∈ F
    · simp only [Set.indicator_of_mem hq]
      exact test_average_difference_triangle
        (fun i => empiricalALOPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i)
        (fun i => empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i)
        (fun i => ⟪q.2 i, leaveOneOutEstimator R α hα hR c (loss q.1) (hc q.1) i q.2⟫) (y q) g
    · simp only [Set.indicator_of_notMem hq, zero_add]
      exact abs_nonneg _
  have hri : Integrable (F.indicator r) (ν.prod ambientDesignGaussian) :=
    hsum.mono' ((measurable_parametricALOTestError R α hα hR c loss slope hc hl hsP y hy g hgm).indicator hF).aestronglyMeasurable
      (Filter.Eventually.of_forall fun q => by
        have hr0 : 0 ≤ F.indicator r q :=
          Set.indicator_nonneg (fun q _ => show 0 ≤ r q from abs_nonneg _) q
        rw [Real.norm_of_nonneg hr0]
        exact hle q)
  refine ⟨hri, ?_⟩
  calc
    _ ≤ ∫ q, F.indicator s q + t q ∂ν.prod ambientDesignGaussian := integral_mono hri hsum hle
    _ = (∫ q, F.indicator s q ∂ν.prod ambientDesignGaussian) + ∫ q, t q ∂ν.prod ambientDesignGaussian :=
      integral_add hs'.1 ht.1
    _ ≤ aloMeanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) +
        meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := add_le_add hs'.2 ht.2
    _ = _ := by rw [← add_div]; rfl

end ALO


==> anc/lean_alo/ALO/Estimator/AbstractMeanFieldRowStein.lean <==
module

public import ALO.Estimator.GaussianRowDisintegration

/-! # Row Stein estimates requiring only free-direction derivatives

The coefficient map need not be continuous in the signal coordinates. Its
restriction to each free row is locally Lipschitz. This is the analytic interface
shared by the constructed slice operator and prescribed penalty matrices.
-/

public section
namespace ALO
open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  (T : Submodule ℝ V) (b : (ι → V) → V) (bi : ι → (ι → V) → V)

@[expose] noncomputable def coefficientRowField (i : ι) (Y : ι → V) (z : T) : T :=
  T.orthogonalProjectionOnto (b (gaussianRowSlice T i Y z) - bi i Y)

omit [Fintype ι] in
/-- A derivative at zero of a row increment gives the derivative at every
point of a row slice. No derivative in a signal direction is used. -/
theorem hasFDerivAt_coefficientRowField (i : ι) (Y : ι → V) (z : T)
    (B : (ι → V) →L[ℝ] V)
    (hb : HasFDerivAt (fun u : T => b (gaussianRowSlice T i (gaussianRowSlice T i Y z) u))
      (B.comp ((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp T.subtypeL)) 0) :
    HasFDerivAt (coefficientRowField T b bi i Y)
      (T.orthogonalProjectionOnto.comp
        (B.comp ((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp T.subtypeL))) z := by
  have ht : HasFDerivAt (fun u : T => u - z) (ContinuousLinearMap.id ℝ T) z :=
    (hasFDerivAt_id z).sub_const z
  have hb' : HasFDerivAt (fun u : T => b (gaussianRowSlice T i (gaussianRowSlice T i Y z) u))
      (B.comp ((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp T.subtypeL)) (z - z) := by
    simpa only [sub_self] using hb
  have h := hb'.comp z (f := fun u : T => u - z) ht
  have heq : (fun u : T => b (gaussianRowSlice T i (gaussianRowSlice T i Y z) (u - z))) =
      (fun u : T => b (gaussianRowSlice T i Y u)) := by
    funext u
    congr 1
    ext j
    by_cases hj : j = i
    · subst j
      simp only [gaussianRowSlice_self, Submodule.coe_sub]
      abel
    · simp only [gaussianRowSlice_other T i j _ _ hj]
  change HasFDerivAt (fun u : T => b (gaussianRowSlice T i (gaussianRowSlice T i Y z) (u - z)))
    ((B.comp ((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp T.subtypeL)).comp
      (ContinuousLinearMap.id ℝ T)) z at h
  rw [heq, ContinuousLinearMap.comp_id] at h
  exact T.orthogonalProjectionOnto.hasFDerivAt.comp z (h.sub_const (bi i Y))

omit [Fintype ι] in
theorem gaussianSteinDiscrepancy_coefficientRowField (i : ι) (Y : ι → V)
    (hY : T.starProjection (Y i) = 0) (z : T) (B : (ι → V) →L[ℝ] V)
    (hbi : bi i (gaussianRowSlice T i Y z) = bi i Y)
    (hF : HasFDerivAt (coefficientRowField T b bi i Y)
      (T.orthogonalProjectionOnto.comp
        (B.comp ((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp T.subtypeL))) z) :
    gaussianSteinDiscrepancy (coefficientRowField T b bi i Y) z =
      meanFieldProjectedDiscrepancy T (gaussianRowSlice T i Y z)
        (b (gaussianRowSlice T i Y z)) (fun j => bi j (gaussianRowSlice T i Y z)) B i := by
  unfold gaussianSteinDiscrepancy gaussianTestDivergence meanFieldProjectedDiscrepancy meanFieldRowDivergence
  rw [hF.fderiv]
  dsimp only
  rw [hbi]
  congr 1
  change ⟪(z : V), T.starProjection (b (gaussianRowSlice T i Y z) - bi i Y)⟫ =
    ⟪gaussianRowSlice T i Y z i, T.starProjection (b (gaussianRowSlice T i Y z) - bi i Y)⟫
  rw [gaussianRowSlice_self, inner_add_left]
  have hy : ⟪Y i, T.starProjection (b (gaussianRowSlice T i Y z) - bi i Y)⟫ = 0 := by
    rw [← T.inner_starProjection_left_eq_right, hY, inner_zero_left]
  rw [hy, zero_add]

omit [Fintype ι] in
theorem gaussianJacobianSq_coefficientRowField_le (i : ι) (Y : ι → V)
    (z : T) (B : (ι → V) →L[ℝ] V)
    (hF : HasFDerivAt (coefficientRowField T b bi i Y)
      (T.orthogonalProjectionOnto.comp
        (B.comp ((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp T.subtypeL))) z) :
    gaussianJacobianSq (coefficientRowField T b bi i Y) z ≤
      ∑ t, ‖B (Pi.single i (T.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2 := by
  let D := (B.comp (ContinuousLinearMap.single ℝ (fun _ : ι => V) i)).comp T.starProjection
  let e := stdOrthonormalBasis ℝ T
  have he : Orthonormal ℝ (fun t => (e t : V)) := by
    rw [orthonormal_iff_ite]
    intro s t
    exact (orthonormal_iff_ite.mp e.orthonormal) s t
  have h := sum_operator_norm_sq_le_of_orthonormal D (stdOrthonormalBasis ℝ V) _ he
  calc
    _ ≤ ∑ t, ‖D (e t : V)‖ ^ 2 := by
      unfold gaussianJacobianSq
      rw [hF.fderiv]
      apply Finset.sum_le_sum
      intro t _
      change ‖T.orthogonalProjectionOnto (B (Pi.single i (e t : V)))‖ ^ 2 ≤ _
      simpa only [D, ContinuousLinearMap.comp_apply, ContinuousLinearMap.single_apply,
        Submodule.starProjection_apply, Submodule.orthogonalProjectionOnto_mem_subspace_eq_self] using
        pow_le_pow_left₀ (norm_nonneg _) (T.norm_orthogonalProjectionOnto_apply_le (B (Pi.single i (e t : V)))) 2
    _ ≤ _ := h

variable [MeasurableSpace V] [BorelSpace V]

omit [Fintype ι] in
/-- The full row Stein estimate, with square-integrability deduced from the
deletion bound and the supplied integrable derivative energy. -/
theorem secondOrderStein_coefficientRowField (i : ι) (Y : ι → V)
    (hY : T.starProjection (Y i) = 0)
    (α : ℝ) (hα : 0 < α)
    (hLip : LocallyLipschitz (coefficientRowField T b bi i Y))
    (hstab : ∀ z : T, ‖b (gaussianRowSlice T i Y z) - bi i Y‖ ≤
      α⁻¹ * ‖gaussianRowSlice T i Y z i‖)
    (hbi : ∀ z : T, bi i (gaussianRowSlice T i Y z) = bi i Y)
    (B : (ι → V) → ((ι → V) →L[ℝ] V))
    (hD : ∀ᵐ z ∂stdGaussian T,
      HasFDerivAt (coefficientRowField T b bi i Y)
        (T.orthogonalProjectionOnto.comp
          ((B (gaussianRowSlice T i Y z)).comp
            ((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp T.subtypeL))) z)
    (hJE : Integrable (fun z : T => ∑ t, ‖B (gaussianRowSlice T i Y z)
      (Pi.single i (T.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2) (stdGaussian T)) :
    let r := fun z : T => meanFieldProjectedDiscrepancy T (gaussianRowSlice T i Y z)
      (b (gaussianRowSlice T i Y z)) (fun j => bi j (gaussianRowSlice T i Y z))
      (B (gaussianRowSlice T i Y z)) i
    Integrable (fun z => r z ^ 2) (stdGaussian T) ∧
      (∫ z, r z ^ 2 ∂stdGaussian T) ≤
        (∫ z, ‖coefficientRowField T b bi i Y z‖ ^ 2 ∂stdGaussian T) +
          ∫ z, ∑ t, ‖B (gaussianRowSlice T i Y z)
            (Pi.single i (T.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2 ∂stdGaussian T := by
  let F := coefficientRowField T b bi i Y
  have hF : Integrable (fun z => ‖F z‖ ^ 2) (stdGaussian T) := by
    apply ((gaussian_integrable_one_add_norm_pow (stdGaussian T) 2).const_mul
      ((α⁻¹ * (1 + ‖Y i‖)) ^ 2)).mono' (hLip.continuous.norm.pow 2).aestronglyMeasurable
    apply Filter.Eventually.of_forall
    intro z
    change ‖‖F z‖ ^ 2‖ ≤ (α⁻¹ * (1 + ‖Y i‖)) ^ 2 * (1 + ‖z‖) ^ 2
    rw [Real.norm_of_nonneg (sq_nonneg _)]
    have hn := (T.norm_orthogonalProjectionOnto_apply_le _).trans (hstab z)
    rw [gaussianRowSlice_self] at hn
    have hscale : ‖Y i‖ + ‖z‖ ≤ (1 + ‖Y i‖) * (1 + ‖z‖) := by
      nlinarith [mul_nonneg (norm_nonneg (Y i)) (norm_nonneg z)]
    have h := pow_le_pow_left₀ (norm_nonneg (F z))
      (hn.trans (mul_le_mul_of_nonneg_left ((norm_add_le _ _).trans hscale) (inv_nonneg.mpr hα.le))) 2
    simpa only [mul_pow, mul_assoc] using h
  have hJ : ∀ᵐ z ∂stdGaussian T, gaussianJacobianSq F z ≤
      ∑ t, ‖B (gaussianRowSlice T i Y z) (Pi.single i (T.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2 :=
    hD.mono fun z hz => gaussianJacobianSq_coefficientRowField_le T b bi i Y z _ hz
  have hiJ : Integrable (gaussianJacobianSq F) (stdGaussian T) :=
    hJE.mono' (measurable_gaussianJacobianSq F).aestronglyMeasurable (hJ.mono fun z hz => by
      rw [Real.norm_of_nonneg (gaussianJacobianSq_nonneg F z)]
      exact hz)
  have hstein := secondOrderStein_stdGaussian_of_locallyLipschitz hLip hF hiJ
  have heq := hD.mono fun z hz => congrArg (fun x : ℝ => x ^ 2)
    (gaussianSteinDiscrepancy_coefficientRowField T b bi i Y hY z _ (hbi z) hz)
  refine ⟨hstein.1.congr heq, ?_⟩
  rw [← integral_congr_ae heq]
  exact hstein.2.trans (add_le_add le_rfl (integral_mono_ae hiJ hJE hJ))

end ALO


==> anc/lean_alo/ALO/Estimator/AffineDesignFiberGaussian.lean <==
module

public import ALO.Estimator.AffineFiberDeterminantKernel
public import ALO.Estimator.FiberForcing
public import Mathlib.Analysis.InnerProductSpace.EuclideanDist
public import Mathlib.Probability.Distributions.Gaussian.Multivariate

/-!
# Gaussian reference kernels on affine design fibers

The free coordinate space of a KKT design fiber is the kernel of the
design-forcing map. Translating a Gaussian measure on that subspace gives a
measurable Gaussian kernel concentrated on the corresponding affine fiber.
-/

public section

namespace ALO

open MeasureTheory ProbabilityTheory

variable {Θ V ι : Type*}
  [MeasurableSpace Θ]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [MeasurableAdd₂ V]
  [Fintype ι]

/-- The translation subspace of designs that leave both KKT forcing
coordinates unchanged. -/
@[expose] noncomputable def designFiberDirection (h : V) (v : ι → ℝ) :
    Submodule ℝ (ι → V) :=
  (designForcing h v).ker

/-- Adding a free fiber direction does not change the design forcing. -/
theorem designForcing_add_fiberDirection
    (h : V) (v : ι → ℝ) (z : designFiberDirection h v) (X : ι → V) :
    designForcing h v ((z : ι → V) + X) = designForcing h v X := by
  have hz := z.property
  change designForcing h v (z : ι → V) = 0 at hz
  rw [map_add, hz, zero_add]

/-- Equality under the design-forcing map based at `X₀` is exactly equality
of the empirical KKT tuples. -/
theorem designForcing_eq_iff_empiricalKKTTuple_eq
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (X₀ X : ι → V) :
    designForcing
        (empiricalKKTTuple R α hα hR c loss hc slope X₀).h
        (scoreVector slope
          (empiricalKKTTuple R α hα hR c loss hc slope X₀).u) X =
      designForcing
        (empiricalKKTTuple R α hα hR c loss hc slope X₀).h
        (scoreVector slope
          (empiricalKKTTuple R α hα hR c loss hc slope X₀).u) X₀ ↔
      empiricalKKTTuple R α hα hR c loss hc slope X =
        empiricalKKTTuple R α hα hR c loss hc slope X₀ := by
  rw [empiricalKKTTuple_eq_iff R α hα hR c loss slope hc hl X₀ X]
  change
    (designAdjoint X
          (scoreVector slope
            (empiricalKKTTuple R α hα hR c loss hc slope X₀).u),
        designPredictor X
          (empiricalKKTTuple R α hα hR c loss hc slope X₀).h) =
      (designAdjoint X₀
          (scoreVector slope
            (empiricalKKTTuple R α hα hR c loss hc slope X₀).u),
        designPredictor X₀
          (empiricalKKTTuple R α hα hR c loss hc slope X₀).h) ↔
      designPredictor X
          (empiricalKKTTuple R α hα hR c loss hc slope X₀).h =
        (empiricalKKTTuple R α hα hR c loss hc slope X₀).u ∧
      designAdjoint X
          (scoreVector slope
            (empiricalKKTTuple R α hα hR c loss hc slope X₀).u) =
        (empiricalKKTTuple R α hα hR c loss hc slope X₀).q
  simp only [empiricalKKTTuple]
  exact ⟨fun h ↦ ⟨congrArg Prod.snd h, congrArg Prod.fst h⟩,
    fun h ↦ Prod.ext h.2 h.1⟩

/-- A Gaussian reference kernel on the affine fibers of the design-forcing
map. -/
@[expose] noncomputable def affineDesignFiberGaussianKernel
    (h : V) (v : ι → ℝ)
    (μ : Measure (designFiberDirection h v))
    (c : Θ → (ι → V)) :
    Kernel Θ (ι → V) :=
  affineGaussianKernel μ (designFiberDirection h v).subtypeL c

/-- Pointwise, the fiber kernel is the pushforward by translation of the
subspace inclusion. -/
theorem affineDesignFiberGaussianKernel_apply
    (h : V) (v : ι → ℝ)
    (μ : Measure (designFiberDirection h v)) [IsGaussian μ]
    (c : Θ → (ι → V)) (hc : Measurable c) (θ : Θ) :
    affineDesignFiberGaussianKernel h v μ c θ =
      μ.map (fun z : designFiberDirection h v => (z : ι → V) + c θ) := by
  exact affineGaussianKernel_apply μ
    (designFiberDirection h v).subtypeL c hc θ

/-- Every pointwise affine-fiber reference law is Gaussian. -/
theorem affineDesignFiberGaussianKernel_isGaussian
    (h : V) (v : ι → ℝ)
    (μ : Measure (designFiberDirection h v)) [IsGaussian μ]
    (c : Θ → (ι → V)) (hc : Measurable c) (θ : Θ) :
    IsGaussian (affineDesignFiberGaussianKernel h v μ c θ) := by
  exact affineGaussianKernel_isGaussian μ
    (designFiberDirection h v).subtypeL c hc θ

/-- The affine-fiber reference kernel is Markov. -/
theorem affineDesignFiberGaussianKernel_isMarkovKernel
    (h : V) (v : ι → ℝ)
    (μ : Measure (designFiberDirection h v)) [IsGaussian μ]
    (c : Θ → (ι → V)) (hc : Measurable c) :
    IsMarkovKernel (affineDesignFiberGaussianKernel h v μ c) := by
  exact affineGaussianKernel_isMarkovKernel μ
    (designFiberDirection h v).subtypeL c hc

/-- The reference kernel is concentrated on the exact affine forcing fiber
through its chosen base point. -/
theorem affineDesignFiberGaussianKernel_apply_fiber_eq_one
    (h : V) (v : ι → ℝ)
    (μ : Measure (designFiberDirection h v)) [IsGaussian μ]
    (c : Θ → (ι → V)) (hc : Measurable c) (θ : Θ) :
    affineDesignFiberGaussianKernel h v μ c θ
        {X | designForcing h v X = designForcing h v (c θ)} = 1 := by
  have hs : MeasurableSet
      {X : ι → V | designForcing h v X = designForcing h v (c θ)} := by
    exact (designForcing h v).measurable
      (measurableSet_singleton (designForcing h v (c θ)))
  rw [affineDesignFiberGaussianKernel_apply h v μ c hc θ,
    Measure.map_apply (by fun_prop) hs]
  have hpre :
      (fun z : designFiberDirection h v => (z : ι → V) + c θ) ⁻¹'
          {X | designForcing h v X = designForcing h v (c θ)} =
        Set.univ := by
    ext z
    simp only [Set.mem_preimage, Set.mem_ofPred_eq, Set.mem_univ, iff_true]
    exact designForcing_add_fiberDirection h v z (c θ)
  rw [hpre, measure_univ]

/-- A canonical centered Gaussian on the forcing direction space, obtained
by transporting standard Euclidean Gaussian coordinates through a
finite-dimensional continuous linear equivalence. -/
@[expose] noncomputable def standardDesignFiberDirectionGaussian
    (h : V) (v : ι → ℝ) : Measure (designFiberDirection h v) :=
  (stdGaussian
      (EuclideanSpace ℝ
        (Fin (Module.finrank ℝ (designFiberDirection h v))))).map
    (toEuclidean (E := designFiberDirection h v)).symm

instance standardDesignFiberDirectionGaussian_isGaussian
    (h : V) (v : ι → ℝ) :
    IsGaussian (standardDesignFiberDirectionGaussian h v) := by
  rw [standardDesignFiberDirectionGaussian]
  infer_instance

instance standardDesignFiberDirectionGaussian_isProbabilityMeasure
    (h : V) (v : ι → ℝ) :
    IsProbabilityMeasure (standardDesignFiberDirectionGaussian h v) := by
  rw [standardDesignFiberDirectionGaussian]
  infer_instance

/-- The canonical Gaussian reference measure on the affine forcing fiber
through `X₀`: Euclidean Gaussian coordinates on the forcing kernel, translated
by `X₀`. -/
@[expose] noncomputable def standardDesignFiberGaussian
    (h : V) (v : ι → ℝ) (X₀ : ι → V) : Measure (ι → V) :=
  affineDesignFiberGaussianKernel h v
    (standardDesignFiberDirectionGaussian h v)
    (fun _ : Unit => X₀) ()

theorem standardDesignFiberGaussian_isGaussian
    (h : V) (v : ι → ℝ) (X₀ : ι → V) :
    IsGaussian (standardDesignFiberGaussian h v X₀) := by
  exact affineDesignFiberGaussianKernel_isGaussian h v
    (standardDesignFiberDirectionGaussian h v)
    (fun _ : Unit => X₀) measurable_const ()

theorem standardDesignFiberGaussian_fiber_eq_one
    (h : V) (v : ι → ℝ) (X₀ : ι → V) :
    standardDesignFiberGaussian h v X₀
        {X | designForcing h v X = designForcing h v X₀} = 1 := by
  exact affineDesignFiberGaussianKernel_apply_fiber_eq_one h v
    (standardDesignFiberDirectionGaussian h v)
    (fun _ : Unit => X₀) measurable_const ()

/-- The canonical forcing-fiber Gaussian based at an empirical design is
concentrated on its exact empirical KKT fiber. -/
theorem standardDesignFiberGaussian_empiricalKKTTuple_fiber_eq_one
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (X₀ : ι → V) :
    let ω := empiricalKKTTuple R α hα hR c loss hc slope X₀
    standardDesignFiberGaussian ω.h (scoreVector slope ω.u) X₀
        {X | empiricalKKTTuple R α hα hR c loss hc slope X = ω} = 1 := by
  dsimp only
  rw [show
    {X | empiricalKKTTuple R α hα hR c loss hc slope X =
        empiricalKKTTuple R α hα hR c loss hc slope X₀} =
      {X | designForcing
          (empiricalKKTTuple R α hα hR c loss hc slope X₀).h
          (scoreVector slope
            (empiricalKKTTuple R α hα hR c loss hc slope X₀).u) X =
        designForcing
          (empiricalKKTTuple R α hα hR c loss hc slope X₀).h
          (scoreVector slope
            (empiricalKKTTuple R α hα hR c loss hc slope X₀).u) X₀} by
    ext X
    exact (designForcing_eq_iff_empiricalKKTTuple_eq
      R α hα hR c loss slope hc hl X₀ X).symm]
  exact standardDesignFiberGaussian_fiber_eq_one
    (empiricalKKTTuple R α hα hR c loss hc slope X₀).h
    (scoreVector slope
      (empiricalKKTTuple R α hα hR c loss hc slope X₀).u) X₀

variable {κ : Type*} [Fintype κ] [DecidableEq κ]

/-- The reduced-curvature determinant tilt of the Gaussian reference kernel
on an exact affine design fiber. -/
@[expose] noncomputable def normalizedDesignFiberDetKernel
    (h : V) (v : ι → ℝ)
    (μ : Measure (designFiberDirection h v)) [SFinite μ]
    (c : Θ → (ι → V))
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) :
    Kernel Θ (ι → V) :=
  normalizedAffineGaussianReducedCurvatureDetKernel μ
    (designFiberDirection h v).subtypeL c T b H d

/-- Pointwise, the design-fiber determinant kernel is the normalized tilt of
the translated Gaussian measure on the forcing kernel. -/
theorem normalizedDesignFiberDetKernel_apply
    (h : V) (v : ι → ℝ)
    (μ : Measure (designFiberDirection h v)) [IsGaussian μ]
    (c : Θ → (ι → V)) (hc : Measurable c)
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) (θ : Θ) :
    normalizedDesignFiberDetKernel h v μ c T b H d θ =
      normalizedWithDensity
        (affineDesignFiberGaussianKernel h v μ c θ)
        (reducedCurvatureDetWeight T b.toBasis H d) := by
  rw [normalizedDesignFiberDetKernel,
    normalizedAffineGaussianReducedCurvatureDetKernel_apply
      μ (designFiberDirection h v).subtypeL c hc T b H d θ]
  rw [affineDesignFiberGaussianKernel_apply h v μ c hc θ]
  simp only [Submodule.subtypeL_apply]

/-- Coercivity makes the determinant-tilted exact-fiber kernel Markov. -/
theorem normalizedDesignFiberDetKernel_isMarkovKernel
    (h : V) (v : ι → ℝ)
    (μ : Measure (designFiberDirection h v)) [IsGaussian μ]
    (c : Θ → (ι → V)) (hc : Measurable c)
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hd : ∀ i, 0 ≤ d i) :
    IsMarkovKernel (normalizedDesignFiberDetKernel h v μ c T b H d) := by
  simpa [normalizedDesignFiberDetKernel] using
    normalizedAffineGaussianReducedCurvatureDetKernel_isMarkovKernel
      μ (designFiberDirection h v).subtypeL c hc T b H d α hα hH hd

/-- Tilting by the positive determinant does not move mass off the exact
affine forcing fiber. -/
theorem normalizedDesignFiberDetKernel_apply_fiber_eq_one
    (h : V) (v : ι → ℝ)
    (μ : Measure (designFiberDirection h v)) [IsGaussian μ]
    (c : Θ → (ι → V)) (hc : Measurable c)
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hd : ∀ i, 0 ≤ d i) (θ : Θ) :
    normalizedDesignFiberDetKernel h v μ c T b H d θ
        {X | designForcing h v X = designForcing h v (c θ)} = 1 := by
  let s := {X : ι → V | designForcing h v X = designForcing h v (c θ)}
  have hs : MeasurableSet s := by
    exact (designForcing h v).measurable
      (measurableSet_singleton (designForcing h v (c θ)))
  let ν := affineDesignFiberGaussianKernel h v μ c θ
  let _ : IsGaussian ν :=
    affineDesignFiberGaussianKernel_isGaussian h v μ c hc θ
  have hνs : ν s = 1 :=
    affineDesignFiberGaussianKernel_apply_fiber_eq_one h v μ c hc θ
  have hνs_top : ν s ≠ ⊤ := by
    rw [hνs]
    exact ENNReal.one_ne_top
  have hνsc : ν sᶜ = 0 := by
    rw [measure_compl hs hνs_top, hνs, measure_univ]
    simp
  have hac :
      normalizedDesignFiberDetKernel h v μ c T b H d θ ≪ ν := by
    rw [normalizedDesignFiberDetKernel_apply h v μ c hc T b H d θ]
    exact normalizedWithDensity_absolutelyContinuous ν
      (reducedCurvatureDetWeight T b.toBasis H d)
  have htiltsc :
      normalizedDesignFiberDetKernel h v μ c T b H d θ sᶜ = 0 :=
    hac hνsc
  rw [show {X : ι → V | designForcing h v X =
      designForcing h v (c θ)} = s by rfl,
    measure_of_measure_compl_eq_zero htiltsc]
  let _ : IsProbabilityMeasure
      (normalizedDesignFiberDetKernel h v μ c T b H d θ) :=
    (normalizedDesignFiberDetKernel_isMarkovKernel
      h v μ c hc T b H d α hα hH hd).isProbabilityMeasure θ
  exact measure_univ

end ALO


==> anc/lean_alo/ALO/Estimator/AffineFiberDeterminantKernel.lean <==
module

public import ALO.Estimator.FiberDeterminantWeight
public import ALO.MeasureTheory.AffineGaussianKernel

/-!
# Determinant tilts of affine Gaussian kernels

This module composes the measurable affine-Gaussian reference kernel with the
reduced-curvature determinant tilt.
-/

public section

namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {Θ E V ι κ : Type*}
  [MeasurableSpace Θ]
  [NormedAddCommGroup E] [NormedSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [MeasurableAdd₂ V]
  [Fintype ι] [Fintype κ] [DecidableEq κ]

/-- The reduced-curvature determinant tilt of a measurably translated affine
Gaussian reference law. -/
@[expose] noncomputable def normalizedAffineGaussianReducedCurvatureDetKernel
    (μ : Measure E) [SFinite μ]
    (L : E →L[ℝ] (ι → V)) (c : Θ → (ι → V))
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) :
    Kernel Θ (ι → V) :=
  normalizedReducedCurvatureDetKernel
    (affineGaussianKernel μ L c) T b H d

/-- Pointwise, this is the normalized determinant tilt of the affine
pushforward Gaussian measure. -/
theorem normalizedAffineGaussianReducedCurvatureDetKernel_apply
    (μ : Measure E) [IsGaussian μ]
    (L : E →L[ℝ] (ι → V)) (c : Θ → (ι → V)) (hc : Measurable c)
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) (θ : Θ) :
    normalizedAffineGaussianReducedCurvatureDetKernel μ L c T b H d θ =
      normalizedWithDensity
        (μ.map (fun x => L x + c θ))
        (reducedCurvatureDetWeight T b.toBasis H d) := by
  rw [normalizedAffineGaussianReducedCurvatureDetKernel,
    normalizedReducedCurvatureDetKernel_apply,
    affineGaussianKernel_apply μ L c hc θ]

/-- Coercivity and nonnegative loss weights make the determinant-tilted
affine Gaussian reference kernel Markov. -/
theorem normalizedAffineGaussianReducedCurvatureDetKernel_isMarkovKernel
    (μ : Measure E) [IsGaussian μ]
    (L : E →L[ℝ] (ι → V)) (c : Θ → (ι → V)) (hc : Measurable c)
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hd : ∀ i, 0 ≤ d i) :
    IsMarkovKernel
      (normalizedAffineGaussianReducedCurvatureDetKernel μ L c T b H d) := by
  exact normalizedReducedCurvatureDetKernel_isMarkovKernel
    (affineGaussianKernel μ L c)
    (affineGaussianKernel_apply_ne_zero μ L c hc)
    (affineGaussianKernel_isGaussian μ L c hc)
    T b H d α hα hH hd

/-- The specialized weighted-integration formula for the determinant tilt of
an affine Gaussian kernel. -/
theorem lintegral_normalizedAffineGaussianReducedCurvatureDetKernel
    (μ : Measure E) [IsGaussian μ]
    (L : E →L[ℝ] (ι → V)) (c : Θ → (ι → V)) (hc : Measurable c)
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (f : (ι → V) → ENNReal) (hf : Measurable f) (θ : Θ) :
    ∫⁻ X, f X ∂
        normalizedAffineGaussianReducedCurvatureDetKernel μ L c T b H d θ =
      (∫⁻ X, reducedCurvatureDetWeight T b.toBasis H d X
          ∂μ.map (fun x => L x + c θ))⁻¹ *
        ∫⁻ X, reducedCurvatureDetWeight T b.toBasis H d X * f X
          ∂μ.map (fun x => L x + c θ) := by
  rw [normalizedAffineGaussianReducedCurvatureDetKernel]
  simpa [affineGaussianKernel_apply μ L c hc θ] using
    lintegral_normalizedReducedCurvatureDetKernel
      (affineGaussianKernel μ L c) T b H d f hf θ

end ALO


==> anc/lean_alo/ALO/Estimator/CanonicalOperator.lean <==
module

public import ALO.Estimator.EmpiricalALO
public import ALO.LinearAlgebra.OperatorUniqueness

/-!
# The canonical empirical ALO operator

Uniqueness removes the arbitrary pointwise choice in the almost-everywhere
existence theorem. Define the operator to be zero when the pointwise predicate
has no solution. Measurability and compatibility between fiber points are separate
obligations and are not asserted here.
-/

public section
namespace ALO
open MeasureTheory
open scoped Topology RealInnerProductSpace

variable {F V ι : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [Fintype ι]

/-- The pointwise empirical ALO predicate admits at most one operator. -/
theorem IsEmpiricalALO.unique {x : ι → F → V} {b : F → V} {c : V}
    {slope : ι → ℝ → ℝ} {α : ℝ} {θ : F} {A A' : V →L[ℝ] V}
    (hA : IsEmpiricalALO x b c slope α θ A) (hA' : IsEmpiricalALO x b c slope α θ A') :
    A = A' := by
  obtain ⟨_, hs, _, _, he, _, hr, _⟩ := hA
  obtain ⟨_, hs', _, _, he', _, hr', _⟩ := hA'
  have h := symmetric_factor_unique (fderiv ℝ b θ).toLinearMap
    (lossForcing (fun i => x i θ) (b θ - c) (fun i => -slope i ⟪x i θ, b θ - c⟫)
      (fun i => deriv (slope i) ⟪x i θ, b θ - c⟫)
      (fun i => fderiv ℝ (x i) θ)).toLinearMap
    A.toLinearMap A'.toLinearMap hs hs' he he' hr hr'.le
  ext z
  exact LinearMap.congr_fun h z

/-- The unique pointwise operator where it exists, extended by zero elsewhere. -/
@[expose] noncomputable def empiricalALOOperator (x : ι → F → V) (b : F → V) (c : V)
    (slope : ι → ℝ → ℝ) (α : ℝ) (θ : F) : V →L[ℝ] V := by
  classical
  exact if h : ∃ A, IsEmpiricalALO x b c slope α θ A then Classical.choose h else 0

/-- Whenever the pointwise conclusion is available, it holds for the defined operator. -/
theorem empiricalALOOperator_spec (x : ι → F → V) (b : F → V) (c : V)
    (slope : ι → ℝ → ℝ) (α : ℝ) (θ : F)
    (h : ∃ A, IsEmpiricalALO x b c slope α θ A) :
    IsEmpiricalALO x b c slope α θ (empiricalALOOperator x b c slope α θ) := by
  simp only [empiricalALOOperator, dite_eq_left h]
  exact Classical.choose_spec h

/-- Any concrete operator satisfying the theorem equals the defined operator. -/
theorem IsEmpiricalALO.eq_canonical {x : ι → F → V} {b : F → V} {c : V}
    {slope : ι → ℝ → ℝ} {α : ℝ} {θ : F} {A : V →L[ℝ] V}
    (hA : IsEmpiricalALO x b c slope α θ A) :
    A = empiricalALOOperator x b c slope α θ :=
  hA.unique (empiricalALOOperator_spec x b c slope α θ ⟨A, hA⟩)

/-- Zero extension preserves the uniform norm bound at every parameter. -/
theorem empiricalALOOperator_norm_le (x : ι → F → V) (b : F → V) (c : V)
    (slope : ι → ℝ → ℝ) (α : ℝ) (hα : 0 < α) (θ : F) :
    ‖empiricalALOOperator x b c slope α θ‖ ≤ α⁻¹ := by
  by_cases h : ∃ A, IsEmpiricalALO x b c slope α θ A
  · exact (empiricalALOOperator_spec x b c slope α θ h).2.2.2.1
  · simp only [empiricalALOOperator, dite_eq_right h, norm_zero]
    exact inv_nonneg.mpr hα.le

variable [FiniteDimensional ℝ V] [FiniteDimensional ℝ F] [MeasurableSpace F] [BorelSpace F]

/-- The almost-everywhere existence theorem strengthens to unique existence. -/
theorem ae_existsUnique_empiricalALO (μ : Measure F) [μ.IsAddHaarMeasure]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → F → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hx : ∀ i, ContDiff ℝ 1 (x i)) (hs : ∀ i, ContDiff ℝ 1 (slope i)) :
    ∀ᵐ θ ∂μ, ∃! A, IsEmpiricalALO x (empiricalEstimator R α hα hR x c loss hc)
      c slope α θ A := by
  filter_upwards [ae_exists_empiricalALO μ R α hα hR x c loss slope hc hl hx hs] with θ hθ
  obtain ⟨A, hA⟩ := hθ
  exact ⟨A, hA, fun A' hA' => hA'.unique hA⟩

/-- The defined operator satisfies all derivative and denominator conclusions almost
surely for any design law absolutely continuous with respect to Haar measure. -/
theorem ae_empiricalALOOperator_spec (μ ν : Measure F) [μ.IsAddHaarMeasure] (hν : ν ≪ μ)
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → F → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hx : ∀ i, ContDiff ℝ 1 (x i)) (hs : ∀ i, ContDiff ℝ 1 (slope i)) :
    ∀ᵐ θ ∂ν, IsEmpiricalALO x (empiricalEstimator R α hα hR x c loss hc) c slope α θ
      (empiricalALOOperator x (empiricalEstimator R α hα hR x c loss hc) c slope α θ) := by
  filter_upwards [ae_exists_empiricalALO_of_absolutelyContinuous μ ν hν R α hα hR x c
    loss slope hc hl hx hs] with θ hθ
  exact empiricalALOOperator_spec x _ c slope α θ hθ

end ALO


==> anc/lean_alo/ALO/Estimator/ConditionalDeterminantKernel.lean <==
module

public import ALO.Estimator.DesignGaussianConditional
public import ALO.Estimator.FiberDeterminantWeight

/-!
# Determinant tilts of actual Gaussian design conditionals

This file instantiates the reduced-curvature determinant normalization against
the compatibility-indexed regular conditional law of the ambient Gaussian
design.
-/

public section

namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal RealInnerProductSpace

variable {V ι κ : Type*}
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [MeasurableAdd₂ V]
  [Fintype ι] [Fintype κ] [DecidableEq κ]

/-- Normalize the reduced-curvature determinant weight against the actual
Gaussian conditional law on each compatible design-forcing fiber. -/
@[expose] noncomputable def
    normalizedCompatibilityDesignFiberDetKernel
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0)
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) :
    Kernel (forcingCompatibilitySubspace h v) (ι → V) :=
  normalizedReducedCurvatureDetKernel
    (compatibilityDesignFiberConditionalKernel h v hh hv)
    T b H d

/-- Pointwise, the compatibility-indexed kernel is precisely the normalized
determinant tilt of the actual Gaussian conditional measure. -/
theorem normalizedCompatibilityDesignFiberDetKernel_apply
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0)
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (z : forcingCompatibilitySubspace h v) :
    normalizedCompatibilityDesignFiberDetKernel
        h v hh hv T b H d z =
      normalizedWithDensity
        (compatibilityDesignFiberConditionalKernel h v hh hv z)
        (reducedCurvatureDetWeight T b.toBasis H d) := by
  exact normalizedReducedCurvatureDetKernel_apply
    (compatibilityDesignFiberConditionalKernel h v hh hv)
    T b H d z

/-- Coercivity and nonnegative loss curvature make the determinant tilt of
the actual conditional Gaussian law a Markov kernel. -/
theorem normalizedCompatibilityDesignFiberDetKernel_isMarkovKernel
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0)
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hd : ∀ i, 0 ≤ d i) :
    IsMarkovKernel
      (normalizedCompatibilityDesignFiberDetKernel
        h v hh hv T b H d) := by
  exact normalizedReducedCurvatureDetKernel_isMarkovKernel
    (compatibilityDesignFiberConditionalKernel h v hh hv)
    (compatibilityDesignFiberConditionalKernel_apply_ne_zero
      h v hh hv)
    (compatibilityDesignFiberConditionalKernel_isGaussian
      h v hh hv)
    T b H d α hα hH hd

/-- Tilting by the positive determinant preserves concentration on the exact
compatible forcing fiber. -/
theorem normalizedCompatibilityDesignFiberDetKernel_fiber_eq_one
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0)
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hd : ∀ i, 0 ≤ d i)
    (z : forcingCompatibilitySubspace h v) :
    normalizedCompatibilityDesignFiberDetKernel
        h v hh hv T b H d z
        {X | designForcing h v X = (z : V × (ι → ℝ))} = 1 := by
  let s := {X : ι → V |
    designForcing h v X = (z : V × (ι → ℝ))}
  have hs : MeasurableSet s := by
    exact (designForcing h v).measurable
      (measurableSet_singleton (z : V × (ι → ℝ)))
  let ν := compatibilityDesignFiberConditionalKernel h v hh hv z
  let _ : IsGaussian ν :=
    compatibilityDesignFiberConditionalKernel_isGaussian h v hh hv z
  have hνs : ν s = 1 := by
    have hsupport :=
      compatibilityDesignFiberConditionalKernel_fiber_eq_one
        h v hh hv z
    have hset :
        {X : ι → V | designForcingCompatibilityCoordinate h v X = z} =
          s := by
      ext X
      change designForcingCompatibilityCoordinate h v X = z ↔
        designForcing h v X = (z : V × (ι → ℝ))
      exact Subtype.ext_iff
    rw [hset] at hsupport
    exact hsupport
  have hνs_top : ν s ≠ ⊤ := by
    rw [hνs]
    exact ENNReal.one_ne_top
  have hνsc : ν sᶜ = 0 := by
    rw [measure_compl hs hνs_top, hνs, measure_univ]
    simp
  have hac :
      normalizedCompatibilityDesignFiberDetKernel
          h v hh hv T b H d z ≪ ν := by
    rw [normalizedCompatibilityDesignFiberDetKernel_apply]
    exact normalizedWithDensity_absolutelyContinuous ν
      (reducedCurvatureDetWeight T b.toBasis H d)
  have htiltsc :
      normalizedCompatibilityDesignFiberDetKernel
          h v hh hv T b H d z sᶜ = 0 :=
    hac hνsc
  rw [show {X : ι → V |
      designForcing h v X = (z : V × (ι → ℝ))} = s by rfl,
    measure_of_measure_compl_eq_zero htiltsc]
  let _ : IsProbabilityMeasure
      (normalizedCompatibilityDesignFiberDetKernel
        h v hh hv T b H d z) :=
    (normalizedCompatibilityDesignFiberDetKernel_isMarkovKernel
      h v hh hv T b H d α hα hH hd).isProbabilityMeasure z
  exact measure_univ

/-- Integration against the normalized conditional determinant kernel is
determinant-weighted conditional Gaussian integration divided by the
normalizing mass. -/
theorem lintegral_normalizedCompatibilityDesignFiberDetKernel
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0)
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (f : (ι → V) → ENNReal) (hf : Measurable f)
    (z : forcingCompatibilitySubspace h v) :
    ∫⁻ X, f X ∂
        normalizedCompatibilityDesignFiberDetKernel
          h v hh hv T b H d z =
      (∫⁻ X, reducedCurvatureDetWeight T b.toBasis H d X ∂
          compatibilityDesignFiberConditionalKernel h v hh hv z)⁻¹ *
        ∫⁻ X, reducedCurvatureDetWeight T b.toBasis H d X * f X ∂
          compatibilityDesignFiberConditionalKernel h v hh hv z := by
  exact lintegral_normalizedReducedCurvatureDetKernel
    (compatibilityDesignFiberConditionalKernel h v hh hv)
    T b H d f hf z

end ALO


==> anc/lean_alo/ALO/Estimator/ConditionalMeanFieldStein.lean <==
module

public import ALO.Estimator.GaussianRowDisintegration
public import ALO.Estimator.GaussianDesignSpectralMoments

/-! # Mean-field Stein estimates on almost every Gaussian row slice -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))

local notation "b" => empiricalDesignEstimator R α hα hR c loss hc
local notation "bi" => leaveOneOutEstimator R α hα hR c loss hc

include hl hs in
/-- The full-design derivative exists on almost every point of almost every
row slice. The base coordinates do not involve the estimator. -/
theorem ae_differentiableAt_gaussianRowSlice
    (S : Submodule ℝ V) (i : ι) :
    ∀ᵐ y ∂stdGaussian (gaussianRowDirection S i)ᗮ,
      ∀ᵐ z ∂stdGaussian S,
        DifferentiableAt ℝ b (gaussianRowSlice S i (gaussianRowBaseDesign S i y) z) := by
  apply ae_gaussianRowSlice_of_ae_ambient S i
  have habs : (ambientDesignGaussian (ι := ι) (V := V)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  exact habs.ae_le (ae_differentiableAt_empiricalEstimator_of_lipschitz_score ambientDesignHaar
    R α hα hR (fun j (X : ι → V) => X j) c loss slope hc hl
    (fun j => contDiff_apply ℝ (fun _ : ι => V) j) hs)

include hl hs in
/-- The summed derivative-energy bound and a Gaussian spectral moment give
ambient integrability of each projected row's derivative energy. -/
theorem integrable_empiricalDesignEstimator_row_derivative_sq
    (hmin : IsMinOn R Set.univ 0)
    (hscore : ∀ i t, |slope i t| ≤ 1)
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0) (i : ι) :
    Integrable (fun X : ι → V => ∑ t, ‖fderiv ℝ b X
      (Pi.single i (S.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2)
      ambientDesignGaussian := by
  have hn : 0 < Fintype.card ι := Fintype.card_pos_iff.mpr ⟨i⟩
  have h2 : Integrable (fun X : ι → V => ‖euclideanDesignOperator X‖ ^ 2)
      ambientDesignGaussian := integrable_ambientDesign_opNorm_sq hn
  have hm : AEStronglyMeasurable (fun X : ι → V => ∑ t, ‖fderiv ℝ b X
      (Pi.single i (S.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2)
      ambientDesignGaussian := by
    exact (Finset.measurable_sum _ fun t _ =>
      ((measurable_fderiv_apply_const ℝ b _).norm.pow_const 2)).aestronglyMeasurable
  apply ((integrable_const (2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 2)).add
    (h2.const_mul (2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 3))).mono' hm
  filter_upwards [ae_empiricalDesignEstimator_projected_derivative_sq_le R α hα hR hmin
    c loss slope hc hl hs hscore hd1 S hSc] with X hX
  rw [Real.norm_of_nonneg (Finset.sum_nonneg fun _ _ => sq_nonneg _)]
  exact (Finset.single_le_sum (fun j _ => Finset.sum_nonneg fun _ _ => sq_nonneg _)
    (Finset.mem_univ i)).trans hX

include hl hs in
/-- The actual mean-field discrepancy satisfies the conditional Stein
estimate on almost every row slice, with no slice differentiability or
integrability hypotheses left to supply. Only ordinary Gaussian design
coordinates are fixed; the estimator varies with the free row. -/
theorem ae_secondOrderStein_meanFieldRowSlice
    (hmin : IsMinOn R Set.univ 0)
    (hscore : ∀ i t, |slope i t| ≤ 1)
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0) (i : ι) :
    ∀ᵐ y ∂stdGaussian (gaussianRowDirection S i)ᗮ,
      let Y := gaussianRowBaseDesign S i y
      let F := meanFieldRowSliceField R α hα hR c loss hc S i Y
      let r := fun z : S => meanFieldProjectedDiscrepancy S (gaussianRowSlice S i Y z)
        (b (gaussianRowSlice S i Y z)) (fun j => bi j (gaussianRowSlice S i Y z))
        (fderiv ℝ b (gaussianRowSlice S i Y z)) i
      Integrable (fun z => r z ^ 2) (stdGaussian S) ∧
        (∫ z, r z ^ 2 ∂stdGaussian S) ≤
          (∫ z, ‖F z‖ ^ 2 ∂stdGaussian S) +
            ∫ z, ∑ t, ‖fderiv ℝ b (gaussianRowSlice S i Y z)
              (Pi.single i (S.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2
                ∂stdGaussian S := by
  have hE := ae_integrable_gaussianRowSlice S i
    (integrable_empiricalDesignEstimator_row_derivative_sq R α hα hR c loss slope hc hl hs
      hmin hscore hd1 S hSc i)
  filter_upwards [ae_differentiableAt_gaussianRowSlice R α hα hR c loss slope hc hl hs S i, hE]
    with y hy hEy
  exact secondOrderStein_meanFieldRowSlice R α hα hR c loss slope hc hl hs hscore S i
    (gaussianRowBaseDesign S i y) (gaussianRowBaseDesign_orthogonal S i y) hy hEy

end ALO


==> anc/lean_alo/ALO/Estimator/CovarianceALO.lean <==
module

public import ALO.Estimator.CovarianceCoordinates
public import ALO.Estimator.LipschitzRegressionALO

/-!
# Regression ALO with general covariance

The operator is the canonical Borel operator constructed in whitened
coordinates and transported back by congruence. It is not identified here
with a prescribed active-group inverse.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]

/-- The manuscript's row event for covariance `S† S`. -/
@[expose] noncomputable def covarianceWeightEvent (S : V ≃L[ℝ] V) : Set (ι → V) :=
  (fun X i => whitenRow S (X i)) ⁻¹' empiricalWeightEvent

variable (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z))) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))

/-- The covariance version of the canonical Borel operator, in original
coefficient coordinates. -/
@[expose] noncomputable def covarianceEmpiricalALOOperator (X : ι → V) : V →L[ℝ] V :=
  unwhitenOperator S
    (measurableEmpiricalALOOperator (fun j (Y : ι → V) => Y j)
      (empiricalDesignEstimator (fun z => R (S.symm z)) α hα hRS (S c) loss hc)
      (S c) slope (fun i => whitenRow S (X i)))

/-- ALO prediction in original coordinates, using the actual original estimator. -/
@[expose] noncomputable def covarianceALOPrediction (X : ι → V) (i : ι) : ℝ :=
  let b := empiricalDesignEstimator R a ha hR c loss hc X
  let A := covarianceEmpiricalALOOperator S R α hα hRS c loss slope hc X
  let t := ⟪X i, b - c⟫
  ⟪X i, b⟫ + slope i t *
    (⟪X i, A (X i)⟫ / (1 - deriv (slope i) t * ⟪X i, A (X i)⟫))

omit [DecidableEq ι] in
theorem covarianceALOPrediction_eq_whitened (X : ι → V) (i : ι) :
    covarianceALOPrediction S R a α ha hα hR hRS c loss slope hc X i =
      empiricalALOPrediction (fun z => R (S.symm z)) α hα hRS (S c) loss slope hc
        (fun j => whitenRow S (X j)) i := by
  have hb := empiricalDesignEstimator_covarianceRow S R a α ha hα hR hRS
    c loss hc (fun j => whitenRow S (X j))
  simp only [covarianceRow_whitenRow] at hb
  have hinner (x z : V) : ⟪x, S.symm z⟫ = ⟪whitenRow S x, z⟫ :=
    (S.symm.toContinuousLinearMap.adjoint_inner_left z x).symm
  simp only [covarianceALOPrediction, covarianceEmpiricalALOOperator,
    empiricalALOPrediction, hb, unwhitenOperator_inner, inner_sub_right, hinner,
    ← whitenRow_inner S (X i) c]

/-- Test error with the original-coordinate leave-one-out estimates. -/
@[expose] noncomputable def covarianceRegressionALOTestError
    (ρ : ℝ → ℝ) (hρc : ConvexOn ℝ Set.univ ρ)
    (g : ℝ → ℝ → ℝ) (q : (ι → ℝ) × (ι → V)) : ℝ :=
  |(∑ i, (g (covarianceALOPrediction S R a α ha hα hR hRS c
        (regressionLoss ρ q.1) (regressionSlope ρ q.1)
        (convexOn_regressionLoss ρ hρc q.1) q.2 i) (⟪q.2 i, c⟫ + q.1 i) -
      g ⟪q.2 i, leaveOneOutEstimator R a ha hR c (regressionLoss ρ q.1)
        (convexOn_regressionLoss ρ hρc q.1) i q.2⟫ (⟪q.2 i, c⟫ + q.1 i))) /
        Fintype.card ι|

theorem covarianceRegressionALOTestError_eq_whitened
    (ρ : ℝ → ℝ) (hρc : ConvexOn ℝ Set.univ ρ)
    (g : ℝ → ℝ → ℝ) (q : (ι → ℝ) × (ι → V)) :
    covarianceRegressionALOTestError S R a α ha hα hR hRS c ρ hρc g q =
      parametricALOTestError (fun z => R (S.symm z)) α hα hRS (S c)
        (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hρc)
        (fun p i => ⟪p.2 i, S c⟫ + p.1 i) g
        (q.1, fun j => whitenRow S (q.2 j)) := by
  unfold covarianceRegressionALOTestError parametricALOTestError
  congr 2
  apply Finset.sum_congr rfl
  intro i _
  have hb := leaveOneOutEstimator_covarianceRow S R a α ha hα hR hRS c
    (regressionLoss ρ q.1) (convexOn_regressionLoss ρ hρc q.1)
    (fun j => whitenRow S (q.2 j)) i
  simp only [covarianceRow_whitenRow] at hb
  rw [covarianceALOPrediction_eq_whitened, hb]
  simp only [whitenRow, ContinuousLinearMap.adjoint_inner_left,
    ContinuousLinearEquiv.coe_coe, S.symm_apply_apply]

variable [MeasurableSpace V] [BorelSpace V]

/-- General-covariance regression ALO--LOO rate for the transported canonical
operator. The noise law is arbitrary and independent of the Gaussian design.
The row event and all predictions in the conclusion use the original data. -/
theorem covarianceRegressionALO_test_bound_of_lipschitz_score
    (hmin : IsMinOn R Set.univ 0)
    (ρ : ℝ → ℝ) (hρc : ConvexOn ℝ Set.univ ρ) (hρ : Differentiable ℝ ρ)
    (hs : LipschitzWith 1 (deriv ρ)) (hscore : ∀ t, |deriv ρ t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν]
    (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let F : Set ((ι → ℝ) × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
    let r := covarianceRegressionALOTestError S R a α ha hα hR hRS c ρ hρc g
    Integrable (F.indicator r) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, F.indicator r q ∂ν.prod (covarianceDesignGaussian S)) ≤
        aloLOOTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  classical
  let r : (ι → ℝ) × (ι → V) → ℝ :=
    parametricALOTestError (fun z => R (S.symm z)) α hα hRS (S c)
    (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hρc)
    (fun q i => ⟪q.2 i, S c⟫ + q.1 i) g
  let F : Set ((ι → ℝ) × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
  have hr : Measurable r :=
    measurable_parametricALOTestError _ α hα hRS (S c) _ _
      (convexOn_regressionLoss ρ hρc)
      (hasDerivAt_regressionLoss_of_differentiable ρ hρ)
      (continuous_regressionSlope_joint_of_continuous_deriv ρ hs.continuous)
      _ (fun i => (((measurable_pi_apply i).comp measurable_snd).inner measurable_const).add
        ((measurable_pi_apply i).comp measurable_fst)) g hgm
  have hF : MeasurableSet F := measurableSet_empiricalWeightEvent.preimage measurable_snd
  have hminS : IsMinOn (fun z => R (S.symm z)) Set.univ 0 := by
    intro z _
    simpa only [Set.mem_ofPred_eq, map_zero] using hmin (Set.mem_univ (S.symm z))
  have hbound := regressionALO_test_bound_of_lipschitz_score
    (fun z => R (S.symm z)) α hα hRS hminS (S c)
    ρ hρc hρ hs hscore μ δ hμ hδ hscale hdim ν g hgm hg
  have ht := covarianceDesign_integral_transport S ν (F.indicator r) (hr.indicator hF)
  have he : (fun q : (ι → ℝ) × (ι → V) =>
      (Prod.snd ⁻¹' covarianceWeightEvent S).indicator
        (covarianceRegressionALOTestError S R a α ha hα hR hRS c ρ hρc g) q) =
      fun q => F.indicator r (q.1, fun i => whitenRow S (q.2 i)) := by
    funext q
    simp only [Set.indicator_apply, covarianceRegressionALOTestError_eq_whitened,
      F, r, Set.mem_preimage, covarianceWeightEvent]
  dsimp only
  constructor
  · exact (ht.1.mpr hbound.1).congr (Filter.Eventually.of_forall fun q =>
      (congrFun he q).symm)
  · calc
      _ = ∫ q, F.indicator r (q.1, fun i => whitenRow S (q.2 i))
          ∂ν.prod (covarianceDesignGaussian S) :=
        integral_congr_ae (Filter.Eventually.of_forall (congrFun he))
      _ ≤ _ := ht.2.trans_le hbound.2

end ALO


==> anc/lean_alo/ALO/Estimator/CovarianceCoordinates.lean <==
module

public import ALO.LinearAlgebra.CovarianceTransport
public import ALO.Estimator.FiberGeometry
public import ALO.Estimator.LeaveOneOutStability
public import ALO.Estimator.DesignGaussianConditional

/-! # Exact estimator and probability-law transport under whitening -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The loss is unchanged by the simultaneous row/coefficient transformation. -/
theorem empiricalLoss_covarianceRow (S : V ≃L[ℝ] V) (Z : ι → V)
    (c b : V) (loss : ι → ℝ → ℝ) :
    empiricalLoss (fun i => covarianceRow S (Z i)) c loss b =
      empiricalLoss Z (S c) loss (S b) := by
  simp only [empiricalLoss, covarianceRow_inner, ← map_sub]

/-- Whitening transports the actual unique optimizer; the regularizer is
pulled back, including both group norms and ridge. -/
theorem empiricalDesignEstimator_covarianceRow
    (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (c : V) (loss : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (Z : ι → V) :
    empiricalDesignEstimator R a ha hR c loss hc (fun i => covarianceRow S (Z i)) =
      S.symm (empiricalDesignEstimator (fun z => R (S.symm z)) α hα hRS
        (S c) loss hc Z) := by
  symm
  apply eq_convexMinimizer_of_isMinOn _ _ a ha hR (convexOn_empiricalLoss _ c loss hc)
  intro z _
  have hm := convexMinimizer_isMinOn (fun z => R (S.symm z)) (empiricalLoss Z (S c) loss)
    α hα hRS (convexOn_empiricalLoss Z (S c) loss hc) (Set.mem_univ (S z))
  simpa only [Set.mem_ofPred_eq, empiricalLoss_covarianceRow, S.apply_symm_apply,
    S.symm_apply_apply, empiricalDesignEstimator] using hm

theorem leaveOneOutEstimator_covarianceRow [DecidableEq ι]
    (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (c : V) (loss : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (Z : ι → V) (i : ι) :
    leaveOneOutEstimator R a ha hR c loss hc i (fun j => covarianceRow S (Z j)) =
      S.symm (leaveOneOutEstimator (fun z => R (S.symm z)) α hα hRS
        (S c) loss hc i Z) :=
  empiricalDesignEstimator_covarianceRow S R a α ha hα hR hRS c
    (fun j : {j // j ≠ i} => loss j) (fun j => hc j) (fun j => Z j)

variable [MeasurableSpace V] [BorelSpace V]

/-- Independent Gaussian rows with covariance `S† S`, defined by their factor. -/
@[expose] noncomputable def covarianceDesignGaussian (S : V ≃L[ℝ] V) :
    Measure (ι → V) :=
  ambientDesignGaussian.map (fun Z i => covarianceRow S (Z i))

omit [Fintype ι] in
theorem measurable_covarianceRows (S : V ≃L[ℝ] V) :
    Measurable (fun Z : ι → V => fun i => covarianceRow S (Z i)) := by
  unfold covarianceRow
  fun_prop

omit [Fintype ι] in
theorem measurable_whitenRows (S : V ≃L[ℝ] V) :
    Measurable (fun X : ι → V => fun i => whitenRow S (X i)) := by
  unfold whitenRow
  fun_prop

instance covarianceDesignGaussian_isProbabilityMeasure (S : V ≃L[ℝ] V) :
    IsProbabilityMeasure (covarianceDesignGaussian (ι := ι) S) :=
  (Measure.isProbabilityMeasure_map_iff (measurable_covarianceRows S).aemeasurable).2
    inferInstance

/-- The transformed joint law remains the product of the unchanged noise law
and the covariance-design law. No within-noise independence is imposed. -/
theorem prod_covarianceDesignGaussian (S : V ≃L[ℝ] V) (ν : Measure (ι → ℝ)) :
    ν.prod (covarianceDesignGaussian S) =
      (ν.prod ambientDesignGaussian).map
        (fun q : (ι → ℝ) × (ι → V) => (q.1, fun i => covarianceRow S (q.2 i))) := by
  simpa only [Measure.map_id, Prod.map_def, id_eq, covarianceDesignGaussian] using
    Measure.map_prod_map ν (ambientDesignGaussian (ι := ι) (V := V))
      measurable_id (measurable_covarianceRows S)

/-- Any measurable statistic of whitened data has exactly its standard-design
integral and integrability under the original covariance-design law. -/
theorem covarianceDesign_integral_transport (S : V ≃L[ℝ] V)
    (ν : Measure (ι → ℝ)) (f : (ι → ℝ) × (ι → V) → ℝ) (hf : Measurable f) :
    (Integrable (fun q : (ι → ℝ) × (ι → V) =>
      f (q.1, fun i => whitenRow S (q.2 i))) (ν.prod (covarianceDesignGaussian S)) ↔
        Integrable f (ν.prod ambientDesignGaussian)) ∧
    (∫ q, f (q.1, fun i => whitenRow S (q.2 i))
      ∂ν.prod (covarianceDesignGaussian S)) =
        ∫ q, f q ∂ν.prod ambientDesignGaussian := by
  have hm : Measurable (fun q : (ι → ℝ) × (ι → V) =>
      (q.1, fun i => covarianceRow S (q.2 i))) :=
    measurable_fst.prodMk ((measurable_covarianceRows S).comp measurable_snd)
  have hw : Measurable (fun q : (ι → ℝ) × (ι → V) =>
      f (q.1, fun i => whitenRow S (q.2 i))) :=
    hf.comp (measurable_fst.prodMk ((measurable_whitenRows S).comp measurable_snd))
  rw [prod_covarianceDesignGaussian]
  constructor
  · simpa only [Function.comp_def, whitenRow_covarianceRow] using
      integrable_map_measure hw.aestronglyMeasurable hm.aemeasurable
  · simpa only [whitenRow_covarianceRow] using
      integral_map hm.aemeasurable hw.aestronglyMeasurable

end ALO


==> anc/lean_alo/ALO/Estimator/CovarianceWeight.lean <==
module

public import ALO.Estimator.CovarianceALO

/-! # The covariance-design weight bound, centered at `tr(A Σ)` -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z))) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))

/-- Weight error in original coordinates, using the covariance trace. -/
@[expose] noncomputable def covarianceWeightErrorSqSum (X : ι → V) : ℝ :=
  let b := empiricalDesignEstimator R a ha hR c loss hc X
  let A := covarianceEmpiricalALOOperator S R α hα hRS c loss slope hc X
  ∑ i, (LinearMap.trace ℝ V (A.comp (designCovariance S)).toLinearMap -
    ⟪X i, A (X i)⟫ /
      (1 - deriv (slope i) ⟪X i, b - c⟫ * ⟪X i, A (X i)⟫)) ^ 2

theorem covarianceWeightErrorSqSum_eq_whitened (X : ι → V) :
    covarianceWeightErrorSqSum S R a α ha hα hR hRS c loss slope hc X =
      empiricalWeightErrorSqSum (fun z => R (S.symm z)) α hα hRS (S c)
        loss slope hc (fun i => whitenRow S (X i)) := by
  have hb := empiricalDesignEstimator_covarianceRow S R a α ha hα hR hRS
    c loss hc (fun j => whitenRow S (X j))
  simp only [covarianceRow_whitenRow] at hb
  have hinner (x z : V) : ⟪x, S.symm z⟫ = ⟪whitenRow S x, z⟫ :=
    (S.symm.toContinuousLinearMap.adjoint_inner_left z x).symm
  unfold covarianceWeightErrorSqSum empiricalWeightErrorSqSum empiricalInverseRowWeightError
    inverseRowRatioError
  simp only [covarianceEmpiricalALOOperator, trace_unwhitenOperator_covariance,
    unwhitenOperator_inner, hb]
  apply Finset.sum_congr rfl
  intro i _
  congr 6
  change ⟪X i, S.symm _ - c⟫ = ⟪whitenRow S (X i), _ - S c⟫
  rw [inner_sub_right, inner_sub_right, hinner, whitenRow_inner]

variable [MeasurableSpace V] [BorelSpace V]

/-- General-covariance weight approximation on the whitened row event.
No score boundedness or noise moments are required. The matrix is the
transported canonical Borel operator, and the center is `tr(A Σ)`. -/
theorem covarianceRegressionWeight_uniform_bound_of_lipschitz_score
    (ρ : ℝ → ℝ) (hρc : ConvexOn ℝ Set.univ ρ) (hρ : Differentiable ℝ ρ)
    (hs : LipschitzWith 1 (deriv ρ))
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν] :
    let F : Set ((ι → ℝ) × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
    let r := fun q : (ι → ℝ) × (ι → V) =>
      covarianceWeightErrorSqSum S R a α ha hα hR hRS c
        (regressionLoss ρ q.1) (regressionSlope ρ q.1)
        (convexOn_regressionLoss ρ hρc q.1) q.2
    Integrable (F.indicator r) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, F.indicator r q ∂ν.prod (covarianceDesignGaussian S)) ≤
        empiricalWeightConstant μ δ := by
  classical
  let r := fun q : (ι → ℝ) × (ι → V) =>
    empiricalWeightErrorSqSum (fun z => R (S.symm z)) α hα hRS (S c)
      (regressionLoss ρ q.1) (regressionSlope ρ q.1)
      (convexOn_regressionLoss ρ hρc q.1) q.2
  let F : Set ((ι → ℝ) × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
  have hr : Measurable r :=
    measurable_parametricEmpiricalWeightErrorSqSum _ α hα hRS (S c)
      (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hρc)
      (hasDerivAt_regressionLoss_of_differentiable ρ hρ)
      (continuous_regressionSlope_joint_of_continuous_deriv ρ hs.continuous)
  have hF : MeasurableSet F := measurableSet_empiricalWeightEvent.preimage measurable_snd
  have hbound := regressionWeight_uniform_bound_of_lipschitz_score
    (fun z => R (S.symm z)) α hα hRS (S c) ρ hρc hρ hs μ δ hμ hδ hscale hdim ν
  have hevent : (fun q : (ι → ℝ) × (ι → V) =>
      empiricalWeightEvent.indicator
        (empiricalWeightErrorSqSum (fun z => R (S.symm z)) α hα hRS (S c)
          (regressionLoss ρ q.1) (regressionSlope ρ q.1)
          (convexOn_regressionLoss ρ hρc q.1)) q.2) = F.indicator r := by
    funext q
    simp only [Set.indicator_apply, F, r, Set.mem_preimage]
  change Integrable _ _ ∧ _ ≤ _ at hbound
  rw [hevent] at hbound
  have ht := covarianceDesign_integral_transport S ν (F.indicator r) (hr.indicator hF)
  have he : (fun q : (ι → ℝ) × (ι → V) =>
      (Prod.snd ⁻¹' covarianceWeightEvent S).indicator
        (fun q => covarianceWeightErrorSqSum S R a α ha hα hR hRS c
          (regressionLoss ρ q.1) (regressionSlope ρ q.1)
          (convexOn_regressionLoss ρ hρc q.1) q.2) q) =
      fun q => F.indicator r (q.1, fun i => whitenRow S (q.2 i)) := by
    funext q
    simp only [Set.indicator_apply, covarianceWeightErrorSqSum_eq_whitened,
      F, r, Set.mem_preimage, covarianceWeightEvent]
  dsimp only
  constructor
  · exact (ht.1.mpr hbound.1).congr (Filter.Eventually.of_forall fun q =>
      (congrFun he q).symm)
  · calc
      _ = ∫ q, F.indicator r (q.1, fun i => whitenRow S (q.2 i))
          ∂ν.prod (covarianceDesignGaussian S) :=
        integral_congr_ae (Filter.Eventually.of_forall (congrFun he))
      _ ≤ _ := ht.2.trans_le hbound.2

end ALO


==> anc/lean_alo/ALO/Estimator/DataDrivenALOWeights.lean <==
module

public import ALO.Estimator.DataDrivenOperatorComparison
public import ALO.Estimator.SignalALOGlobalEnvelope

/-! # Actual rational weights of the observed-data operator

These bounds compare the two uncentered rational weights directly.
Covariance is used only in the proof and the error bound.
-/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The rational ALO weight of a supplied operator. -/
@[expose] noncomputable def rationalALOWeight
    (X : ι → V) (d : ι → ℝ) (A : V →L[ℝ] V) (i : ι) : ℝ :=
  ⟪X i, A (X i)⟫ / (1 - d i * ⟪X i, A (X i)⟫)

/-- Rank and norm bounds control score-weighted differences; on a
zero-score sample the rank condition is unnecessary. -/
theorem sum_score_rationalALOWeight_difference_le
    (X : ι → V) (d v : ι → ℝ) (hv : ∀ i, |v i| ≤ 1)
    (Q A : V →L[ℝ] V) (r : ℕ) (α K : ℝ) (hα : 0 < α)
    (hQ : ‖Q‖ ≤ α⁻¹) (hA : ‖A‖ ≤ α⁻¹)
    (hr : (∃ i, v i ≠ 0) → Module.finrank ℝ (LinearMap.range (Q - A).toLinearMap) ≤ r)
    (hdenQ : ∀ i, 0 < 1 - d i * ⟪X i, Q (X i)⟫)
    (hdenA : ∀ i, 0 < 1 - d i * ⟪X i, A (X i)⟫)
    (hinvQ : ∀ i, (1 - d i * ⟪X i, Q (X i)⟫)⁻¹ ≤ K)
    (hinvA : ∀ i, (1 - d i * ⟪X i, A (X i)⟫)⁻¹ ≤ K) :
    (∑ i, (v i * (rationalALOWeight X d Q i - rationalALOWeight X d A i)) ^ 2) ≤
      K ^ 4 * (r : ℝ) * (2 * α⁻¹) ^ 2 * ‖euclideanDesignOperator X‖ ^ 4 := by
  by_cases hz : ∃ i, v i ≠ 0
  · have hn : ‖Q - A‖ ≤ 2 * α⁻¹ :=
      (norm_sub_le _ _).trans ((add_le_add hQ hA).trans_eq (by ring))
    have hdim : (Module.finrank ℝ (LinearMap.range (Q - A).toLinearMap) : ℝ) ≤ r :=
      Nat.cast_le.mpr (hr hz)
    apply (sum_score_weight_difference_sq_le v _ _ hv).trans
    apply (sum_rational_weight_difference_sq_le_of_finiteRank X d Q A
      (LinearMap.range (Q - A).toLinearMap) le_rfl K hdenQ hdenA hinvQ hinvA).trans
    gcongr
  · have hv0 : ∀ i, v i = 0 := by simpa only [not_exists, not_not] using hz
    simp only [hv0, zero_mul, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
      zero_pow, Finset.sum_const_zero]
    positivity

omit [Fintype ι] in
/-- Whitening changes neither of the actual rational weights. -/
theorem rationalALOWeight_whiten
    (S : V ≃L[ℝ] V) (X : ι → V) (d : ι → ℝ) (A : V →L[ℝ] V) (i : ι) :
    rationalALOWeight (fun j => whitenRow S (X j)) d (whitenOperator S A) i =
      rationalALOWeight X d A i := by
  have h := whitenOperator_inner S A (whitenRow S (X i)) (whitenRow S (X i))
  simp only [covarianceRow_whitenRow] at h
  simp only [rationalALOWeight, h]

variable [MeasurableSpace V] [BorelSpace V]

/-- The data-only weight has the global quadratic row envelope. -/
theorem dataDrivenALOWeight_bound
    (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (q : V) (X : ι → V) (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (i : ι) :
    let A := dataDrivenALOOperator R q (lossCurvature X d).toContinuousLinearMap
    0 ≤ rationalALOWeight X d A i ∧
      rationalALOWeight X d A i ≤ ‖whitenRow S (X i)‖ ^ 2 / α := by
  let A := dataDrivenALOOperator R q (lossCurvature X d).toContinuousLinearMap
  let Z := fun j => whitenRow S (X j)
  have hnorm := norm_whiten_dataDrivenALOOperator_le S R a α ha hα hR hRS q
    (lossCurvature X d).toContinuousLinearMap
    (lossCurvature_isSymmetric X d) (lossCurvature_nonneg X d hd)
  have hden := dataDrivenALOOperator_denominator S R a α ha hα hR hRS q X d hd i
  have hlev : ⟪Z i, whitenOperator S A (Z i)⟫ = ⟪X i, A (X i)⟫ := by
    simpa only [Z, covarianceRow_whitenRow] using whitenOperator_inner S A (Z i) (Z i)
  have hpos := (dataDrivenALOOperator_spec R a ha hR q
    (lossCurvature X d).toContinuousLinearMap
    (lossCurvature_isSymmetric X d) (lossCurvature_nonneg X d hd)).2.1 (X i)
  have hw := operator_rational_weight_bound (whitenOperator S A) α hα hnorm (Z i) (d i)
    (hd i) (hlev.symm ▸ hpos) (hlev.symm ▸ hden.1) (hlev.symm ▸ hden.2)
  simpa only [hlev, rationalALOWeight] using hw

/-- Positive new denominators and a proved finite-rank discrepancy give
a direct bound on the actual data-driven ALO weights. The old operator
can be any of the model operators already constructed in this project. -/
theorem dataDrivenALOWeight_comparison
    (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (q : V) (X : ι → V) (d v : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (hv : ∀ i, |v i| ≤ 1)
    (Aold : V →L[ℝ] V) (hAold : ‖whitenOperator S Aold‖ ≤ α⁻¹)
    (r : ℕ) (K : ℝ)
    (hr : (∃ i, v i ≠ 0) → Module.finrank ℝ (LinearMap.range
      (dataDrivenALOOperator R q (lossCurvature X d).toContinuousLinearMap - Aold).toLinearMap) ≤ r)
    (hden : ∀ i, 0 < 1 - d i * ⟪X i, Aold (X i)⟫)
    (hinv : ∀ i, (1 - d i * ⟪X i, Aold (X i)⟫)⁻¹ ≤ K)
    (hK : ∀ i, 1 + d i * ‖whitenRow S (X i)‖ ^ 2 / α ≤ K) :
    let A := dataDrivenALOOperator R q (lossCurvature X d).toContinuousLinearMap
    (∑ i, (v i * (rationalALOWeight X d A i - rationalALOWeight X d Aold i)) ^ 2) ≤
      K ^ 4 * (r : ℝ) * (2 * α⁻¹) ^ 2 *
        ‖euclideanDesignOperator (fun j => whitenRow S (X j))‖ ^ 4 := by
  let A := dataDrivenALOOperator R q (lossCurvature X d).toContinuousLinearMap
  let Z := fun j => whitenRow S (X j)
  have hnew := dataDrivenALOOperator_denominator S R a α ha hα hR hRS q X d hd
  have hlev (Q : V →L[ℝ] V) (i : ι) :
      ⟪Z i, whitenOperator S Q (Z i)⟫ = ⟪X i, Q (X i)⟫ := by
    simpa only [Z, covarianceRow_whitenRow] using whitenOperator_inner S Q (Z i) (Z i)
  have hbound := sum_score_rationalALOWeight_difference_le Z d v hv
    (whitenOperator S A) (whitenOperator S Aold) r α K hα
    (norm_whiten_dataDrivenALOOperator_le S R a α ha hα hR hRS q
      (lossCurvature X d).toContinuousLinearMap
      (lossCurvature_isSymmetric X d) (lossCurvature_nonneg X d hd)) hAold
    (fun hz => by rw [finrank_whitenOperator_sub]; exact hr hz)
    (fun i => (hlev A i).symm ▸ (hnew i).1)
    (fun i => (hlev Aold i).symm ▸ hden i)
    (fun i => (hlev A i).symm ▸ (hnew i).2.trans (hK i))
    (fun i => (hlev Aold i).symm ▸ hinv i)
  simpa only [Z, rationalALOWeight_whiten] using hbound

end ALO


==> anc/lean_alo/ALO/Estimator/DataDrivenCovarianceBounds.lean <==
module

public import ALO.Estimator.DataDrivenCovarianceObserved
public import ALO.Estimator.SignalOperatorALO

/-! # Unconditional data-driven ALO and mean field for general covariance

The statements use the original covariance-design law and arbitrary
independent external noise. The selected matrix is identified with the
observed-data operator in `DataDrivenCovarianceObserved`.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

/-- The common expected absolute test-error bound. -/
@[expose] noncomputable def dataDrivenTestRate (n : ℕ) (C μ δ : ℝ) : ℝ :=
  Real.sqrt C * Real.sqrt (3 + 9 * (2 * meanFieldPredictionMomentConstant μ δ +
    2 * empiricalMeanFieldConstant μ δ) + 6 * C) / Real.sqrt n

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V)

/-- Scalar transport stated directly for a function of observed rows. -/
theorem covarianceDesign_bound_of_covarianceRows (f : (ι → V) → ℝ) (hf : Measurable f)
    (C : ℝ)
    (h : Integrable (fun Z => f (fun i => covarianceRow S (Z i))) ambientDesignGaussian ∧
      (∫ Z, f (fun i => covarianceRow S (Z i)) ∂ambientDesignGaussian) ≤ C) :
    Integrable f (covarianceDesignGaussian S) ∧
      (∫ X, f X ∂covarianceDesignGaussian S) ≤ C := by
  have ht := covarianceDesign_scalar_transport S (fun Z => f (fun i => covarianceRow S (Z i)))
    (hf.comp (measurable_covarianceRows S))
  simpa only [covarianceRow_whitenRow] using And.intro (ht.1.mpr h.1) (ht.2.trans_le h.2)

variable (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
  (T : Submodule ℝ V)

omit [MeasurableSpace V] [BorelSpace V] in
/-- Rational ALO, its denominator, and the full fitted predictor transport
pointwise, including the total-derivative convention for nonsmooth scores. -/
theorem covarianceSignalALOPrediction_covarianceRows
    (s : (ι → V) → ι → BoundedLipschitzScore) (Q : (ι → V) → V →L[ℝ] V)
    (Z : ι → V) (i : ι) :
    covarianceSignalALOPrediction S R a ha hR T s Q (fun j => covarianceRow S (Z j)) i =
      signalOperatorALOPrediction (fun z => R (S.symm z)) α hα hRS T s Q Z i := by
  unfold covarianceSignalALOPrediction signalOperatorALOPrediction signalAdaptiveScore rationalALOWeight
  simp only [whitenRow_covarianceRow,
    covarianceSignalAdaptiveEstimator_covarianceRows S R a α ha hα hR hRS,
    covarianceRow_inner, S.apply_symm_apply, unwhitenOperator_inner,
    covarianceSignalCurvature_covarianceRows S R a ha hR T s α hα hRS]

variable {U Y : Type*} [MeasurableSpace U] [MeasurableSpace Y] [DecidableEq ι]
  (s : U → (ι → V) → ι → BoundedLipschitzScore) (hs : Measurable (Function.uncurry s))
  (ν : Measure U) [IsProbabilityMeasure ν]
  (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
  (hT : Module.finrank ℝ Tᗮ ≤ 1)
  (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
  (hscale : α = Fintype.card ι * μ)
  (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
  (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
  (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
  (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))

local notation "RW" => fun z => R (S.symm z)
local notation "Q" => fun u => covarianceDataDrivenSignalOperator S R α hα hRS T (s u)
local notation "γΣ" => covarianceDesignGaussian (ι := ι) S

include hs hmin hT hμ hδ hscale hdim hy hgm hg in
/-- General covariance, arbitrary independent noise, and the actual original
penalty's data-driven ALO operator. Both conclusions are unconditional;
the second controls E|ALO-LOO| for the averaged test criterion. -/
theorem dataDrivenCovariance_ALO_unconditional :
    (Integrable (parametricCovarianceSignalALOError S R a ha hR T s Q) (ν.prod γΣ) ∧
      (∫ q, parametricCovarianceSignalALOError S R a ha hR T s Q q ∂ν.prod γΣ) ≤
        dataDrivenSignalALOConstant μ δ) ∧
    (Integrable (parametricCovarianceSignalALOTestError S R a ha hR T s Q y g) (ν.prod γΣ) ∧
      (∫ q, parametricCovarianceSignalALOTestError S R a ha hR T s Q y g q ∂ν.prod γΣ) ≤
        dataDrivenTestRate (Fintype.card ι) (dataDrivenSignalALOConstant μ δ) μ δ) := by
  have hQm := measurable_parametricCovarianceDataDrivenSignalOperator S R a α ha hα hR hRS T s hs
  have hp := measurable_parametricCovarianceSignalALOPrediction S R a ha hR T s Q hs hQm
  have hl (i) : Measurable (fun q : U × (ι → V) =>
      ⟪q.2 i, covarianceSignalAdaptiveLOO S R a ha hR T (s q.1) i q.2⟫) :=
    ((measurable_pi_apply i).comp measurable_snd).inner
      (measurable_parametricCovarianceSignalLOO S R a ha hR T s hs i)
  have he : Measurable (parametricCovarianceSignalALOError S R a ha hR T s Q) :=
    Finset.measurable_sum _ fun i _ => ((hp i).sub (hl i)).pow_const 2
  have ht : Measurable (parametricCovarianceSignalALOTestError S R a ha hR T s Q y g) :=
    continuous_abs.measurable.comp ((Finset.measurable_sum _ fun i _ =>
      (hgm.comp ((hp i).prodMk (hy i))).sub (hgm.comp ((hl i).prodMk (hy i)))).div_const _)
  have hsec (u : U) :
      (Integrable (fun X => parametricCovarianceSignalALOError S R a ha hR T s Q (u, X)) γΣ ∧
        (∫ X, parametricCovarianceSignalALOError S R a ha hR T s Q (u, X) ∂γΣ) ≤
          dataDrivenSignalALOConstant μ δ) ∧
      (Integrable (fun X => parametricCovarianceSignalALOTestError S R a ha hR T s Q y g (u, X)) γΣ ∧
        (∫ X, parametricCovarianceSignalALOTestError S R a ha hR T s Q y g (u, X) ∂γΣ) ≤
          dataDrivenTestRate (Fintype.card ι) (dataDrivenSignalALOConstant μ δ) μ δ) := by
    have hsu : Measurable (s u) := hs.comp (measurable_const.prodMk measurable_id)
    have hqm := measurable_covarianceDataDrivenSignalOperator S R α hα hRS T (s u) hsu
    have hqc := covarianceDataDrivenSignalOperator_control S R a α ha hα hR hRS T (s u)
    have hqr : ∀ᵐ Z ∂ambientDesignGaussian,
        (∃ i, signalAdaptiveScore RW α hα hRS T (s u) Z i ≠ 0) →
        Module.finrank ℝ (LinearMap.range
          (Q u Z - signalAdaptiveConstructedOperator RW α hα hRS T (s u) Z).toLinearMap) ≤ 4 := by
      filter_upwards [ae_covarianceDataDrivenSignalOperator_rank S R a α ha hα hR hRS T (s u) hsu]
        with Z hZ hv
      exact (hZ hv).trans (by omega)
    have hu := signalOperator_ALO_error_unconditional RW α hα hRS T (s u) (Q u) hqm hqc hqr
      hsu hmin hT μ δ hμ hδ hscale hdim
    have htest := signalOperator_ALO_test_unconditional RW α hα hRS T (s u) (Q u) hqm hqc hqr
      hsu hmin hT μ δ hμ hδ hscale hdim
      (fun Z => y (u, fun i => covarianceRow S (Z i)))
      (fun i => (hy i).comp (measurable_const.prodMk (measurable_covarianceRows S))) g hgm hg
    constructor
    · apply covarianceDesign_bound_of_covarianceRows S _
        (he.comp (measurable_const.prodMk measurable_id))
      simpa only [Function.comp_apply, id_eq, parametricCovarianceSignalALOError,
        covarianceSignalALOPrediction_covarianceRows S R a α ha hα hR hRS,
        covarianceSignalAdaptiveLOO_covarianceRows S R a α ha hα hR hRS,
        covarianceRow_inner, S.apply_symm_apply] using hu
    · apply covarianceDesign_bound_of_covarianceRows S _
        (ht.comp (measurable_const.prodMk measurable_id))
      simpa only [Function.comp_apply, id_eq, parametricCovarianceSignalALOTestError, dataDrivenTestRate,
        covarianceSignalALOPrediction_covarianceRows S R a α ha hα hR hRS,
        covarianceSignalAdaptiveLOO_covarianceRows S R a α ha hα hR hRS,
        covarianceRow_inner, S.apply_symm_apply] using htest
  exact ⟨uniform_nonnegative_prod_bound ν γΣ _ he
      (fun _ => Finset.sum_nonneg fun _ _ => sq_nonneg _) _ (fun u => (hsec u).1),
    uniform_nonnegative_prod_bound ν γΣ _ ht (fun _ => abs_nonneg _) _ (fun u => (hsec u).2)⟩

include hs hmin hT hμ hδ hscale hdim hy hgm hg in
/-- The corresponding mean-field theorem uses tr(A_data Sigma), with the
same original data-driven operator and no event or estimator conditioning. -/
theorem dataDrivenCovariance_meanField_unconditional :
    let C := 2 * (Fintype.card ι * (8 * α⁻¹) ^ 2) + 2 * empiricalMeanFieldConstant μ δ
    (Integrable (parametricCovarianceSignalError S R a ha hR T s Q) (ν.prod γΣ) ∧
      (∫ q, parametricCovarianceSignalError S R a ha hR T s Q q ∂ν.prod γΣ) ≤ C) ∧
    (Integrable (parametricCovarianceSignalTestError S R a ha hR T s Q y g) (ν.prod γΣ) ∧
      (∫ q, parametricCovarianceSignalTestError S R a ha hR T s Q y g q ∂ν.prod γΣ) ≤
        dataDrivenTestRate (Fintype.card ι) C μ δ) := by
  have hQm := measurable_parametricCovarianceDataDrivenSignalOperator S R a α ha hα hR hRS T s hs
  apply parametricSignalCovariance_bounds_of_sections S R a ha hR T s Q hs hQm ν y hy g hgm
  intro u
  have hsu : Measurable (s u) := hs.comp (measurable_const.prodMk measurable_id)
  have hqm := measurable_covarianceDataDrivenSignalOperator S R α hα hRS T (s u) hsu
  have hqc := covarianceDataDrivenSignalOperator_control S R a α ha hα hR hRS T (s u)
  have hqr : ∀ᵐ Z ∂ambientDesignGaussian,
      (∃ i, signalAdaptiveScore RW α hα hRS T (s u) Z i ≠ 0) →
      Module.finrank ℝ (LinearMap.range
        (Q u Z - signalAdaptiveConstructedOperator RW α hα hRS T (s u) Z).toLinearMap) ≤ 4 := by
    filter_upwards [ae_covarianceDataDrivenSignalOperator_rank S R a α ha hα hR hRS T (s u) hsu]
      with Z hZ hv
    exact (hZ hv).trans (by omega)
  have hu := signalOperator_meanField_unconditional RW α hα hRS T (s u) (Q u) hqm hqc hqr
    hsu hmin hT μ δ hμ hδ hscale hdim
    (fun Z => y (u, fun i => covarianceRow S (Z i)))
    (fun i => (hy i).comp (measurable_const.prodMk (measurable_covarianceRows S))) g hgm hg
  have hp := measurable_parametricCovarianceSignalPrediction S R a ha hR T s hs Q hQm
  have hl (i) : Measurable (fun q : U × (ι → V) =>
      ⟪q.2 i, covarianceSignalAdaptiveLOO S R a ha hR T (s q.1) i q.2⟫) :=
    ((measurable_pi_apply i).comp measurable_snd).inner
      (measurable_parametricCovarianceSignalLOO S R a ha hR T s hs i)
  have he : Measurable (parametricCovarianceSignalError S R a ha hR T s Q) :=
    Finset.measurable_sum _ fun i _ => ((hp i).sub (hl i)).pow_const 2
  have ht : Measurable (parametricCovarianceSignalTestError S R a ha hR T s Q y g) :=
    continuous_abs.measurable.comp ((Finset.measurable_sum _ fun i _ =>
      (hgm.comp ((hp i).prodMk (hy i))).sub (hgm.comp ((hl i).prodMk (hy i)))).div_const _)
  constructor
  · apply covarianceDesign_bound_of_covarianceRows S _
      (he.comp (measurable_const.prodMk measurable_id))
    simpa only [Function.comp_apply, id_eq, parametricCovarianceSignalError,
      covarianceSignalMeanFieldPrediction_covarianceRows S R a α ha hα hR hRS,
      covarianceSignalAdaptiveLOO_covarianceRows S R a α ha hα hR hRS,
      covarianceRow_inner, S.apply_symm_apply] using hu.1
  · apply covarianceDesign_bound_of_covarianceRows S _
      (ht.comp (measurable_const.prodMk measurable_id))
    simpa only [Function.comp_apply, id_eq, parametricCovarianceSignalTestError, dataDrivenTestRate,
      covarianceSignalMeanFieldPrediction_covarianceRows S R a α ha hα hR hRS,
      covarianceSignalAdaptiveLOO_covarianceRows S R a α ha hα hR hRS,
      covarianceRow_inner, S.apply_symm_apply] using hu.2

end ALO


==> anc/lean_alo/ALO/Estimator/DataDrivenCovarianceObserved.lean <==
module

public import ALO.Estimator.DataDrivenCovarianceSignalOperator
public import ALO.Estimator.SignalCovarianceALO

/-! # Identification with the observed-data operator

The covariance proof uses standardized coordinates. These identities
identify its operator with the original penalty evaluated at the observed
KKT dual and observed loss Gram, including joint measurability in noise.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)

/-- The operator is evaluated directly from the original fitted scores,
rows and curvatures. The covariance parameters only describe how the model
selects its realized loss functions. -/
@[expose] noncomputable def observedDataDrivenSignalOperator (X : ι → V) : V →L[ℝ] V :=
  dataDrivenALOOperator R
    (∑ i, -boundedScore (s (signalDesignPart T (fun j => whitenRow S (X j))) i)
      ⟪X i, covarianceSignalAdaptiveEstimator S R a ha hR T s X⟫ • X i)
    (lossCurvature X (covarianceSignalCurvature S R a ha hR T s X)).toContinuousLinearMap

omit [BorelSpace V] in
/-- The proof's standardized operator is precisely the congruence of the
selection made in the original observed coordinates. -/
theorem covarianceDataDrivenSignalOperator_eq_observed (Z : ι → V) :
    covarianceDataDrivenSignalOperator S R α hα hRS T s Z =
      whitenOperator S (observedDataDrivenSignalOperator S R a ha hR T s
        (fun i => covarianceRow S (Z i))) := by
  unfold covarianceDataDrivenSignalOperator observedDataDrivenSignalOperator
  simp only [whitenRow_covarianceRow,
    covarianceSignalAdaptiveEstimator_covarianceRows S R a α ha hα hR hRS,
    covarianceRow_inner, S.apply_symm_apply]
  have hd : covarianceSignalCurvature S R a ha hR T s (fun i => covarianceRow S (Z i)) =
      signalAdaptiveCurvature (fun z => R (S.symm z)) α hα hRS T s Z :=
    funext (covarianceSignalCurvature_covarianceRows S R a ha hR T s α hα hRS Z)
  rw [hd]
  congr 2
  simp only [signalAdaptiveDual, signalAdaptiveScore, covarianceRow, map_sum, map_smul]

omit [BorelSpace V] in
/-- At observed rows, unwhitening the proof operator recovers exactly
the data-only selection, with no covariance correction left to compute. -/
theorem unwhiten_covarianceDataDrivenSignalOperator (X : ι → V) :
    unwhitenOperator S (covarianceDataDrivenSignalOperator S R α hα hRS T s
      (fun i => whitenRow S (X i))) = observedDataDrivenSignalOperator S R a ha hR T s X := by
  rw [covarianceDataDrivenSignalOperator_eq_observed S R a α ha hα hR hRS]
  simp only [covarianceRow_whitenRow, unwhitenOperator_whitenOperator]

section Parametric
variable {U : Type*} [MeasurableSpace U]
  (s : U → (ι → V) → ι → BoundedLipschitzScore)
  (hs : Measurable (Function.uncurry s))

include hs in
/-- Joint measurability follows from observed scores, fitted predictions,
and the Borel data-driven selection. No topological assumption on noise. -/
theorem measurable_parametricObservedDataDrivenSignalOperator :
    Measurable (fun q : U × (ι → V) =>
      observedDataDrivenSignalOperator S R a ha hR T (s q.1) q.2) := by
  have hb := measurable_parametricCovarianceSignalEstimator S R a ha hR T s hs
  have hx (i : ι) : Measurable (fun q : U × (ι → V) => q.2 i) :=
    (measurable_pi_apply i).comp measurable_snd
  have hv (i : ι) := continuous_boundedScore.measurable.comp
    (((measurable_pi_apply i).comp (measurable_parametricSignalScores S T s hs)).prodMk
      ((hx i).inner hb))
  exact measurable_dataDriven_sampleOperator R _ _ _
    (Finset.measurable_sum _ fun i _ => (hv i).neg.smul (hx i)) measurable_snd
    (measurable_parametricCovarianceSignalCurvature S R a ha hR T s hs)

include ha hR hs in
/-- Joint measurability of the standardized view of the original selection. -/
theorem measurable_parametricCovarianceDataDrivenSignalOperator :
    Measurable (fun q : U × (ι → V) =>
      covarianceDataDrivenSignalOperator S R α hα hRS T (s q.1) q.2) := by
  simp_rw [covarianceDataDrivenSignalOperator_eq_observed S R a α ha hα hR hRS]
  have hm := (measurable_parametricObservedDataDrivenSignalOperator S R a ha hR T s hs).comp
    (measurable_fst.prodMk ((measurable_covarianceRows S).comp measurable_snd))
  have hw : Continuous (fun Q : V →L[ℝ] V => whitenOperator S Q) := by
    unfold whitenOperator
    fun_prop
  exact hw.measurable.comp hm

end Parametric
end ALO


==> anc/lean_alo/ALO/Estimator/DataDrivenCovarianceSignalOperator.lean <==
module

public import ALO.Estimator.PenaltyModelJetCovariance
public import ALO.Estimator.DataDrivenSignalStatistics
public import ALO.Estimator.SignalAdaptiveCovarianceCoordinates

/-! # The original data-driven selection under general covariance

`covarianceDataDrivenSignalOperator` is the whitened view of the selection
made with the original penalty and observed primal-dual pair. Whitening
is used for analysis, not to define the selected operator.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
  (T : Submodule ℝ V)

local notation "RW" => fun z => R (S.symm z)
local notation "v" => signalAdaptiveScore RW α hα hRS T
local notation "d" => signalAdaptiveCurvature RW α hα hRS T
local notation "A" => signalAdaptiveConstructedOperator RW α hα hRS T

/-- The original-coordinate selection expressed in standardized design
coordinates. Its construction inputs are still only the original penalty,
observed dual point, and observed loss curvature. -/
@[expose] noncomputable def covarianceDataDrivenSignalOperator
    (s : (ι → V) → ι → BoundedLipschitzScore) (Z : ι → V) : V →L[ℝ] V :=
  whitenOperator S (dataDrivenALOOperator R
    (covarianceRow S (signalAdaptiveDual RW α hα hRS T s Z))
    (lossCurvature (fun i => covarianceRow S (Z i)) (d s Z)).toContinuousLinearMap)

theorem measurable_covarianceDataDrivenSignalOperator
    (s : (ι → V) → ι → BoundedLipschitzScore) (hs : Measurable s) :
    Measurable (covarianceDataDrivenSignalOperator S R α hα hRS T s) := by
  have hq : Measurable (fun Z => covarianceRow S (signalAdaptiveDual RW α hα hRS T s Z)) :=
    S.toContinuousLinearMap.adjoint.continuous.measurable.comp
      (measurable_signalAdaptiveDual RW α hα hRS T s hs)
  have hX : Measurable (fun Z : ι → V => fun i => covarianceRow S (Z i)) := by
    fun_prop [covarianceRow]
  have hQ := measurable_dataDriven_sampleOperator R _ _ _ hq hX
    (measurable_signalAdaptiveCurvature RW α hα hRS T s hs)
  exact (show Continuous (fun Q : V →L[ℝ] V => whitenOperator S Q) by
    unfold whitenOperator
    fun_prop).measurable.comp hQ

include ha hα hR hRS in
/-- The original selection has the required Gaussian-coordinate norm and
rational denominator bounds at every sample. -/
theorem covarianceDataDrivenSignalOperator_control
    (s : (ι → V) → ι → BoundedLipschitzScore) (Z : ι → V) :
    HasRationalALOControl Z (d s Z)
      (covarianceDataDrivenSignalOperator S R α hα hRS T s Z) α := by
  have h := dataDriven_sampleOperator_control S R a α ha hα hR hRS
    (fun Z => covarianceRow S (signalAdaptiveDual RW α hα hRS T s Z))
    (fun Z i => covarianceRow S (Z i)) (d s)
    (signalAdaptive_curvature_bounds RW α hα hRS T s) Z
  simpa only [whitenRow_covarianceRow, covarianceDataDrivenSignalOperator] using h

include ha hR in
/-- Transporting the empirical jet proves the rank comparison for the
actual original-penalty selection on each fixed signal slice. -/
theorem ae_covarianceSignalSlice_dataDriven_rank
    (H : ι → V) (s : ι → BoundedLipschitzScore) :
    ∀ᵐ Z ∂(ambientDesignGaussian (ι := ι) (V := T)),
      let X := signalSliceDesign T H Z
      let b := signalSliceEstimator RW α hα hRS T H s Z
      let vv :=  fun i => -boundedScore (s i) ⟪X i, b⟫
      let dd :=  fun i => deriv (boundedScore (s i)) ⟪X i, b⟫
      (∃ i, vv i ≠ 0) →
        Module.finrank ℝ (LinearMap.range
          (whitenOperator S (dataDrivenALOOperator R (covarianceRow S (∑ i, vv i • X i))
            (lossCurvature (fun i => covarianceRow S (X i)) dd).toContinuousLinearMap) -
            signalSliceOperator RW α hα hRS T H s Z).toLinearMap) ≤
              2 * (Module.finrank ℝ Tᗮ + 1) := by
  filter_upwards [ae_signalSlice_penaltyModelJet RW α hα hRS T H s] with Z hZ
  dsimp only
  intro hv
  have hj := (hZ hv).covariancePullback S R _ _ _ _
  rw [responseCurvatureTransport_lossCurvature] at hj
  obtain ⟨b, q, θ, B, C, hg, he, hb, hq, hOld, hc⟩ := hj
  have hd : ∀ i, 0 ≤ deriv (boundedScore (s i))
      ⟪signalSliceDesign T H Z i, signalSliceEstimator RW α hα hRS T H s Z⟫ :=
    fun i => loss_curvature_nonneg (convexOn_boundedScoreLoss (s i))
      (hasDerivAt_boundedScoreLoss (s i)) _
  have hr := dataDrivenALOOperator_whitened_difference_rank S R a ha hR b q hg θ B C hb hq
    _ _ (lossCurvature_isSymmetric _ _) (lossCurvature_nonneg _ _ hd)
    hOld (Module.finrank ℝ Tᗮ + 1) hc
  change q θ = _ at he
  rw [he, whitenOperator_unwhitenOperator] at hr
  exact hr

include ha hR in
/-- The unconditional comparison loses at most two ranks per fixed
signal direction plus two. There is no conditioning on the fitted estimator. -/
theorem ae_covarianceDataDrivenSignalOperator_rank
    (s : (ι → V) → ι → BoundedLipschitzScore) (hs : Measurable s) :
    ∀ᵐ Z ∂(ambientDesignGaussian (ι := ι) (V := V)),
      (∃ i, v s Z i ≠ 0) →
        Module.finrank ℝ (LinearMap.range
          (covarianceDataDrivenSignalOperator S R α hα hRS T s Z - A s Z).toLinearMap) ≤
              2 * (Module.finrank ℝ Tᗮ + 1) := by
  classical
  have hscore : MeasurableSet {Z | ∃ i, v s Z i ≠ 0} := by
    simp only [Set.ofPred_exists]
    exact MeasurableSet.iUnion fun i =>
      (measurableSet_eq_fun (measurable_signalAdaptiveScore RW α hα hRS T s hs i) measurable_const).compl
  have hrank := (measurableSet_operator_rank_le (V := V) (2 * (Module.finrank ℝ Tᗮ + 1))).preimage
    ((measurable_covarianceDataDrivenSignalOperator S R α hα hRS T s hs).sub
      (measurable_signalAdaptiveConstructedOperator RW α hα hRS T s hs))
  apply ae_ambient_of_ae_signalSlices T (hscore.imp hrank)
  intro y
  filter_upwards [ae_covarianceSignalSlice_dataDriven_rank S R a α ha hα hR hRS T
    (signalBaseDesign T y) (s (signalBaseDesign T y))] with Z hZ
  have hH := signalBaseDesign_orthogonal T y
  have hb : signalAdaptiveEstimator RW α hα hRS T s
      (signalSliceDesign T (signalBaseDesign T y) Z) =
      signalSliceEstimator RW α hα hRS T (signalBaseDesign T y) (s (signalBaseDesign T y)) Z := by
    rw [← signalSliceEstimator_parts RW α hα hRS T s,
      signalDesignPart_signalSliceDesign T _ _ hH,
      freeDesignPart_signalSliceDesign T _ _ hH]
  have hop : covarianceDataDrivenSignalOperator S R α hα hRS T s
      (signalSliceDesign T (signalBaseDesign T y) Z) -
      A s (signalSliceDesign T (signalBaseDesign T y) Z) =
      whitenOperator S (dataDrivenALOOperator R
        (covarianceRow S (∑ i, -boundedScore (s (signalBaseDesign T y) i)
          ⟪signalSliceDesign T (signalBaseDesign T y) Z i,
            signalSliceEstimator RW α hα hRS T (signalBaseDesign T y) (s (signalBaseDesign T y)) Z⟫ •
              signalSliceDesign T (signalBaseDesign T y) Z i))
        (lossCurvature (fun i => covarianceRow S (signalSliceDesign T (signalBaseDesign T y) Z i))
          (fun i => deriv (boundedScore (s (signalBaseDesign T y) i))
            ⟪signalSliceDesign T (signalBaseDesign T y) Z i,
              signalSliceEstimator RW α hα hRS T (signalBaseDesign T y) (s (signalBaseDesign T y)) Z⟫)).toContinuousLinearMap) -
        signalSliceOperator RW α hα hRS T (signalBaseDesign T y) (s (signalBaseDesign T y)) Z := by
    unfold covarianceDataDrivenSignalOperator signalAdaptiveDual signalAdaptiveScore
      signalAdaptiveCurvature signalAdaptiveConstructedOperator
    simp only [signalDesignPart_signalSliceDesign T _ _ hH, freeDesignPart_signalSliceDesign T _ _ hH, hb]
  change (∃ i, v s (signalSliceDesign T (signalBaseDesign T y) Z) i ≠ 0) →
    Module.finrank ℝ (LinearMap.range
      (covarianceDataDrivenSignalOperator S R α hα hRS T s (signalSliceDesign T (signalBaseDesign T y) Z) -
        A s (signalSliceDesign T (signalBaseDesign T y) Z)).toLinearMap) ≤ _
  rw [hop]
  simpa only [signalAdaptiveScore, signalDesignPart_signalSliceDesign T _ _ hH, hb, neg_ne_zero] using hZ

end ALO


==> anc/lean_alo/ALO/Estimator/DataDrivenEmpiricalJet.lean <==
module

public import ALO.Estimator.DataDrivenStatisticalTransfer
public import ALO.Estimator.LipschitzEmpiricalALO
public import ALO.Estimator.FreeLossForcingRange
public import ALO.Estimator.PenaltyResponseRank

/-! # Empirical models supply the derivative interface

The primal-dual jet needed by the data-only replacement is derived from
the Lipschitz-score KKT chain rule. Only the forcing codimension remains
as geometric input. Full row variation costs one dimension; fixing a
one-dimensional signal costs two.
-/

public section
namespace ALO
open MeasureTheory
open scoped NNReal RealInnerProductSpace

variable {F V ι : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]
  [FiniteDimensional ℝ F] [MeasurableSpace F] [BorelSpace F]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι]

omit [NormedAddCommGroup F] [NormedSpace ℝ F] [FiniteDimensional ℝ F]
  [MeasurableSpace F] [BorelSpace F] in
/-- Nonzero scores leave at most the coefficient direction unobserved. -/
theorem rowLossForcing_codimension_le_one
    (X : ι → V) (h : V) (v d : ι → ℝ) (hv : ∃ i, v i ≠ 0) :
    Module.finrank ℝ V ≤
      Module.finrank ℝ (LinearMap.range (rowLossForcing X h v d).toLinearMap) + 1 := by
  let L := (rowLossForcing X h v d).toLinearMap
  have hsub : (LinearMap.range L)ᗮ ≤ Submodule.span ℝ {h} := by
    intro w hw
    apply rowLossForcing_annihilator_mem_span X h v d hv w
    intro η
    exact (Submodule.mem_orthogonal' _ _).mp hw _ ⟨η, rfl⟩
  have hd := (LinearMap.range L).finrank_add_finrank_orthogonal
  have hr := Submodule.finrank_mono hsub
  have hs : Module.finrank ℝ (Submodule.span ℝ {h}) ≤ 1 :=
    finrank_span_le_card ({h} : Set V)
  dsimp only [L] at hd hr
  omega

omit [NormedAddCommGroup F] [NormedSpace ℝ F] [FiniteDimensional ℝ F]
  [MeasurableSpace F] [BorelSpace F] in
/-- Free rows lose at most the fixed directions plus the coefficient line. -/
theorem freeRowLossForcing_codimension_le
    (T : Submodule ℝ V) (X : ι → V) (h : V) (v d : ι → ℝ)
    (hv : ∃ i, v i ≠ 0) :
    Module.finrank ℝ V ≤
      Module.finrank ℝ (LinearMap.range (freeRowLossForcing T X h v d).toLinearMap) +
        (Module.finrank ℝ Tᗮ + 1) := by
  let L := (freeRowLossForcing T X h v d).toLinearMap
  have hsub : (LinearMap.range L)ᗮ ≤ Tᗮ ⊔ Submodule.span ℝ {h} := by
    intro w hw
    apply freeRowLossForcing_annihilator_mem_sup T X h v d hv w
    intro η
    exact (Submodule.mem_orthogonal' _ _).mp hw _ ⟨η, rfl⟩
  have hd := (LinearMap.range L).finrank_add_finrank_orthogonal
  have hr := Submodule.finrank_mono hsub
  have hs := Submodule.finrank_add_le_finrank_add_finrank Tᗮ (Submodule.span ℝ {h})
  have hh : Module.finrank ℝ (Submodule.span ℝ {h}) ≤ 1 :=
    finrank_span_le_card ({h} : Set V)
  dsimp only [L] at hd hr
  omega

/-- The Lipschitz-score chain rule and existing empirical operator theorem
produce the old-model jet, without any additional differentiability
assumption on the penalty or score. -/
theorem ae_empirical_penaltyModelJet
    (μ ν : Measure F) [μ.IsAddHaarMeasure] (hν : ν ≪ μ)
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → F → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hx : ∀ i, ContDiff ℝ 1 (x i))
    {K : ι → ℝ≥0} (hs : ∀ i, LipschitzWith (K i) (slope i))
    (k : ℕ)
    (hcodim : ∀ θ, (∃ i, slope i ⟪x i θ,
        empiricalEstimator R α hα hR x c loss hc θ - c⟫ ≠ 0) →
      Module.finrank ℝ V ≤ Module.finrank ℝ (LinearMap.range
        (lossForcing (fun i => x i θ)
          (empiricalEstimator R α hα hR x c loss hc θ - c)
          (fun i => -slope i ⟪x i θ, empiricalEstimator R α hα hR x c loss hc θ - c⟫)
          (fun i => deriv (slope i) ⟪x i θ, empiricalEstimator R α hα hR x c loss hc θ - c⟫)
          (fun i => fderiv ℝ (x i) θ)).toLinearMap) + k) :
    let b := empiricalEstimator R α hα hR x c loss hc
    ∀ᵐ θ ∂ν, (∃ i, slope i ⟪x i θ, b θ - c⟫ ≠ 0) →
      HasPenaltyModelJet (E := F) R (lossKKT x b c (fun i t => -slope i t) θ)
        (lossCurvature (fun i => x i θ)
          (fun i => deriv (slope i) ⟪x i θ, b θ - c⟫)).toContinuousLinearMap
        (measurableEmpiricalALOOperator x b c slope θ) k := by
  let b := empiricalEstimator R α hα hR x c loss hc
  let q := lossKKT x b c (fun i t => -slope i t)
  have hgraph : ∀ η, IsSubgradient R (b η) (q η) := by
    intro η
    simpa only [q, lossKKT, empiricalGradient, neg_smul, Finset.sum_neg_distrib] using
      empiricalEstimator_isSubgradient R α hα hR x c loss slope hc hl η
  have hb := locallyLipschitz_empiricalEstimator_of_lipschitz_score
    R α hα hR x c loss slope hc hl hx hs
  filter_upwards [ae_measurableEmpiricalALOOperator_spec_of_lipschitz_score μ ν hν
    R α hα hR x c loss slope hc hl hx hs,
    (ae_hasFDerivAt_lossKKT_of_lipschitz_score μ x b c slope hx hb hs).filter_mono hν.ae_le]
    with θ hA hq hscore
  let B := fderiv ℝ b θ
  let C := lossKKTDerivative (fun i => x i θ) (b θ - c)
    (fun i => -slope i ⟪x i θ, b θ - c⟫)
    (fun i => deriv (slope i) ⟪x i θ, b θ - c⟫)
    (fun i => fderiv ℝ (x i) θ) B
  let L := lossForcing (fun i => x i θ) (b θ - c)
    (fun i => -slope i ⟪x i θ, b θ - c⟫)
    (fun i => deriv (slope i) ⟪x i θ, b θ - c⟫)
    (fun i => fderiv ℝ (x i) θ)
  let M := lossCurvature (fun i => x i θ)
    (fun i => deriv (slope i) ⟪x i θ, b θ - c⟫)
  have hKKT : ∀ η, C η = L η - M (B η) :=
    lossKKTDerivative_eq _ _ _ _ _ _
  have hmono := derivative_lower_bound b q θ B C hA.1 hq α
    (fun η ξ => (hgraph η).strong_mono (hgraph ξ) hR)
  have hr := penaltyResponse_finrank_range_eq_forcing B.toLinearMap C.toLinearMap
    L.toLinearMap (measurableEmpiricalALOOperator x b c slope θ).toLinearMap M
    α hα hmono hA.2.2.2.2.1 hKKT
  refine ⟨b, q, θ, B, C, hgraph, rfl, hA.1, hq, ?_, ?_⟩
  · intro η
    change (measurableEmpiricalALOOperator x b c slope θ) (C η + M (B η)) = B η
    rw [hKKT, sub_add_cancel]
    exact (hA.2.2.2.2.1 η).symm
  · rw [hr]
    exact hcodim θ hscore

end ALO


==> anc/lean_alo/ALO/Estimator/DataDrivenGroupLasso.lean <==
module

public import ALO.Estimator.DataDrivenSingleIndex
public import ALO.Estimator.SingleIndexALO

/-! # Group-penalty specialization of the new data-driven covariance operator

These theorems use the new selection. They do not assert equality with the
prescribed active-group inverse, whose separate theorems remain available.
-/

public section
namespace ALO
open MeasureTheory
variable {U Y V ι : Type*} [MeasurableSpace U] [MeasurableSpace Y]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (β : V) (link : ι → U × ℝ → Y) (hf : ∀ i, Measurable (link i))
  (score : Y → ℝ → ℝ) (hm : ∀ y, Monotone (score y))
  (hlip : ∀ y, LipschitzWith 1 (score y)) (hb : ∀ y t, |score y t| ≤ 1)
  (hs : ∀ t, Measurable (fun y => score y t))
  (ν : Measure U) [IsProbabilityMeasure ν]
  (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
  (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))

include hf hs hgm hg in
/-- General-penalty rational ALO without an event indicator: integrable
total squared error bounded independently of dimension, and a test-function
rate of order `n⁻¹ᐟ²` under the original covariance/noise law. -/
theorem singleIndex_groupLasso_dataDriven_ALO_unconditional
    {K : Type*} [Fintype K] (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (a α : ℝ) (ha : 0 < a) (hα : 0 < α) (hcov : α * ‖designCovariance S‖ ≤ a)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let R := groupLassoPenalty P w a
    let hR := strongConvexOn_groupLassoPenalty P w hw a
    let hRS := strongConvexOn_whitenedGroupLasso P w hw a α hα.le S
      (by simpa only [norm_designCovariance] using hcov)
    let T := singleIndexFreeSpace S β
    let s := singleIndexScores S β link score hm hlip hb
    let A := fun u => covarianceDataDrivenSignalOperator S R α hα hRS T (s u)
    let err := parametricCovarianceSignalALOError S R a ha hR T s A
    let test := parametricCovarianceSignalALOTestError S R a ha hR T s A (singleIndexResponse β link) g
    (Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenSignalALOConstant μ δ) ∧
    (Integrable test (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, test q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenTestRate (Fintype.card ι) (dataDrivenSignalALOConstant μ δ) μ δ) := by
  exact singleIndex_dataDriven_ALO_unconditional S β link hf score hm hlip hb hs ν g hgm hg
    (groupLassoPenalty P w a) a α ha hα (strongConvexOn_groupLassoPenalty P w hw a)
    (strongConvexOn_whitenedGroupLasso P w hw a α hα.le S
      (by simpa only [norm_designCovariance] using hcov))
    (groupLasso_whitenedPenalty_min_zero S P w hw a ha.le) μ δ hμ hδ hscale hdim

include hf hs hgm hg in
/-- Mean field for the same observed-data selection, with correction
tr(A_data Sigma) and the full independent-noise/covariance law. -/
theorem singleIndex_groupLasso_dataDriven_meanField_unconditional
    {K : Type*} [Fintype K] (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (a α : ℝ) (ha : 0 < a) (hα : 0 < α) (hcov : α * ‖designCovariance S‖ ≤ a)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let R := groupLassoPenalty P w a
    let hR := strongConvexOn_groupLassoPenalty P w hw a
    let hRS := strongConvexOn_whitenedGroupLasso P w hw a α hα.le S
      (by simpa only [norm_designCovariance] using hcov)
    let T := singleIndexFreeSpace S β
    let s := singleIndexScores S β link score hm hlip hb
    let A := fun u => covarianceDataDrivenSignalOperator S R α hα hRS T (s u)
    let err := parametricCovarianceSignalError S R a ha hR T s A
    let test := parametricCovarianceSignalTestError S R a ha hR T s A (singleIndexResponse β link) g
    (Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤
        (2 * (Fintype.card ι * (8 * α⁻¹) ^ 2) + 2 * empiricalMeanFieldConstant μ δ)) ∧
    (Integrable test (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, test q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenTestRate (Fintype.card ι) ((2 * (Fintype.card ι * (8 * α⁻¹) ^ 2) + 2 * empiricalMeanFieldConstant μ δ)) μ δ) := by
  exact singleIndex_dataDriven_meanField_unconditional S β link hf score hm hlip hb hs ν g hgm hg
    (groupLassoPenalty P w a) a α ha hα (strongConvexOn_groupLassoPenalty P w hw a)
    (strongConvexOn_whitenedGroupLasso P w hw a α hα.le S
      (by simpa only [norm_designCovariance] using hcov))
    (groupLasso_whitenedPenalty_min_zero S P w hw a ha.le) μ δ hμ hδ hscale hdim

end ALO


==> anc/lean_alo/ALO/Estimator/DataDrivenGroupRecovery.lean <==
module

public import ALO.Estimator.GroupLassoResponseBlowup
public import ALO.Estimator.DataDrivenResponseOperator
public import ALO.Estimator.GroupLassoEmpiricalOperator

/-! # Exact recovery of the prescribed group inverse

All retained group weights are positive. Zero-weight groups must be removed
before forming the prescribed active tangent. Arbitrary linear group maps,
overlaps, empty supports, and boundary dual points are allowed.
-/

public section
namespace ALO
open Filter
open scoped Topology RealInnerProductSpace

variable {V K : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype K] [MeasurableSpace V] [BorelSpace V]

/-- The selected response has exactly the active-group range and curvature.
These conclusions hold for every supporting tilt, including boundary tilts. -/
theorem dataDrivenResponse_groupLasso_spec
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 < w k)
    (a : ℝ) (ha : 0 < a) (b q : V)
    (hq : IsSubgradient (groupLassoPenalty P w a) b q) :
    let s := dataDrivenResponse (groupLassoPenalty P w a) q
    LinearMap.range s.2.toLinearMap = groupLassoTangent P b ∧
      ∀ z, (groupLassoTangent P b).orthogonalProjectionOnto
          (groupLassoCurvature P w a b (s.2 z)) =
        (groupLassoTangent P b).orthogonalProjectionOnto (s.1 z) := by
  let R := groupLassoPenalty P w a
  have hw0 : ∀ k, 0 ≤ w k := fun k => (hw k).le
  have hR := strongConvexOn_groupLassoPenalty P w hw0 a
  obtain ⟨hP, g, φ, hφ, hlim, hJ, hmax⟩ := dataDrivenResponse_spec R a ha hR q
  let F := LinearMap.range (dataDrivenResponse R q).1.toLinearMap
  have hJ' : ∀ z, (dataDrivenResponse R q).2 z = g (F.starProjection z) := by
    intro z
    exact (hJ z).trans (congrArg (fun Q : V →L[ℝ] V => g (Q z)) hP)
  have hcTop : Tendsto (fun n => (φ n : ℝ) + 1) atTop atTop :=
    tendsto_atTop_add_const_right _ _ (tendsto_natCast_atTop_atTop.comp hφ.tendsto_atTop)
  have hquad := groupLasso_response_blowup_quadratic P w hw0 a ha b q hq
    (fun n => (φ n : ℝ) + 1) (fun n => by positivity) hcTop g hlim
  have hadd := groupLassoCriticalCone_add_tangent P w hw0 a b q hq
  refine ⟨quadraticConeResponse_maximal_range hquad ha
    (groupLassoCurvature_isCoercive P w hw0 a b)
    (groupLassoCriticalCone_zero P w a b q) (groupLassoTangent P b) F hadd
    (groupLassoCriticalCone_lineality P w hw a b q)
    (dataDrivenResponse R q).2 hJ' hmax, ?_⟩
  intro z
  change (groupLassoTangent P b).orthogonalProjectionOnto
      (groupLassoCurvature P w a b ((dataDrivenResponse R q).2 z)) =
    (groupLassoTangent P b).orthogonalProjectionOnto ((dataDrivenResponse R q).1 z)
  rw [hJ]
  exact hquad.projection (groupLassoTangent P b) hadd _

/-- The data-only operator is the prescribed restricted inverse, for any
positive semidefinite loss curvature and without a covariance assumption. -/
theorem dataDrivenALOOperator_eq_groupLasso_reducedInverse
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 < w k)
    (a : ℝ) (ha : 0 < a) (b q : V)
    (hq : IsSubgradient (groupLassoPenalty P w a) b q)
    (M : V →L[ℝ] V) (hMsym : M.toLinearMap.IsSymmetric)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) :
    dataDrivenALOOperator (groupLassoPenalty P w a) q M =
      reducedInverse (groupLassoTangent P b) (groupLassoActiveCurvature P w a b)
        M.toLinearMap a ha
        (groupLassoActiveCurvature_isCoercive P w (fun k => (hw k).le) a b) hM := by
  let T := groupLassoTangent P b
  let H := groupLassoActiveCurvature P w a b
  let s := dataDrivenResponse (groupLassoPenalty P w a) q
  have hH := groupLassoActiveCurvature_isCoercive P w (fun k => (hw k).le) a b
  let Q := reducedInverse T H M.toLinearMap a ha hH hM
  obtain ⟨hrange, hproj⟩ := dataDrivenResponse_groupLasso_spec P w hw a ha b q hq
  change LinearMap.range s.2.toLinearMap = T at hrange
  have hQ : IsSymmetricFactor s.2 (s.1 + M.comp s.2) Q := by
    refine ⟨restrictedInverse_isSymmetric T _ a ha _
      (reducedOperator_isSymmetric T H M.toLinearMap
        (compressedOperator_isSymmetric T _ (groupLassoCurvature_isSymmetric P w a b)) hMsym),
      ?_, ?_⟩
    · ext z
      change Q (s.1 z + M (s.2 z)) = s.2 z
      have hz : s.2 z ∈ T := by
        rw [← hrange]
        exact ⟨z, rfl⟩
      apply (restrictedInverse_unique T _ a ha _ (s.1 z + M (s.2 z)) ⟨s.2 z, hz⟩ ?_).symm
      change T.orthogonalProjectionOnto (groupLassoCurvature P w a b (s.2 z)) +
          T.orthogonalProjectionOnto (M (s.2 z)) =
        T.orthogonalProjectionOnto (s.1 z + M (s.2 z))
      rw [map_add, hproj z]
    · apply exists_lifting_of_range_le
      rw [hrange]
      exact (restrictedInverse_range T _ a ha _).le
  exact hQ.eq_symmetricFactor.symm

/-- At the observed fit, the rational ALO matrix is exactly the old
active-group matrix. Its weights and covariance trace therefore coincide. -/
theorem dataDrivenALOOperator_eq_groupLassoALOOperator
    {ι : Type*} [Fintype ι]
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 < w k)
    (a : ℝ) (ha : 0 < a) (b q : V)
    (hq : IsSubgradient (groupLassoPenalty P w a) b q)
    (X : ι → V) (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) :
    dataDrivenALOOperator (groupLassoPenalty P w a) q
        (lossCurvature X d).toContinuousLinearMap =
      groupLassoALOOperator P w (fun k => (hw k).le) a ha b X d hd :=
  dataDrivenALOOperator_eq_groupLasso_reducedInverse P w hw a ha b q hq
    _ (lossCurvature_isSymmetric X d) (lossCurvature_nonneg X d hd)

/-- Exact identification of the observed empirical matrix, with no
differentiability or active-set-stability assumption on the fitted estimator. -/
theorem dataDrivenALOOperator_eq_groupLassoEmpiricalALOOperator
    {ι : Type*} [Fintype ι]
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 < w k)
    (a : ℝ) (ha : 0 < a) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t) (X : ι → V) :
    let R := groupLassoPenalty P w a
    let hR := strongConvexOn_groupLassoPenalty P w (fun k => (hw k).le) a
    let b := empiricalDesignEstimator R a ha hR c loss hc X
    let d := fun i => deriv (slope i) ⟪X i, b - c⟫
    dataDrivenALOOperator R (∑ i, -slope i ⟪X i, b - c⟫ • X i)
      (lossCurvature X d).toContinuousLinearMap =
        groupLassoEmpiricalALOOperator P w (fun k => (hw k).le) a ha c loss slope hc hl X := by
  apply dataDrivenALOOperator_eq_groupLassoALOOperator P w hw a ha
  simpa only [empiricalDesignEstimator, empiricalEstimator, empiricalGradient,
    neg_smul, Finset.sum_neg_distrib] using
    empiricalEstimator_isSubgradient (groupLassoPenalty P w a) a ha
      (strongConvexOn_groupLassoPenalty P w (fun k => (hw k).le) a)
      (fun i (X : ι → V) => X i) c loss slope hc hl X

end ALO


==> anc/lean_alo/ALO/Estimator/DataDrivenOperatorComparison.lean <==
module

public import ALO.Estimator.DataDrivenResponseOperator
public import ALO.Estimator.MeanFieldOperatorTransfer

/-! # Comparing the constructed data-only operator to the model operator

The maximality and blowup convergence used in the rank proof are now
properties of the constructed selector, rather than theorem hypotheses.
-/

public section
namespace ALO
open Filter
open scoped Topology RealInnerProductSpace

variable {E V : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V]

/-- At a differentiability point of any observed primal-dual graph, the
data-only operator differs from its model operator by rank at most twice
the forcing codimension. No selected-subspace or rank-comparison premise
is assumed. -/
theorem dataDrivenALOOperator_difference_rank
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (b q : E → V) (hgraph : ∀ η, IsSubgradient R (b η) (q η))
    (θ : E) (B C : E →L[ℝ] V) (hb : HasFDerivAt b B θ) (hq : HasFDerivAt q C θ)
    (M Aold : V →L[ℝ] V)
    (hMsym : M.toLinearMap.IsSymmetric) (hM : ∀ z, 0 ≤ ⟪z, M z⟫)
    (hOld : ∀ η, Aold (C η + M (B η)) = B η)
    (k : ℕ)
    (hcodim : Module.finrank ℝ V ≤ Module.finrank ℝ (LinearMap.range C.toLinearMap) + k) :
    Module.finrank ℝ
      (LinearMap.range (dataDrivenALOOperator R (q θ) M - Aold).toLinearMap) ≤ 2 * k := by
  obtain ⟨hP, g, φ, hφ, hlim, hJ, hmax⟩ := dataDrivenResponse_spec R a ha hR (q θ)
  let c := fun n => (φ n : ℝ) + 1
  have hc (n) : c n ≠ 0 := by dsimp only [c]; positivity
  have hcTop : Tendsto c atTop atTop :=
    tendsto_atTop_add_const_right _ _ (tendsto_natCast_atTop_atTop.comp hφ.tendsto_atTop)
  have hagree : ∀ η, g (C η) = B η :=
    penaltyResponseBlowup_limit_agrees_with_graph_derivative
      R a ha hR b q hgraph θ B C hb hq c hcTop g hlim
  have hBlim : ∀ η, Tendsto (fun n => penaltyResponseBlowup R (q θ) (c n) (C η))
      atTop (𝓝 (B η)) := fun η => hagree η ▸ hlim (C η)
  have hBC := penaltyResponseBlowup_linear_limit R a ha hR (q θ) c hc
    B.toLinearMap C.toLinearMap hBlim
  have hsBC := mixed_pairing_eq_of_cyclic hBC.2
  let K0 := linearResponseOperator B C 0
  let F0 := LinearMap.range C.toLinearMap
  let J0 := K0.comp F0.starProjection
  have hJ0 : ∀ z, J0 z = g (F0.starProjection z) := by
    intro z
    obtain ⟨η, hη⟩ := F0.starProjection_apply_mem z
    change C η = F0.starProjection z at hη
    change K0 (F0.starProjection z) = g (F0.starProjection z)
    calc
      _ = K0 (C η) := congrArg K0 hη.symm
      _ = B η := by
        simpa only [zero_apply, add_zero] using
          linearResponseOperator_apply_forcing B C 0 a ha hBC.1 hsBC
            (by intro x y; simp) (by intro x; simp) η
      _ = g (F0.starProjection z) := (hagree η).symm.trans (congrArg g hη)
  have hmax' := hmax F0 J0 hJ0
  let F := LinearMap.range (dataDrivenResponse R (q θ)).1.toLinearMap
  have hJ' : ∀ z, (dataDrivenResponse R (q θ)).2 z = g (F.starProjection z) := by
    intro z
    exact (hJ z).trans (congrArg (fun P : V →L[ℝ] V => g (P z)) hP)
  have hr := penaltyResponse_operator_difference_rank R a ha hR b q hgraph θ B C hb hq
    c hc hcTop g hlim F (dataDrivenResponse R (q θ)).2 hJ'
    M Aold hMsym hM hOld k hcodim hmax'
  change Module.finrank ℝ
    (LinearMap.range
      (linearResponseOperator (dataDrivenResponse R (q θ)).2
        (dataDrivenResponse R (q θ)).1 M - Aold).toLinearMap) ≤ 2 * k
  have hop : linearResponseOperator (dataDrivenResponse R (q θ)).2
      (dataDrivenResponse R (q θ)).1 M =
      linearResponseOperator (dataDrivenResponse R (q θ)).2 F.starProjection M :=
    congrArg (fun P => linearResponseOperator (dataDrivenResponse R (q θ)).2 P M) hP
  rw [hop]
  exact hr

/-- The same rank comparison holds in the covariance coordinates used in
the statistical estimates. -/
theorem dataDrivenALOOperator_whitened_difference_rank
    (S : V ≃L[ℝ] V)
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (b q : E → V) (hgraph : ∀ η, IsSubgradient R (b η) (q η))
    (θ : E) (B C : E →L[ℝ] V) (hb : HasFDerivAt b B θ) (hq : HasFDerivAt q C θ)
    (M Aold : V →L[ℝ] V)
    (hMsym : M.toLinearMap.IsSymmetric) (hM : ∀ z, 0 ≤ ⟪z, M z⟫)
    (hOld : ∀ η, Aold (C η + M (B η)) = B η)
    (k : ℕ)
    (hcodim : Module.finrank ℝ V ≤ Module.finrank ℝ (LinearMap.range C.toLinearMap) + k) :
    Module.finrank ℝ (LinearMap.range
      (whitenOperator S (dataDrivenALOOperator R (q θ) M) - whitenOperator S Aold).toLinearMap) ≤
        2 * k := by
  rw [finrank_whitenOperator_sub]
  exact dataDrivenALOOperator_difference_rank R a ha hR b q hgraph θ B C hb hq
    M Aold hMsym hM hOld k hcodim

/-- The actual new mean-field correction has a small score-weighted
trace discrepancy. At zero scores no derivative or codimension premise
is needed. For `α = n μ`, the upper bound is `16 k² / (n μ²)`. -/
theorem dataDrivenALOOperator_meanField_comparison
    {ι : Type*} [Fintype ι]
    (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (q₀ : V) (M Aold : V →L[ℝ] V)
    (hMsym : M.toLinearMap.IsSymmetric) (hM : ∀ z, 0 ≤ ⟪z, M z⟫)
    (hAold : ‖whitenOperator S Aold‖ ≤ α⁻¹)
    (v : ι → ℝ) (hv : ∀ i, |v i| ≤ 1) (k : ℕ)
    (hjet : (∃ i, v i ≠ 0) →
      ∃ (b q : E → V) (θ : E) (B C : E →L[ℝ] V),
        (∀ η, IsSubgradient R (b η) (q η)) ∧ q θ = q₀ ∧
        HasFDerivAt b B θ ∧ HasFDerivAt q C θ ∧
        (∀ η, Aold (C η + M (B η)) = B η) ∧
        Module.finrank ℝ V ≤ Module.finrank ℝ (LinearMap.range C.toLinearMap) + k) :
    (∑ i, (v i *
      (LinearMap.trace ℝ V ((dataDrivenALOOperator R q₀ M).comp (designCovariance S)).toLinearMap -
        LinearMap.trace ℝ V (Aold.comp (designCovariance S)).toLinearMap)) ^ 2) ≤
      Fintype.card ι * (4 * (k : ℝ) * α⁻¹) ^ 2 := by
  have hr : (∃ i, v i ≠ 0) → Module.finrank ℝ (LinearMap.range
      (whitenOperator S (dataDrivenALOOperator R q₀ M) - whitenOperator S Aold).toLinearMap) ≤
        2 * k := by
    intro hz
    obtain ⟨b, q, θ, B, C, hgraph, heq, hb, hq, hOld, hcodim⟩ := hjet hz
    rw [← heq]
    exact dataDrivenALOOperator_whitened_difference_rank S R a ha hR b q hgraph θ B C hb hq
      M Aold hMsym hM hOld k hcodim
  have h := sum_score_covariance_trace_difference_sq_le_of_finiteRank S v hv
    (dataDrivenALOOperator R q₀ M) Aold (2 * k) α hα
    (norm_whiten_dataDrivenALOOperator_le S R a α ha hα hR hRS q₀ M hMsym hM) hAold hr
  convert h using 1
  push_cast
  ring

end ALO


==> anc/lean_alo/ALO/Estimator/DataDrivenRegression.lean <==
module

public import ALO.Estimator.DataDrivenSingleIndex
public import ALO.Estimator.LipschitzRegressionLoss

/-! # Data-driven linear regression with general design covariance

The response is y_i = <x_i,beta> + epsilon_i. The residual loss need
only be differentiable with bounded, 1-Lipschitz derivative.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

/-- A convex residual loss gives a monotone score in the prediction. -/
theorem monotone_regressionResponseScore
    (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : Differentiable ℝ ρ) (y : ℝ) :
    Monotone (regressionSlope ρ (fun _ : Unit => y) ()) :=
  monotone_loss_slope (convexOn_regressionLoss ρ hc _ _)
    (hasDerivAt_regressionLoss_of_differentiable ρ hρ _ _)

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (β : V)
  (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : Differentiable ℝ ρ)
  (hLip : LipschitzWith 1 (deriv ρ)) (hB : ∀ t, |deriv ρ t| ≤ 1)

/-- The regression loss family, encoded as a single-index score family. -/
@[expose] noncomputable def dataDrivenRegressionScores :
    (ι → ℝ) → (ι → V) → ι → BoundedLipschitzScore :=
  singleIndexScores S β (fun (i : ι) (q : (ι → ℝ) × ℝ) => q.2 + q.1 i)
    (fun y => regressionSlope ρ (fun _ : Unit => y) ())
    (monotone_regressionResponseScore ρ hc hρ)
    (fun y => lipschitzWith_regressionSlope ρ hLip (fun _ : Unit => y) ())
    (fun y t => by simpa only [regressionSlope, abs_neg] using hB (y - t))

variable (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
  (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
  (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
  (hscale : α = Fintype.card ι * μ)
  (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
  (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν]
  (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
  (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))

include hmin hμ hδ hscale hdim hgm hg in
/-- Unconditional E|ALO-LOO| and summed prediction error for data-driven
linear regression under any positive-definite design covariance. -/
theorem regression_dataDriven_ALO_unconditional :
    let T := singleIndexFreeSpace S β
    let s := dataDrivenRegressionScores S β ρ hc hρ hLip hB
    let Q := fun ε => covarianceDataDrivenSignalOperator S R α hα hRS T (s ε)
    let y := fun q : (ι → ℝ) × (ι → V) => fun i => ⟪q.2 i, β⟫ + q.1 i
    (Integrable (parametricCovarianceSignalALOError S R a ha hR T s Q) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalALOError S R a ha hR T s Q q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenSignalALOConstant μ δ) ∧
    (Integrable (parametricCovarianceSignalALOTestError S R a ha hR T s Q y g) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalALOTestError S R a ha hR T s Q y g q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenTestRate (Fintype.card ι) (dataDrivenSignalALOConstant μ δ) μ δ) := by
  exact singleIndex_dataDriven_ALO_unconditional S β (fun (i : ι) (q : (ι → ℝ) × ℝ) => q.2 + q.1 i)
    (fun i => measurable_snd.add ((measurable_pi_apply i).comp measurable_fst))
    (fun y => regressionSlope ρ (fun _ : Unit => y) ())
    (monotone_regressionResponseScore ρ hc hρ)
    (fun y => lipschitzWith_regressionSlope ρ hLip (fun _ : Unit => y) ())
    (fun y t => by simpa only [regressionSlope, abs_neg] using hB (y - t))
    (fun t => (hLip.continuous.measurable.comp (measurable_id.sub_const t)).neg)
    ν g hgm hg R a α ha hα hR hRS hmin μ δ hμ hδ hscale hdim

include hmin hμ hδ hscale hdim hgm hg in
/-- The same regression fit and data-driven operator satisfy the covariance
mean-field theorem with correction tr(A_data Sigma). -/
theorem regression_dataDriven_meanField_unconditional :
    let T := singleIndexFreeSpace S β
    let s := dataDrivenRegressionScores S β ρ hc hρ hLip hB
    let Q := fun ε => covarianceDataDrivenSignalOperator S R α hα hRS T (s ε)
    let y := fun q : (ι → ℝ) × (ι → V) => fun i => ⟪q.2 i, β⟫ + q.1 i
    let C := 2 * (Fintype.card ι * (8 * α⁻¹) ^ 2) + 2 * empiricalMeanFieldConstant μ δ
    (Integrable (parametricCovarianceSignalError S R a ha hR T s Q) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalError S R a ha hR T s Q q ∂ν.prod (covarianceDesignGaussian S)) ≤ C) ∧
    (Integrable (parametricCovarianceSignalTestError S R a ha hR T s Q y g) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalTestError S R a ha hR T s Q y g q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenTestRate (Fintype.card ι) C μ δ) := by
  exact singleIndex_dataDriven_meanField_unconditional S β (fun (i : ι) (q : (ι → ℝ) × ℝ) => q.2 + q.1 i)
    (fun i => measurable_snd.add ((measurable_pi_apply i).comp measurable_fst))
    (fun y => regressionSlope ρ (fun _ : Unit => y) ())
    (monotone_regressionResponseScore ρ hc hρ)
    (fun y => lipschitzWith_regressionSlope ρ hLip (fun _ : Unit => y) ())
    (fun y t => by simpa only [regressionSlope, abs_neg] using hB (y - t))
    (fun t => (hLip.continuous.measurable.comp (measurable_id.sub_const t)).neg)
    ν g hgm hg R a α ha hα hR hRS hmin μ δ hμ hδ hscale hdim

end ALO


==> anc/lean_alo/ALO/Estimator/DataDrivenResponseOperator.lean <==
module

public import ALO.Estimator.MaximalResponseSelection
public import ALO.Estimator.LinearResponseCovariance
public import ALO.Estimator.PenaltyResponseComparison

/-! # The observed-data penalty-response operator

The selection is defined from the penalty alone and evaluated at the
observed tilt. No strong-convexity modulus, covariance factor, true
coefficient, noise variable, or model law is an input to the definition.
-/

public section
namespace ALO
open Filter
open scoped Topology RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [MeasurableSpace V] [BorelSpace V]

/-- The response at a tilt comes from a blowup and a largest linearity space. -/
@[expose] def IsMaximalPenaltyResponse
    (R : V → ℝ) (q : V) (P J : V →L[ℝ] V) : Prop :=
  P = (LinearMap.range P.toLinearMap).starProjection ∧
    ∃ g : C(V, V), ∃ φ : ℕ → ℕ, StrictMono φ ∧
      (∀ z, Tendsto (fun n => penaltyResponseBlowup R q ((φ n : ℝ) + 1) z)
        atTop (𝓝 (g z))) ∧
      (∀ z, J z = g (P z)) ∧
      ∀ (F : Submodule ℝ V) (J' : V →L[ℝ] V),
        (∀ z, J' z = g (F.starProjection z)) →
        Module.finrank ℝ F ≤ Module.finrank ℝ (LinearMap.range P.toLinearMap)

/-- A single Borel selection rule, fixed by the penalty and valid at every tilt. -/
@[expose] def IsPenaltyResponseSelection
    (R : V → ℝ) (s : V → (V →L[ℝ] V) × (V →L[ℝ] V)) : Prop :=
  Measurable s ∧ ∀ q, IsMaximalPenaltyResponse R q (s q).1 (s q).2

/-- The selection premises are satisfied for every finite strongly convex penalty. -/
theorem exists_penaltyResponseSelection
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R) :
    ∃ s, IsPenaltyResponseSelection R s := by
  obtain ⟨g, hgm, hgK, hlim⟩ := exists_measurable_penaltyResponseBlowup R a ha hR
  obtain ⟨s, hsm, hs⟩ := exists_measurable_maximalResponseProjection (V := V) (Real.toNNReal a⁻¹)
  let k : V → anchoredLipschitzMaps (V := V) (Real.toNNReal a⁻¹) :=
    fun q => ⟨g q, hgK q⟩
  have hkm : Measurable k := hgm.subtype_mk
  refine ⟨fun q => s (k q), hsm.comp hkm, ?_⟩
  intro q
  obtain ⟨φ, hφ, hφlim⟩ := hlim q
  exact ⟨(hs (k q)).1.eq_starProjection, g q, φ, hφ, hφlim,
    (hs (k q)).1.2.2.2.2, (hs (k q)).2⟩

/-- Fixed selection from the penalty alone; zero is a total default outside
the class where a valid selection exists. -/
@[expose] noncomputable def dataDrivenResponse (R : V → ℝ) :
    V → (V →L[ℝ] V) × (V →L[ℝ] V) := by
  classical
  exact if h : ∃ s, IsPenaltyResponseSelection R s then Classical.choose h else fun _ => 0

omit [BorelSpace V] in
/-- The selected response is Borel even for the total default extension. -/
theorem measurable_dataDrivenResponse (R : V → ℝ) :
    Measurable (dataDrivenResponse R) := by
  classical
  by_cases h : ∃ s, IsPenaltyResponseSelection R s
  · simpa only [dataDrivenResponse, dite_eq_left h] using (Classical.choose_spec h).1
  · simp only [dataDrivenResponse, dite_eq_right h]
    exact measurable_const

/-- The data-only definition has the maximal blowup specification at every tilt. -/
theorem dataDrivenResponse_spec
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R) (q : V) :
    IsMaximalPenaltyResponse R q (dataDrivenResponse R q).1 (dataDrivenResponse R q).2 := by
  classical
  have h := exists_penaltyResponseSelection R a ha hR
  simpa only [dataDrivenResponse, dite_eq_left h] using (Classical.choose_spec h).2 q

/-- Original-coordinate ALO operator. Its definition takes only the penalty,
the observed penalty tilt, and the observed loss-curvature matrix. -/
@[expose] noncomputable def dataDrivenALOOperator
    (R : V → ℝ) (q : V) (M : V →L[ℝ] V) : V →L[ℝ] V :=
  linearResponseOperator (dataDrivenResponse R q).2 (dataDrivenResponse R q).1 M

omit [BorelSpace V] in
theorem measurable_dataDrivenALOOperator (R : V → ℝ) :
    Measurable (fun p : V × (V →L[ℝ] V) => dataDrivenALOOperator R p.1 p.2) := by
  exact measurable_linearResponseOperator.comp
    ((((measurable_dataDrivenResponse R).snd.comp measurable_fst).prodMk
      ((measurable_dataDrivenResponse R).fst.comp measurable_fst)).prodMk measurable_snd)

/-- The selected response inherits symmetry and coercivity from the
penalty, with any valid modulus used only in the proof. -/
theorem dataDrivenResponse_linear_spec
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R) (q : V) :
    let P := (dataDrivenResponse R q).1
    let J := (dataDrivenResponse R q).2
    HasTangentLowerBound J.toLinearMap P.toLinearMap a ∧
      (∀ x y, ⟪P x, J y⟫ = ⟪J x, P y⟫) := by
  obtain ⟨_, g, φ, _, hlim, hJ, _⟩ := dataDrivenResponse_spec R a ha hR q
  have h := penaltyResponseBlowup_linear_limit R a ha hR q (fun n => (φ n : ℝ) + 1)
    (fun n => by positivity) (dataDrivenResponse R q).2.toLinearMap
    (dataDrivenResponse R q).1.toLinearMap
    (fun z => hJ z ▸ hlim ((dataDrivenResponse R q).1 z))
  exact ⟨h.1, mixed_pairing_eq_of_cyclic h.2⟩

/-- Symmetry, positivity and the operator norm bound for the actual
data-only operator, with no selection hypothesis left to discharge. -/
theorem dataDrivenALOOperator_spec
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (q : V) (M : V →L[ℝ] V)
    (hMsym : M.toLinearMap.IsSymmetric) (hM : ∀ z, 0 ≤ ⟪z, M z⟫) :
    (dataDrivenALOOperator R q M).toLinearMap.IsSymmetric ∧
      (∀ z, 0 ≤ ⟪z, dataDrivenALOOperator R q M z⟫) ∧
      ‖dataDrivenALOOperator R q M‖ ≤ a⁻¹ ∧
      LinearMap.range (dataDrivenALOOperator R q M).toLinearMap =
        LinearMap.range (dataDrivenResponse R q).2.toLinearMap := by
  have h := dataDrivenResponse_linear_spec R a ha hR q
  exact linearResponseOperator_spec _ _ M a ha h.1 h.2 hMsym hM

/-- The response also inherits the covariance-relative energy bound. -/
theorem dataDrivenResponse_covariance_lower
    (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z))) (q : V) :
    ∀ z, α * ‖S ((dataDrivenResponse R q).2 z)‖ ^ 2 ≤
      ⟪(dataDrivenResponse R q).2 z, (dataDrivenResponse R q).1 z⟫ := by
  obtain ⟨_, g, φ, _, hlim, hJ, _⟩ := dataDrivenResponse_spec R a ha hR q
  exact penaltyResponseBlowup_covariance_linear_limit S R a α ha hR hRS q
    (fun n => (φ n : ℝ) + 1) (fun n => by positivity)
    (dataDrivenResponse R q).2 (dataDrivenResponse R q).1
    (fun z => hJ z ▸ hlim ((dataDrivenResponse R q).1 z))

/-- Covariance-relative norm control for the already defined data-only operator. -/
theorem norm_whiten_dataDrivenALOOperator_le
    (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (q : V) (M : V →L[ℝ] V)
    (hMsym : M.toLinearMap.IsSymmetric) (hM : ∀ z, 0 ≤ ⟪z, M z⟫) :
    ‖whitenOperator S (dataDrivenALOOperator R q M)‖ ≤ α⁻¹ := by
  have h := dataDrivenResponse_linear_spec R a ha hR q
  exact norm_whiten_linearResponseOperator_le S _ _ M a α ha hα h.1 h.2 hMsym hM
    (dataDrivenResponse_covariance_lower S R a α ha hR hRS q)

/-- The actual rational ALO weights have positive denominators. -/
theorem dataDrivenALOOperator_denominator
    {ι : Type*} [Fintype ι]
    (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (q : V) (X : ι → V) (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (i : ι) :
    let A := dataDrivenALOOperator R q (lossCurvature X d).toContinuousLinearMap
    0 < 1 - d i * ⟪X i, A (X i)⟫ ∧
      (1 - d i * ⟪X i, A (X i)⟫)⁻¹ ≤ 1 + d i * ‖whitenRow S (X i)‖ ^ 2 / α := by
  have h := dataDrivenResponse_linear_spec R a ha hR q
  exact linearResponseOperator_covariance_denominator S _ _ a α ha hα h.1 h.2
    (dataDrivenResponse_covariance_lower S R a α ha hR hRS q) X d hd i

end ALO


==> anc/lean_alo/ALO/Estimator/DataDrivenSignalALO.lean <==
module

public import ALO.Estimator.DataDrivenSignalStatistics
public import ALO.MeasureTheory.RemovePredictionEvent

/-! # Actual data-driven ALO without an exceptional-event indicator

The new rational weights are compared to the old weights on the row
event, and deletion stability controls its complement. All estimates
are instantiated for the signal-adaptive empirical estimator.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

@[expose] noncomputable def dataDrivenSignalALOConstant (μ δ : ℝ) : ℝ :=
  3 * gaussianRankWeightConstant 4 μ δ + 3 * constructedSignalWeightConstant μ δ +
    3 * empiricalMeanFieldConstant μ δ + 4 * gaussianBadRowFourthConstant δ / μ ^ 2

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)

local notation "Q" => dataDrivenSignalOperator R α hα hR T s
local notation "A" => signalAdaptiveConstructedOperator R α hα hR T s
local notation "v" => signalAdaptiveScore R α hα hR T s
local notation "d" => signalAdaptiveCurvature R α hα hR T s
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)
local notation "l" => fun X i => ⟪X i, signalAdaptiveLOO R α hα hR T s i X⟫
local notation "m" => signalAdaptiveMeanFieldPrediction R α hα hR T s A

/-- Rational ALO based on the data-only operator. -/
@[expose] noncomputable def dataDrivenSignalALOPrediction (X : ι → V) (i : ι) : ℝ :=
  ⟪X i, signalAdaptiveEstimator R α hα hR T s X⟫ +
    v X i * rationalALOWeight X (d X) (Q X) i

local notation "p" => dataDrivenSignalALOPrediction R α hα hR T s

omit [DecidableEq ι] in
theorem measurable_dataDrivenSignalALOPrediction (hs : Measurable s) (i : ι) :
    Measurable (fun X => p X i) := by
  have hQ := measurable_dataDrivenSignalOperator R α hα hR T s hs
  have hlev : Measurable (fun X => ⟪X i, Q X (X i)⟫) :=
    (measurable_pi_apply i).inner
      ((show Continuous (fun q : (V →L[ℝ] V) × V => q.1 q.2) by fun_prop).measurable.comp
        (hQ.prodMk (measurable_pi_apply i)))
  exact ((measurable_pi_apply i).inner (measurable_signalAdaptiveEstimator R α hα hR T s hs)).add
    ((measurable_signalAdaptiveScore R α hα hR T s hs i).mul
      (hlev.div (measurable_const.sub
        ((measurable_signalAdaptiveCurvature R α hα hR T s hs i).mul hlev))))

/-- Global row envelope for the new ALO prediction and the actual deleted fit. -/
theorem dataDrivenSignalALO_deletion_envelope (X : ι → V) (i : ι) :
    |p X i - l X i| ≤ 2 * ‖X i‖ ^ 2 / α := by
  have hQ := dataDrivenSignalOperator_control R α hα hR T s X
  have hW := operator_rational_weight_bound (Q X) α hα hQ.1 (X i) (d X i)
    (signalAdaptive_curvature_bounds R α hα hR T s X i).1
    (hQ.2 i).1 (hQ.2 i).2.1 (hQ.2 i).2.2
  have hdel : |⟪X i, signalAdaptiveEstimator R α hα hR T s X⟫ - l X i| ≤ ‖X i‖ ^ 2 / α := by
    rw [← inner_sub_right]
    calc
      _ ≤ ‖X i‖ * ‖signalAdaptiveEstimator R α hα hR T s X -
          signalAdaptiveLOO R α hα hR T s i X‖ := abs_real_inner_le_norm _ _
      _ ≤ ‖X i‖ * (α⁻¹ * ‖X i‖) := mul_le_mul_of_nonneg_left
          (signalAdaptiveEstimator_deletion_bound R α hα hR T s i X) (norm_nonneg _)
      _ = _ := by ring
  simpa only [dataDrivenSignalALOPrediction, signalAdaptiveScore, rationalALOWeight, mul_div_assoc] using
    alo_loo_abs_le_of_weight_bound (abs_boundedScore_le_one _ _) hW.1 hW.2 hdel

/-- Unconditional prediction error for actual data-only rational ALO.
There are no operator-comparison, derivative or moment premises. -/
theorem dataDrivenSignal_ALO_error_unconditional
    (hs : Measurable s) (hmin : IsMinOn R Set.univ 0)
    (hT : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable (fun X => ∑ i, (p X i - l X i) ^ 2) γ ∧
      (∫ X, ∑ i, (p X i - l X i) ^ 2 ∂γ) ≤ dataDrivenSignalALOConstant μ δ := by
  classical
  let w := fun X => ∑ i, (v X i *
    (rationalALOWeight X (d X) (Q X) i - rationalALOWeight X (d X) (A X) i)) ^ 2
  let u := empiricalWeightEvent.indicator (signalWeightErrorSqSum d A)
  let e := fun X => ∑ i, (m X i - l X i) ^ 2
  let tail := empiricalWeightEventᶜ.indicator (fun X : ι → V => ∑ i, ‖X i‖ ^ 4)
  have hw := dataDrivenSignal_weights_unconditional R α hα hR T s hs hmin hT μ δ hμ hδ hscale hdim
  have hu := constructedSignal_weight_uniform_bound R α hα hR T s hs hT μ δ hμ hδ hscale hdim
  have he := signalAdaptiveConstructed_meanField_error_bound R α hα hR T s hs hmin hT
    μ δ hμ hδ hscale hdim
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  have ht := ambientDesign_bad_row_fourth_moment (V := V) hn δ hδ hdim
  let G := fun X => 3 * w X + 3 * u X + 3 * e X + (4 / α ^ 2) * tail X
  have hGi : Integrable G γ :=
    (((hw.1.const_mul 3).add (hu.1.const_mul 3)).add (he.1.const_mul 3)).add (ht.1.const_mul _)
  apply nonnegative_integrable_bound_of_le γ _ G
    (Finset.measurable_sum _ fun i _ =>
      ((measurable_dataDrivenSignalALOPrediction R α hα hR T s hs i).sub
        ((measurable_pi_apply i).inner (measurable_signalAdaptiveLOO R α hα hR T s hs i))).pow_const 2)
    (fun _ => Finset.sum_nonneg fun _ _ => sq_nonneg _) hGi
  · intro X
    have hw0 : 0 ≤ w X := Finset.sum_nonneg fun _ _ => sq_nonneg _
    have he0 : 0 ≤ e X := Finset.sum_nonneg fun _ _ => sq_nonneg _
    by_cases hF : X ∈ empiricalWeightEvent
    · have hle : (∑ i, (p X i - l X i) ^ 2) ≤ 3 * w X + 3 * u X + 3 * e X := by
        simp only [w, u, e, Set.indicator_of_mem hF, signalWeightErrorSqSum,
          Finset.mul_sum, ← Finset.sum_add_distrib]
        apply Finset.sum_le_sum
        intro i _
        let a := v X i * (rationalALOWeight X (d X) (Q X) i - rationalALOWeight X (d X) (A X) i)
        let b := -(v X i * inverseRowRatioError (d X) X (A X) i)
        let c := m X i - l X i
        have hsum : p X i - l X i = a + b + c := by
          dsimp [a, b, c, dataDrivenSignalALOPrediction, signalAdaptiveMeanFieldPrediction,
            rationalALOWeight, inverseRowRatioError]
          ring
        have hb : b ^ 2 ≤ inverseRowRatioError (d X) X (A X) i ^ 2 := by
          have hv2 : v X i ^ 2 ≤ 1 := by
            simpa only [sq_abs, one_pow] using pow_le_pow_left₀ (abs_nonneg (v X i))
              (abs_boundedScore_le_one _ _) 2
          dsimp only [b]
          rw [neg_sq, mul_pow]
          exact (mul_le_mul_of_nonneg_right hv2 (sq_nonneg _)).trans_eq (one_mul _)
        rw [hsum]
        nlinarith only [sq_nonneg (a - b), sq_nonneg (a - c), sq_nonneg (b - c), hb]
      have htail : 0 ≤ (4 / α ^ 2) * tail X := by
        apply mul_nonneg (by positivity)
        exact Set.indicator_nonneg (fun _ _ => Finset.sum_nonneg fun _ _ => by positivity) X
      exact hle.trans (le_add_of_nonneg_right htail)
    · have hle : (∑ i, (p X i - l X i) ^ 2) ≤ (4 / α ^ 2) * tail X := by
        simp only [tail, Set.indicator_of_mem (show X ∈ empiricalWeightEventᶜ from hF), Finset.mul_sum]
        apply Finset.sum_le_sum
        intro i _
        have h := pow_le_pow_left₀ (abs_nonneg _) (dataDrivenSignalALO_deletion_envelope R α hα hR T s X i) 2
        rw [sq_abs] at h
        convert h using 1
        ring
      have hu0 : u X = 0 := Set.indicator_of_notMem hF _
      dsimp only [G]
      rw [hu0]
      change (∑ i, (p X i - l X i) ^ 2) ≤ 3 * w X + 3 * 0 + 3 * e X + (4 / α ^ 2) * tail X
      linarith
  · have htail : (4 / α ^ 2) * (∫ X, tail X ∂γ) ≤
        4 * gaussianBadRowFourthConstant δ / μ ^ 2 := by
      apply (mul_le_mul_of_nonneg_left ht.2 (by positivity : 0 ≤ 4 / α ^ 2)).trans_eq
      rw [hscale]
      have hn0 : (Fintype.card ι : ℝ) ≠ 0 := by exact_mod_cast Nat.ne_of_gt hn
      field_simp
    dsimp only [G, dataDrivenSignalALOConstant]
    rw [integral_add (f := fun X => 3 * w X + 3 * u X + 3 * e X)
        (g := fun X => (4 / α ^ 2) * tail X)
        (((hw.1.const_mul 3).add (hu.1.const_mul 3)).add (he.1.const_mul 3))
        (ht.1.const_mul _),
      integral_add (f := fun X => 3 * w X + 3 * u X) (g := fun X => 3 * e X)
        ((hw.1.const_mul 3).add (hu.1.const_mul 3)) (he.1.const_mul 3),
      integral_add (f := fun X => 3 * w X) (g := fun X => 3 * u X)
        (hw.1.const_mul 3) (hu.1.const_mul 3)]
    simp only [integral_const_mul]
    exact add_le_add (add_le_add
      (add_le_add (mul_le_mul_of_nonneg_left hw.2 (by norm_num))
        (mul_le_mul_of_nonneg_left hu.2 (by norm_num)))
      (mul_le_mul_of_nonneg_left he.2 (by norm_num))) htail

/-- Expected absolute difference of the averaged ALO and LOO test
criteria for the data-only operator, with no exceptional-event indicator. -/
theorem dataDrivenSignal_ALO_test_unconditional
    (hs : Measurable s) (hmin : IsMinOn R Set.univ 0)
    (hT : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    {Y : Type*} [MeasurableSpace Y]
    (y : (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun X => y X i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let C := dataDrivenSignalALOConstant μ δ
    Integrable (fun X => |(∑ i, (g (p X i) (y X i) - g (l X i) (y X i))) /
      Fintype.card ι|) γ ∧
      (∫ X, |(∑ i, (g (p X i) (y X i) - g (l X i) (y X i))) /
        Fintype.card ι| ∂γ) ≤ Real.sqrt C *
        Real.sqrt (3 + 9 * (2 * meanFieldPredictionMomentConstant μ δ +
          2 * empiricalMeanFieldConstant μ δ) + 6 * C) / Real.sqrt (Fintype.card ι) := by
  let M := constructedSignalAdaptiveMeanFieldModel R α hα hR T s hs hmin
  have hU := dataDrivenSignal_ALO_error_unconditional R α hα hR T s hs hmin hT μ δ hμ hδ hscale hdim
  have hE := signalAdaptiveConstructed_meanField_error_bound R α hα hR T s hs hmin hT
    μ δ hμ hδ hscale hdim
  have hM := M.prediction_moment hα μ δ hμ hscale hdim
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  exact unconditional_test_bound_of_prediction_and_meanField γ p m l y g
    (measurable_dataDrivenSignalALOPrediction R α hα hR T s hs)
    (fun i => (measurable_pi_apply i).inner (measurable_signalAdaptiveLOO R α hα hR T s hs i))
    hy hgm hg (dataDrivenSignalALOConstant μ δ) (empiricalMeanFieldConstant μ δ)
    (meanFieldPredictionMomentConstant μ δ) (empiricalMeanFieldConstant_nonneg μ δ hμ hδ)
    (meanFieldPredictionMomentConstant_nonneg μ δ) hU.1 hU.2 hE.1 hE.2 hM.1 hM.2 hn

end ALO


==> anc/lean_alo/ALO/Estimator/DataDrivenSignalOperator.lean <==
module

public import ALO.Estimator.DataDrivenEmpiricalJet
public import ALO.Estimator.SignalAdaptiveMeanFieldModel
public import ALO.LinearAlgebra.MeasurableRank

/-! # Actual data-only operators for signal-adaptive empirical fits

The finite-rank comparison is proved on every fixed signal slice and
then under the unconditional design law. The proof conditions only on
signal coordinates, never on the estimator.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V)

/-- The dual point is the observed negative score times design. -/
@[expose] noncomputable def signalAdaptiveDual
    (s : (ι → V) → ι → BoundedLipschitzScore) (X : ι → V) : V :=
  ∑ i, -signalAdaptiveScore R α hα hR T s X i • X i

/-- The operator takes only the penalty, observed fitted score and
observed curvature as construction inputs. -/
@[expose] noncomputable def dataDrivenSignalOperator
    (s : (ι → V) → ι → BoundedLipschitzScore) (X : ι → V) : V →L[ℝ] V :=
  dataDrivenALOOperator R (signalAdaptiveDual R α hα hR T s X)
    (lossCurvature X (signalAdaptiveCurvature R α hα hR T s X)).toContinuousLinearMap

theorem measurable_signalAdaptiveDual
    (s : (ι → V) → ι → BoundedLipschitzScore) (hs : Measurable s) :
    Measurable (signalAdaptiveDual R α hα hR T s) := by
  exact Finset.measurable_sum _ fun i _ =>
    (measurable_signalAdaptiveScore R α hα hR T s hs i).neg.smul (measurable_pi_apply i)

theorem measurable_dataDrivenSignalOperator
    (s : (ι → V) → ι → BoundedLipschitzScore) (hs : Measurable s) :
    Measurable (dataDrivenSignalOperator R α hα hR T s) :=
  measurable_dataDriven_sampleOperator R (signalAdaptiveDual R α hα hR T s) id
    (signalAdaptiveCurvature R α hα hR T s)
    (measurable_signalAdaptiveDual R α hα hR T s hs) measurable_id
    (measurable_signalAdaptiveCurvature R α hα hR T s hs)

/-- The actual empirical jet on a fixed signal slice, before selecting
any replacement operator. -/
theorem ae_signalSlice_penaltyModelJet
    (H : ι → V) (s : ι → BoundedLipschitzScore) :
    ∀ᵐ Z ∂(ambientDesignGaussian (ι := ι) (V := T)),
      let X := signalSliceDesign T H Z
      let b := signalSliceEstimator R α hα hR T H s Z
      let v := fun i => -boundedScore (s i) ⟪X i, b⟫
      let d := fun i => deriv (boundedScore (s i)) ⟪X i, b⟫
      (∃ i, v i ≠ 0) → HasPenaltyModelJet (E := ι → T) R
        (∑ i, v i • X i) (lossCurvature X d).toContinuousLinearMap
        (signalSliceOperator R α hα hR T H s Z) (Module.finrank ℝ Tᗮ + 1) := by
  have habs : (ambientDesignGaussian (ι := ι) (V := T)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  have hj := ae_empirical_penaltyModelJet ambientDesignHaar ambientDesignGaussian habs
    R α hα hR (fun i Z => signalSliceDesign T H Z i) 0
    (fun i => boundedScoreLoss (s i)) (fun i => boundedScore (s i))
    (fun i => convexOn_boundedScoreLoss (s i)) (fun i => hasDerivAt_boundedScoreLoss (s i))
    (contDiff_signalSliceRow T H) (fun i => lipschitzWith_boundedScore (s i))
    (Module.finrank ℝ Tᗮ + 1) (fun Z hscore => by
      have hf := freeRowLossForcing_codimension_le T (signalSliceDesign T H Z)
          (signalSliceEstimator R α hα hR T H s Z - 0)
          (fun i => -boundedScore (s i) ⟪signalSliceDesign T H Z i,
            signalSliceEstimator R α hα hR T H s Z - 0⟫)
          (fun i => deriv (boundedScore (s i)) ⟪signalSliceDesign T H Z i,
            signalSliceEstimator R α hα hR T H s Z - 0⟫)
          (by simpa only [neg_ne_zero, signalSliceEstimator] using hscore)
      change Module.finrank ℝ V ≤ Module.finrank ℝ (LinearMap.range
        (lossForcing (signalSliceDesign T H Z) (signalSliceEstimator R α hα hR T H s Z - 0)
          (fun i => -boundedScore (s i) ⟪signalSliceDesign T H Z i,
            signalSliceEstimator R α hα hR T H s Z - 0⟫)
          (fun i => deriv (boundedScore (s i)) ⟪signalSliceDesign T H Z i,
            signalSliceEstimator R α hα hR T H s Z - 0⟫)
          (fun i => fderiv ℝ (fun Z => signalSliceDesign T H Z i) Z)).toLinearMap) + _
      have he : (fun i => fderiv ℝ (fun Z => signalSliceDesign T H Z i) Z) =
          (fun i => T.subtypeL.comp (ContinuousLinearMap.proj i)) :=
        funext fun i => (hasFDerivAt_signalSliceRow T H Z i).fderiv
      rw [he]
      exact hf)
  filter_upwards [hj] with Z hZ
  unfold signalSliceOperator signalSliceEstimator
  simpa only [lossKKT, sub_zero, neg_ne_zero] using hZ

/-- No derivative or codimension premise remains on a fixed signal slice. -/
theorem ae_signalSlice_dataDriven_rank
    (H : ι → V) (s : ι → BoundedLipschitzScore) :
    ∀ᵐ Z ∂(ambientDesignGaussian (ι := ι) (V := T)),
      let X := signalSliceDesign T H Z
      let b := signalSliceEstimator R α hα hR T H s Z
      let v := fun i => -boundedScore (s i) ⟪X i, b⟫
      let d := fun i => deriv (boundedScore (s i)) ⟪X i, b⟫
      (∃ i, v i ≠ 0) →
        Module.finrank ℝ (LinearMap.range
          (dataDrivenALOOperator R (∑ i, v i • X i) (lossCurvature X d).toContinuousLinearMap -
            signalSliceOperator R α hα hR T H s Z).toLinearMap) ≤
              2 * (Module.finrank ℝ Tᗮ + 1) := by
  have hj := ae_signalSlice_penaltyModelJet R α hα hR T H s
  filter_upwards [hj] with Z hZ
  dsimp only
  intro hv
  obtain ⟨b, q, θ, B, C, hgraph, heq, hb, hq, hOld, hcodim⟩ := hZ hv
  have hd : ∀ i, 0 ≤ deriv (boundedScore (s i))
      ⟪signalSliceDesign T H Z i, signalSliceEstimator R α hα hR T H s Z⟫ :=
    fun i => loss_curvature_nonneg (convexOn_boundedScoreLoss (s i))
      (hasDerivAt_boundedScoreLoss (s i)) _
  have hr := dataDrivenALOOperator_difference_rank R α hα hR b q hgraph θ B C hb hq
    (lossCurvature (signalSliceDesign T H Z)
      (fun i => deriv (boundedScore (s i)) ⟪signalSliceDesign T H Z i,
        signalSliceEstimator R α hα hR T H s Z⟫)).toContinuousLinearMap
    (signalSliceOperator R α hα hR T H s Z) (lossCurvature_isSymmetric _ _)
    (lossCurvature_nonneg _ _ hd)
    hOld (Module.finrank ℝ Tᗮ + 1) hcodim
  change q θ = _ at heq
  rw [heq] at hr
  exact hr

/-- The actual new and old signal-adaptive operators differ by rank at
most twice the number of fixed directions plus two, unconditionally. -/
theorem ae_dataDrivenSignalOperator_rank
    (s : (ι → V) → ι → BoundedLipschitzScore) (hs : Measurable s) :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
      (∃ i, signalAdaptiveScore R α hα hR T s X i ≠ 0) →
        Module.finrank ℝ (LinearMap.range
          (dataDrivenSignalOperator R α hα hR T s X -
            signalAdaptiveConstructedOperator R α hα hR T s X).toLinearMap) ≤
              2 * (Module.finrank ℝ Tᗮ + 1) := by
  classical
  have hscore : MeasurableSet {X | ∃ i, signalAdaptiveScore R α hα hR T s X i ≠ 0} := by
    simp only [Set.ofPred_exists]
    exact MeasurableSet.iUnion fun i =>
      (measurableSet_eq_fun (measurable_signalAdaptiveScore R α hα hR T s hs i) measurable_const).compl
  have hrank := (measurableSet_operator_rank_le (V := V) (2 * (Module.finrank ℝ Tᗮ + 1))).preimage
    ((measurable_dataDrivenSignalOperator R α hα hR T s hs).sub
      (measurable_signalAdaptiveConstructedOperator R α hα hR T s hs))
  apply ae_ambient_of_ae_signalSlices T (hscore.imp hrank)
  intro y
  filter_upwards [ae_signalSlice_dataDriven_rank R α hα hR T
    (signalBaseDesign T y) (s (signalBaseDesign T y))] with Z hZ
  change (∃ i, signalAdaptiveScore R α hα hR T s
    (signalSliceDesign T (signalBaseDesign T y) Z) i ≠ 0) →
      Module.finrank ℝ (LinearMap.range
        (dataDrivenSignalOperator R α hα hR T s (signalSliceDesign T (signalBaseDesign T y) Z) -
          signalAdaptiveConstructedOperator R α hα hR T s
            (signalSliceDesign T (signalBaseDesign T y) Z)).toLinearMap) ≤ _
  have hH := signalBaseDesign_orthogonal T y
  have hb : signalAdaptiveEstimator R α hα hR T s
      (signalSliceDesign T (signalBaseDesign T y) Z) =
      signalSliceEstimator R α hα hR T (signalBaseDesign T y) (s (signalBaseDesign T y)) Z := by
    rw [← signalSliceEstimator_parts R α hα hR T s,
      signalDesignPart_signalSliceDesign T _ _ hH,
      freeDesignPart_signalSliceDesign T _ _ hH]
  have hop : dataDrivenSignalOperator R α hα hR T s (signalSliceDesign T (signalBaseDesign T y) Z) -
      signalAdaptiveConstructedOperator R α hα hR T s (signalSliceDesign T (signalBaseDesign T y) Z) =
      dataDrivenALOOperator R
        (∑ i, -boundedScore (s (signalBaseDesign T y) i)
          ⟪signalSliceDesign T (signalBaseDesign T y) Z i,
            signalSliceEstimator R α hα hR T (signalBaseDesign T y) (s (signalBaseDesign T y)) Z⟫ •
              signalSliceDesign T (signalBaseDesign T y) Z i)
        (lossCurvature (signalSliceDesign T (signalBaseDesign T y) Z)
          (fun i => deriv (boundedScore (s (signalBaseDesign T y) i))
            ⟪signalSliceDesign T (signalBaseDesign T y) Z i,
              signalSliceEstimator R α hα hR T (signalBaseDesign T y) (s (signalBaseDesign T y)) Z⟫)).toContinuousLinearMap -
        signalSliceOperator R α hα hR T (signalBaseDesign T y) (s (signalBaseDesign T y)) Z := by
    unfold dataDrivenSignalOperator signalAdaptiveDual signalAdaptiveScore
      signalAdaptiveCurvature signalAdaptiveConstructedOperator
    simp only [signalDesignPart_signalSliceDesign T _ _ hH, freeDesignPart_signalSliceDesign T _ _ hH, hb]
  rw [hop]
  simpa only [signalAdaptiveScore, signalDesignPart_signalSliceDesign T _ _ hH, hb, neg_ne_zero] using hZ

end ALO


==> anc/lean_alo/ALO/Estimator/DataDrivenSignalStatistics.lean <==
module

public import ALO.Estimator.DataDrivenSignalOperator
public import ALO.Estimator.SignalAdaptiveWeightBounds
public import ALO.Estimator.SignalALOGlobalEnvelope

/-! # Unconditional weight and mean-field bounds for the actual data-only fit -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)

local notation "Q" => dataDrivenSignalOperator R α hα hR T s
local notation "A" => signalAdaptiveConstructedOperator R α hα hR T s
local notation "v" => signalAdaptiveScore R α hα hR T s
local notation "d" => signalAdaptiveCurvature R α hα hR T s
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)

omit [DecidableEq ι] [MeasurableSpace V] [BorelSpace V] in
theorem signalAdaptive_curvature_bounds (X : ι → V) (i : ι) :
    0 ≤ d X i ∧ d X i ≤ 1 :=
  loss_curvature_mem_Icc_of_lipschitz_score (convexOn_boundedScoreLoss _)
    (hasDerivAt_boundedScoreLoss _) (lipschitzWith_boundedScore _) _

omit [DecidableEq ι] in
theorem dataDrivenSignalOperator_control (X : ι → V) :
    HasRationalALOControl X (d X) (Q X) α := by
  have hd := signalAdaptive_curvature_bounds R α hα hR T s X
  have hq := dataDrivenALOOperator_spec R α hα hR (signalAdaptiveDual R α hα hR T s X)
    (lossCurvature X (d X)).toContinuousLinearMap
    (lossCurvature_isSymmetric _ _) (lossCurvature_nonneg _ _ (fun i => (hd i).1))
  refine ⟨hq.2.2.1, fun i => ⟨hq.2.1 (X i), ?_⟩⟩
  have hden := dataDrivenALOOperator_denominator (ContinuousLinearEquiv.refl ℝ V)
    R α α hα hα hR hR (signalAdaptiveDual R α hα hR T s X) X (d X) (fun i => (hd i).1) i
  simpa [dataDrivenSignalOperator, whitenRow, ContinuousLinearMap.adjoint_id] using hden

theorem ae_constructedSignalOperator_control (hs : Measurable s) (hmin : IsMinOn R Set.univ 0) :
    ∀ᵐ X ∂γ, HasRationalALOControl X (d X) (A X) α := by
  let M := constructedSignalAdaptiveMeanFieldModel R α hα hR T s hs hmin
  filter_upwards [M.operator_spec, model_operator_leverage_nonneg α T M,
    ae_signalAdaptive_denominator R α hα hR T s hs] with X hX hp hden
  exact ⟨hX.2.1, fun i => ⟨hp (X i), hden i⟩⟩

/-- The comparison is under the full Gaussian design law, with all model
derivative, rank and denominator hypotheses discharged. -/
theorem dataDrivenSignal_weights_unconditional
    (hs : Measurable s) (hmin : IsMinOn R Set.univ 0)
    (hT : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let e := fun X => ∑ i, (v X i *
      (rationalALOWeight X (d X) (Q X) i - rationalALOWeight X (d X) (A X) i)) ^ 2
    Integrable e γ ∧ (∫ X, e X ∂γ) ≤ gaussianRankWeightConstant 4 μ δ := by
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  apply gaussian_rationalALOWeight_comparison_unconditional γ id d v Q A measurable_id
    (measurable_signalAdaptiveCurvature R α hα hR T s hs)
    (measurable_signalAdaptiveScore R α hα hR T s hs)
    (measurable_dataDrivenSignalOperator R α hα hR T s hs)
    (measurable_signalAdaptiveConstructedOperator R α hα hR T s hs)
    (by simp) α μ δ hα hμ hδ hn hscale hdim
    (signalAdaptive_curvature_bounds R α hα hR T s)
    (fun X i => abs_boundedScore_le_one _ _)
    (Filter.Eventually.of_forall (dataDrivenSignalOperator_control R α hα hR T s))
    (ae_constructedSignalOperator_control R α hα hR T s hs hmin) 4
  filter_upwards [ae_dataDrivenSignalOperator_rank R α hα hR T s hs] with X hX hv
  exact (hX hv).trans (by omega)

omit [Fintype ι] [DecidableEq ι] in
private theorem measurable_signalOperatorTrace
    (B : (ι → V) → V →L[ℝ] V) (hB : Measurable B) :
    Measurable (fun X => LinearMap.trace ℝ V (B X).toLinearMap) := by
  simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
  exact Finset.measurable_sum _ fun j _ =>
    measurable_const.inner (hB.apply_continuousLinearMap _)

/-- Actual mean-field prediction and test bounds for the data-only operator.
The total correction cost is `64 n / α²`; no event indicator occurs. -/
theorem dataDrivenSignal_meanField_unconditional
    (hs : Measurable s) (hmin : IsMinOn R Set.univ 0)
    (hT : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    {Y : Type*} [MeasurableSpace Y]
    (y : (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun X => y X i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let p := signalAdaptiveMeanFieldPrediction R α hα hR T s Q
    let l := fun X i => ⟪X i, signalAdaptiveLOO R α hα hR T s i X⟫
    let C := 2 * (Fintype.card ι * (8 * α⁻¹) ^ 2) + 2 * empiricalMeanFieldConstant μ δ
    (Integrable (fun X => ∑ i, (p X i - l X i) ^ 2) γ ∧
      (∫ X, ∑ i, (p X i - l X i) ^ 2 ∂γ) ≤ C) ∧
    (Integrable (fun X => |(∑ i, (g (p X i) (y X i) - g (l X i) (y X i))) /
      Fintype.card ι|) γ ∧
      (∫ X, |(∑ i, (g (p X i) (y X i) - g (l X i) (y X i))) /
        Fintype.card ι| ∂γ) ≤ Real.sqrt C *
        Real.sqrt (3 + 9 * (2 * meanFieldPredictionMomentConstant μ δ +
          2 * empiricalMeanFieldConstant μ δ) + 6 * C) / Real.sqrt (Fintype.card ι)) := by
  let M := constructedSignalAdaptiveMeanFieldModel R α hα hR T s hs hmin
  have hE := signalAdaptiveConstructed_meanField_error_bound R α hα hR T s hs hmin hT
    μ δ hμ hδ hscale hdim
  have hM := M.prediction_moment hα μ δ hμ hscale hdim
  have htrace : ∀ᵐ X ∂γ, (∑ i, (v X i *
      (LinearMap.trace ℝ V (A X).toLinearMap - LinearMap.trace ℝ V (Q X).toLinearMap)) ^ 2) ≤
        Fintype.card ι * (8 * α⁻¹) ^ 2 := by
    filter_upwards [ae_dataDrivenSignalOperator_rank R α hα hR T s hs,
      ae_constructedSignalOperator_control R α hα hR T s hs hmin] with X hX hA
    have hh := sum_score_trace_difference_sq_le_of_finiteRank (v X)
      (fun i => abs_boundedScore_le_one _ _) (Q X) (A X) 4 α hα
      (dataDrivenSignalOperator_control R α hα hR T s X).1 hA.1
      (fun hv => (hX hv).trans (by omega))
    have he (i) : (v X i * (LinearMap.trace ℝ V (A X).toLinearMap -
        LinearMap.trace ℝ V (Q X).toLinearMap)) ^ 2 =
        (v X i * (LinearMap.trace ℝ V (Q X).toLinearMap -
        LinearMap.trace ℝ V (A X).toLinearMap)) ^ 2 := by ring
    simpa only [he, Nat.cast_ofNat, mul_add, mul_one, show (2 : ℝ) * 4 = 8 by norm_num] using hh
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  exact unconditional_meanField_bound_of_trace_comparison γ
    (fun X i => ⟪X i, signalAdaptiveEstimator R α hα hR T s X⟫) v
    (fun X i => ⟪X i, signalAdaptiveLOO R α hα hR T s i X⟫)
    (fun X => LinearMap.trace ℝ V (Q X).toLinearMap)
    (fun X => LinearMap.trace ℝ V (A X).toLinearMap) y g
    (fun i => (measurable_pi_apply i).inner (measurable_signalAdaptiveEstimator R α hα hR T s hs))
    (measurable_signalAdaptiveScore R α hα hR T s hs)
    (fun i => (measurable_pi_apply i).inner (measurable_signalAdaptiveLOO R α hα hR T s hs i))
    (measurable_signalOperatorTrace Q (measurable_dataDrivenSignalOperator R α hα hR T s hs))
    (measurable_signalOperatorTrace A (measurable_signalAdaptiveConstructedOperator R α hα hR T s hs))
    hy hgm hg (Fintype.card ι * (8 * α⁻¹) ^ 2) (empiricalMeanFieldConstant μ δ)
    (meanFieldPredictionMomentConstant μ δ) (meanFieldPredictionMomentConstant_nonneg μ δ)
    htrace hE.1 hE.2 hM.1 hM.2 hn

end ALO


==> anc/lean_alo/ALO/Estimator/DataDrivenSingleIndex.lean <==
module

public import ALO.Estimator.DataDrivenCovarianceBounds
public import ALO.Estimator.SingleIndexALO

/-! # Data-driven single-index endpoints with general covariance -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {U Y V ι : Type*} [MeasurableSpace U] [MeasurableSpace Y]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (β : V) (link : ι → U × ℝ → Y) (hf : ∀ i, Measurable (link i))
  (score : Y → ℝ → ℝ) (hm : ∀ y, Monotone (score y))
  (hlip : ∀ y, LipschitzWith 1 (score y)) (hb : ∀ y t, |score y t| ≤ 1)
  (hs : ∀ t, Measurable (fun y => score y t))
  (ν : Measure U) [IsProbabilityMeasure ν]
  (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
  (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))

include hf hs hgm hg in
/-- General-penalty rational ALO without an event indicator: integrable
total squared error bounded independently of dimension, and a test-function
rate of order `n⁻¹ᐟ²` under the original covariance/noise law. -/
theorem singleIndex_dataDriven_ALO_unconditional
    (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let T := singleIndexFreeSpace S β
    let s := singleIndexScores S β link score hm hlip hb
    let A := fun u => covarianceDataDrivenSignalOperator S R α hα hRS T (s u)
    let err := parametricCovarianceSignalALOError S R a ha hR T s A
    let test := parametricCovarianceSignalALOTestError S R a ha hR T s A (singleIndexResponse β link) g
    (Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenSignalALOConstant μ δ) ∧
    (Integrable test (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, test q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenTestRate (Fintype.card ι) (dataDrivenSignalALOConstant μ δ) μ δ) := by
  exact dataDrivenCovariance_ALO_unconditional S R a α ha hα hR hRS
    (singleIndexFreeSpace S β) (singleIndexScores S β link score hm hlip hb)
    (measurable_singleIndexScores S β link score hm hlip hb hf hs) ν hmin
    (singleIndexFreeSpace_codim_le_one S β) μ δ hμ hδ hscale hdim
    (singleIndexResponse β link) (measurable_singleIndexResponse β link hf) g hgm hg

include hf hs hgm hg in
/-- Mean field for the same observed-data selection, with correction
tr(A_data Sigma) and the full independent-noise/covariance law. -/
theorem singleIndex_dataDriven_meanField_unconditional
    (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let T := singleIndexFreeSpace S β
    let s := singleIndexScores S β link score hm hlip hb
    let A := fun u => covarianceDataDrivenSignalOperator S R α hα hRS T (s u)
    let err := parametricCovarianceSignalError S R a ha hR T s A
    let test := parametricCovarianceSignalTestError S R a ha hR T s A (singleIndexResponse β link) g
    (Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤
        (2 * (Fintype.card ι * (8 * α⁻¹) ^ 2) + 2 * empiricalMeanFieldConstant μ δ)) ∧
    (Integrable test (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, test q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenTestRate (Fintype.card ι) ((2 * (Fintype.card ι * (8 * α⁻¹) ^ 2) + 2 * empiricalMeanFieldConstant μ δ)) μ δ) := by
  exact dataDrivenCovariance_meanField_unconditional S R a α ha hα hR hRS
    (singleIndexFreeSpace S β) (singleIndexScores S β link score hm hlip hb)
    (measurable_singleIndexScores S β link score hm hlip hb hf hs) ν hmin
    (singleIndexFreeSpace_codim_le_one S β) μ δ hμ hδ hscale hdim
    (singleIndexResponse β link) (measurable_singleIndexResponse β link hf) g hgm hg

omit [MeasurableSpace U] [MeasurableSpace Y] [DecidableEq ι] [BorelSpace V] in
/-- At the realized responses, the operator is exactly the selection from
an ordinary observed-data empirical fit, its score vector and loss Gram.
The right-hand construction receives neither covariance nor latent noise. -/
theorem singleIndex_observedDataDrivenOperator_eq_original_loss
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (loss : Y → ℝ → ℝ) (hc : ∀ y, ConvexOn ℝ Set.univ (loss y))
    (hd : ∀ y t, HasDerivAt (loss y) (score y t) t)
    (u : U) (X : ι → V) :
    let y := singleIndexResponse β link (u, X)
    let b := empiricalDesignEstimator R a ha hR 0 (fun i => loss (y i)) (fun i => hc (y i)) X
    observedDataDrivenSignalOperator S R a ha hR (singleIndexFreeSpace S β)
      (singleIndexScores S β link score hm hlip hb u) X =
      dataDrivenALOOperator R (∑ i, -score (y i) ⟪X i, b⟫ • X i)
        (lossCurvature X (fun i => deriv (score (y i)) ⟪X i, b⟫)).toContinuousLinearMap := by
  have he (i : ι) : boundedScore
      (singleIndexScores S β link score hm hlip hb u
        (signalDesignPart (singleIndexFreeSpace S β) (fun j => whitenRow S (X j))) i) =
      score (singleIndexResponse β link (u, X) i) :=
    funext (singleIndexScores_selected S β link score hm hlip hb u X i)
  unfold observedDataDrivenSignalOperator covarianceSignalCurvature
  simp only [he, singleIndex_covarianceEstimator_eq_original_loss S β link score hm hlip hb
    R a ha hR loss hc hd u X]

end ALO


==> anc/lean_alo/ALO/Estimator/DataDrivenSmoothRecovery.lean <==
module

public import ALO.Estimator.DataDrivenOperatorComparison
public import ALO.Estimator.SmoothEmpiricalOperator

/-! # Exact recovery of the prescribed smooth inverse

Use the penalty's own gradient graph, whose derivative is surjective.
No derivative or nonresonance assumption on the empirical design map is needed.
-/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {E V : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V]

/-- A surjective subgradient jet identifies the selected operator exactly. -/
theorem dataDrivenALOOperator_eq_of_surjective_jet
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (b q : E → V) (hgraph : ∀ η, IsSubgradient R (b η) (q η))
    (θ : E) (B C : E →L[ℝ] V) (hb : HasFDerivAt b B θ) (hq : HasFDerivAt q C θ)
    (hC : Function.Surjective C)
    (M A : V →L[ℝ] V) (hMsym : M.toLinearMap.IsSymmetric)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) (hA : ∀ η, A (C η + M (B η)) = B η) :
    dataDrivenALOOperator R (q θ) M = A := by
  have hr := dataDrivenALOOperator_difference_rank R a ha hR b q hgraph θ B C hb hq
    M A hMsym hM hA 0 (by rw [LinearMap.range_eq_top.mpr hC]; simp)
  have hz : LinearMap.range (dataDrivenALOOperator R (q θ) M - A).toLinearMap = ⊥ :=
    Submodule.finrank_eq_zero.mp (by simpa using hr)
  have he := LinearMap.range_eq_bot.mp hz
  apply sub_eq_zero.mp
  exact ContinuousLinearMap.coe_injective he

/-- Every observed subgradient of a C² strongly convex penalty gives the
ordinary inverse Hessian plus loss curvature, at every sample. -/
theorem dataDrivenALOOperator_eq_smooth_inverse
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (hR2 : ContDiff ℝ 2 R) (b q : V) (hq : IsSubgradient R b q)
    (M : V →L[ℝ] V) (hMsym : M.toLinearMap.IsSymmetric)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) :
    dataDrivenALOOperator R q M = (penaltyHessian R b + M).inverse := by
  have hqg := hq.eq_of_hasFDerivAt (hasFDerivAt_penalty R hR2 b)
  rw [hqg]
  have hH := (penaltyHessian_spec R a ha hR hR2 b).2
  have hK : IsCoercive (penaltyHessian R b + M).toLinearMap a := by
    intro z
    change a * ‖z‖ ^ 2 ≤ ⟪z, penaltyHessian R b z + M z⟫
    rw [inner_add_right]
    exact (hH z).trans (le_add_of_nonneg_right (hM z))
  apply dataDrivenALOOperator_eq_of_surjective_jet R a ha hR id (gradient R)
    (fun z => isSubgradient_of_hasFDerivAt (hR.strictConvexOn ha).convexOn
      (hasFDerivAt_penalty R hR2 z)) b (ContinuousLinearMap.id ℝ V)
    (penaltyHessian R b) (hasFDerivAt_id b) (hasFDerivAt_penaltyGradient R hR2 b)
    (LinearMap.surjective_of_injective (hH.injective ha)) M _ hMsym hM
  intro z
  rw [inverse_eq_coerciveInverseL _ a ha hK]
  exact coerciveInverse_apply _ a ha hK z

/-- The actual empirical operator equals the previously prescribed smooth
matrix. Loss scores need only have nonnegative curvature at the fitted point. -/
theorem dataDrivenALOOperator_eq_smoothEmpiricalALOOperator
    {ι : Type*} [Fintype ι]
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (hR2 : ContDiff ℝ 2 R) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t) (X : ι → V) :
    let b := empiricalDesignEstimator R a ha hR c loss hc X
    let d := fun i => deriv (slope i) ⟪X i, b - c⟫
    dataDrivenALOOperator R (∑ i, -slope i ⟪X i, b - c⟫ • X i)
      (lossCurvature X d).toContinuousLinearMap =
        smoothEmpiricalALOOperator R a ha hR c loss slope hc X := by
  apply dataDrivenALOOperator_eq_smooth_inverse R a ha hR hR2
  · simpa only [empiricalDesignEstimator, empiricalEstimator, empiricalGradient, neg_smul,
      Finset.sum_neg_distrib] using
      empiricalEstimator_isSubgradient R a ha hR (fun i (X : ι → V) => X i)
        c loss slope hc hl X
  · exact lossCurvature_isSymmetric _ _
  · exact lossCurvature_nonneg _ _ (fun i => loss_curvature_nonneg (hc i) (hl i) _)

end ALO


==> anc/lean_alo/ALO/Estimator/DataDrivenStatisticalTransfer.lean <==
module

public import ALO.Estimator.GaussianFiniteRankALOTransfer

/-! # Unconditional statistical replacement by the data-only operator

The old model supplies its differentiated primal-dual graph, forcing
codimension and already proved prediction/moment estimates. This module
discharges the new operator's selection, geometry, rank and weight
comparison obligations. Instantiating the old-model interface for the
named regression and single-index endpoints is a separate assembly step.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {E V : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

/-- The model information used by the replacement theorem. It is a
differentiated subgradient graph and forcing equation, not a matrix
closeness or a statistical-transfer assumption. -/
@[expose] def HasPenaltyModelJet
    (R : V → ℝ) (q₀ : V) (M Aold : V →L[ℝ] V) (k : ℕ) : Prop :=
  ∃ (b q : E → V) (θ : E) (B C : E →L[ℝ] V),
    (∀ η, IsSubgradient R (b η) (q η)) ∧ q θ = q₀ ∧
    HasFDerivAt b B θ ∧ HasFDerivAt q C θ ∧
    (∀ η, Aold (C η + M (B η)) = B η) ∧
    Module.finrank ℝ V ≤ Module.finrank ℝ (LinearMap.range C.toLinearMap) + k

variable {Ω ι : Type*} [MeasurableSpace Ω] [Fintype ι]
  [MeasurableSpace V] [BorelSpace V]
  (ν : Measure Ω) [IsProbabilityMeasure ν]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
  (q₀ : Ω → V) (X : Ω → ι → V) (d v : Ω → ι → ℝ)
  (Aold : Ω → V →L[ℝ] V)
  (hqm : Measurable q₀) (hXm : Measurable X)
  (hdm : ∀ i, Measurable (fun ω => d ω i))
  (hvm : ∀ i, Measurable (fun ω => v ω i))
  (hAm : Measurable Aold)
  (hd : ∀ ω i, 0 ≤ d ω i ∧ d ω i ≤ 1)
  (hv : ∀ ω i, |v ω i| ≤ 1)
  (hOldControl : ∀ᵐ ω ∂ν,
    HasRationalALOControl (fun i => whitenRow S (X ω i)) (d ω) (whitenOperator S (Aold ω)) α)
  (k : ℕ)
  (hjet : ∀ᵐ ω ∂ν, (∃ i, v ω i ≠ 0) →
    HasPenaltyModelJet (E := E) R (q₀ ω)
      (lossCurvature (X ω) (d ω)).toContinuousLinearMap (Aold ω) k)

local notation "Anew" => fun ω =>
  dataDrivenALOOperator R (q₀ ω) (LinearMap.toContinuousLinearMap (lossCurvature (X ω) (d ω)))
local notation "Z" => fun ω i => whitenRow S (X ω i)
local notation "Wnew" => fun ω i => rationalALOWeight (X ω) (d ω) (Anew ω) i
local notation "Wold" => fun ω i => rationalALOWeight (X ω) (d ω) (Aold ω) i

include hqm hXm hdm in
theorem measurable_dataDriven_sampleOperator : Measurable Anew :=
  (measurable_dataDrivenALOOperator R).comp
    (hqm.prodMk (measurable_lossCurvature_operator X d
      (fun i => (measurable_pi_apply i).comp hXm) hdm))

include ha hα hR hRS hd in
omit [MeasurableSpace Ω] in
/-- All control hypotheses for the new operator are proved pointwise. -/
theorem dataDriven_sampleOperator_control (ω : Ω) :
    HasRationalALOControl (Z ω) (d ω) (whitenOperator S (Anew ω)) α := by
  refine ⟨norm_whiten_dataDrivenALOOperator_le S R a α ha hα hR hRS (q₀ ω)
    (lossCurvature (X ω) (d ω)).toContinuousLinearMap
    (lossCurvature_isSymmetric _ _) (lossCurvature_nonneg _ _ (fun i => (hd ω i).1)), ?_⟩
  intro i
  have hlev : ⟪Z ω i, whitenOperator S (Anew ω) (Z ω i)⟫ = ⟪X ω i, Anew ω (X ω i)⟫ := by
    simpa only [covarianceRow_whitenRow] using
      whitenOperator_inner S (Anew ω) (Z ω i) (Z ω i)
  have hp := (dataDrivenALOOperator_spec R a ha hR (q₀ ω)
    (lossCurvature (X ω) (d ω)).toContinuousLinearMap
    (lossCurvature_isSymmetric _ _) (lossCurvature_nonneg _ _ (fun i => (hd ω i).1))).2.1 (X ω i)
  have hden := dataDrivenALOOperator_denominator S R a α ha hα hR hRS (q₀ ω)
    (X ω) (d ω) (fun i => (hd ω i).1) i
  rw [hlev]
  exact ⟨hp, hden⟩

include ha hR hd hjet in
omit [IsProbabilityMeasure ν] in
/-- The old-model derivative interface implies the required rank estimate
for the constructed data-only operator. -/
theorem ae_dataDriven_sampleOperator_rank :
    ∀ᵐ ω ∂ν, (∃ i, v ω i ≠ 0) →
      Module.finrank ℝ (LinearMap.range
        (whitenOperator S (Anew ω) - whitenOperator S (Aold ω)).toLinearMap) ≤ 2 * k := by
  filter_upwards [hjet] with ω hω hscore
  obtain ⟨b, q, θ, B, C, hgraph, heq, hb, hq, hOld, hcodim⟩ := hω hscore
  have hh := dataDrivenALOOperator_whitened_difference_rank S R a ha hR
    b q hgraph θ B C hb hq (lossCurvature (X ω) (d ω)).toContinuousLinearMap
    (Aold ω) (lossCurvature_isSymmetric _ _)
    (lossCurvature_nonneg _ _ (fun i => (hd ω i).1)) hOld k hcodim
  change q θ = q₀ ω at heq
  rw [heq] at hh
  exact hh

include ha hα hR hRS hqm hXm hdm hvm hAm hd hv hOldControl hjet in
/-- Actual data-driven rational weights are close in unconditional mean
square. The only model-specific premises concern the old operator. -/
theorem dataDriven_weight_comparison_unconditional
    (hlaw : ν.map Z = ambientDesignGaussian)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hn : 0 < Fintype.card ι) (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable (fun ω => ∑ i, (v ω i * (Wnew ω i - Wold ω i)) ^ 2) ν ∧
      (∫ ω, ∑ i, (v ω i * (Wnew ω i - Wold ω i)) ^ 2 ∂ν) ≤
        gaussianRankWeightConstant (2 * k) μ δ := by
  have hnm := measurable_dataDriven_sampleOperator R q₀ X d hqm hXm hdm
  have hw : Continuous (fun A : V →L[ℝ] V => whitenOperator S A) := by
    unfold whitenOperator
    fun_prop
  have hZm : Measurable Z := (measurable_whitenRows S).comp hXm
  have hb := gaussian_rationalALOWeight_comparison_unconditional ν Z d v
    (fun ω => whitenOperator S (Anew ω)) (fun ω => whitenOperator S (Aold ω))
    hZm hdm hvm (hw.measurable.comp hnm) (hw.measurable.comp hAm) hlaw
    α μ δ hα hμ hδ hn hscale hdim hd hv
    (Filter.Eventually.of_forall (dataDriven_sampleOperator_control S R a α ha hα hR hRS q₀ X d hd))
    hOldControl (2 * k)
    (ae_dataDriven_sampleOperator_rank ν S R a ha hR q₀ X d v Aold hd k hjet)
  simpa only [rationalALOWeight_whiten] using hb

include ha hα hR hRS hd hv hOldControl hjet in
omit [IsProbabilityMeasure ν] in
/-- Mean-field replacement costs a uniformly bounded trace-correction
energy, without any row event or conditioning on the estimator. -/
theorem ae_dataDriven_meanField_comparison :
    ∀ᵐ ω ∂ν, (∑ i, (v ω i *
      (LinearMap.trace ℝ V ((Anew ω).comp (designCovariance S)).toLinearMap -
        LinearMap.trace ℝ V ((Aold ω).comp (designCovariance S)).toLinearMap)) ^ 2) ≤
      Fintype.card ι * (4 * (k : ℝ) * α⁻¹) ^ 2 := by
  filter_upwards [hjet, hOldControl] with ω hω hOld
  exact dataDrivenALOOperator_meanField_comparison S R a α ha hα hR hRS (q₀ ω)
    (lossCurvature (X ω) (d ω)).toContinuousLinearMap (Aold ω)
    (lossCurvature_isSymmetric _ _) (lossCurvature_nonneg _ _ (fun i => (hd ω i).1))
    hOld.1 (v ω) (hv ω) k hω

include hXm hdm in
omit [Fintype ι] in
private theorem measurable_sampleWeight (B : Ω → V →L[ℝ] V) (hB : Measurable B) (i : ι) :
    Measurable (fun ω => rationalALOWeight (X ω) (d ω) (B ω) i) := by
  have hXi := (measurable_pi_apply i).comp hXm
  have happly : Measurable (fun ω => B ω (X ω i)) :=
    (show Continuous (fun p : (V →L[ℝ] V) × V => p.1 p.2) by fun_prop).measurable.comp
      (hB.prodMk hXi)
  have hh : Measurable (fun ω => ⟪X ω i, B ω (X ω i)⟫) := hXi.inner happly
  exact hh.div (measurable_const.sub ((hdm i).mul hh))

variable {Y : Type*} [MeasurableSpace Y]

include ha hα hR hRS hqm hXm hdm hvm hAm hd hv hOldControl hjet in
/-- Unconditional ALO--LOO prediction and test bounds for the constructed
data-only operator. The old ALO and mean-field estimates are supplied by
the model theorem; the new weight comparison is proved here. -/
theorem dataDriven_ALO_unconditional_of_model
    (hlaw : ν.map Z = ambientDesignGaussian)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hn : 0 < Fintype.card ι) (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (t l m : Ω → ι → ℝ) (y : Ω → ι → Y) (g : ℝ → Y → ℝ)
    (ht : ∀ i, Measurable (fun ω => t ω i))
    (hl : ∀ i, Measurable (fun ω => l ω i))
    (hy : ∀ i, Measurable (fun ω => y ω i))
    (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))
    (Cold D H : ℝ) (hD : 0 ≤ D) (hH : 0 ≤ H)
    (hOld : Integrable (fun ω => ∑ i, (t ω i + v ω i * Wold ω i - l ω i) ^ 2) ν)
    (hOldb : (∫ ω, ∑ i, (t ω i + v ω i * Wold ω i - l ω i) ^ 2 ∂ν) ≤ Cold)
    (hE : Integrable (fun ω => ∑ i, (m ω i - l ω i) ^ 2) ν)
    (hEb : (∫ ω, ∑ i, (m ω i - l ω i) ^ 2 ∂ν) ≤ D)
    (hM : Integrable (fun ω => ∑ i, m ω i ^ 2) ν)
    (hMb : (∫ ω, ∑ i, m ω i ^ 2 ∂ν) ≤ Fintype.card ι * H) :
    let p := fun ω i => t ω i + v ω i * Wnew ω i
    let C := 2 * gaussianRankWeightConstant (2 * k) μ δ + 2 * Cold
    (Integrable (fun ω => ∑ i, (p ω i - l ω i) ^ 2) ν ∧
      (∫ ω, ∑ i, (p ω i - l ω i) ^ 2 ∂ν) ≤ C) ∧
    (Integrable (fun ω => |(∑ i, (g (p ω i) (y ω i) - g (l ω i) (y ω i))) /
      Fintype.card ι|) ν ∧
      (∫ ω, |(∑ i, (g (p ω i) (y ω i) - g (l ω i) (y ω i))) /
        Fintype.card ι| ∂ν) ≤
        Real.sqrt C * Real.sqrt (3 + 9 * (2 * H + 2 * D) + 6 * C) /
          Real.sqrt (Fintype.card ι)) := by
  have hW := dataDriven_weight_comparison_unconditional ν S R a α ha hα hR hRS
    q₀ X d v Aold hqm hXm hdm hvm hAm hd hv hOldControl k hjet
    hlaw μ δ hμ hδ hn hscale hdim
  have he : (fun ω => ∑ i, (v ω i * (Wold ω i - Wnew ω i)) ^ 2) =
      (fun ω => ∑ i, (v ω i * (Wnew ω i - Wold ω i)) ^ 2) := by
    funext ω
    apply Finset.sum_congr rfl
    intro i _
    ring
  have hnm := measurable_dataDriven_sampleOperator R q₀ X d hqm hXm hdm
  exact unconditional_ALO_bound_of_score_weight_comparison ν t v Wnew Wold l m y g ht hvm
    (measurable_sampleWeight X d hXm hdm Anew hnm) hl hy hgm hg
    (gaussianRankWeightConstant (2 * k) μ δ) Cold D H hD hH
    (he.symm ▸ hW.1) (he.symm ▸ hW.2) hOld hOldb hE hEb hM hMb hn

private theorem measurable_covarianceTrace
    (B : Ω → V →L[ℝ] V) (hB : Measurable B) :
    Measurable (fun ω => LinearMap.trace ℝ V ((B ω).comp (designCovariance S)).toLinearMap) := by
  simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
  exact Finset.measurable_sum _ fun j _ =>
    measurable_const.inner (hB.apply_continuousLinearMap _)

include ha hα hR hRS hqm hXm hdm hvm hAm hd hv hOldControl hjet in
/-- The same data-only operator can replace the old operator in the
unconditional mean-field predictor, with its covariance trace. -/
theorem dataDriven_meanField_unconditional_of_model
    (t l : Ω → ι → ℝ) (y : Ω → ι → Y) (g : ℝ → Y → ℝ)
    (ht : ∀ i, Measurable (fun ω => t ω i))
    (hl : ∀ i, Measurable (fun ω => l ω i))
    (hy : ∀ i, Measurable (fun ω => y ω i))
    (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))
    (Cold H : ℝ) (hH : 0 ≤ H) (hn : 0 < Fintype.card ι)
    (hOld : Integrable (fun ω => ∑ i, (t ω i + v ω i *
      LinearMap.trace ℝ V ((Aold ω).comp (designCovariance S)).toLinearMap - l ω i) ^ 2) ν)
    (hOldb : (∫ ω, ∑ i, (t ω i + v ω i *
      LinearMap.trace ℝ V ((Aold ω).comp (designCovariance S)).toLinearMap - l ω i) ^ 2 ∂ν) ≤ Cold)
    (hM : Integrable (fun ω => ∑ i, (t ω i + v ω i *
      LinearMap.trace ℝ V ((Aold ω).comp (designCovariance S)).toLinearMap) ^ 2) ν)
    (hMb : (∫ ω, ∑ i, (t ω i + v ω i *
      LinearMap.trace ℝ V ((Aold ω).comp (designCovariance S)).toLinearMap) ^ 2 ∂ν) ≤
        Fintype.card ι * H) :
    let p := fun ω i => t ω i + v ω i *
      LinearMap.trace ℝ V ((Anew ω).comp (designCovariance S)).toLinearMap
    let C := 2 * (Fintype.card ι * (4 * (k : ℝ) * α⁻¹) ^ 2) + 2 * Cold
    (Integrable (fun ω => ∑ i, (p ω i - l ω i) ^ 2) ν ∧
      (∫ ω, ∑ i, (p ω i - l ω i) ^ 2 ∂ν) ≤ C) ∧
    (Integrable (fun ω => |(∑ i, (g (p ω i) (y ω i) - g (l ω i) (y ω i))) /
      Fintype.card ι|) ν ∧
      (∫ ω, |(∑ i, (g (p ω i) (y ω i) - g (l ω i) (y ω i))) /
        Fintype.card ι| ∂ν) ≤ Real.sqrt C *
        Real.sqrt (3 + 9 * (2 * H + 2 * Cold) + 6 * C) / Real.sqrt (Fintype.card ι)) := by
  let τnew := fun ω => LinearMap.trace ℝ V ((Anew ω).comp (designCovariance S)).toLinearMap
  let τold := fun ω => LinearMap.trace ℝ V ((Aold ω).comp (designCovariance S)).toLinearMap
  have hnmeas := measurable_dataDriven_sampleOperator R q₀ X d hqm hXm hdm
  have hδ : ∀ᵐ ω ∂ν, (∑ i, (v ω i * (τold ω - τnew ω)) ^ 2) ≤
      Fintype.card ι * (4 * (k : ℝ) * α⁻¹) ^ 2 := by
    filter_upwards [ae_dataDriven_meanField_comparison ν S R a α ha hα hR hRS
      q₀ X d v Aold hd hv hOldControl k hjet] with ω hω
    convert hω using 1
    apply Finset.sum_congr rfl
    intro i _
    dsimp only [τnew, τold]
    ring
  exact unconditional_meanField_bound_of_trace_comparison ν t v l τnew τold y g
    ht hvm hl (measurable_covarianceTrace S Anew hnmeas) (measurable_covarianceTrace S Aold hAm)
    hy hgm hg (Fintype.card ι * (4 * (k : ℝ) * α⁻¹) ^ 2) Cold H hH
    hδ hOld hOldb hM hMb hn

end ALO


==> anc/lean_alo/ALO/Estimator/DegenerateEmpiricalOperator.lean <==
module

public import ALO.MeasureTheory.DerivativeLevelSet
public import ALO.Estimator.EmpiricalRegularRemainder

/-! # Vanishing of the empirical ALO operator on degenerate events -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

section Factor
variable {F V : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- The unique symmetric factor of a zero derivative is zero, regardless
of the forcing map. -/
theorem symmetricFactor_zero_derivative (L : F →L[ℝ] V) :
    symmetricFactor (0 : F →L[ℝ] V) L = 0 := by
  have h : IsSymmetricFactor (0 : F →L[ℝ] V) L (0 : V →L[ℝ] V) := by
    refine ⟨?_, by simp, ⟨0, by simp⟩⟩
    intro v w
    simp
  exact h.eq_symmetricFactor.symm

/-- The existing Borel empirical operator already vanishes wherever the
coefficient derivative vanishes; no new extension is introduced. -/
theorem measurableEmpiricalALOOperator_eq_zero_of_fderiv_eq_zero
    {ι : Type*} [Fintype ι] (x : ι → F → V) (b : F → V)
    (c : V) (slope : ι → ℝ → ℝ) (θ : F) (hb : fderiv ℝ b θ = 0) :
    measurableEmpiricalALOOperator x b c slope θ = 0 := by
  rw [measurableEmpiricalALOOperator, hb, symmetricFactor_zero_derivative]
end Factor

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)

local notation "b" => empiricalDesignEstimator R α hα hR c loss hc
local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "A" => measurableEmpiricalALOOperator (fun i (X : ι → V) => X i) b c slope

include hl in
/-- Zero fitted score forces the estimator to minimize the fixed penalty. -/
theorem empiricalDesignEstimator_isMinOn_of_zero_score (X : ι → V)
    (hv : scoreVector slope (Γ X).2.1 = 0) :
    IsMinOn R Set.univ (b X) := by
  have h := empiricalDesignEstimator_isSubgradient R α hα hR c loss slope hc hl X
  change IsSubgradient R (b X) (designAdjoint X (scoreVector slope (Γ X).2.1)) at h
  rw [hv] at h
  have h0 : IsSubgradient R (b X) 0 := by simpa [designAdjoint] using h
  intro z _
  change R (b X) ≤ R z
  simpa only [inner_zero_left, add_zero] using h0 z

variable [MeasurableSpace V] [BorelSpace V]
  (hs : ∀ i, ContDiff ℝ 1 (slope i))

include hl hs in
/-- Both nonregular events are contained in fixed estimator level sets:
zero coefficient offset gives `b=c`, and zero score gives the unique
penalty minimizer. Hence the coefficient derivative vanishes there almost
everywhere, even if either event has positive probability. -/
theorem ae_fderiv_empiricalDesignEstimator_eq_zero_of_not_regular
    (μ : Measure (ι → V)) [μ.IsAddHaarMeasure] :
    ∀ᵐ X ∂μ, Γ X ∉ fiberLiftRegularSet slope → fderiv ℝ b X = 0 := by
  have hb : Measurable b :=
    (locallyLipschitz_empiricalEstimator R α hα hR (fun i (X : ι → V) => X i)
      c loss slope hc hl (fun i => contDiff_apply ℝ (fun _ : ι => V) i) hs).continuous.measurable
  obtain ⟨b₀, hb₀, huniq⟩ := existsUnique_minimizer_of_strongConvex hα hR
  have hzero := ae_fderiv_eq_zero_on_levelSet μ b hb c
  have hmin := ae_fderiv_eq_zero_on_levelSet μ b hb b₀
  filter_upwards [hzero, hmin] with X hXzero hXmin
  intro hreg
  by_cases hh : (Γ X).1 = 0
  · exact hXzero (sub_eq_zero.mp hh)
  · have hv : coordinateDot (scoreVector slope (Γ X).2.1)
        (scoreVector slope (Γ X).2.1) = 0 := by
      by_contra hv
      exact hreg ⟨hh, hv⟩
    have hv0 : scoreVector slope (Γ X).2.1 = 0 := by
      have hz := (Finset.sum_mul_self_eq_zero_iff Finset.univ
        (scoreVector slope (Γ X).2.1)).mp hv
      funext i
      exact hz i (Finset.mem_univ i)
    exact hXmin (huniq _ (empiricalDesignEstimator_isMinOn_of_zero_score
      R α hα hR c loss slope hc hl X hv0))

include hl hs in
/-- The actual measurable empirical operator is zero almost everywhere on
the nonregular event under the original Gaussian design law. -/
theorem ae_empiricalALOOperator_eq_zero_of_not_regular :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
      Γ X ∉ fiberLiftRegularSet slope → A X = 0 := by
  have habs : (ambientDesignGaussian (ι := ι) (V := V)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  have h := (ae_fderiv_empiricalDesignEstimator_eq_zero_of_not_regular
    R α hα hR c loss slope hc hl hs ambientDesignHaar).filter_mono habs.ae_le
  filter_upwards [h] with X hX
  intro hreg
  exact measurableEmpiricalALOOperator_eq_zero_of_fderiv_eq_zero
    (fun i (X : ι → V) => X i) b c slope X (hX hreg)

include hl hs in
/-- Nonregular designs contribute zero to the empirical remainder almost
everywhere. This covers both degeneracies without conditioning on them. -/
theorem ae_empiricalRemainderSqSum_eq_zero_of_not_regular :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
      Γ X ∉ fiberLiftRegularSet slope →
        empiricalRemainderSqSum R α hα hR c loss slope hc X = 0 := by
  filter_upwards [ae_empiricalALOOperator_eq_zero_of_not_regular
    R α hα hR c loss slope hc hl hs] with X hX
  intro hreg
  simp only [empiricalRemainderSqSum, empiricalInverseRowRemainder, inverseRowRemainder,
    hX hreg]
  simp

end ALO


==> anc/lean_alo/ALO/Estimator/DegenerateSignalSlice.lean <==
module

public import ALO.Estimator.SignalAdaptiveMeanFieldModel
public import ALO.Estimator.DegenerateEmpiricalOperator

/-! # Vanishing on exceptional signal slices

The fitted coefficient may lie along the signal on a set of positive measure.
Locality of its free projection, together with symmetry and the realized
derivative range, forces the constructed slice operator to vanish there.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

section Algebra
variable {E V : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- A symmetric factor with its realized derivative range is zero if forcing
and derivative ranges lie in orthogonal subspaces. -/
theorem symmetric_factor_eq_zero_of_orthogonal_ranges
    (T : Submodule ℝ V) (B L : E →L[ℝ] V) (A : V →L[ℝ] V)
    (hA : A.toLinearMap.IsSymmetric) (he : ∀ e, B e = A (L e))
    (hr : LinearMap.range A.toLinearMap ≤ LinearMap.range B.toLinearMap)
    (hL : ∀ e, L e ∈ T) (hB : ∀ e, B e ∈ Tᗮ) : A = 0 := by
  have hAr (z : V) : A z ∈ Tᗮ := by
    obtain ⟨e, he⟩ := hr (LinearMap.mem_range_self _ z)
    change B e = A z at he
    rw [← he]
    exact hB e
  have hkill (z : V) (hz : z ∈ T) : A z = 0 := by
    apply ext_inner_right ℝ
    intro w
    rw [show ⟪A z, w⟫ = ⟪z, A w⟫ from hA z w, inner_zero_left]
    exact (Submodule.mem_orthogonal T (A w)).mp (hAr w) z hz
  ext z
  obtain ⟨e, he'⟩ := hr (LinearMap.mem_range_self _ z)
  change B e = A z at he'
  change A z = 0
  rw [← he', he]
  exact hkill (L e) (hL e)
end Algebra

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (H : ι → V) (s : ι → BoundedLipschitzScore)
local notation "b" => signalSliceEstimator R α hα hR T H s
local notation "A" => signalSliceOperator R α hα hR T H s

/-- A zero free fitted component forces the constructed operator to vanish
almost everywhere on each fixed signal slice, even if the full fit is nonzero. -/
theorem ae_signalSliceOperator_eq_zero_of_projected_coef_zero :
    ∀ᵐ Z ∂(ambientDesignGaussian (ι := ι) (V := T)),
      T.orthogonalProjectionOnto (b Z) = 0 → A Z = 0 := by
  have hb : Measurable b :=
    (continuous_signalSliceEstimator R α hα hR T).measurable.comp
      (f := fun Z : ι → T => ((s, H), Z))
      (measurable_const.prodMk measurable_id)
  have habs : (ambientDesignGaussian (ι := ι) (V := T)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  have hz := habs.ae_le (ae_fderiv_eq_zero_on_levelSet ambientDesignHaar
    (fun Z => T.orthogonalProjectionOnto (b Z))
    (T.orthogonalProjectionOnto.continuous.measurable.comp hb) 0)
  filter_upwards [hz, ae_signalSliceOperator_spec R α hα hR T H s] with Z hz hA hzero
  let B := fderiv ℝ b Z
  let L := signalSliceForcing R α hα hR T H s Z
  have hcomp : T.orthogonalProjectionOnto.comp B = 0 := by
    have hd := (T.orthogonalProjectionOnto.hasFDerivAt.comp Z hA.1).fderiv
    exact hd.symm.trans (hz hzero)
  refine symmetric_factor_eq_zero_of_orthogonal_ranges T B L (A Z) hA.2.1
    ?_ hA.2.2.2.2.2.2.1.le ?_ ?_
  · intro E
    dsimp only [B, L, signalSliceForcing]
    simpa only [signalSliceForcing, (hasFDerivAt_signalSliceRow _ _ _ _).fderiv] using
      hA.2.2.2.2.1 E
  · intro E
    have horth : b Z ∈ Tᗮ := (T.orthogonalProjectionOnto_eq_zero_iff).mp hzero
    have hi (i : ι) : ⟪b Z, (E i : V)⟫ = 0 :=
      (Submodule.mem_orthogonal' T (b Z)).mp horth (E i) (E i).property
    change signalSliceForcing R α hα hR T H s Z E ∈ T
    simp only [signalSliceForcing, lossForcing, sum_apply, sub_apply, smul_apply,
      ContinuousLinearMap.smulRight_apply, ContinuousLinearMap.comp_apply,
      innerSL_apply_apply, ContinuousLinearMap.proj_apply, sub_zero, smul_eq_mul]
    apply Submodule.sum_mem T
    intro i _
    change -boundedScore (s i) ⟪signalSliceDesign T H Z i, b Z⟫ • (E i : V) -
      (deriv (boundedScore (s i)) ⟪signalSliceDesign T H Z i, b Z⟫ * ⟪b Z, (E i : V)⟫) •
        signalSliceDesign T H Z i ∈ T
    rw [hi, mul_zero, zero_smul, sub_zero]
    exact T.smul_mem _ (E i).property
  · intro E
    apply T.orthogonalProjectionOnto_eq_zero_iff.mp
    exact congrArg (fun M : (ι → T) →L[ℝ] T => M E) hcomp

/-- Zero fitted scores force the unique penalty minimizer. Locality on that
level set makes the free derivative, and hence the constructed factor, zero. -/
theorem ae_signalSliceOperator_eq_zero_of_zero_score :
    ∀ᵐ Z ∂(ambientDesignGaussian (ι := ι) (V := T)),
      (∀ i, boundedScore (s i) ⟪signalSliceDesign T H Z i, b Z⟫ = 0) → A Z = 0 := by
  have hb : Measurable b :=
    (continuous_signalSliceEstimator R α hα hR T).measurable.comp
      (f := fun Z : ι → T => ((s, H), Z))
      (measurable_const.prodMk measurable_id)
  obtain ⟨b₀, _, huniq⟩ := existsUnique_minimizer_of_strongConvex hα hR
  have habs : (ambientDesignGaussian (ι := ι) (V := T)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  filter_upwards [habs.ae_le (ae_fderiv_eq_zero_on_levelSet ambientDesignHaar b hb b₀)]
    with Z hZ hv
  have hmin := empiricalDesignEstimator_isMinOn_of_zero_score R α hα hR 0
    (fun i => boundedScoreLoss (s i)) (fun i => boundedScore (s i))
    (fun i => convexOn_boundedScoreLoss _) (fun i => hasDerivAt_boundedScoreLoss _)
    (signalSliceDesign T H Z) (by
      funext i
      change -boundedScore (s i) ⟪signalSliceDesign T H Z i, b Z - 0⟫ = 0
      rw [sub_zero, hv, neg_zero])
  exact measurableEmpiricalALOOperator_eq_zero_of_fderiv_eq_zero
    (fun i Z => signalSliceDesign T H Z i) b 0 (fun i => boundedScore (s i)) Z
    (hZ (huniq _ hmin))

end ALO


==> anc/lean_alo/ALO/Estimator/DerivativeRepresentation.lean <==
module

public import ALO.Estimator.SubgradientDerivative
public import ALO.LinearAlgebra.RestrictedInverse
public import ALO.LinearAlgebra.TangentCurvatureCongruence
import Mathlib.Tactic.Abel

/-!
# Identifying the derivative with the restricted inverse

The linearized KKT equation and the projected penalty-curvature relation uniquely
determine the coefficient derivative. The loss curvature is represented by an
arbitrary symmetric nonnegative operator `M` (eventually `Xᵀ D X`).
-/

public section

namespace ALO

open scoped Topology RealInnerProductSpace

variable {E V : Type*} [AddCommGroup E] [Module ℝ E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

/-- A projected linearized KKT system is solved by the reduced inverse. -/
theorem derivative_eq_reducedInverse (B C L : E →ₗ[ℝ] V)
    (H : LinearMap.range B →ₗ[ℝ] LinearMap.range B) (M : V →ₗ[ℝ] V)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hM : ∀ x, 0 ≤ ⟪x, M x⟫)
    (hrel : ∀ η, H (B.rangeRestrict η) = (LinearMap.range B).orthogonalProjectionOnto (C η))
    (hKKT : ∀ η, C η = L η - M (B η)) (η : E) :
    B η = reducedInverse (LinearMap.range B) H M α hα hH hM (L η) := by
  apply restrictedInverse_unique (LinearMap.range B) (H + compressedOperator (LinearMap.range B) M)
    α hα (reducedOperator_isCoercive _ H M α hH hM) (L η) (B.rangeRestrict η)
  change H (B.rangeRestrict η) + (LinearMap.range B).orthogonalProjectionOnto (M (B η)) = _
  rw [hrel, hKKT, map_sub]
  abel

/-- A second parametrization of the same tangent relation is represented by
the reduced inverse built from the first parametrization's curvature. -/
theorem derivative_eq_reducedInverse_of_range_prod_eq
    {E' : Type*} [AddCommGroup E'] [Module ℝ E']
    (B C : E →ₗ[ℝ] V) (B' C' L' : E' →ₗ[ℝ] V)
    (M : V →ₗ[ℝ] V) (α : ℝ) (hα : 0 < α)
    (h : HasTangentLowerBound B C α)
    (h' : HasTangentLowerBound B' C' α)
    (hB : LinearMap.range B = LinearMap.range B')
    (hBC : LinearMap.range (B.prod C) =
      LinearMap.range (B'.prod C'))
    (hM : ∀ x, 0 ≤ ⟪x, M x⟫)
    (hKKT : ∀ η, C' η = L' η - M (B' η))
    (η : E') :
    B' η =
      reducedInverse (LinearMap.range B)
        (tangentCurvature B C α h) M α hα
        (tangentCurvature_lower_bound B C α h) hM (L' η) := by
  let z : LinearMap.range B :=
    ⟨B' η, by
      rw [hB]
      exact LinearMap.mem_range_self B' η⟩
  apply restrictedInverse_unique
    (LinearMap.range B)
    (tangentCurvature B C α h +
      compressedOperator (LinearMap.range B) M)
    α hα
    (reducedOperator_isCoercive
      (LinearMap.range B) (tangentCurvature B C α h) M α
      (tangentCurvature_lower_bound B C α h) hM)
    (L' η) z
  change tangentCurvature B C α h z +
      (LinearMap.range B).orthogonalProjectionOnto (M (B' η)) =
    (LinearMap.range B).orthogonalProjectionOnto (L' η)
  rw [show tangentCurvature B C α h z =
      (LinearMap.range B).orthogonalProjectionOnto (C' η) by
    exact tangentCurvature_apply_of_range_prod_eq
      B C B' C' α h h' hB hBC η]
  rw [hKKT, map_sub]
  abel

section Nonlinear

variable {F : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]

/-- A strongly convex subgradient parametrization and a linearized KKT identity give
a symmetric positive derivative matrix with the required isotropic norm bound. -/
theorem exists_bounded_derivative_representation
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (b q : F → V) (θ : F)
    (hgraph : ∀ᶠ η in 𝓝 θ, IsSubgradient R (b η) (q η))
    (B C : F →L[ℝ] V) (hb : HasFDerivAt b B θ) (hq : HasFDerivAt q C θ)
    (M : V →ₗ[ℝ] V) (hMsym : M.IsSymmetric) (hM : ∀ x, 0 ≤ ⟪x, M x⟫)
    (L : F →ₗ[ℝ] V) (hKKT : ∀ η, C η = L η - M (B η)) :
    ∃ A : V →L[ℝ] V,
      A.toLinearMap.IsSymmetric ∧
      (∀ x, 0 ≤ ⟪x, A x⟫) ∧
      ‖A‖ ≤ α⁻¹ ∧
      (∀ η, B η = A (L η)) ∧
      (∀ x, ⟪A x, M (A x)⟫ ≤ ⟪x, A x⟫) ∧
      LinearMap.range A.toLinearMap = LinearMap.range B.toLinearMap := by
  obtain ⟨H, ⟨hHsym, hrel, hH⟩, _⟩ :=
    existsUnique_curvature_of_strongConvex_local R α hR b q θ hgraph B C hb hq
  let T := LinearMap.range B.toLinearMap
  let S := H + compressedOperator T M
  let hS := reducedOperator_isCoercive T H M α hH hM
  refine ⟨reducedInverse T H M α hα hH hM, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · exact restrictedInverse_isSymmetric T S α hα hS
      (reducedOperator_isSymmetric T H M hHsym hMsym)
  · exact restrictedInverse_nonneg T S α hα hS
  · exact restrictedInverse_opNorm_le T S α hα hS
  · exact derivative_eq_reducedInverse B.toLinearMap C.toLinearMap L H M α hα hH hM hrel hKKT
  · exact reducedInverse_energy T H M α hα hH hM
  · exact restrictedInverse_range T S α hα hS

end Nonlinear

end ALO


==> anc/lean_alo/ALO/Estimator/DesignGaussianConditional.lean <==
module

public import ALO.Estimator.FiberForcing
public import ALO.LinearAlgebra.KKTDataEuclidean
public import ALO.MeasureTheory.GaussianOrthogonalConditional

/-!
# Conditional law of an ambient Gaussian design

The ordinary function space `ι → V` carries the convenient supremum norm.
For Gaussian conditioning we use its canonical `L²` Euclidean copy, transport
the design-forcing map to that copy, and apply the general finite-dimensional
linear-observation conditional law.
-/

public section

namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*}
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [MeasurableAdd₂ V]
  [Fintype ι]

/-- The design-forcing map on the canonical Euclidean `L²` copy of the design
array. -/
@[expose] noncomputable def euclideanDesignForcing
    (h : V) (v : ι → ℝ) :
    EuclideanDesignData ι V →L[ℝ] V × (ι → ℝ) :=
  (designForcing h v).comp
    designDataEuclideanEquiv.symm.toContinuousLinearEquiv.toContinuousLinearMap

@[simp]
theorem euclideanDesignForcing_apply
    (h : V) (v : ι → ℝ) (X : EuclideanDesignData ι V) :
    euclideanDesignForcing h v X =
      designForcing h v (designDataEuclideanEquiv.symm X) := by
  rfl

@[simp]
theorem euclideanDesignForcing_designDataEuclideanEquiv
    (h : V) (v : ι → ℝ) (X : ι → V) :
    euclideanDesignForcing h v (designDataEuclideanEquiv X) =
      designForcing h v X := by
  rw [euclideanDesignForcing_apply,
    designDataEuclideanEquiv.symm_apply_apply]

/-- The free Euclidean directions of a fixed design-forcing fiber. -/
noncomputable abbrev EuclideanDesignFiberDirection (h : V) (v : ι → ℝ) :=
  (euclideanDesignForcing h v).ker

/-- The attainable forcing-coordinate law of an ambient standard Gaussian
design. -/
noncomputable abbrev euclideanDesignForcingGaussian (h : V) (v : ι → ℝ) :=
  rangeGaussian (euclideanDesignForcing h v)

/-- The canonical affine Gaussian kernel on Euclidean design fibers.  Its
translation is the unique point in the orthogonal complement of the forcing
kernel with the prescribed attainable forcing coordinate. -/
@[expose] noncomputable def euclideanDesignFiberConditionalKernel
    (h : V) (v : ι → ℝ) :
    Kernel
      (LinearMap.range (euclideanDesignForcing h v).toLinearMap)
      (EuclideanDesignData ι V) :=
  affineGaussianKernel
    (stdGaussian (EuclideanDesignFiberDirection h v))
    (EuclideanDesignFiberDirection h v).subtypeL
    (fun y =>
      ((orthogonalComplementEquivRange
        (euclideanDesignForcing h v)).symm y :
          EuclideanDesignData ι V))

/-- Every Euclidean forcing-fiber conditional measure is Gaussian. -/
theorem euclideanDesignFiberConditionalKernel_isGaussian
    (h : V) (v : ι → ℝ)
    (y : LinearMap.range (euclideanDesignForcing h v).toLinearMap) :
    IsGaussian (euclideanDesignFiberConditionalKernel h v y) := by
  exact affineGaussianKernel_isGaussian
    (stdGaussian (EuclideanDesignFiberDirection h v))
    (EuclideanDesignFiberDirection h v).subtypeL
    (fun z =>
      ((orthogonalComplementEquivRange
        (euclideanDesignForcing h v)).symm z :
          EuclideanDesignData ι V))
    (by fun_prop) y

/-- The Euclidean conditional reference measure is concentrated on the exact
attainable forcing fiber indexed by its parameter. -/
theorem euclideanDesignFiberConditionalKernel_fiber_eq_one
    (h : V) (v : ι → ℝ)
    (y : LinearMap.range (euclideanDesignForcing h v).toLinearMap) :
    euclideanDesignFiberConditionalKernel h v y
        {X | (euclideanDesignForcing h v).rangeRestrict X = y} = 1 := by
  let B := euclideanDesignForcing h v
  let e := orthogonalComplementEquivRange B
  have hc : Measurable fun z : LinearMap.range B.toLinearMap =>
      ((e.symm z : B.kerᗮ) : EuclideanDesignData ι V) := by
    fun_prop
  have hs : MeasurableSet
      {X : EuclideanDesignData ι V | B.rangeRestrict X = y} :=
    B.rangeRestrict.measurable (measurableSet_singleton y)
  rw [euclideanDesignFiberConditionalKernel,
    affineGaussianKernel_apply
      (stdGaussian (EuclideanDesignFiberDirection h v))
      (EuclideanDesignFiberDirection h v).subtypeL
      (fun z =>
        ((orthogonalComplementEquivRange B).symm z :
          EuclideanDesignData ι V))
      hc y,
    Measure.map_apply (by fun_prop) hs]
  have hpre :
      (fun x : B.ker =>
        (x : EuclideanDesignData ι V) + (e.symm y : B.kerᗮ)) ⁻¹'
          {X | B.rangeRestrict X = y} = Set.univ := by
    ext x
    simp only [Set.mem_preimage, Set.mem_ofPred_eq, Set.mem_univ, iff_true]
    apply Subtype.ext
    change B ((x : EuclideanDesignData ι V) + (e.symm y : B.kerᗮ)) = y
    rw [map_add]
    have hx : B (x : EuclideanDesignData ι V) = 0 := x.property
    rw [hx, zero_add]
    exact orthogonalComplementEquivRange_symm_apply B y
  change
    (stdGaussian B.ker)
      ((fun x : B.ker =>
        (x : EuclideanDesignData ι V) + (e.symm y : B.kerᗮ)) ⁻¹'
          {X | B.rangeRestrict X = y}) = 1
  rw [hpre, measure_univ]

/-- The canonical Gaussian fiber kernel is an actual regular conditional
distribution of the original ambient standard Gaussian design, conditioned on
the attainable value of the design-forcing map. -/
theorem condDistrib_ambientGaussian_euclideanDesignForcing
    (h : V) (v : ι → ℝ) :
    condDistrib id (euclideanDesignForcing h v).rangeRestrict
        (stdGaussian (EuclideanDesignData ι V)) =ᵐ[
          euclideanDesignForcingGaussian h v]
      euclideanDesignFiberConditionalKernel h v := by
  exact condDistrib_id_rangeRestrict_stdGaussian
    (euclideanDesignForcing h v)

/-- The continuous identification between the ordinary design-array normed
space and its canonical Euclidean `L²` copy. -/
@[expose] noncomputable def designDataEuclideanContinuousEquiv :
    (ι → V) ≃L[ℝ] EuclideanDesignData ι V :=
  designDataEuclideanEquiv.toContinuousLinearEquiv

@[simp]
theorem designDataEuclideanContinuousEquiv_apply (X : ι → V) :
    designDataEuclideanContinuousEquiv X = designDataEuclideanEquiv X := by
  rfl

/-- The canonical ambient Gaussian measure on the ordinary design-array type,
obtained by transporting the standard Gaussian from its `L²` copy. -/
@[expose] noncomputable def ambientDesignGaussian :
    Measure (ι → V) :=
  (stdGaussian (EuclideanDesignData ι V)).map
    designDataEuclideanContinuousEquiv.symm

instance ambientDesignGaussian_isProbabilityMeasure :
    IsProbabilityMeasure (ambientDesignGaussian (ι := ι) (V := V)) := by
  rw [ambientDesignGaussian]
  infer_instance

instance ambientDesignGaussian_isGaussian :
    IsGaussian (ambientDesignGaussian (ι := ι) (V := V)) := by
  rw [ambientDesignGaussian]
  infer_instance

/-- The ordinary design-forcing coordinate, valued in its attainable range.
Its underlying forcing pair is exactly `designForcing h v X`. -/
@[expose] noncomputable def designForcingRangeCoordinate
    (h : V) (v : ι → ℝ) (X : ι → V) :
    LinearMap.range (euclideanDesignForcing h v).toLinearMap :=
  (euclideanDesignForcing h v).rangeRestrict
    (designDataEuclideanContinuousEquiv X)

@[simp]
theorem designForcingRangeCoordinate_val
    (h : V) (v : ι → ℝ) (X : ι → V) :
    (designForcingRangeCoordinate h v X : V × (ι → ℝ)) =
      designForcing h v X := by
  rfl

/-- On the nondegenerate locus, the attainable Euclidean forcing range is
exactly the intrinsic compatibility subspace. -/
theorem range_euclideanDesignForcing
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0) :
    LinearMap.range (euclideanDesignForcing h v).toLinearMap =
      forcingCompatibilitySubspace h v := by
  ext z
  constructor
  · rintro ⟨X, rfl⟩
    change euclideanDesignForcing h v X ∈
      forcingCompatibilitySubspace h v
    rw [euclideanDesignForcing_apply]
    exact designForcing_mem_compatibility h v
      (designDataEuclideanEquiv.symm X)
  · intro hz
    have hzrange :
        z ∈ Set.range (designForcing h v) := by
      rw [range_designForcing h v hh hv]
      exact hz
    rcases hzrange with ⟨X, hX⟩
    refine ⟨designDataEuclideanEquiv X, ?_⟩
    change euclideanDesignForcing h v
      (designDataEuclideanEquiv X) = z
    rw [euclideanDesignForcing_designDataEuclideanEquiv]
    exact hX

/-- Continuous identification of the attainable forcing range with the
project's intrinsic compatibility subspace. -/
@[expose] noncomputable def
    euclideanDesignForcingRangeEquivCompatibility
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0) :
    LinearMap.range (euclideanDesignForcing h v).toLinearMap ≃L[ℝ]
      forcingCompatibilitySubspace h v :=
  (LinearEquiv.ofEq _ _
    (range_euclideanDesignForcing h v hh hv)).toContinuousLinearEquiv

@[simp]
theorem euclideanDesignForcingRangeEquivCompatibility_val
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0)
    (z : LinearMap.range (euclideanDesignForcing h v).toLinearMap) :
    ((euclideanDesignForcingRangeEquivCompatibility h v hh hv z :
      forcingCompatibilitySubspace h v) : V × (ι → ℝ)) = z := by
  simp [euclideanDesignForcingRangeEquivCompatibility]

/-- Measurable form of the nondegenerate identification between attainable
forcing values and compatible forcing values. -/
@[expose] noncomputable def
    euclideanDesignForcingRangeMeasurableEquivCompatibility
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0) :
    LinearMap.range (euclideanDesignForcing h v).toLinearMap ≃ᵐ
      forcingCompatibilitySubspace h v :=
  ⟨(euclideanDesignForcingRangeEquivCompatibility h v hh hv).toEquiv,
    (euclideanDesignForcingRangeEquivCompatibility h v hh hv).continuous.measurable,
    (euclideanDesignForcingRangeEquivCompatibility h v hh hv).symm.continuous.measurable⟩

/-- The design forcing directly as an element of the intrinsic compatibility
subspace. -/
@[expose] noncomputable def designForcingCompatibilityCoordinate
    (h : V) (v : ι → ℝ) (X : ι → V) :
    forcingCompatibilitySubspace h v :=
  ⟨designForcing h v X, designForcing_mem_compatibility h v X⟩

@[simp]
theorem designForcingCompatibilityCoordinate_val
    (h : V) (v : ι → ℝ) (X : ι → V) :
    (designForcingCompatibilityCoordinate h v X :
      V × (ι → ℝ)) = designForcing h v X := by
  rfl

/-- The forcing-coordinate marginal, reindexed by the intrinsic
compatibility subspace. -/
@[expose] noncomputable def compatibilityForcingGaussian
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0) :
    Measure (forcingCompatibilitySubspace h v) :=
  (euclideanDesignForcingGaussian h v).map
    (euclideanDesignForcingRangeMeasurableEquivCompatibility h v hh hv)

/-- The Euclidean conditional fiber kernel transported back to ordinary
design arrays. -/
@[expose] noncomputable def designFiberConditionalKernel
    (h : V) (v : ι → ℝ) :
    Kernel
      (LinearMap.range (euclideanDesignForcing h v).toLinearMap)
      (ι → V) :=
  (euclideanDesignFiberConditionalKernel h v).map
    designDataEuclideanContinuousEquiv.symm

/-- Every transported ordinary design-fiber conditional measure is
Gaussian. -/
theorem designFiberConditionalKernel_isGaussian
    (h : V) (v : ι → ℝ)
    (y : LinearMap.range (euclideanDesignForcing h v).toLinearMap) :
    IsGaussian (designFiberConditionalKernel h v y) := by
  rw [designFiberConditionalKernel,
    Kernel.map_apply _ (by fun_prop)]
  let _ : IsGaussian
      (euclideanDesignFiberConditionalKernel h v y) :=
    euclideanDesignFiberConditionalKernel_isGaussian h v y
  infer_instance

/-- The transported ordinary conditional reference measure is concentrated
on its exact attainable forcing fiber. -/
theorem designFiberConditionalKernel_fiber_eq_one
    (h : V) (v : ι → ℝ)
    (y : LinearMap.range (euclideanDesignForcing h v).toLinearMap) :
    designFiberConditionalKernel h v y
        {X | designForcingRangeCoordinate h v X = y} = 1 := by
  let e := designDataEuclideanContinuousEquiv (ι := ι) (V := V)
  have hs : MeasurableSet
      {X : ι → V | designForcingRangeCoordinate h v X = y} := by
    exact ((euclideanDesignForcing h v).rangeRestrict.measurable.comp
      e.continuous.measurable) (measurableSet_singleton y)
  rw [designFiberConditionalKernel,
    Kernel.map_apply _ e.symm.continuous.measurable,
    Measure.map_apply e.symm.continuous.measurable hs]
  have hpre :
      e.symm ⁻¹' {X | designForcingRangeCoordinate h v X = y} =
        {X | (euclideanDesignForcing h v).rangeRestrict X = y} := by
    ext X
    rfl
  rw [hpre, euclideanDesignFiberConditionalKernel_fiber_eq_one]

/-- The ordinary design conditional kernel, reindexed by compatible forcing
coordinates. -/
@[expose] noncomputable def compatibilityDesignFiberConditionalKernel
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0) :
    Kernel (forcingCompatibilitySubspace h v) (ι → V) :=
  (designFiberConditionalKernel h v).comap
    (euclideanDesignForcingRangeMeasurableEquivCompatibility
      h v hh hv).symm
    (euclideanDesignForcingRangeMeasurableEquivCompatibility
      h v hh hv).symm.measurable

noncomputable instance compatibilityDesignFiberConditionalKernel.instIsSFiniteKernel
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0) :
    IsSFiniteKernel
      (compatibilityDesignFiberConditionalKernel h v hh hv) := by
  rw [compatibilityDesignFiberConditionalKernel,
    designFiberConditionalKernel,
    euclideanDesignFiberConditionalKernel]
  infer_instance

/-- Every compatibility-indexed conditional reference measure is Gaussian. -/
theorem compatibilityDesignFiberConditionalKernel_isGaussian
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0)
    (z : forcingCompatibilitySubspace h v) :
    IsGaussian
      (compatibilityDesignFiberConditionalKernel h v hh hv z) := by
  change IsGaussian
    (designFiberConditionalKernel h v
      ((euclideanDesignForcingRangeMeasurableEquivCompatibility
        h v hh hv).symm z))
  exact designFiberConditionalKernel_isGaussian h v _

/-- In particular, every compatibility-indexed conditional reference measure
is nonzero. -/
theorem compatibilityDesignFiberConditionalKernel_apply_ne_zero
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0)
    (z : forcingCompatibilitySubspace h v) :
    compatibilityDesignFiberConditionalKernel h v hh hv z ≠ 0 := by
  let _ : IsGaussian
      (compatibilityDesignFiberConditionalKernel h v hh hv z) :=
    compatibilityDesignFiberConditionalKernel_isGaussian h v hh hv z
  exact Measure.measure_univ_pos.mp (by simp)

/-- The compatibility-indexed conditional reference measure is concentrated
on the exact intrinsic forcing fiber indexed by its parameter. -/
theorem compatibilityDesignFiberConditionalKernel_fiber_eq_one
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0)
    (z : forcingCompatibilitySubspace h v) :
    compatibilityDesignFiberConditionalKernel h v hh hv z
        {X | designForcingCompatibilityCoordinate h v X = z} = 1 := by
  let r :=
    euclideanDesignForcingRangeMeasurableEquivCompatibility
      h v hh hv
  have hset :
      {X : ι → V | designForcingCompatibilityCoordinate h v X = z} =
        {X | designForcingRangeCoordinate h v X = r.symm z} := by
    ext X
    have hrel :
        designForcingCompatibilityCoordinate h v X =
          r (designForcingRangeCoordinate h v X) := by
      apply Subtype.ext
      rw [designForcingCompatibilityCoordinate_val]
      change designForcing h v X =
        ((euclideanDesignForcingRangeEquivCompatibility
          h v hh hv (designForcingRangeCoordinate h v X) :
            forcingCompatibilitySubspace h v) : V × (ι → ℝ))
      rw [euclideanDesignForcingRangeEquivCompatibility_val,
        designForcingRangeCoordinate_val]
    change
      designForcingCompatibilityCoordinate h v X = z ↔
        designForcingRangeCoordinate h v X = r.symm z
    rw [hrel]
    constructor
    · intro hz
      apply r.injective
      simpa using hz
    · intro hz
      rw [hz, r.apply_symm_apply]
  change
    designFiberConditionalKernel h v (r.symm z)
      {X | designForcingCompatibilityCoordinate h v X = z} = 1
  rw [hset, designFiberConditionalKernel_fiber_eq_one]

/-- On the ordinary design-array type, the transported canonical ambient
Gaussian has the transported affine-fiber Gaussian as an actual regular
conditional distribution given the design forcing. -/
theorem condDistrib_ambientDesignGaussian_designForcing
    (h : V) (v : ι → ℝ) :
    condDistrib id (designForcingRangeCoordinate h v)
        (ambientDesignGaussian (ι := ι) (V := V)) =ᵐ[
          euclideanDesignForcingGaussian h v]
      designFiberConditionalKernel h v := by
  change
    condDistrib id (designForcingRangeCoordinate h v)
        ((stdGaussian (EuclideanDesignData ι V)).map
          (designDataEuclideanContinuousEquiv
            (ι := ι) (V := V)).symm) =ᵐ[
          euclideanDesignForcingGaussian h v]
      designFiberConditionalKernel h v
  let e := designDataEuclideanContinuousEquiv (ι := ι) (V := V)
  let B := euclideanDesignForcing h v
  have hobserve_measurable :
      Measurable (designForcingRangeCoordinate h v) := by
    exact B.rangeRestrict.measurable.comp e.continuous.measurable
  have hobserve :
      designForcingRangeCoordinate h v ∘ e.symm =
        B.rangeRestrict := by
    funext X
    apply Subtype.ext
    rfl
  have hmarginal :
      (stdGaussian (EuclideanDesignData ι V)).map B.rangeRestrict =
        euclideanDesignForcingGaussian h v := by
    exact map_rangeRestrict_stdGaussian_eq_rangeGaussian B
  have htransport := condDistrib_map
    (ν := stdGaussian (EuclideanDesignData ι V))
    (X := designForcingRangeCoordinate h v) (Y := id)
    (f := e.symm) hobserve_measurable.aemeasurable
      measurable_id.aemeasurable (by fun_prop)
  have hid : id ∘ e.symm = e.symm := rfl
  rw [hobserve, hmarginal, hid] at htransport
  have hcomp := condDistrib_comp
    (μ := stdGaussian (EuclideanDesignData ι V))
    (X := B.rangeRestrict) (Y := id)
    (by fun_prop) (by fun_prop) e.symm.continuous.measurable
  have hid' : e.symm ∘ id = e.symm := rfl
  rw [hid', hmarginal] at hcomp
  have heuc :=
    condDistrib_ambientGaussian_euclideanDesignForcing h v
  filter_upwards [htransport, hcomp, heuc] with y ht hc he
  rw [ht, hc]
  change
    ((condDistrib id B.rangeRestrict
      (stdGaussian (EuclideanDesignData ι V))).map e.symm) y =
        (euclideanDesignFiberConditionalKernel h v).map e.symm y
  rw [Kernel.map_apply _ (by fun_prop),
    Kernel.map_apply _ (by fun_prop), he]

/-- On the nondegenerate locus, the same actual conditional law is indexed
directly by the intrinsic compatibility subspace. -/
theorem condDistrib_ambientDesignGaussian_compatibilityForcing
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0) :
    condDistrib id (designForcingCompatibilityCoordinate h v)
        (ambientDesignGaussian (ι := ι) (V := V)) =ᵐ[
          compatibilityForcingGaussian h v hh hv]
      compatibilityDesignFiberConditionalKernel h v hh hv := by
  let r :=
    euclideanDesignForcingRangeMeasurableEquivCompatibility
      h v hh hv
  have hrange_measurable :
      Measurable (designForcingRangeCoordinate h v) := by
    exact (euclideanDesignForcing h v).rangeRestrict.measurable.comp
      (designDataEuclideanContinuousEquiv
        (ι := ι) (V := V)).continuous.measurable
  have hcoordinate :
      designForcingCompatibilityCoordinate h v =
        r ∘ designForcingRangeCoordinate h v := by
    funext X
    apply Subtype.ext
    rw [designForcingCompatibilityCoordinate_val]
    change designForcing h v X =
      ((euclideanDesignForcingRangeEquivCompatibility
        h v hh hv (designForcingRangeCoordinate h v X) :
          forcingCompatibilitySubspace h v) : V × (ι → ℝ))
    rw [euclideanDesignForcingRangeEquivCompatibility_val,
      designForcingRangeCoordinate_val]
  have hcompat_measurable :
      Measurable (designForcingCompatibilityCoordinate h v) := by
    rw [hcoordinate]
    exact r.measurable.comp hrange_measurable
  have hmarginal :
      (ambientDesignGaussian (ι := ι) (V := V)).map
          (designForcingCompatibilityCoordinate h v) =
        compatibilityForcingGaussian h v hh hv := by
    let e := designDataEuclideanContinuousEquiv (ι := ι) (V := V)
    let B := euclideanDesignForcing h v
    have hobserve :
        designForcingRangeCoordinate h v ∘ e.symm =
          B.rangeRestrict := by
      funext X
      apply Subtype.ext
      rfl
    calc
      (ambientDesignGaussian (ι := ι) (V := V)).map
          (designForcingCompatibilityCoordinate h v) =
        (ambientDesignGaussian (ι := ι) (V := V)).map
          (r ∘ designForcingRangeCoordinate h v) := by rw [hcoordinate]
      _ = ((ambientDesignGaussian (ι := ι) (V := V)).map
          (designForcingRangeCoordinate h v)).map r := by
        rw [Measure.map_map r.measurable hrange_measurable]
      _ = (((stdGaussian (EuclideanDesignData ι V)).map e.symm).map
          (designForcingRangeCoordinate h v)).map r := rfl
      _ = ((stdGaussian (EuclideanDesignData ι V)).map
          (designForcingRangeCoordinate h v ∘ e.symm)).map r := by
        rw [Measure.map_map hrange_measurable
          e.symm.continuous.measurable]
      _ = ((stdGaussian (EuclideanDesignData ι V)).map
          B.rangeRestrict).map r := by rw [hobserve]
      _ = (euclideanDesignForcingGaussian h v).map r := by
        rw [map_rangeRestrict_stdGaussian_eq_rangeGaussian]
      _ = compatibilityForcingGaussian h v hh hv := rfl
  have hreparam := condDistrib_comp_left_measurableEquiv
    (ambientDesignGaussian (ι := ι) (V := V))
    (designForcingRangeCoordinate h v) id r
    hrange_measurable measurable_id
  rw [← hcoordinate, hmarginal] at hreparam
  have hbase :=
    condDistrib_ambientDesignGaussian_designForcing h v
  have hbase_comp :
      (fun y =>
        condDistrib id (designForcingRangeCoordinate h v)
          (ambientDesignGaussian (ι := ι) (V := V)) (r.symm y)) =ᵐ[
            compatibilityForcingGaussian h v hh hv]
        fun y => designFiberConditionalKernel h v (r.symm y) := by
    rw [compatibilityForcingGaussian]
    exact hbase.comp_tendsto
      (r.quasiMeasurePreserving_symm
        (euclideanDesignForcingGaussian h v)).tendsto_ae
  filter_upwards [hreparam, hbase_comp] with y hr hb
  rw [hr]
  change
    condDistrib id (designForcingRangeCoordinate h v)
        (ambientDesignGaussian (ι := ι) (V := V)) (r.symm y) =
      designFiberConditionalKernel h v (r.symm y)
  exact hb

end ALO


==> anc/lean_alo/ALO/Estimator/DesignGaussianDensity.lean <==
module

public import ALO.Estimator.DesignGaussianConditional
public import ALO.MeasureTheory.StandardGaussianDensity
public import Mathlib.MeasureTheory.Measure.Haar.Unique

/-!
# Ambient design Gaussian density and Haar normalization

The ordinary design array carries a supremum norm. Its canonical Gaussian
density uses the Euclidean `L²` norm after transport by the existing design
equivalence. The corresponding transported Euclidean volume is Haar measure.
-/

public section
namespace ALO

open MeasureTheory MeasureTheory.Measure ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

/-- Euclidean volume transported to the ordinary design-array type. -/
@[expose] noncomputable def ambientDesignHaar : Measure (ι → V) :=
  (volume : Measure (EuclideanDesignData ι V)).map
    designDataEuclideanContinuousEquiv.symm

instance ambientDesignHaar_isAddHaarMeasure :
    IsAddHaarMeasure (ambientDesignHaar (ι := ι) (V := V)) := by
  exact (designDataEuclideanContinuousEquiv (ι := ι) (V := V)).symm.isAddHaarMeasure_map
    (volume : Measure (EuclideanDesignData ι V))

/-- Gaussian density on ordinary arrays, using their Euclidean design norm. -/
@[expose] noncomputable def ambientDesignGaussianDensity (X : ι → V) : ℝ≥0∞ :=
  standardGaussianDensity (EuclideanDesignData ι V) (designDataEuclideanEquiv X)

theorem measurable_ambientDesignGaussianDensity :
    Measurable (ambientDesignGaussianDensity (ι := ι) (V := V)) :=
  (measurable_standardGaussianDensity (EuclideanDesignData ι V)).comp
    designDataEuclideanContinuousEquiv.continuous.measurable

/-- The ambient design Gaussian is its canonical density against transported
Euclidean Haar measure. -/
theorem ambientDesignGaussian_eq_withDensity :
    ambientDesignGaussian (ι := ι) (V := V) =
      ambientDesignHaar.withDensity ambientDesignGaussianDensity := by
  let e := (designDataEuclideanContinuousEquiv (ι := ι) (V := V)).symm
  have hcomp : ambientDesignGaussianDensity ∘ e =
      standardGaussianDensity (EuclideanDesignData ι V) := by
    funext x
    change standardGaussianDensity _ (designDataEuclideanEquiv (e x)) = _
    rw [← designDataEuclideanContinuousEquiv_apply]
    exact congrArg (standardGaussianDensity _) (e.symm_apply_apply x)
  rw [ambientDesignGaussian, stdGaussian_eq_volume_withDensity]
  change (volume.withDensity (standardGaussianDensity (EuclideanDesignData ι V))).map e = _
  rw [← hcomp, map_withDensity_comp _ e e.continuous.measurable _
    measurable_ambientDesignGaussianDensity]
  rfl

/-- Any other Haar normalization changes the ambient density by a single
strictly positive finite scalar, independent of the design. -/
theorem ambientDesignGaussian_eq_smul_withDensity
    (ν : Measure (ι → V)) [IsAddHaarMeasure ν] :
    ∃ c : ℝ≥0∞, 0 < c ∧ c < ⊤ ∧
      ambientDesignGaussian (ι := ι) (V := V) =
        c • ν.withDensity ambientDesignGaussianDensity := by
  let c : ℝ≥0∞ := addHaarScalarFactor (ambientDesignHaar (ι := ι) (V := V)) ν
  have hhaar : ambientDesignHaar (ι := ι) (V := V) = c • ν :=
    isAddLeftInvariant_eq_smul _ _
  refine ⟨c, ENNReal.coe_pos.mpr (addHaarScalarFactor_pos_of_isAddHaarMeasure _ _),
    ENNReal.coe_lt_top, ?_⟩
  rw [ambientDesignGaussian_eq_withDensity, hhaar, withDensity_smul_measure]

end ALO


==> anc/lean_alo/ALO/Estimator/DeterminantComparison.lean <==
module

public import ALO.Estimator.KKTNormalLogDetDerivative
public import ALO.Estimator.ReducedCurvatureTrace

/-!
# Comparison of the KKT normal and reduced-curvature determinants

Along a fiber-tangent affine line, the two logarithmic determinants have the
same derivative at every parameter.
-/

public section

namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The logarithmic KKT normal determinant minus the logarithmic reduced
curvature determinant has derivative zero everywhere on a fiber-tangent
affine line. -/
theorem hasDerivAt_logDetDifference_eq_zero
    {κN κH : Type*} [Fintype κN] [DecidableEq κN]
    [Fintype κH] [DecidableEq κH]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hsmooth : ∀ i, ContDiff ℝ 1 (slope i))
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X E : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hpred : designPredictor E
      (empiricalKKTData R α hα hR c loss hc slope X).1 = 0)
    (hadj : designAdjoint E
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) = 0)
    (bN : Module.Basis κN ℝ (LinearMap.range L.toLinearMap))
    (bK : Module.Basis κN ℝ
      (forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1)))
    (bH : Module.Basis κH ℝ
      (LinearMap.range (coefficientKKTDerivative L).toLinearMap)) :
    let normalLog := fun t : ℝ =>
      Real.log
        |((empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
            R α hα hR c loss slope hc hloss d hd X (X + t • E) L hΓ
              hslope hh hv
              (empiricalKKTData_add_smul_eq_of_tangent
                R α hα hR c loss slope hc hloss X E hpred hadj t)
            ).toLinearMap.toMatrix bN bK).det|
    let reducedLog := fun t : ℝ =>
      Real.log
        |((empiricalKKTReducedCurvature
              R α hα hR c loss slope hc hloss X L hΓ +
            compressedOperator
              (LinearMap.range
                (coefficientKKTDerivative L).toLinearMap)
              (lossCurvature (X + t • E) d)).toMatrix bH bH).det|
    ∀ s, HasDerivAt (fun t => normalLog t - reducedLog t) 0 s := by
  dsimp only
  intro s
  have hnormal :=
    hasDerivAt_log_abs_det_empiricalKKTNormal_eq_two_trace_at
      R α hα hR c loss slope hc hloss hsmooth d hd X E L hΓ hslope
        hh hv hpred hadj bN bK s
  rw [trace_kktNormalPredictorDiagonalBlock_eq_sum] at hnormal
  have hreduced :=
    hasDerivAt_log_abs_det_reducedCurvature_eq_two_sum_at
      (LinearMap.range (coefficientKKTDerivative L).toLinearMap) bH
      (empiricalKKTReducedCurvature
        R α hα hR c loss slope hc hloss X L hΓ)
      X E d α hα
      (empiricalKKTReducedCurvature_isCoercive
        R α hα hR c loss slope hc hloss X L hΓ)
      (empiricalKKTReducedCurvature_isSymmetric
        R α hα hR c loss slope hc hloss X L hΓ)
      hd s
  convert hnormal.sub hreduced using 1
  simp only [ContinuousLinearMap.coe_coe]
  ring

/-- A pointwise zero derivative of a logarithmic determinant difference
makes that difference constant.  Applied to
`hasDerivAt_logDetDifference_eq_zero`, this is the constant-ratio conclusion
for the KKT normal and reduced-curvature determinants. -/
theorem logDetDifference_eq_base_of_hasDerivAt_zero
    (normalLog reducedLog : ℝ → ℝ)
    (hzero : ∀ s,
      HasDerivAt (fun t => normalLog t - reducedLog t) 0 s)
    (s : ℝ) :
    normalLog s - reducedLog s =
      normalLog 0 - reducedLog 0 := by
  let f := fun t => normalLog t - reducedLog t
  have hf : Differentiable ℝ f :=
    fun t => (hzero t).differentiableAt
  have hf' : ∀ t, deriv f t = 0 :=
    fun t => (hzero t).deriv
  exact is_const_of_deriv_eq_zero hf hf' s 0

/-- Equality of log differences for positive functions is exactly the
cross-multiplied constant-ratio identity. -/
theorem mul_eq_mul_of_log_sub_eq
    (f g : ℝ → ℝ) (s t : ℝ)
    (hfs : 0 < f s) (hft : 0 < f t)
    (hgs : 0 < g s) (hgt : 0 < g t)
    (hlog :
      Real.log (f s) - Real.log (g s) =
        Real.log (f t) - Real.log (g t)) :
    f s * g t = f t * g s := by
  have hratio : f s / g s = f t / g t := by
    have hexp := congrArg Real.exp hlog
    simpa [Real.exp_sub, Real.exp_log hfs, Real.exp_log hft,
      Real.exp_log hgs, Real.exp_log hgt] using hexp
  exact (div_eq_div_iff hgs.ne' hgt.ne').mp hratio

end ALO


==> anc/lean_alo/ALO/Estimator/DeterminantGaussianIntegrationByParts.lean <==
module

public import ALO.Estimator.LogDetFiberGradient
public import ALO.Estimator.FiberDeterminantWeight
public import ALO.MeasureTheory.WeightedGaussianIntegrationByParts
public import ALO.MeasureTheory.LocallyLipschitzGaussianIntegrationByParts

/-!
# Stein identity for the fixed-fiber determinant law

On any affine Euclidean design subspace, the determinant weight is positive,
smooth, and Gaussian-integrable. The normalized compact-test Stein identity
therefore applies with the projected reduced-inverse log gradient. These are
fixed-fiber statements; no derivative of the estimator or of the conditioning
parameters is taken here.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace ContDiff

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)

/-- The absolute reduced determinant is smooth wherever coercivity makes it
nonzero. This is smoothness in design, with the penalty curvature held fixed. -/
theorem contDiff_abs_det_reducedCurvature
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i) :
    ContDiff ℝ ∞ (fun X : ι → V => |(H + compressedOperator T (lossCurvature X d)).det|) := by
  have hn (X : ι → V) : (H + compressedOperator T (lossCurvature X d)).det ≠ 0 := by
    have h := (reducedCurvatureEquiv T H X d α hα hH hd).isUnit_det
      (Module.finBasis ℝ T) (Module.finBasis ℝ T)
    simpa only [reducedCurvatureEquiv_toLinearMap, LinearMap.det_toMatrix] using h.ne_zero
  simpa only [Real.norm_eq_abs] using (contDiff_det_reducedCurvature T H d).norm ℝ hn

variable (K : Submodule ℝ (EuclideanDesignData ι V)) (Z₀ : EuclideanDesignData ι V)

local notation "e" => LinearEquiv.symm (designDataEuclideanEquiv (ι := ι) (V := V))

/-- The real determinant weight in free affine design coordinates. -/
@[expose] noncomputable def affineReducedCurvatureWeight (k : K) : ℝ :=
  |(H + compressedOperator T (lossCurvature (e (Z₀ + (k : EuclideanDesignData ι V))) d)).det|

theorem affineReducedCurvatureWeight_pos
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i) (k : K) :
    0 < affineReducedCurvatureWeight T H d K Z₀ k := by
  have h := (reducedCurvatureEquiv T H (e (Z₀ + (k : EuclideanDesignData ι V)))
    d α hα hH hd).isUnit_det (Module.finBasis ℝ T) (Module.finBasis ℝ T)
  rw [reducedCurvatureEquiv_toLinearMap, LinearMap.det_toMatrix] at h
  exact abs_pos.mpr h.ne_zero

theorem contDiff_affineReducedCurvatureWeight
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i) :
    ContDiff ℝ ∞ (affineReducedCurvatureWeight T H d K Z₀) := by
  exact (contDiff_abs_det_reducedCurvature T H d α hα hH hd).comp
    ((e).toLinearMap.toContinuousLinearMap.contDiff.comp
      (contDiff_const.add K.subtypeL.contDiff))

variable [MeasurableSpace V] [BorelSpace V]

/-- Finiteness of the free-coordinate normalizer follows from the existing
determinant polynomial bound under affine Gaussian pushforward. -/
theorem integrable_affineReducedCurvatureWeight :
    Integrable (affineReducedCurvatureWeight T H d K Z₀) (stdGaussian K) := by
  classical
  let L : K →L[ℝ] (ι → V) := (e).toLinearMap.toContinuousLinearMap.comp K.subtypeL
  let a : K → (ι → V) := fun k => e (Z₀ + (k : EuclideanDesignData ι V))
  have ha : a = fun k => e Z₀ + L k := by ext k; simp [a, L]
  have ham : Measurable a := by rw [ha]; fun_prop
  have hmap : (stdGaussian K).map a =
      ((stdGaussian K).map L).map (fun X => e Z₀ + X) := by
    rw [Measure.map_map (by fun_prop) (by fun_prop), ha]
    rfl
  have hL : IsGaussian ((stdGaussian K).map L) := inferInstance
  have : IsGaussian ((stdGaussian K).map a) := by rw [hmap]; infer_instance
  let b := stdOrthonormalBasis ℝ T
  have hfinite := reducedCurvatureDetWeight_lintegral_ne_top
    ((stdGaussian K).map a) T b H d
  have hint : Integrable (reducedCurvatureAbsDet T b.toBasis H d) ((stdGaussian K).map a) := by
    apply (lintegral_ofReal_ne_top_iff_integrable
      (continuous_reducedCurvatureAbsDet T b.toBasis H d).aestronglyMeasurable
      (Filter.Eventually.of_forall fun X => abs_nonneg _)).mp
    exact hfinite
  have hcomp := hint.comp_measurable ham
  unfold affineReducedCurvatureWeight
  simpa only [Function.comp_def, reducedCurvatureAbsDet, LinearMap.det_toMatrix, a] using hcomp

/-- The free-coordinate determinant tilt is a probability measure. -/
theorem affineReducedCurvatureWeight_isProbabilityMeasure
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i) :
    IsProbabilityMeasure (normalizedWithDensity (stdGaussian K)
      (fun k => ENNReal.ofReal (affineReducedCurvatureWeight T H d K Z₀ k))) := by
  exact normalizedWithDensity_ofReal_isProbabilityMeasure _
    (contDiff_affineReducedCurvatureWeight T H d K Z₀ α hα hH hd).continuous.measurable
    (affineReducedCurvatureWeight_pos T H d K Z₀ α hα hH hd)
    (integrable_affineReducedCurvatureWeight T H d K Z₀)

/-- The fixed-fiber determinant law satisfies the compact-test Stein
identity with the explicit projected reduced-inverse correction. -/
theorem integral_steinField_affineReducedCurvatureWeight
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hHsymm : H.IsSymmetric)
    (hd : ∀ i, 0 ≤ d i) {F : K → K}
    (hF : ContDiff ℝ 1 F) (hc : HasCompactSupport F) :
    ∫ k, (⟪k, F k⟫ - gaussianTestDivergence F k)
      ∂normalizedWithDensity (stdGaussian K)
        (fun k => ENNReal.ofReal (affineReducedCurvatureWeight T H d K Z₀ k)) =
    ∫ k, ⟪K.orthogonalProjectionOnto
        (reducedCurvatureLogWeightGradient T H d α hα hH hd
          (e (Z₀ + (k : EuclideanDesignData ι V)))), F k⟫
      ∂normalizedWithDensity (stdGaussian K)
        (fun k => ENNReal.ofReal (affineReducedCurvatureWeight T H d K Z₀ k)) := by
  apply integral_steinField_normalizedGaussian_of_hasCompactSupport
    ((contDiff_affineReducedCurvatureWeight T H d K Z₀ α hα hH hd).of_le (by simp))
    (affineReducedCurvatureWeight_pos T H d K Z₀ α hα hH hd)
    (integrable_affineReducedCurvatureWeight T H d K Z₀) hF hc
  intro k
  simpa only [sub_zero, reducedCurvatureLogWeight, affineReducedCurvatureWeight] using
    hasGradientAt_affine_reducedCurvatureLogWeight T H d α hα hH hHsymm hd K Z₀ k 0

local notation "w" => affineReducedCurvatureWeight T H d K Z₀

/-- The fixed-fiber Stein identity also holds for noncompact locally
Lipschitz fields. The directional first moments below remain explicit;
there is no everywhere differentiability assumption on the test field. -/
theorem integral_steinField_affineReducedCurvatureWeight_of_locallyLipschitz
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hHsymm : H.IsSymmetric)
    (hd : ∀ i, 0 ≤ d i) {F : K → K} (hF : LocallyLipschitz F)
    (hfi : ∀ v, Integrable (fun k => w k * ⟪v, F k⟫) (stdGaussian K))
    (hdi : ∀ v, Integrable (fun k => w k * ⟪v, fderiv ℝ F k v⟫) (stdGaussian K))
    (hxi : ∀ v, Integrable (fun k => ⟪k, v⟫ * (w k * ⟪v, F k⟫)) (stdGaussian K))
    (hwdi : ∀ v, Integrable (fun k => fderiv ℝ w k v * ⟪v, F k⟫) (stdGaussian K)) :
    ∫ k, (⟪k, F k⟫ - gaussianTestDivergence F k)
      ∂normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k)) =
    ∫ k, ⟪K.orthogonalProjectionOnto
        (reducedCurvatureLogWeightGradient T H d α hα hH hd
          (e (Z₀ + (k : EuclideanDesignData ι V)))), F k⟫
      ∂normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k)) := by
  apply integral_steinField_normalizedGaussian_of_locallyLipschitz
    ((contDiff_affineReducedCurvatureWeight T H d K Z₀ α hα hH hd).of_le (by simp))
    (affineReducedCurvatureWeight_pos T H d K Z₀ α hα hH hd)
    (integrable_affineReducedCurvatureWeight T H d K Z₀) hF
    (fun k => ?_) hfi hdi hxi hwdi
  simpa only [sub_zero, reducedCurvatureLogWeight, affineReducedCurvatureWeight] using
    hasGradientAt_affine_reducedCurvatureLogWeight T H d α hα hH hHsymm hd K Z₀ k 0

/-- Norm integrability suffices for the noncompact fixed-fiber identity.
The derivative norm in these assumptions is used only to prove finiteness. -/
theorem integral_steinField_affineReducedCurvatureWeight_of_locallyLipschitz_norm_integrable
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hHsymm : H.IsSymmetric)
    (hd : ∀ i, 0 ≤ d i) {F : K → K} (hF : LocallyLipschitz F)
    (hfi : Integrable (fun k => w k * ‖F k‖) (stdGaussian K))
    (hdi : Integrable (fun k => w k * ‖fderiv ℝ F k‖) (stdGaussian K))
    (hxi : Integrable (fun k => w k * (‖k‖ * ‖F k‖)) (stdGaussian K))
    (hwdi : Integrable (fun k => ‖fderiv ℝ w k‖ * ‖F k‖) (stdGaussian K)) :
    ∫ k, (⟪k, F k⟫ - gaussianTestDivergence F k)
      ∂normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k)) =
    ∫ k, ⟪K.orthogonalProjectionOnto
        (reducedCurvatureLogWeightGradient T H d α hα hH hd
          (e (Z₀ + (k : EuclideanDesignData ι V)))), F k⟫
      ∂normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k)) := by
  apply integral_steinField_normalizedGaussian_of_locallyLipschitz_norm_integrable
    ((contDiff_affineReducedCurvatureWeight T H d K Z₀ α hα hH hd).of_le (by simp))
    (affineReducedCurvatureWeight_pos T H d K Z₀ α hα hH hd)
    (integrable_affineReducedCurvatureWeight T H d K Z₀) hF
    (fun k => ?_) hfi hdi hxi hwdi
  simpa only [sub_zero, reducedCurvatureLogWeight, affineReducedCurvatureWeight] using
    hasGradientAt_affine_reducedCurvatureLogWeight T H d α hα hH hHsymm hd K Z₀ k 0

end ALO


==> anc/lean_alo/ALO/Estimator/DifferentiabilityPropagation.lean <==
module

public import ALO.Estimator.DifferentialForcing
public import ALO.Estimator.TangentConeEstimate
public import Mathlib.Analysis.Normed.Operator.Asymptotics

/-!
# Differentiability from a tangent projection and a linearized constraint

This module isolates the analytic core of the fiber-propagation argument.  A
map is differentiable once:

* its increments have a normal component that is little-o of the parameter
  increment; and
* a linear constraint determines the tangent component up to another
  little-o residual.

The inverse `J` of the constraint on the tangent space then gives the
derivative.
-/

public section
namespace ALO

open Filter Asymptotics
open scoped Topology

variable {E : Type*} [NormedAddCommGroup E]

/-- Composing the tangent-cone secant estimate with a parametrization whose
increments are `O` of parameter increments gives the normal little-o estimate
needed for differentiability propagation. -/
theorem tangentNormalProjection_comp_isLittleO
    {G : Type*} [NormedAddCommGroup G] [InnerProductSpace ℝ G]
    [FiniteDimensional ℝ G]
    (γ : E → G) (x : E) (s : Set G) (L : Submodule ℝ G)
    (hT : tangentConeAt ℝ s (γ x) = (L : Set G))
    (hγs : Tendsto γ (𝓝 x) (𝓝[s] γ x))
    (hγO : (fun y => γ y - γ x) =O[𝓝 x] (fun y => y - x)) :
    (fun y => (γ y - γ x) -
      (L.starProjection : G →L[ℝ] G) (γ y - γ x)) =o[𝓝 x]
      (fun y => y - x) := by
  have ht :=
    (tangentNormalProjection_isLittleO_of_tangentCone_eq L s (γ x) hT)
      |>.comp_tendsto hγs
  have h := ht.trans_isBigO hγO
  convert h using 1
  simp [Function.comp_def, tangentNormalProjection]

variable {F K : Type*} [NormedSpace ℝ E]
  [NormedAddCommGroup F] [NormedSpace ℝ F]
  [NormedAddCommGroup K] [NormedSpace ℝ K]

/-- A tangent projection and an invertible linear constraint determine the
derivative from little-o control of the normal and constraint residuals. -/
theorem hasFDerivAt_of_tangent_projection_and_constraint
    (γ : E → F) (x : E) (L : Submodule ℝ F)
    (P : F →L[ℝ] F) (N : F →L[ℝ] K) (J : K →L[ℝ] F)
    (B : E →L[ℝ] K)
    (hPmem : ∀ z, P z ∈ L)
    (hleft : ∀ z, z ∈ L → J (N z) = z)
    (hnormal :
      (fun y => (γ y - γ x) - P (γ y - γ x)) =o[𝓝 x]
        (fun y => y - x))
    (hconstraint :
      (fun y => N (γ y - γ x) - B (y - x)) =o[𝓝 x]
        (fun y => y - x)) :
    HasFDerivAt γ (J.comp B) x := by
  let normal : E → F := fun y => (γ y - γ x) - P (γ y - γ x)
  let residual : E → K := fun y => N (γ y - γ x) - B (y - x)
  have hNnormal :
      (fun y => N (normal y)) =o[𝓝 x] (fun y => y - x) :=
    (N.isBigO_comp normal (𝓝 x)).trans_isLittleO hnormal
  have hresidual :
      (fun y => residual y - N (normal y)) =o[𝓝 x]
        (fun y => y - x) :=
    hconstraint.sub hNnormal
  have hJresidual :
      (fun y => J (residual y - N (normal y))) =o[𝓝 x]
        (fun y => y - x) :=
    (J.isBigO_comp (fun y => residual y - N (normal y)) (𝓝 x))
      |>.trans_isLittleO hresidual
  apply HasFDerivAt.of_isLittleO
  have hsum := hnormal.add hJresidual
  apply hsum.congr'
  · filter_upwards [] with y
    have hPtangent : P (γ y - γ x) ∈ L := hPmem _
    have hinv : J (N (P (γ y - γ x))) = P (γ y - γ x) :=
      hleft _ hPtangent
    have hJresidual :
        J (N (γ y - γ x) - B (y - x)) =
          J (N (γ y - γ x)) - J (B (y - x)) :=
      map_sub J _ _
    have hJnormal :
        J (N ((γ y - γ x) - P (γ y - γ x))) =
          J (N (γ y - γ x)) - P (γ y - γ x) := by
      rw [map_sub N, map_sub J, hinv]
    change
      ((γ y - γ x) - P (γ y - γ x)) +
          J ((N (γ y - γ x) - B (y - x)) -
            N ((γ y - γ x) - P (γ y - γ x))) =
        (γ y - γ x) - J (B (y - x))
    rw [map_sub J, hJresidual, hJnormal]
    abel
  · exact Filter.EventuallyEq.rfl

end ALO


==> anc/lean_alo/ALO/Estimator/DifferentialForcing.lean <==
module

public import ALO.Estimator.FiberForcing

/-!
# Linearized KKT forcing

For a fixed design `X` and diagonal curvature vector `d`, the map

`(δh, δu, δq) ↦ (δq + Xᵀ(d ⊙ δu), δu - Xδh)`

extracts the forcing in the differentiated predictor and transpose-score
identities.  When a derivative satisfies those two identities, composing this
map with that derivative is exactly the design-forcing map `E ↦ (Eᵀv, Eh)`.
-/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The algebraic map extracting forcing from a linearized empirical KKT
triple. -/
@[expose] def kktIncrementForcingLinearMap (X : ι → V) (d : ι → ℝ) :
    EmpiricalKKTTupleData ι V →ₗ[ℝ] V × (ι → ℝ) where
  toFun δω :=
    (δω.2.2 + designAdjoint X (fun i => d i * δω.2.1 i),
      δω.2.1 - designPredictor X δω.1)
  map_add' δω δη := by
    apply Prod.ext
    · simp only [Prod.fst_add, Prod.snd_add, Pi.add_apply, mul_add,
        designAdjoint]
      rw [show ∑ x, (d x * δω.2.1 x + d x * δη.2.1 x) • X x =
          (∑ x, (d x * δω.2.1 x) • X x) +
            ∑ x, (d x * δη.2.1 x) • X x by
        rw [← Finset.sum_add_distrib]
        apply Finset.sum_congr rfl
        intro i hi
        rw [add_smul]]
      abel
    · funext i
      simp [designPredictor, inner_add_right]
      ring
  map_smul' a δω := by
    apply Prod.ext
    · simp only [Prod.smul_fst, Prod.smul_snd, Pi.smul_apply, smul_eq_mul,
        designAdjoint, RingHom.id_apply, smul_add]
      apply congrArg₂ (· + ·) rfl
      rw [Finset.smul_sum]
      apply Finset.sum_congr rfl
      intro i hi
      rw [smul_smul]
      exact congrArg (fun r : ℝ => r • X i) (by ring)
    · funext i
      simp [designPredictor, real_inner_smul_right]
      ring

/-- Continuous version of `kktIncrementForcingLinearMap`. -/
@[expose] noncomputable def kktIncrementForcing (X : ι → V) (d : ι → ℝ) :
    EmpiricalKKTTupleData ι V →L[ℝ] V × (ι → ℝ) :=
  (kktIncrementForcingLinearMap X d).toContinuousLinearMap

theorem kktIncrementForcing_apply (X : ι → V) (d : ι → ℝ)
    (δω : EmpiricalKKTTupleData ι V) :
    kktIncrementForcing X d δω =
      (δω.2.2 + designAdjoint X (fun i => d i * δω.2.1 i),
        δω.2.1 - designPredictor X δω.1) :=
  rfl

/-- The transpose design action is adjoint to the predictor action. -/
theorem inner_designAdjoint_eq_coordinateDot_designPredictor
    (X : ι → V) (h : V) (v : ι → ℝ) :
    ⟪h, designAdjoint X v⟫ = coordinateDot v (designPredictor X h) := by
  have hm := designForcing_mem_compatibility h v X
  change ⟪h, designAdjoint X v⟫ -
    coordinateDot v (designPredictor X h) = 0 at hm
  exact sub_eq_zero.mp hm

/-- The compatibility functional of `N_X δω` depends on `X` only through
`Xh` and `Xᵀv`. -/
theorem forcingCompatibility_kktIncrementForcing_eq_of_fiber
    (X Y : ι → V) (h : V) (v d : ι → ℝ)
    (δω : EmpiricalKKTTupleData ι V)
    (hpred : designPredictor Y h = designPredictor X h)
    (hadj : designAdjoint Y v = designAdjoint X v) :
    forcingCompatibilityLinearMap h v
        (kktIncrementForcing Y d δω) =
      forcingCompatibilityLinearMap h v
        (kktIncrementForcing X d δω) := by
  change
    ⟪h, δω.2.2 + designAdjoint Y (fun i => d i * δω.2.1 i)⟫ -
        coordinateDot v (δω.2.1 - designPredictor Y δω.1) =
      ⟪h, δω.2.2 + designAdjoint X (fun i => d i * δω.2.1 i)⟫ -
        coordinateDot v (δω.2.1 - designPredictor X δω.1)
  rw [inner_add_right, inner_add_right,
    inner_designAdjoint_eq_coordinateDot_designPredictor,
    inner_designAdjoint_eq_coordinateDot_designPredictor]
  have hdotpred :
      coordinateDot (fun i => d i * δω.2.1 i) (designPredictor Y h) =
        coordinateDot (fun i => d i * δω.2.1 i) (designPredictor X h) := by
    rw [hpred]
  have hdotadj :
      coordinateDot v (designPredictor Y δω.1) =
        coordinateDot v (designPredictor X δω.1) := by
    rw [← inner_designAdjoint_eq_coordinateDot_designPredictor,
      ← inner_designAdjoint_eq_coordinateDot_designPredictor, hadj]
  rw [hdotpred]
  simp only [coordinateDot, Pi.sub_apply, mul_sub, Finset.sum_sub_distrib]
  rw [show ∑ x, v x * designPredictor Y δω.1 x =
      ∑ x, v x * designPredictor X δω.1 x by
    exact hdotadj]

/-- The two differentiated KKT identities imply the forcing factorization
`N_X ∘ DΓ = B_ω`. -/
theorem kktIncrementForcing_comp_eq_designForcing
    (X : ι → V) (h : V) (v d : ι → ℝ)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hu : ∀ E, (L E).2.1 =
      designPredictor E h + designPredictor X (L E).1)
    (hq : ∀ E, (L E).2.2 =
      designAdjoint E v -
        designAdjoint X (fun i => d i * (L E).2.1 i)) :
    (kktIncrementForcing X d).comp L = designForcing h v := by
  apply ContinuousLinearMap.ext
  intro E
  apply Prod.ext
  · simp only [ContinuousLinearMap.comp_apply, kktIncrementForcing_apply,
      designForcing, designForcingLinearMap]
    rw [hq E]
    abel
  · simp only [ContinuousLinearMap.comp_apply, kktIncrementForcing_apply,
      designForcing, designForcingLinearMap]
    rw [hu E]
    abel

omit [FiniteDimensional ℝ V] in
/-- Differentiating the exact predictor identity `u(Y) = Y h(Y)` gives its
linearized form. -/
theorem differentiated_designPredictor
    (Γ : (ι → V) → EmpiricalKKTTupleData ι V)
    (X : ι → V) (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt Γ L X)
    (hpred : ∀ Y, (Γ Y).2.1 = designPredictor Y (Γ Y).1) :
    ∀ E, (L E).2.1 =
      designPredictor E (Γ X).1 + designPredictor X (L E).1 := by
  intro E
  funext i
  have hu := hΓ.snd.fst
  have hu_i := (hasFDerivAt_pi'.1 hu i)
  have hp_i := (hasFDerivAt_apply i X).inner ℝ hΓ.fst
  have hfun :
      (fun Y => (Γ Y).2.1 i) =
        (fun Y => ⟪Y i, (Γ Y).1⟫) := by
    funext Y
    exact congrFun (hpred Y) i
  have hderiv :
      ((ContinuousLinearMap.proj i).comp
          ((ContinuousLinearMap.fst ℝ (ι → ℝ) V).comp
            ((ContinuousLinearMap.snd ℝ V ((ι → ℝ) × V)).comp L))) =
        (fderivInnerCLM ℝ (X i, (Γ X).1)).comp
          ((ContinuousLinearMap.proj i).prod
            ((ContinuousLinearMap.fst ℝ V ((ι → ℝ) × V)).comp L)) := by
    apply HasFDerivAt.unique
    · exact hfun ▸ hu_i
    · exact hp_i
  have happ := congrArg (fun A : (ι → V) →L[ℝ] ℝ => A E) hderiv
  change (L E).2.1 i =
    ⟪E i, (Γ X).1⟫ + ⟪X i, (L E).1⟫
  simpa [ContinuousLinearMap.comp_apply, ContinuousLinearMap.proj_apply,
    ContinuousLinearMap.prod_apply, fderivInnerCLM_apply, real_inner_comm,
    add_comm] using happ

omit [FiniteDimensional ℝ V] in
/-- Differentiating `q(Y) = Yᵀ score(u(Y))`, after using the differentiated
predictor identity, gives the transpose-score component equation. -/
theorem differentiated_designAdjoint_score
    (Γ : (ι → V) → EmpiricalKKTTupleData ι V)
    (slope : ι → ℝ → ℝ) (d : ι → ℝ)
    (X : ι → V) (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt Γ L X)
    (hpred : ∀ Y, (Γ Y).2.1 = designPredictor Y (Γ Y).1)
    (hq : ∀ Y, (Γ Y).2.2 =
      designAdjoint Y (scoreVector slope (Γ Y).2.1))
    (hslope : ∀ i, HasDerivAt (slope i) (d i) ((Γ X).2.1 i)) :
    ∀ E, (L E).2.2 =
      designAdjoint E (scoreVector slope (Γ X).2.1) -
        designAdjoint X (fun i => d i * (L E).2.1 i) := by
  let H : (ι → V) →L[ℝ] V :=
    (ContinuousLinearMap.fst ℝ V ((ι → ℝ) × V)).comp L
  let rows : ι → (ι → V) → V := fun i Y => Y i
  let rowD : ι → (ι → V) →L[ℝ] V := fun i => ContinuousLinearMap.proj i
  let score : ι → ℝ → ℝ := fun i t => -slope i t
  have hscore (i : ι) :
      HasDerivAt (score i) (-d i) ⟪X i, (Γ X).1 - 0⟫ := by
    have hs := (hslope i).neg
    convert hs using 1
    have hp := congrFun (hpred X) i
    simpa [score, designPredictor] using hp.symm
  have hloss := hasFDerivAt_lossKKT rows (fun Y => (Γ Y).1) 0 score X
    rowD H d (fun i => hasFDerivAt_apply i X) hΓ.fst hscore
  have hqderiv := hΓ.snd.snd
  have hfun :
      (fun Y => (Γ Y).2.2) =
        lossKKT rows (fun Y => (Γ Y).1) 0 score := by
    funext Y
    rw [hq Y]
    simp only [lossKKT, rows, score, designAdjoint, scoreVector, sub_zero]
    rw [hpred Y]
    rfl
  have hderiv :
      (ContinuousLinearMap.snd ℝ (ι → ℝ) V).comp
          ((ContinuousLinearMap.snd ℝ V ((ι → ℝ) × V)).comp L) =
        lossKKTDerivative (fun i => rows i X) ((Γ X).1 - 0)
          (fun i => score i ⟪rows i X, (Γ X).1 - 0⟫) d rowD H := by
    apply HasFDerivAt.unique
    · exact hfun ▸ hqderiv
    · exact hloss
  intro E
  have happ := congrArg (fun A : (ι → V) →L[ℝ] V => A E) hderiv
  have hu := differentiated_designPredictor Γ X L hΓ hpred E
  change (L E).2.2 = _ at happ
  simp only [ContinuousLinearMap.comp_apply, lossKKTDerivative, sum_apply,
    add_apply, smul_apply, ContinuousLinearMap.smulRight_apply,
    predictorDerivative, rowD, H, ContinuousLinearMap.proj_apply,
    innerSL_apply_apply, sub_zero, rows, score] at happ
  have hinner_score (i : ι) :
      ⟪X i, (Γ X).1⟫ = (Γ X).2.1 i :=
    (congrFun (hpred X) i).symm
  have hinner_deriv (i : ι) :
      ⟪X i, (L E).1⟫ + ⟪(Γ X).1, E i⟫ = (L E).2.1 i := by
    have hui := congrFun hu i
    simp only [designPredictor, Pi.add_apply] at hui
    calc
      _ = ⟪E i, (Γ X).1⟫ + ⟪X i, (L E).1⟫ := by
        rw [real_inner_comm (Γ X).1 (E i)]
        abel
      _ = _ := hui.symm
  simp only [designAdjoint, scoreVector]
  rw [happ]
  rw [Finset.sum_add_distrib, sub_eq_add_neg, ← Finset.sum_neg_distrib]
  apply congrArg₂ (· + ·)
  · apply Finset.sum_congr rfl
    intro i hi
    rw [hinner_score i]
  · apply Finset.sum_congr rfl
    intro i hi
    change ((-d i) •
        (⟪X i, (L E).1⟫ + ⟪(Γ X).1, E i⟫)) • X i =
      -((d i * (L E).2.1 i) • X i)
    rw [hinner_deriv i]
    simp

/-- The exact KKT identities and scalar slope derivatives turn any derivative
of a fitted-tuple map into the design-forcing factorization. -/
theorem kktIncrementForcing_comp_derivative_eq_designForcing
    (Γ : (ι → V) → EmpiricalKKTTupleData ι V)
    (slope : ι → ℝ → ℝ) (d : ι → ℝ)
    (X : ι → V) (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt Γ L X)
    (hpred : ∀ Y, (Γ Y).2.1 = designPredictor Y (Γ Y).1)
    (hq : ∀ Y, (Γ Y).2.2 =
      designAdjoint Y (scoreVector slope (Γ Y).2.1))
    (hslope : ∀ i, HasDerivAt (slope i) (d i) ((Γ X).2.1 i)) :
    (kktIncrementForcing X d).comp L =
      designForcing (Γ X).1 (scoreVector slope (Γ X).2.1) :=
  kktIncrementForcing_comp_eq_designForcing X (Γ X).1
    (scoreVector slope (Γ X).2.1) d L
    (differentiated_designPredictor Γ X L hΓ hpred)
    (differentiated_designAdjoint_score Γ slope d X L hΓ hpred hq hslope)

/-- At every differentiability point of the actual empirical fitted-tuple map,
`N_X DΓ` is exactly the fixed-tuple design forcing `B_ω`. -/
theorem kktIncrementForcing_comp_hasFDerivAt_empiricalKKTData
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (slope : ι → ℝ → ℝ) (d : ι → ℝ) (X : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i)) :
    (kktIncrementForcing X d).comp L =
      designForcing (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1) := by
  exact kktIncrementForcing_comp_derivative_eq_designForcing
    (empiricalKKTData R α hα hR c loss hc slope) slope d X L hΓ
      (fun Y => rfl) (fun Y => rfl) hslope

/-- Strong tangent monotonicity makes `N_X` injective on any collection of
increments satisfying the lower bound. -/
theorem kktIncrementForcing_eq_zero_of_lowerBound
    (X : ι → V) (d : ι → ℝ) (α : ℝ) (hα : 0 < α)
    (hd : ∀ i, 0 ≤ d i) (δω : EmpiricalKKTTupleData ι V)
    (hlower : α * ‖δω.1‖ ^ 2 ≤ ⟪δω.1, δω.2.2⟫)
    (hz : kktIncrementForcing X d δω = 0) :
    δω = 0 := by
  have hz₁ := congrArg Prod.fst hz
  have hz₂ := congrArg Prod.snd hz
  simp only [kktIncrementForcing_apply, Prod.fst_zero] at hz₁
  simp only [kktIncrementForcing_apply, Prod.snd_zero] at hz₂
  have hu : δω.2.1 = designPredictor X δω.1 :=
    sub_eq_zero.mp hz₂
  have hq :
      δω.2.2 =
        -designAdjoint X (fun i => d i * δω.2.1 i) := by
    calc
      δω.2.2 =
          (δω.2.2 + designAdjoint X (fun i => d i * δω.2.1 i)) -
            designAdjoint X (fun i => d i * δω.2.1 i) := by abel
      _ = _ := by rw [hz₁]; simp
  have hadjoint :
      designAdjoint X (fun i => d i * δω.2.1 i) =
        lossCurvature X d δω.1 := by
    rw [hu, lossCurvature_apply]
    rfl
  have hnonpos : ⟪δω.1, δω.2.2⟫ ≤ 0 := by
    rw [hq, hadjoint, inner_neg_right]
    exact neg_nonpos.mpr (lossCurvature_nonneg X d hd δω.1)
  have hsquare : ‖δω.1‖ ^ 2 = 0 := by
    have hmul : α * ‖δω.1‖ ^ 2 ≤ 0 := hlower.trans hnonpos
    nlinarith [sq_nonneg ‖δω.1‖]
  have hnorm : ‖δω.1‖ = 0 := by
    nlinarith [norm_nonneg δω.1]
  have hh : δω.1 = 0 := norm_eq_zero.mp hnorm
  have huu : δω.2.1 = 0 := by
    rw [hu, hh]
    funext i
    simp [designPredictor]
  have hqq : δω.2.2 = 0 := by
    rw [hq, huu]
    simp [designAdjoint]
  apply Prod.ext
  · simpa using hh
  · apply Prod.ext
    · simpa using huu
    · simpa using hqq

/-- Strong convexity of the penalty transfers its subgradient monotonicity to
the coefficient and subgradient components of the empirical KKT derivative. -/
theorem empiricalKKTData_derivative_lower_bound
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (X : ι → V) (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X) :
    ∀ E, α * ‖(L E).1‖ ^ 2 ≤ ⟪(L E).1, (L E).2.2⟫ := by
  let Γ := empiricalKKTData R α hα hR c loss hc slope
  let B : (ι → V) →L[ℝ] V :=
    (ContinuousLinearMap.fst ℝ V ((ι → ℝ) × V)).comp L
  let C : (ι → V) →L[ℝ] V :=
    (ContinuousLinearMap.snd ℝ (ι → ℝ) V).comp
      ((ContinuousLinearMap.snd ℝ V ((ι → ℝ) × V)).comp L)
  have hb : HasFDerivAt (fun Y => c + (Γ Y).1) B X := by
    exact hΓ.fst.const_add c
  have hq : HasFDerivAt (fun Y => (Γ Y).2.2) C X := by
    exact hΓ.snd.snd
  have hsub (Y : ι → V) :
      IsSubgradient R (c + (Γ Y).1) (Γ Y).2.2 := by
    simpa [Γ, empiricalKKTData, EmpiricalKKTTuple.toData, empiricalKKTTuple] using
      empiricalDesignEstimator_isSubgradient R α hα hR c loss slope hc hloss Y
  have hmono : ∀ Y Z,
      α * ‖(c + (Γ Y).1) - (c + (Γ Z).1)‖ ^ 2 ≤
        ⟪(c + (Γ Y).1) - (c + (Γ Z).1),
          (Γ Y).2.2 - (Γ Z).2.2⟫ := by
    intro Y Z
    exact (hsub Y).strong_mono (hsub Z) hR
  have hlower := derivative_lower_bound
    (fun Y => c + (Γ Y).1) (fun Y => (Γ Y).2.2) X B C hb hq α hmono
  intro E
  simpa [HasTangentLowerBound, B, C] using hlower E

/-- At an empirical KKT differentiability point, vanishing derivative and
vanishing design forcing are equivalent. -/
theorem hasFDerivAt_empiricalKKTData_eq_zero_iff_designForcing_eq_zero
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (E : ι → V) :
    L E = 0 ↔
      designForcing (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1) E = 0 := by
  have hfactor :=
    kktIncrementForcing_comp_hasFDerivAt_empiricalKKTData
      R α hα hR c loss hc slope d X L hΓ hslope
  have happ := congrArg (fun A :
      (ι → V) →L[ℝ] V × (ι → ℝ) => A E) hfactor
  simp only [ContinuousLinearMap.comp_apply] at happ
  constructor
  · intro hLE
    rw [← happ, hLE]
    exact map_zero _
  · intro hB
    apply kktIncrementForcing_eq_zero_of_lowerBound X d α hα hd (L E)
    · exact empiricalKKTData_derivative_lower_bound
        R α hα hR c loss slope hc hloss X L hΓ E
    · rw [happ, hB]

/-- Kernel equality `ker DΓ = ker B_ω` at every empirical KKT
differentiability point with nonnegative scalar curvature. -/
theorem ker_hasFDerivAt_empiricalKKTData_eq_ker_designForcing
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i)) :
    LinearMap.ker L.toLinearMap =
      LinearMap.ker
        (designForcing
          (empiricalKKTData R α hα hR c loss hc slope X).1
          (scoreVector slope
            (empiricalKKTData R α hα hR c loss hc slope X).2.1)).toLinearMap := by
  ext E
  simp only [LinearMap.mem_ker]
  exact hasFDerivAt_empiricalKKTData_eq_zero_iff_designForcing_eq_zero
    R α hα hR c loss slope hc hloss d hd X L hΓ hslope E

/-- At a nondegenerate differentiability point, `N_X` restricts to a linear
equivalence from the derivative range onto the forcing compatibility
subspace. -/
noncomputable def empiricalKKTDerivativeRangeEquivCompatibility_of_factorization
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hfactor : (kktIncrementForcing X d).comp L =
      designForcing (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0) :
    LinearMap.range L.toLinearMap ≃ₗ[ℝ]
      forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1) := by
  let p := empiricalKKTData R α hα hR c loss hc slope X
  let h := p.1
  let v := scoreVector slope p.2.1
  let T := LinearMap.range L.toLinearMap
  let K := forcingCompatibilitySubspace h v
  have hmaps (z : T) : kktIncrementForcing X d z ∈ K := by
    rcases z.property with ⟨E, hE⟩
    change L E = z at hE
    have happ := congrArg (fun A :
        (ι → V) →L[ℝ] V × (ι → ℝ) => A E) hfactor
    simp only [ContinuousLinearMap.comp_apply] at happ
    change kktIncrementForcing X d z ∈ K
    rw [← hE, happ]
    exact designForcing_mem_compatibility h v E
  let N : T →ₗ[ℝ] K := {
    toFun z := ⟨kktIncrementForcing X d z, hmaps z⟩
    map_add' z w := by
      apply Subtype.ext
      exact map_add (kktIncrementForcing X d)
        (z : EmpiricalKKTTupleData ι V) (w : EmpiricalKKTTupleData ι V)
    map_smul' a z := by
      apply Subtype.ext
      exact map_smul (kktIncrementForcing X d) a
        (z : EmpiricalKKTTupleData ι V) }
  have hNinj : Function.Injective N := by
    intro z w hzw
    apply Subtype.ext
    have hvalue :
        kktIncrementForcing X d (z - w : EmpiricalKKTTupleData ι V) = 0 := by
      rw [map_sub]
      have hvzw : kktIncrementForcing X d z = kktIncrementForcing X d w :=
        congrArg Subtype.val hzw
      rw [hvzw, sub_self]
    have hmem : (z - w : EmpiricalKKTTupleData ι V) ∈ T :=
      T.sub_mem z.property w.property
    rcases hmem with ⟨E, hE⟩
    change L E = (z - w : EmpiricalKKTTupleData ι V) at hE
    have hlower := empiricalKKTData_derivative_lower_bound
      R α hα hR c loss slope hc hloss X L hΓ E
    rw [hE] at hlower
    have hz := kktIncrementForcing_eq_zero_of_lowerBound
      X d α hα hd (z - w : EmpiricalKKTTupleData ι V) hlower hvalue
    exact sub_eq_zero.mp hz
  have hNsurj : Function.Surjective N := by
    intro y
    have hyrange :
        (y : V × (ι → ℝ)) ∈ Set.range (designForcing h v) := by
      rw [range_designForcing h v hh hv]
      exact y.property
    rcases hyrange with ⟨E, hE⟩
    let z : T := ⟨L E, ⟨E, rfl⟩⟩
    refine ⟨z, ?_⟩
    apply Subtype.ext
    change kktIncrementForcing X d (L E) = y
    have happ := congrArg (fun A :
        (ι → V) →L[ℝ] V × (ι → ℝ) => A E) hfactor
    simp only [ContinuousLinearMap.comp_apply] at happ
    rw [happ]
    exact hE
  exact LinearEquiv.ofBijective N ⟨hNinj, hNsurj⟩

/-- The base-point range equivalence is concretely the restriction of the
KKT increment forcing. -/
@[simp] theorem empiricalKKTDerivativeRangeEquivCompatibility_apply_of_factorization
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hfactor : (kktIncrementForcing X d).comp L =
      designForcing (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (z : LinearMap.range L.toLinearMap) :
    ((empiricalKKTDerivativeRangeEquivCompatibility_of_factorization
      R α hα hR c loss slope hc hloss d hd X L hΓ hfactor hh hv z :
        forcingCompatibilitySubspace
          (empiricalKKTData R α hα hR c loss hc slope X).1
          (scoreVector slope
            (empiricalKKTData R α hα hR c loss hc slope X).2.1)) :
      V × (ι → ℝ)) =
        kktIncrementForcing X d
          (z : EmpiricalKKTTupleData ι V) := by
  rfl

/-- The same derivative range is carried isomorphically onto the compatibility
subspace by `N_Y` for every design `Y` in the KKT fiber of the base point. -/
noncomputable def empiricalKKTDerivativeRangeEquivCompatibilityOfFiber_of_factorization
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hfactor : (kktIncrementForcing X d).comp L =
      designForcing (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hYpred : designPredictor Y
      (empiricalKKTData R α hα hR c loss hc slope X).1 =
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
    (hYadj : designAdjoint Y
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) =
        (empiricalKKTData R α hα hR c loss hc slope X).2.2) :
    LinearMap.range L.toLinearMap ≃ₗ[ℝ]
      forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1) := by
  let p := empiricalKKTData R α hα hR c loss hc slope X
  let h := p.1
  let v := scoreVector slope p.2.1
  let T := LinearMap.range L.toLinearMap
  let K := forcingCompatibilitySubspace h v
  have hbase (z : T) : kktIncrementForcing X d z ∈ K := by
    rcases z.property with ⟨E, hE⟩
    change L E = z at hE
    have happ := congrArg (fun A :
        (ι → V) →L[ℝ] V × (ι → ℝ) => A E) hfactor
    simp only [ContinuousLinearMap.comp_apply] at happ
    change kktIncrementForcing X d z ∈ K
    rw [← hE, happ]
    exact designForcing_mem_compatibility h v E
  have hpredXY : designPredictor Y h = designPredictor X h := by
    rw [hYpred]
    rfl
  have hadjXY : designAdjoint Y v = designAdjoint X v := by
    rw [hYadj]
    rfl
  have hmaps (z : T) : kktIncrementForcing Y d z ∈ K := by
    change forcingCompatibilityLinearMap h v
      (kktIncrementForcing Y d z) = 0
    rw [forcingCompatibility_kktIncrementForcing_eq_of_fiber
      X Y h v d z hpredXY hadjXY]
    exact hbase z
  let N : T →ₗ[ℝ] K := {
    toFun z := ⟨kktIncrementForcing Y d z, hmaps z⟩
    map_add' z w := by
      apply Subtype.ext
      exact map_add (kktIncrementForcing Y d)
        (z : EmpiricalKKTTupleData ι V) (w : EmpiricalKKTTupleData ι V)
    map_smul' a z := by
      apply Subtype.ext
      exact map_smul (kktIncrementForcing Y d) a
        (z : EmpiricalKKTTupleData ι V) }
  have hNinj : Function.Injective N := by
    intro z w hzw
    apply Subtype.ext
    have hvalue :
        kktIncrementForcing Y d (z - w : EmpiricalKKTTupleData ι V) = 0 := by
      rw [map_sub]
      have hvzw : kktIncrementForcing Y d z = kktIncrementForcing Y d w :=
        congrArg Subtype.val hzw
      rw [hvzw, sub_self]
    have hmem : (z - w : EmpiricalKKTTupleData ι V) ∈ T :=
      T.sub_mem z.property w.property
    rcases hmem with ⟨E, hE⟩
    change L E = (z - w : EmpiricalKKTTupleData ι V) at hE
    have hlower := empiricalKKTData_derivative_lower_bound
      R α hα hR c loss slope hc hloss X L hΓ E
    rw [hE] at hlower
    have hz := kktIncrementForcing_eq_zero_of_lowerBound
      Y d α hα hd (z - w : EmpiricalKKTTupleData ι V) hlower hvalue
    exact sub_eq_zero.mp hz
  let e₀ := empiricalKKTDerivativeRangeEquivCompatibility_of_factorization
    R α hα hR c loss slope hc hloss d hd X L hΓ hfactor hh hv
  have hdim : Module.finrank ℝ T = Module.finrank ℝ K :=
    e₀.finrank_eq
  have hNsurj : Function.Surjective N :=
    (LinearMap.injective_iff_surjective_of_finrank_eq_finrank hdim).mp hNinj
  exact LinearEquiv.ofBijective N ⟨hNinj, hNsurj⟩

/-- Direct same-fiber formulation: if `Y` has the same fitted KKT datum as the
differentiability point `X`, then `N_Y` identifies the derivative range at `X`
with the common compatibility subspace. -/
noncomputable def empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_of_factorization
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hfactor : (kktIncrementForcing X d).comp L =
      designForcing (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X) :
    LinearMap.range L.toLinearMap ≃ₗ[ℝ]
      forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1) := by
  apply empiricalKKTDerivativeRangeEquivCompatibilityOfFiber_of_factorization
    R α hα hR c loss slope hc hloss d hd X Y L hΓ hfactor hh hv
  · rw [← hfiber]
    rfl
  · rw [← hfiber]
    rfl

/-- The transported range equivalence is concretely the restriction of the
KKT increment forcing at the target design. -/
@[simp] theorem empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_apply_of_factorization
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hfactor : (kktIncrementForcing X d).comp L =
      designForcing (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X)
    (z : LinearMap.range L.toLinearMap) :
    ((empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_of_factorization
      R α hα hR c loss slope hc hloss d hd X Y L hΓ hfactor hh hv hfiber z :
        forcingCompatibilitySubspace
          (empiricalKKTData R α hα hR c loss hc slope X).1
          (scoreVector slope
            (empiricalKKTData R α hα hR c loss hc slope X).2.1)) :
      V × (ι → ℝ)) =
        kktIncrementForcing Y d
          (z : EmpiricalKKTTupleData ι V) := by
  rfl

/-- At a nondegenerate differentiability point, `N_X` restricts to a linear
equivalence from the derivative range onto the forcing compatibility
subspace. -/
noncomputable def empiricalKKTDerivativeRangeEquivCompatibility
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0) :
    LinearMap.range L.toLinearMap ≃ₗ[ℝ]
      forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1) := by
  exact empiricalKKTDerivativeRangeEquivCompatibility_of_factorization
    R α hα hR c loss slope hc hloss d hd X L hΓ
    (kktIncrementForcing_comp_hasFDerivAt_empiricalKKTData
      R α hα hR c loss hc slope d X L hΓ hslope) hh hv

/-- The base-point range equivalence is concretely the restriction of the
KKT increment forcing. -/
@[simp] theorem empiricalKKTDerivativeRangeEquivCompatibility_apply
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (z : LinearMap.range L.toLinearMap) :
    ((empiricalKKTDerivativeRangeEquivCompatibility
      R α hα hR c loss slope hc hloss d hd X L hΓ hslope hh hv z :
        forcingCompatibilitySubspace
          (empiricalKKTData R α hα hR c loss hc slope X).1
          (scoreVector slope
            (empiricalKKTData R α hα hR c loss hc slope X).2.1)) :
      V × (ι → ℝ)) =
        kktIncrementForcing X d
          (z : EmpiricalKKTTupleData ι V) := by
  rfl

/-- The same derivative range is carried isomorphically onto the compatibility
subspace by `N_Y` for every design `Y` in the KKT fiber of the base point. -/
noncomputable def empiricalKKTDerivativeRangeEquivCompatibilityOfFiber
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hYpred : designPredictor Y
      (empiricalKKTData R α hα hR c loss hc slope X).1 =
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
    (hYadj : designAdjoint Y
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) =
        (empiricalKKTData R α hα hR c loss hc slope X).2.2) :
    LinearMap.range L.toLinearMap ≃ₗ[ℝ]
      forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1) := by
  exact empiricalKKTDerivativeRangeEquivCompatibilityOfFiber_of_factorization
    R α hα hR c loss slope hc hloss d hd X Y L hΓ
    (kktIncrementForcing_comp_hasFDerivAt_empiricalKKTData
      R α hα hR c loss hc slope d X L hΓ hslope) hh hv hYpred hYadj

/-- Direct same-fiber formulation: if `Y` has the same fitted KKT datum as the
differentiability point `X`, then `N_Y` identifies the derivative range at `X`
with the common compatibility subspace. -/
noncomputable def empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X) :
    LinearMap.range L.toLinearMap ≃ₗ[ℝ]
      forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1) := by
  exact empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_of_factorization
    R α hα hR c loss slope hc hloss d hd X Y L hΓ
    (kktIncrementForcing_comp_hasFDerivAt_empiricalKKTData
      R α hα hR c loss hc slope d X L hΓ hslope) hh hv hfiber

/-- The transported range equivalence is concretely the restriction of the
KKT increment forcing at the target design. -/
@[simp] theorem empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_apply
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X)
    (z : LinearMap.range L.toLinearMap) :
    ((empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
      R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv hfiber z :
        forcingCompatibilitySubspace
          (empiricalKKTData R α hα hR c loss hc slope X).1
          (scoreVector slope
            (empiricalKKTData R α hα hR c loss hc slope X).2.1)) :
      V × (ι → ℝ)) =
        kktIncrementForcing Y d
          (z : EmpiricalKKTTupleData ι V) := by
  rfl

end ALO


==> anc/lean_alo/ALO/Estimator/EmpiricalALO.lean <==
module

public import ALO.Estimator.AEDifferentiability
public import Mathlib.Analysis.Convex.Deriv

/-!
# Almost-everywhere empirical ALO derivative representation

The estimator is the unique minimizer. Convexity gives nonnegative scalar loss
curvature, and Rademacher supplies coefficient differentiability. The pointwise
operator construction then yields all derivative and denominator bounds on one
full-measure set. This theorem does not assert a measurable choice of operators
or the fiber/coarea and statistical conclusions.
-/

public section
namespace ALO
open MeasureTheory
open scoped Topology RealInnerProductSpace

/-- A supplied derivative of a convex loss is monotone. -/
theorem monotone_loss_slope {loss slope : ℝ → ℝ}
    (hc : ConvexOn ℝ Set.univ loss) (hl : ∀ t, HasDerivAt loss (slope t) t) :
    Monotone slope := by
  intro a b hab
  have h := hc.monotoneOn_deriv (fun t _ => (hl t).differentiableAt)
    (Set.mem_univ a) (Set.mem_univ b) hab
  simpa only [(hl a).deriv, (hl b).deriv] using h

/-- Loss curvature is nonnegative by convexity, rather than an extra assumption. -/
theorem loss_curvature_nonneg {loss slope : ℝ → ℝ}
    (hc : ConvexOn ℝ Set.univ loss) (hl : ∀ t, HasDerivAt loss (slope t) t) (t : ℝ) :
    0 ≤ deriv slope t := (monotone_loss_slope hc hl).deriv_nonneg

variable {F V ι : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V] [Fintype ι]

/-- The pointwise operator conclusion, with all derivatives and loss weights explicit.
The parameter `α` is the strong-convexity modulus of the objective's penalty. -/
@[expose] def IsEmpiricalALO (x : ι → F → V) (b : F → V) (c : V)
    (slope : ι → ℝ → ℝ) (α : ℝ) (θ : F) (A : V →L[ℝ] V) : Prop :=
  let B := fderiv ℝ b θ
  let d := fun i => deriv (slope i) ⟪x i θ, b θ - c⟫
  HasFDerivAt b B θ ∧
  A.toLinearMap.IsSymmetric ∧
  (∀ z, 0 ≤ ⟪z, A z⟫) ∧
  ‖A‖ ≤ α⁻¹ ∧
  (∀ η, B η = A (lossForcing (fun i => x i θ) (b θ - c)
    (fun i => -slope i ⟪x i θ, b θ - c⟫) d (fun i => fderiv ℝ (x i) θ) η)) ∧
  (∀ z, ⟪A z, lossCurvature (fun i => x i θ) d (A z)⟫ ≤ ⟪z, A z⟫) ∧
  LinearMap.range A.toLinearMap = LinearMap.range B.toLinearMap ∧
  (∀ i, α / (α + d i * ‖x i θ‖ ^ 2) ≤ 1 - d i * ⟪x i θ, A (x i θ)⟫) ∧
  (∀ i, 0 < 1 - d i * ⟪x i θ, A (x i θ)⟫) ∧
  (∀ i, (1 - d i * ⟪x i θ, A (x i θ)⟫)⁻¹ ≤ 1 + d i * ‖x i θ‖ ^ 2 / α)

/-- At every differentiability point, the actual estimator has the full ALO operator. -/
theorem exists_empiricalALO_at (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (x : ι → F → V) (c : V)
    (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hx : ∀ i, ContDiff ℝ 1 (x i)) (hs : ∀ i, ContDiff ℝ 1 (slope i)) (θ : F)
    (hb : DifferentiableAt ℝ (empiricalEstimator R α hα hR x c loss hc) θ) :
    ∃ A, IsEmpiricalALO x (empiricalEstimator R α hα hR x c loss hc) c slope α θ A := by
  let b := empiricalEstimator R α hα hR x c loss hc
  have hmin : ∀ᶠ η in 𝓝 θ,
      IsMinOn (fun z => empiricalLoss (fun i => x i η) c loss z + R z) Set.univ (b η) :=
    Filter.Eventually.of_forall (fun η => convexMinimizer_isMinOn R
      (empiricalLoss (fun i => x i η) c loss) α hα hR
      (convexOn_empiricalLoss (fun i => x i η) c loss hc))
  have hder : ∀ᶠ η in 𝓝 θ, ∀ i,
      HasDerivAt (loss i) (-(-slope i ⟪x i η, b η - c⟫)) ⟪x i η, b η - c⟫ :=
    Filter.Eventually.of_forall (fun η i => by simpa only [neg_neg] using hl i _)
  have hrows (i : ι) := ((hx i).differentiable (by norm_num)).differentiableAt.hasFDerivAt (x := θ)
  have hscore (i : ι) : HasDerivAt (fun t => -slope i t)
      (-deriv (slope i) ⟪x i θ, b θ - c⟫) ⟪x i θ, b θ - c⟫ :=
    (((hs i).differentiable (by norm_num)).differentiableAt.hasDerivAt).neg
  obtain ⟨A, hA⟩ := exists_minimizer_derivative_representation R α hα hR x b c loss
    (fun i t => -slope i t) θ hmin hder (fun i => fderiv ℝ (x i) θ) (fderiv ℝ b θ)
    (fun i => deriv (slope i) ⟪x i θ, b θ - c⟫) hrows hb.hasFDerivAt hscore
    (fun i => loss_curvature_nonneg (hc i) (hl i) _)
  exact ⟨A, hb.hasFDerivAt, hA⟩

variable [FiniteDimensional ℝ F] [MeasurableSpace F] [BorelSpace F]

/-- Full almost-everywhere operator statement for the uniquely constructed empirical
estimator and an arbitrary finite-valued strongly convex penalty. -/
theorem ae_exists_empiricalALO (μ : Measure F) [μ.IsAddHaarMeasure]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → F → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hx : ∀ i, ContDiff ℝ 1 (x i)) (hs : ∀ i, ContDiff ℝ 1 (slope i)) :
    ∀ᵐ θ ∂μ, ∃ A, IsEmpiricalALO x (empiricalEstimator R α hα hR x c loss hc)
      c slope α θ A := by
  filter_upwards [ae_differentiableAt_empiricalEstimator μ R α hα hR x c loss slope
    hc hl hx hs] with θ hb
  exact exists_empiricalALO_at R α hα hR x c loss slope hc hl hx hs θ hb

/-- Transfer the operator statement to any design law absolutely continuous with
respect to the parameter-space Haar measure. -/
theorem ae_exists_empiricalALO_of_absolutelyContinuous
    (μ ν : Measure F) [μ.IsAddHaarMeasure] (hν : ν ≪ μ)
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → F → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hx : ∀ i, ContDiff ℝ 1 (x i)) (hs : ∀ i, ContDiff ℝ 1 (slope i)) :
    ∀ᵐ θ ∂ν, ∃ A, IsEmpiricalALO x (empiricalEstimator R α hα hR x c loss hc)
      c slope α θ A :=
  hν.ae_le (ae_exists_empiricalALO μ R α hα hR x c loss slope hc hl hx hs)

end ALO


==> anc/lean_alo/ALO/Estimator/EmpiricalALOUnconditional.lean <==
module

public import ALO.Estimator.GaussianALOUnconditional
public import ALO.Estimator.SignalALOGlobalEnvelope
public import ALO.Estimator.LipschitzALOTestComparison

/-! # Unconditional ALO with the canonical empirical operator -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)

include hl in
theorem empirical_full_leaveOneOut_prediction_envelope
    (hscore : ∀ i t, |slope i t| ≤ 1) (X : ι → V) (i : ι) :
    |⟪X i, empiricalDesignEstimator R α hα hR c loss hc X⟫ -
      ⟪X i, leaveOneOutEstimator R α hα hR c loss hc i X⟫| ≤ ‖X i‖ ^ 2 / α := by
  rw [← inner_sub_right]
  calc
    _ ≤ ‖X i‖ * ‖empiricalDesignEstimator R α hα hR c loss hc X -
      leaveOneOutEstimator R α hα hR c loss hc i X‖ := abs_real_inner_le_norm _ _
    _ ≤ ‖X i‖ * (α⁻¹ * (1 * ‖X i‖)) := mul_le_mul_of_nonneg_left
      (leaveOneOutEstimator_stability_of_bounded_score R α hα hR c loss hc slope hl i X 1
        (hscore i _)) (norm_nonneg _)
    _ = _ := by ring

variable [MeasurableSpace V] [BorelSpace V]

include hl in
/-- The original Borel operator has a global rational prediction envelope,
including nonsmooth penalties and merely Lipschitz scores. -/
theorem ae_empiricalALO_leaveOneOut_envelope
    (hs : ∀ i, LipschitzWith 1 (slope i)) (hscore : ∀ i t, |slope i t| ≤ 1) :
    ∀ᵐ X ∂ambientDesignGaussian, ∀ i,
      |empiricalALOPrediction R α hα hR c loss slope hc X i -
        ⟪X i, leaveOneOutEstimator R α hα hR c loss hc i X⟫| ≤ 2 * ‖X i‖ ^ 2 / α := by
  have habs : (ambientDesignGaussian (ι := ι) (V := V)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  filter_upwards [ae_measurableEmpiricalALOOperator_spec_of_lipschitz_score
    ambientDesignHaar ambientDesignGaussian habs R α hα hR
    (fun j (X : ι → V) => X j) c loss slope hc hl
    (fun j => contDiff_apply ℝ (fun _ : ι => V) j) hs] with X hX
  have hbfun : empiricalEstimator R α hα hR (fun j (X : ι → V) => X j) c loss hc =
      empiricalDesignEstimator R α hα hR c loss hc := by funext X; rfl
  rw [hbfun] at hX
  intro i
  have hW := operator_rational_weight_bound _ α hα hX.2.2.2.1 (X i)
    _ (loss_curvature_nonneg (hc i) (hl i) _) (hX.2.2.1 _)
    (hX.2.2.2.2.2.2.2.2.1 i) (hX.2.2.2.2.2.2.2.2.2 i)
  simpa only [empiricalALOPrediction, mul_div_assoc] using
    alo_loo_abs_le_of_weight_bound (hscore i _) hW.1 hW.2
      (empirical_full_leaveOneOut_prediction_envelope R α hα hR c loss slope hc hl hscore X i)

variable {U Y : Type*} [TopologicalSpace U] [MeasurableSpace U] [BorelSpace U]
  [MeasurableSpace Y]

/-- A reusable endpoint for any measurable ALO prediction satisfying the
event comparison and the global deletion envelope for the same empirical fit. -/
theorem parametricALO_unconditional_of_envelope
    (loss slope : U → ι → ℝ → ℝ)
    (hc : ∀ u i, ConvexOn ℝ Set.univ (loss u i))
    (hl : ∀ u i t, HasDerivAt (loss u i) (slope u i t) t)
    (hsU : ∀ i, Continuous (fun q : U × ℝ => slope q.1 i q.2))
    (hmin : IsMinOn R Set.univ 0)
    (hs : ∀ u i, LipschitzWith 1 (slope u i))
    (hscore : ∀ u i t, |slope u i t| ≤ 1)
    (T : Submodule ℝ V) (hTc : T.starProjection c = 0)
    (hrank : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ C : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure U) [IsProbabilityMeasure ν]
    (p : U × (ι → V) → ι → ℝ) (hp : ∀ i, Measurable (fun q => p q i))
    (henv : ∀ u, ∀ᵐ X ∂ambientDesignGaussian, ∀ i,
      |p (u, X) i - ⟪X i, leaveOneOutEstimator R α hα hR c (loss u) (hc u) i X⟫| ≤
        2 * ‖X i‖ ^ 2 / α)
    (hP : Integrable ((Prod.snd ⁻¹' empiricalWeightEvent).indicator (fun q => ∑ i,
      (empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i -
        p q i) ^ 2)) (ν.prod ambientDesignGaussian))
    (hPb : (∫ q, (Prod.snd ⁻¹' empiricalWeightEvent).indicator (fun q => ∑ i,
      (empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i -
        p q i) ^ 2) q ∂ν.prod ambientDesignGaussian) ≤ C)
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let l := fun (q : U × (ι → V)) i =>
      ⟪q.2 i, leaveOneOutEstimator R α hα hR c (loss q.1) (hc q.1) i q.2⟫
    (Integrable (fun q => ∑ i, (p q i - l q i) ^ 2) (ν.prod ambientDesignGaussian) ∧
      (∫ q, ∑ i, (p q i - l q i) ^ 2 ∂ν.prod ambientDesignGaussian) ≤
        unconditionalALOErrorConstant C μ δ) ∧
    (Integrable (fun q => |(∑ i, (g (p q i) (y q i) - g (l q i) (y q i))) / Fintype.card ι|)
      (ν.prod ambientDesignGaussian) ∧
      (∫ q, |(∑ i, (g (p q i) (y q i) - g (l q i) (y q i))) / Fintype.card ι|
        ∂ν.prod ambientDesignGaussian) ≤ unconditionalALOTestConstant C μ δ / Real.sqrt (Fintype.card ι)) := by
  let m := fun (q : U × (ι → V)) i =>
    empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i
  let l := fun (q : U × (ι → V)) i =>
    ⟪q.2 i, leaveOneOutEstimator R α hα hR c (loss q.1) (hc q.1) i q.2⟫
  have hlm (i) : Measurable (fun q => l q i) :=
    ((measurable_pi_apply i).comp measurable_snd).inner
      (continuous_parametricLeaveOneOutEstimator R α hα hR c loss slope hc hl hsU i).measurable
  have hE := parametricEmpiricalMeanField_uniform_bound_of_lipschitz_score
    R α hα hR c loss slope hc hl hsU hmin hs hscore T hTc hrank μ δ hμ hδ hscale hdim ν
  have heq : (fun q => ∑ i, (m q i - l q i) ^ 2) =
      (fun q : U × (ι → V) => empiricalMeanFieldPredictionErrorSqSum R α hα hR c
        (loss q.1) (slope q.1) (hc q.1) q.2) := by
    funext q
    simp only [m, l, empiricalMeanFieldPrediction_sub_leaveOneOut, empiricalMeanFieldPredictionErrorSqSum]
  rw [← heq] at hE
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  have hU := gaussian_ALO_prediction_unconditional ν p m l hp hlm α μ δ C
    hμ hδ hn hscale hdim henv hP hPb hE.1 hE.2
  have hM := parametricEmpiricalMeanField_prediction_moment_of_lipschitz_score
    R α hα hR c loss slope hc hl hsU hmin hs hscore μ δ hμ hδ hscale hdim ν
  exact ⟨hU, unconditional_test_bound_of_prediction_and_meanField (ν.prod ambientDesignGaussian)
    p m l y g hp hlm hy hgm hg (unconditionalALOErrorConstant C μ δ)
    (empiricalMeanFieldConstant μ δ) (meanFieldPredictionMomentConstant μ δ)
    (empiricalMeanFieldConstant_nonneg μ δ hμ hδ) (meanFieldPredictionMomentConstant_nonneg μ δ)
    hU.1 hU.2 hE.1 hE.2 hM.1 hM.2 hn⟩

/-- Unconditional expected absolute difference of the averaged ALO and LOO
test criteria, using the original canonical Borel empirical operator. -/
theorem parametricALO_test_bound_unconditional_of_lipschitz_score
    (loss slope : U → ι → ℝ → ℝ)
    (hc : ∀ u i, ConvexOn ℝ Set.univ (loss u i))
    (hl : ∀ u i t, HasDerivAt (loss u i) (slope u i t) t)
    (hsU : ∀ i, Continuous (fun q : U × ℝ => slope q.1 i q.2))
    (hmin : IsMinOn R Set.univ 0)
    (hs : ∀ u i, LipschitzWith 1 (slope u i))
    (hscore : ∀ u i t, |slope u i t| ≤ 1)
    (T : Submodule ℝ V) (hTc : T.starProjection c = 0)
    (hrank : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure U) [IsProbabilityMeasure ν]
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    Integrable (parametricALOTestError R α hα hR c loss slope hc y g) (ν.prod ambientDesignGaussian) ∧
      (∫ q, parametricALOTestError R α hα hR c loss slope hc y g q ∂ν.prod ambientDesignGaussian) ≤
        unconditionalALOTestConstant (empiricalWeightConstant μ δ) μ δ / Real.sqrt (Fintype.card ι) := by
  have hP := parametricALO_meanField_prediction_bound_of_lipschitz_score R α hα hR c
    loss slope hc hl hsU hs hscore μ δ hμ hδ hscale hdim ν
  exact (parametricALO_unconditional_of_envelope R α hα hR c loss slope hc hl hsU
    hmin hs hscore T hTc hrank μ δ (empiricalWeightConstant μ δ) hμ hδ hscale hdim ν
    (fun q => empiricalALOPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2)
    (fun i => measurable_parametricEmpiricalALOPrediction R α hα hR c loss slope hc hl hsU i)
    (fun u => ae_empiricalALO_leaveOneOut_envelope R α hα hR c (loss u) (slope u) (hc u) (hl u)
      (hs u) (hscore u)) hP.1 hP.2 y hy g hgm hg).2

end ALO


==> anc/lean_alo/ALO/Estimator/EmpiricalAffineCompetitor.lean <==
module

public import ALO.Estimator.MeasurableEmpiricalDesignSelection

/-! An ordinary affine-design jet supplies an admissible orthogonal
projector. This turns the actual signal slice into a competitor for the
Borel maximizing rule, independently of the choice of coordinates on it. -/

public section
namespace ALO
open scoped Topology RealInnerProductSpace

variable {E D V : Type*}
  [NormedAddCommGroup E] [NormedSpace ℝ E] [FiniteDimensional ℝ E]
  [NormedAddCommGroup D] [InnerProductSpace ℝ D] [FiniteDimensional ℝ D]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

/-- Project an affine parametrization onto its actual design range. -/
theorem exists_admissibleEmpiricalDesign_of_affineJet
    (b q : D → V) (L : D →L[ℝ] V) (M : V →L[ℝ] V)
    (J : E →L[ℝ] D) (B C : E →L[ℝ] V)
    (hb : HasFDerivAt (fun η => b (J η)) B 0)
    (hq : HasFDerivAt (fun η => q (J η)) C 0)
    (hKKT : ∀ η, C η = L (J η) - M (B η)) :
    ∃ (P : D →L[ℝ] D) (B' C' : D →L[ℝ] V),
      IsAdmissibleEmpiricalDesign b q 0 L M P B' C' ∧
      Module.finrank ℝ (LinearMap.range (L.comp J).toLinearMap) ≤
        Module.finrank ℝ (LinearMap.range (L.comp P).toLinearMap) := by
  let F := LinearMap.range J.toLinearMap
  obtain ⟨Q₀, hQ₀⟩ := exists_lifting_of_range_le J F.starProjection (by
    rintro z ⟨x, rfl⟩
    exact F.starProjection_apply_mem x)
  let Q : D →L[ℝ] E := Q₀.comp F.starProjection
  have hPP : F.starProjection.comp F.starProjection = F.starProjection :=
    F.isIdempotentElem_starProjection
  have hJQ : J.comp Q = F.starProjection := by
    dsimp only [Q]
    rw [← ContinuousLinearMap.comp_assoc, hQ₀, hPP]
  have hQP : Q.comp F.starProjection = Q := by
    dsimp only [Q]
    rw [ContinuousLinearMap.comp_assoc, hPP]
  have hb' : HasFDerivAt (fun η => b (F.starProjection η)) (B.comp Q) 0 := by
    have hbQ : HasFDerivAt (fun η => b (J η)) B (Q 0) := by simpa only [map_zero] using hb
    have hh := hbQ.comp 0 Q.hasFDerivAt
    simpa only [map_zero, Function.comp_def, ← ContinuousLinearMap.comp_apply, hJQ] using hh
  have hq' : HasFDerivAt (fun η => q (F.starProjection η)) (C.comp Q) 0 := by
    have hqQ : HasFDerivAt (fun η => q (J η)) C (Q 0) := by simpa only [map_zero] using hq
    have hh := hqQ.comp 0 Q.hasFDerivAt
    simpa only [map_zero, Function.comp_def, ← ContinuousLinearMap.comp_apply, hJQ] using hh
  refine ⟨F.starProjection, B.comp Q, C.comp Q, ?_, ?_⟩
  · refine ⟨F.starProjection_isSymmetric, F.isIdempotentElem_starProjection, ?_, ?_,
      by simpa only [zero_add] using hb', by simpa only [zero_add] using hq', ?_⟩
    · rw [ContinuousLinearMap.comp_assoc, hQP]
    · rw [ContinuousLinearMap.comp_assoc, hQP]
    · ext x
      have hh := hKKT (Q x)
      have he : J (Q x) = F.starProjection x := DFunLike.congr_fun hJQ x
      simpa only [ContinuousLinearMap.comp_apply, sub_apply, he] using hh
  · apply Submodule.finrank_mono
    rintro z ⟨η, rfl⟩
    refine ⟨J η, ?_⟩
    change L (F.starProjection (J η)) = L (J η)
    exact congrArg L (F.starProjection_eq_self_iff.mpr (show J η ∈ F from ⟨η, rfl⟩))

/-- Maximality against all admissible projectors implies maximality against
every actual affine-design derivative, including the true signal slice. -/
theorem maximalEmpiricalDesign_forcing_codimension_of_affineJet
    (b q : D → V) (L : D →L[ℝ] V) (M : V →L[ℝ] V)
    (P : D →L[ℝ] D) (B' C' : D →L[ℝ] V)
    (hmax : ∀ P' B C, IsAdmissibleEmpiricalDesign b q 0 L M P' B C →
      Module.finrank ℝ (LinearMap.range (L.comp P').toLinearMap) ≤
        Module.finrank ℝ (LinearMap.range (L.comp P).toLinearMap))
    (J : E →L[ℝ] D) (B C : E →L[ℝ] V)
    (hb : HasFDerivAt (fun η => b (J η)) B 0)
    (hq : HasFDerivAt (fun η => q (J η)) C 0)
    (hKKT : ∀ η, C η = L (J η) - M (B η))
    (k : ℕ) (hc : Module.finrank ℝ V ≤
      Module.finrank ℝ (LinearMap.range (L.comp J).toLinearMap) + k) :
    Module.finrank ℝ V ≤ Module.finrank ℝ (LinearMap.range (L.comp P).toLinearMap) + k := by
  obtain ⟨P', B'', C'', had, hr⟩ :=
    exists_admissibleEmpiricalDesign_of_affineJet b q L M J B C hb hq hKKT
  have hm := hmax P' B'' C'' had
  omega

/-- Complete deterministic comparison for an actual maximizing design
choice. Its codimension is obtained from an affine competitor, not assumed. -/
theorem maximalEmpiricalDesign_difference_rank_of_affineJet
    {E' : Type*} [NormedAddCommGroup E'] [NormedSpace ℝ E']
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (b q : D → V) (hg : ∀ η, IsSubgradient R (b η) (q η))
    (L : D →L[ℝ] V) (M : V →L[ℝ] V)
    (P : D →L[ℝ] D) (B' C' : D →L[ℝ] V)
    (had : IsAdmissibleEmpiricalDesign b q 0 L M P B' C')
    (hmax : ∀ P' B C, IsAdmissibleEmpiricalDesign b q 0 L M P' B C →
      Module.finrank ℝ (LinearMap.range (L.comp P').toLinearMap) ≤
        Module.finrank ℝ (LinearMap.range (L.comp P).toLinearMap))
    (J : E →L[ℝ] D) (B C : E →L[ℝ] V)
    (hb : HasFDerivAt (fun η => b (J η)) B 0)
    (hq : HasFDerivAt (fun η => q (J η)) C 0)
    (hKKT : ∀ η, C η = L (J η) - M (B η))
    (k k' : ℕ) (hc : Module.finrank ℝ V ≤
      Module.finrank ℝ (LinearMap.range (L.comp J).toLinearMap) + k)
    (hMsym : M.toLinearMap.IsSymmetric) (hM : ∀ z, 0 ≤ ⟪z, M z⟫)
    (Aold : V →L[ℝ] V) (hOld : HasPenaltyModelJet (E := E') R (q 0) M Aold k') :
    Module.finrank ℝ (LinearMap.range (linearResponseOperator B' C' M - Aold).toLinearMap) ≤
      k + k' := by
  have hforce := maximalEmpiricalDesign_forcing_codimension_of_affineJet b q L M P B' C'
    hmax J B C hb hq hKKT k hc
  have hj := had.responseJet R b q hg 0 L M P B' C'
  have hs := hj.linear_spec R a hR (q 0) B' C'
  have hk : ∀ η, C' η = (L.comp P) η - M (B' η) := by
    intro η
    exact DFunLike.congr_fun had.2.2.2.2.2.2 η
  have hr := empiricalResponse_forcing_rank_eq B' C' (L.comp P) M a ha hs.1 hs.2 hMsym hM hk
  have hcodim : Module.finrank ℝ V ≤ Module.finrank ℝ (LinearMap.range C'.toLinearMap) + k := by
    rw [hr]
    exact hforce
  exact empiricalResponseOperator_difference_rank R a ha hR (q 0) B' C' hj M Aold
    hMsym hM k k' hcodim hOld

end ALO


==> anc/lean_alo/ALO/Estimator/EmpiricalConditionalRemainder.lean <==
module

public import ALO.Estimator.KKTGlobalDisintegration
public import ALO.Estimator.EmpiricalFiberInverse
public import ALO.Estimator.FiberRemainderTransport

/-! # Remainder moments under the actual fitted-tuple conditional law -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))

/-- The original inverse-row remainder formed with the Borel empirical
operator and the current fitted loss curvature. -/
@[expose] noncomputable def empiricalInverseRowRemainder (X : ι → V) (i : ι) : ℝ :=
  inverseRowRemainder
    (fun j => deriv (slope j) ((empiricalKKTData R α hα hR c loss hc slope X).2.1 j)) X
    (measurableEmpiricalALOOperator (fun j (Y : ι → V) => Y j)
      (empiricalDesignEstimator R α hα hR c loss hc) c slope X) i

/-- The measurable nonnegative quantity to be averaged over fitted outputs. -/
@[expose] noncomputable def empiricalRemainderSqSum (X : ι → V) : ℝ :=
  ∑ i, empiricalInverseRowRemainder R α hα hR c loss slope hc X i ^ 2

theorem empiricalRemainderSqSum_nonneg (X : ι → V) :
    0 ≤ empiricalRemainderSqSum R α hα hR c loss slope hc X :=
  Finset.sum_nonneg fun _ _ => sq_nonneg _

variable [MeasurableSpace V] [BorelSpace V]
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "r" => empiricalRemainderSqSum R α hα hR c loss slope hc
local notation "G" => goodRegularKKTDataSet R α hα hR c loss slope hc
local notation "κ" => empiricalKKTDeterminantConditionalKernel R α hα hR c loss slope hc hl hs

include hl hs in
/-- Measurability is proved directly from the empirical operator, without
choosing a measurable basis of the varying tangent subspace. -/
theorem measurable_empiricalInverseRowRemainder (i : ι) :
    Measurable (fun X => empiricalInverseRowRemainder R α hα hR c loss slope hc X i) := by
  have hΓ := (locallyLipschitz_empiricalKKTData R α hα hR c loss slope hc hl hs).continuous.measurable
  have hA := measurable_actualEmpiricalALOOperator R α hα hR
    (fun j (X : ι → V) => X j) c loss slope hc hl
    (fun j => contDiff_apply ℝ (fun _ : ι => V) j) hs
  let A := measurableEmpiricalALOOperator (fun j (Y : ι → V) => Y j)
    (empiricalDesignEstimator R α hα hR c loss hc) c slope
  have hAm : Measurable A := hA
  have htr : Measurable (fun X => LinearMap.trace ℝ V (A X).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun j _ =>
      measurable_const.inner (hAm.apply_continuousLinearMap _)
  have hq : Measurable (fun X : ι → V => ⟪X i, A X (X i)⟫) :=
    (measurable_pi_apply i).inner
      ((show Continuous (fun p : (V →L[ℝ] V) × V => p.1 p.2) from
        continuous_fst.clm_apply continuous_snd).measurable.comp
          (hAm.prodMk (measurable_pi_apply i)))
  have hd : Measurable (fun X : ι → V => deriv (slope i) ((Γ X).2.1 i)) :=
    (measurable_deriv (slope i)).comp ((measurable_pi_apply i).comp hΓ.snd.fst)
  exact hq.sub (htr.mul (measurable_const.sub (hd.mul hq)))

include hl hs in
theorem measurable_empiricalRemainderSqSum : Measurable r :=
  Finset.measurable_sum _ fun i _ =>
    (measurable_empiricalInverseRowRemainder R α hα hR c loss slope hc hl hs i).pow_const 2

include hl hs in
/-- The selected good-output kernel is concentrated on the fitted-tuple
fiber, not merely on a fixed linear forcing fiber. -/
theorem map_empiricalKKTData_empiricalKKTDeterminantConditionalKernel
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ G) :
    (κ p).map Γ = Measure.dirac p :=
  (Classical.choose_spec (exists_empiricalKKTDeterminantConditionalKernel
    R α hα hR c loss slope hc hl hs)).2.2.1 p hp

include hl hs in
/-- The fixed-curvature determinant estimate is an estimate for the actual
empirical remainder under any fitted-output law with the intrinsic formula
and exact fiber concentration. The aspect parameter uses `p/n ≤ δ⁻¹`. -/
theorem empiricalRemainder_bound_of_determinantLaw
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (p : EmpiricalKKTTupleData ι V) (ρ : Measure (ι → V))
    (hreg : p ∈ fiberLiftRegularSet slope)
    (hdet : IsEmpiricalKKTDeterminantLaw R α hα hR c loss slope hc hl p ρ)
    (hmap : ρ.map Γ = Measure.dirac p) :
    let E := fun X : ι → V => (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2
    Integrable r ρ ∧ Integrable E ρ ∧
      (∫ X, r X ∂ρ) ≤ fiberRemainderMomentConstant μ δ⁻¹ * ∫ X, E X ∂ρ := by
  classical
  obtain ⟨X₀, hΓ₀, hp, hρ⟩ := hdet
  let L := fderiv ℝ Γ X₀
  let T := LinearMap.range (coefficientKKTDerivative L).toLinearMap
  let H := empiricalKKTReducedCurvature R α hα hR c loss slope hc hl X₀ L hΓ₀.hasFDerivAt
  let d := fun i => deriv (slope i) (p.2.1 i)
  have hd : ∀ i, 0 ≤ d i := fun i => loss_curvature_nonneg (hc i) (hl i) _
  have hH := empiricalKKTReducedCurvature_isCoercive R α hα hR c loss slope hc hl
    X₀ L hΓ₀.hasFDerivAt
  let A := fun Y => reducedInverse T H (lossCurvature Y d) α hα hH
    (lossCurvature_nonneg Y d hd)
  let r₀ := fun Y => ∑ i, inverseRowRemainder d Y (A Y) i ^ 2
  have hb := sum_inverseRowRemainder_kktDeterminantLaw T H d α hα hH hd
    (empiricalKKTReducedCurvature_isSymmetric R α hα hR c loss slope hc hl X₀ L hΓ₀.hasFDerivAt)
    (fun i => hd1 i _) (stdOrthonormalBasis ℝ V) μ δ⁻¹ hμ (inv_nonneg.mpr hδ.le)
    hscale (by simpa using hdim) slope p hreg.1 hreg.2
  change ρ = normalizedWithDensity (kktFiberGaussian slope p)
    (fun Y => ENNReal.ofReal |(H + compressedOperator T (lossCurvature Y d)).det|) at hρ
  rw [← hρ] at hb
  have hΓm := (locallyLipschitz_empiricalKKTData R α hα hR c loss slope hc hl hs).continuous.measurable
  have hfiber : ∀ᵐ Y ∂ρ, Γ Y = Γ X₀ := by
    have hf : ∀ᵐ Y ∂ρ, Γ Y = p :=
      ae_of_ae_map (μ := ρ) (p := fun q => q = p) hΓm.aemeasurable (by rw [hmap]; simp)
    exact hf.mono fun Y hY => hY.trans hp.symm
  have heq : r₀ =ᵐ[ρ] r := by
    filter_upwards [hfiber] with Y hY
    apply Finset.sum_congr rfl
    intro i _
    congr 1
    exact inverseRowRemainder_eq_empirical_of_fiber R α hα hR c loss slope hc hl hs
      d hd X₀ Y L hΓ₀.hasFDerivAt
      (fun i => by simpa only [hp] using ((hs i).differentiable one_ne_zero (p.2.1 i)).hasDerivAt)
      (by simpa only [hp] using hreg.1) (by simpa only [hp] using hreg.2) hY i
  refine ⟨hb.1.congr heq, hb.2.1, ?_⟩
  rw [← integral_congr_ae heq]
  exact hb.2.2

include hl hs in
/-- At every good fitted output, the actual measurable empirical remainder
has a finite conditional second moment with a uniform constant. -/
theorem empiricalRemainder_bound_conditionalKernel
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ G) :
    let E := fun X : ι → V => (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2
    Integrable r (κ p) ∧ Integrable E (κ p) ∧
      (∫ X, r X ∂κ p) ≤ fiberRemainderMomentConstant μ δ⁻¹ * ∫ X, E X ∂κ p :=
  empiricalRemainder_bound_of_determinantLaw R α hα hR c loss slope hc hl hs hd1
    μ δ hμ hδ hscale hdim p (κ p) hp.1.2
    (isEmpiricalKKTDeterminantLaw_empiricalKKTDeterminantConditionalKernel
      R α hα hR c loss slope hc hl hs p hp)
    (map_empiricalKKTData_empiricalKKTDeterminantConditionalKernel
      R α hα hR c loss slope hc hl hs p hp)

include hl hs in
/-- The conditional empirical estimate holds for the original conditional
distribution at almost every regular fitted output. No assertion is made
here about the possibly positive-probability degenerate outputs. -/
theorem ae_empiricalRemainder_bound_condDistrib
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    ∀ᵐ p ∂(ambientDesignGaussian (ι := ι) (V := V)).map Γ,
      p ∈ fiberLiftRegularSet slope →
      let ρ := condDistrib id Γ ambientDesignGaussian p
      let E := fun X : ι → V => (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2
      Integrable r ρ ∧ Integrable E ρ ∧
        (∫ X, r X ∂ρ) ≤ fiberRemainderMomentConstant μ δ⁻¹ * ∫ X, E X ∂ρ := by
  have hG := measurableSet_goodRegularKKTDataSet R α hα hR c loss slope hc hs
  have hgood := ae_map_mem_goodRegularKKTDataSet R α hα hR c loss slope hc hl hs
    ambientDesignHaar ambientDesignGaussian (by
      rw [ambientDesignGaussian_eq_withDensity]
      exact withDensity_absolutelyContinuous _ _)
  have heq := empiricalKKTDeterminantConditionalKernel_ae_eq_condDistrib
    R α hα hR c loss slope hc hl hs
  have heq' := (ae_restrict_iff' hG).mp heq
  filter_upwards [hgood, heq'] with p hp hpeq
  intro hreg
  dsimp only
  rw [← hpeq (hp hreg)]
  exact empiricalRemainder_bound_conditionalKernel R α hα hR c loss slope hc hl hs
    hd1 μ δ hμ hδ hscale hdim p (hp hreg)

end ALO


==> anc/lean_alo/ALO/Estimator/EmpiricalDerivativeOperator.lean <==
module

public import ALO.Estimator.DataDrivenStatisticalTransfer
public import ALO.Estimator.PenaltyResponseJet

/-! # Operators constructed from ordinary empirical derivatives

The definition is the symmetric factor of a coefficient derivative through
its forcing map. No selected subsequential response is a definition input.
The comparison below allows different parameter spaces for the two jets.
Selecting a maximal admissible design space is a separate task.
-/

public section
namespace ALO
open Filter MeasureTheory
open scoped Topology RealInnerProductSpace

variable {E E' V : Type*}
  [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup E'] [NormedSpace ℝ E']
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

/-- The ordinary derivatives of an observed subgradient graph at a given dual point. -/
@[expose] def HasEmpiricalResponseJet
    (R : V → ℝ) (q₀ : V) (B C : E →L[ℝ] V) : Prop :=
  ∃ (b q : E → V) (θ : E),
    (∀ η, IsSubgradient R (b η) (q η)) ∧ q θ = q₀ ∧
    HasFDerivAt b B θ ∧ HasFDerivAt q C θ

omit [FiniteDimensional ℝ V] in
/-- Ordinary graph derivatives inherit coercivity and the mixed symmetry. -/
theorem HasEmpiricalResponseJet.linear_spec
    (R : V → ℝ) (a : ℝ) (hR : StrongConvexOn Set.univ a R)
    (q₀ : V) (B C : E →L[ℝ] V) (h : HasEmpiricalResponseJet R q₀ B C) :
    HasTangentLowerBound B.toLinearMap C.toLinearMap a ∧
      (∀ ξ η, ⟪C ξ, B η⟫ = ⟪B ξ, C η⟫) := by
  obtain ⟨b, q, θ, hg, _, hb, hq⟩ := h
  exact ⟨derivative_lower_bound b q θ B C hb hq a
    (fun η ξ => (hg η).strong_mono (hg ξ) hR),
    mixed_pairing_eq_of_cyclic (derivative_cyclic_of_support R b q θ B C hb hq hg)⟩

/-- Two empirical parametrizations at the same dual point agree whenever
their subgradient derivatives agree. The limit is along the full scale. -/
theorem HasEmpiricalResponseJet.response_eq
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (q₀ : V) (B C : E →L[ℝ] V) (B' C' : E' →L[ℝ] V)
    (h : HasEmpiricalResponseJet R q₀ B C)
    (h' : HasEmpiricalResponseJet R q₀ B' C')
    (η : E) (η' : E') (he : C η = C' η') : B η = B' η' := by
  obtain ⟨b, q, θ, hg, hbase, hb, hq⟩ := h
  obtain ⟨b', q', θ', hg', hbase', hb', hq'⟩ := h'
  have ht := tendsto_penaltyResponseBlowup_of_graph_derivatives
    R a ha hR b q hg θ B C hb hq η
  have ht' := tendsto_penaltyResponseBlowup_of_graph_derivatives
    R a ha hR b' q' hg' θ' B' C' hb' hq' η'
  rw [hbase, he] at ht
  rw [hbase'] at ht'
  exact tendsto_nhds_unique ht ht'

/-- Two ordinary empirical jets lose only the sum of their dual codimensions.
In particular, two codimension-two jets give the required rank-four bound. -/
theorem empiricalResponseOperator_difference_rank
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (q₀ : V) (B C : E →L[ℝ] V)
    (h : HasEmpiricalResponseJet R q₀ B C)
    (M Aold : V →L[ℝ] V)
    (hMsym : M.toLinearMap.IsSymmetric) (hM : ∀ z, 0 ≤ ⟪z, M z⟫)
    (k k' : ℕ)
    (hc : Module.finrank ℝ V ≤ Module.finrank ℝ (LinearMap.range C.toLinearMap) + k)
    (hOld : HasPenaltyModelJet (E := E') R q₀ M Aold k') :
    Module.finrank ℝ (LinearMap.range
      (linearResponseOperator B C M - Aold).toLinearMap) ≤ k + k' := by
  obtain ⟨b', q', θ', B', C', hg', he', hb', hq', hAold, hc'⟩ := hOld
  have h' : HasEmpiricalResponseJet R q₀ B' C' :=
    ⟨b', q', θ', hg', he', hb', hq'⟩
  have hs := h.linear_spec R a hR q₀ B C
  let F := LinearMap.range C.toLinearMap
  let F' := LinearMap.range C'.toLinearMap
  let K := linearResponseOperator B C 0
  have hK (η : E) : K (C η) = B η := by
    simpa only [K, zero_apply, add_zero] using
      linearResponseOperator_apply_forcing B C 0 a ha hs.1 hs.2
        (by intro x y; simp) (by intro x; simp) η
  apply responseOperator_difference_finrank_le F F' K.toLinearMap M.toLinearMap
    (linearResponseOperator B C M).toLinearMap Aold.toLinearMap a ha
      ?_ hM ?_ ?_ k k' hc hc'
  · rintro z ⟨η, rfl⟩
    simpa only [ContinuousLinearMap.coe_coe, hK] using hs.1 η
  · rintro z ⟨η, rfl⟩
    simp only [ContinuousLinearMap.coe_coe, hK]
    exact linearResponseOperator_apply_forcing B C M a ha hs.1 hs.2 hMsym hM η
  · rintro z ⟨⟨η, rfl⟩, ⟨η', he⟩⟩
    simp only [ContinuousLinearMap.coe_coe, hK]
    have hb := HasEmpiricalResponseJet.response_eq R a ha hR q₀ B C B' C' h h' η η' he.symm
    have hec : C' η' = C η := he
    rw [hb, ← hec]
    exact hAold η'

/-- The selected forcing rank controls the dual derivative rank. This is
the algebraic step needed when maximality is compared with the signal slice. -/
theorem empiricalResponse_forcing_codimension
    (B C L : E →L[ℝ] V) (M : V →L[ℝ] V) (a : ℝ) (ha : 0 < a)
    (hmono : HasTangentLowerBound B.toLinearMap C.toLinearMap a)
    (hsym : ∀ ξ η, ⟪C ξ, B η⟫ = ⟪B ξ, C η⟫)
    (hMsym : M.toLinearMap.IsSymmetric) (hM : ∀ z, 0 ≤ ⟪z, M z⟫)
    (hKKT : ∀ η, C η = L η - M (B η)) :
    LinearMap.ker C.toLinearMap = LinearMap.ker L.toLinearMap := by
  apply penaltyResponse_ker_eq_forcing B.toLinearMap C.toLinearMap L.toLinearMap
    (linearResponseOperator B C M).toLinearMap M.toLinearMap a ha hmono
  · intro η
    have hf := linearResponseOperator_apply_forcing B C M a ha hmono hsym hMsym hM η
    rw [hKKT, sub_add_cancel] at hf
    exact hf.symm
  · exact hKKT

theorem empiricalResponse_forcing_rank_eq [FiniteDimensional ℝ E]
    (B C L : E →L[ℝ] V) (M : V →L[ℝ] V) (a : ℝ) (ha : 0 < a)
    (hmono : HasTangentLowerBound B.toLinearMap C.toLinearMap a)
    (hsym : ∀ ξ η, ⟪C ξ, B η⟫ = ⟪B ξ, C η⟫)
    (hMsym : M.toLinearMap.IsSymmetric) (hM : ∀ z, 0 ≤ ⟪z, M z⟫)
    (hKKT : ∀ η, C η = L η - M (B η)) :
    Module.finrank ℝ (LinearMap.range C.toLinearMap) =
      Module.finrank ℝ (LinearMap.range L.toLinearMap) := by
  have hk := empiricalResponse_forcing_codimension B C L M a ha hmono hsym hMsym hM hKKT
  have hc := C.toLinearMap.finrank_range_add_finrank_ker
  have hl := L.toLinearMap.finrank_range_add_finrank_ker
  rw [hk] at hc
  omega

/-- A maximal-forcing candidate inherits any competitor's forcing
codimension. The signal slice supplies the competitor with `k = 2`. -/
theorem empiricalResponse_codimension_of_maximal_forcing [FiniteDimensional ℝ E]
    (B C L : E →L[ℝ] V) (L' : E' →L[ℝ] V) (M : V →L[ℝ] V)
    (a : ℝ) (ha : 0 < a)
    (hmono : HasTangentLowerBound B.toLinearMap C.toLinearMap a)
    (hsym : ∀ ξ η, ⟪C ξ, B η⟫ = ⟪B ξ, C η⟫)
    (hMsym : M.toLinearMap.IsSymmetric) (hM : ∀ z, 0 ≤ ⟪z, M z⟫)
    (hKKT : ∀ η, C η = L η - M (B η))
    (hmax : Module.finrank ℝ (LinearMap.range L'.toLinearMap) ≤
      Module.finrank ℝ (LinearMap.range L.toLinearMap))
    (k : ℕ) (hc : Module.finrank ℝ V ≤
      Module.finrank ℝ (LinearMap.range L'.toLinearMap) + k) :
    Module.finrank ℝ V ≤ Module.finrank ℝ (LinearMap.range C.toLinearMap) + k := by
  rw [empiricalResponse_forcing_rank_eq B C L M a ha hmono hsym hMsym hM hKKT]
  omega

/-- Covariance-relative coercivity is inherited from the original penalty;
the covariance is used only in the proof. -/
theorem HasEmpiricalResponseJet.metric_lower
    (S : V ≃L[ℝ] V) (R : V → ℝ) (α : ℝ)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (q₀ : V) (B C : E →L[ℝ] V) (h : HasEmpiricalResponseJet R q₀ B C) :
    ∀ η, α * ‖S (B η)‖ ^ 2 ≤ ⟪B η, C η⟫ := by
  obtain ⟨b, q, θ, hg, _, hb, hq⟩ := h
  let bW := fun η => S (b η)
  let qW := fun η => whitenRow S (q η)
  have hgW : ∀ η, IsSubgradient (fun z => R (S.symm z)) (bW η) (qW η) :=
    fun η => (hg η).coefficientPullback S
  have hm := derivative_lower_bound bW qW θ
    (S.toContinuousLinearMap.comp B) (S.symm.toContinuousLinearMap.adjoint.comp C)
    (S.toContinuousLinearMap.hasFDerivAt.comp θ hb)
    (S.symm.toContinuousLinearMap.adjoint.hasFDerivAt.comp θ hq) α
    (fun η ξ => (hgW η).strong_mono (hgW ξ) hRS)
  intro η
  have hh := hm η
  change α * ‖S (B η)‖ ^ 2 ≤ ⟪S (B η), whitenRow S (C η)⟫ at hh
  simpa only [real_inner_comm, whitenRow_inner] using hh

variable {ι : Type*} [Fintype ι]

/-- All geometric control needed by the unconditional ALO transfer follows
from ordinary empirical derivatives, without a blowup selection. -/
theorem HasEmpiricalResponseJet.rational_control
    (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (q₀ : V) (B C : E →L[ℝ] V) (h : HasEmpiricalResponseJet R q₀ B C)
    (X : ι → V) (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) :
    HasRationalALOControl (fun i => whitenRow S (X i)) d
      (whitenOperator S (linearResponseOperator B C (lossCurvature X d).toContinuousLinearMap)) α := by
  let M := (lossCurvature X d).toContinuousLinearMap
  let A := linearResponseOperator B C M
  have hs := h.linear_spec R a hR q₀ B C
  have hm := h.metric_lower S R α hRS q₀ B C
  refine ⟨norm_whiten_linearResponseOperator_le S B C M a α ha hα hs.1 hs.2
    (lossCurvature_isSymmetric X d) (lossCurvature_nonneg X d hd) hm, ?_⟩
  intro i
  have hlev : ⟪whitenRow S (X i), whitenOperator S A (whitenRow S (X i))⟫ =
      ⟪X i, A (X i)⟫ := by
    simpa only [covarianceRow_whitenRow] using
      whitenOperator_inner S A (whitenRow S (X i)) (whitenRow S (X i))
  rw [hlev]
  exact ⟨(linearResponseOperator_spec B C M a ha hs.1 hs.2
    (lossCurvature_isSymmetric X d) (lossCurvature_nonneg X d hd)).2.1 (X i),
    linearResponseOperator_covariance_denominator S B C a α ha hα hs.1 hs.2 hm X d hd i⟩

end ALO


==> anc/lean_alo/ALO/Estimator/EmpiricalDerivativeStatisticalTransfer.lean <==
module

public import ALO.Estimator.EmpiricalDerivativeOperator

/-! # Unconditional transfer for an ordinary empirical-derivative operator

The new operator is constructed from measurable coefficient/subgradient
ordinary derivatives. Geometry and finite-rank comparison are discharged
here. The hypotheses about the new jet and its codimension must still be
supplied by a measurable maximal-design selector; no such selector is
asserted by this module. The old model supplies its existing statistical
bounds, as in `DataDrivenStatisticalTransfer`.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {F E V : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]
  [FiniteDimensional ℝ F] [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

variable {Ω ι : Type*} [MeasurableSpace Ω] [Fintype ι]
  [MeasurableSpace V] [BorelSpace V]
  (ν : Measure Ω) [IsProbabilityMeasure ν]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
  (q₀ : Ω → V) (X : Ω → ι → V) (d v : Ω → ι → ℝ)
  (B C : Ω → F →L[ℝ] V) (Aold : Ω → V →L[ℝ] V)
  (hBm : Measurable B) (hCm : Measurable C) (hXm : Measurable X)
  (hdm : ∀ i, Measurable (fun ω => d ω i))
  (hvm : ∀ i, Measurable (fun ω => v ω i))
  (hAm : Measurable Aold)
  (hd : ∀ ω i, 0 ≤ d ω i ∧ d ω i ≤ 1)
  (hv : ∀ ω i, |v ω i| ≤ 1)
  (hOldControl : ∀ᵐ ω ∂ν,
    HasRationalALOControl (fun i => whitenRow S (X ω i)) (d ω) (whitenOperator S (Aold ω)) α)
  (hNewJet : ∀ ω, HasEmpiricalResponseJet R (q₀ ω) (B ω) (C ω))
  (k : ℕ)
  (hNewCodim : ∀ᵐ ω ∂ν, (∃ i, v ω i ≠ 0) →
    Module.finrank ℝ V ≤ Module.finrank ℝ (LinearMap.range (C ω).toLinearMap) + k)
  (hjet : ∀ᵐ ω ∂ν, (∃ i, v ω i ≠ 0) →
    HasPenaltyModelJet (E := E) R (q₀ ω)
      (lossCurvature (X ω) (d ω)).toContinuousLinearMap (Aold ω) k)

local notation "Anew" => fun ω =>
  linearResponseOperator (B ω) (C ω) (LinearMap.toContinuousLinearMap (lossCurvature (X ω) (d ω)))
local notation "Z" => fun ω i => whitenRow S (X ω i)
local notation "Wnew" => fun ω i => rationalALOWeight (X ω) (d ω) (Anew ω) i
local notation "Wold" => fun ω i => rationalALOWeight (X ω) (d ω) (Aold ω) i

include hBm hCm hXm hdm in
theorem measurable_empiricalDerivative_sampleOperator : Measurable Anew :=
  measurable_linearResponseOperator.comp
    ((hBm.prodMk hCm).prodMk (measurable_lossCurvature_operator X d
      (fun i => (measurable_pi_apply i).comp hXm) hdm))

include ha hα hR hRS hd hNewJet in
omit [MeasurableSpace Ω] [FiniteDimensional ℝ F] [MeasurableSpace V] [BorelSpace V] in
theorem empiricalDerivative_sampleOperator_control (ω : Ω) :
    HasRationalALOControl (Z ω) (d ω) (whitenOperator S (Anew ω)) α :=
  HasEmpiricalResponseJet.rational_control S R a α ha hα hR hRS (q₀ ω)
    (B ω) (C ω) (hNewJet ω) (X ω) (d ω) (fun i => (hd ω i).1)

include ha hR hd hNewJet hNewCodim hjet in
omit [IsProbabilityMeasure ν] [FiniteDimensional ℝ F] [MeasurableSpace V] [BorelSpace V] in
theorem ae_empiricalDerivative_sampleOperator_rank :
    ∀ᵐ ω ∂ν, (∃ i, v ω i ≠ 0) →
      Module.finrank ℝ (LinearMap.range
        (whitenOperator S (Anew ω) - whitenOperator S (Aold ω)).toLinearMap) ≤ 2 * k := by
  filter_upwards [hjet, hNewCodim] with ω hω hc hscore
  rw [finrank_whitenOperator_sub]
  simpa only [two_mul] using empiricalResponseOperator_difference_rank
    R a ha hR (q₀ ω) (B ω) (C ω) (hNewJet ω)
    (lossCurvature (X ω) (d ω)).toContinuousLinearMap (Aold ω)
    (lossCurvature_isSymmetric _ _) (lossCurvature_nonneg _ _ (fun i => (hd ω i).1))
    k k (hc hscore) (hω hscore)

include ha hα hR hRS hBm hCm hXm hdm hvm hAm hd hv hOldControl hNewJet hNewCodim hjet in
/-- Empirical-derivative rational weights are close in unconditional mean
square. New-jet existence and codimension remain explicit hypotheses. -/
theorem empiricalDerivative_weight_comparison_unconditional
    (hlaw : ν.map Z = ambientDesignGaussian)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hn : 0 < Fintype.card ι) (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable (fun ω => ∑ i, (v ω i * (Wnew ω i - Wold ω i)) ^ 2) ν ∧
      (∫ ω, ∑ i, (v ω i * (Wnew ω i - Wold ω i)) ^ 2 ∂ν) ≤
        gaussianRankWeightConstant (2 * k) μ δ := by
  have hnm := measurable_empiricalDerivative_sampleOperator X d B C hBm hCm hXm hdm
  have hw : Continuous (fun A : V →L[ℝ] V => whitenOperator S A) := by
    unfold whitenOperator
    fun_prop
  have hZm : Measurable Z := (measurable_whitenRows S).comp hXm
  have hb := gaussian_rationalALOWeight_comparison_unconditional ν Z d v
    (fun ω => whitenOperator S (Anew ω)) (fun ω => whitenOperator S (Aold ω))
    hZm hdm hvm (hw.measurable.comp hnm) (hw.measurable.comp hAm) hlaw
    α μ δ hα hμ hδ hn hscale hdim hd hv
    (Filter.Eventually.of_forall (empiricalDerivative_sampleOperator_control S R a α ha hα hR hRS q₀ X d B C hd hNewJet))
    hOldControl (2 * k)
    (ae_empiricalDerivative_sampleOperator_rank ν S R a ha hR q₀ X d v B C Aold hd hNewJet k hNewCodim hjet)
  simpa only [rationalALOWeight_whiten] using hb

include ha hα hR hRS hd hv hOldControl hNewJet hNewCodim hjet in
omit [IsProbabilityMeasure ν] [FiniteDimensional ℝ F] [MeasurableSpace V] [BorelSpace V] in
/-- Mean-field replacement costs a uniformly bounded trace-correction
energy, without any row event or conditioning on the estimator. -/
theorem ae_empiricalDerivative_meanField_comparison :
    ∀ᵐ ω ∂ν, (∑ i, (v ω i *
      (LinearMap.trace ℝ V ((Anew ω).comp (designCovariance S)).toLinearMap -
        LinearMap.trace ℝ V ((Aold ω).comp (designCovariance S)).toLinearMap)) ^ 2) ≤
      Fintype.card ι * (4 * (k : ℝ) * α⁻¹) ^ 2 := by
  filter_upwards [ae_empiricalDerivative_sampleOperator_rank ν S R a ha hR
    q₀ X d v B C Aold hd hNewJet k hNewCodim hjet, hOldControl] with ω hr hOld
  have hNew := empiricalDerivative_sampleOperator_control S R a α ha hα hR hRS
    q₀ X d B C hd hNewJet ω
  convert
    sum_score_covariance_trace_difference_sq_le_of_finiteRank S (v ω) (hv ω)
      (Anew ω) (Aold ω) (2 * k) α hα hNew.1 hOld.1 hr using 1
  push_cast
  ring

include hXm hdm in
omit [Fintype ι] in
private theorem measurable_sampleWeight (B : Ω → V →L[ℝ] V) (hB : Measurable B) (i : ι) :
    Measurable (fun ω => rationalALOWeight (X ω) (d ω) (B ω) i) := by
  have hXi := (measurable_pi_apply i).comp hXm
  have happly : Measurable (fun ω => B ω (X ω i)) :=
    (show Continuous (fun p : (V →L[ℝ] V) × V => p.1 p.2) by fun_prop).measurable.comp
      (hB.prodMk hXi)
  have hh : Measurable (fun ω => ⟪X ω i, B ω (X ω i)⟫) := hXi.inner happly
  exact hh.div (measurable_const.sub ((hdm i).mul hh))

variable {Y : Type*} [MeasurableSpace Y]

include ha hα hR hRS hBm hCm hXm hdm hvm hAm hd hv hOldControl hNewJet hNewCodim hjet in
/-- Unconditional ALO--LOO prediction and test bounds for the constructed
empirical-derivative operator. The old ALO and mean-field estimates are supplied by
the model theorem; the new weight comparison is proved here. -/
theorem empiricalDerivative_ALO_unconditional_of_model
    (hlaw : ν.map Z = ambientDesignGaussian)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hn : 0 < Fintype.card ι) (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (t l m : Ω → ι → ℝ) (y : Ω → ι → Y) (g : ℝ → Y → ℝ)
    (ht : ∀ i, Measurable (fun ω => t ω i))
    (hl : ∀ i, Measurable (fun ω => l ω i))
    (hy : ∀ i, Measurable (fun ω => y ω i))
    (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))
    (Cold D H : ℝ) (hD : 0 ≤ D) (hH : 0 ≤ H)
    (hOld : Integrable (fun ω => ∑ i, (t ω i + v ω i * Wold ω i - l ω i) ^ 2) ν)
    (hOldb : (∫ ω, ∑ i, (t ω i + v ω i * Wold ω i - l ω i) ^ 2 ∂ν) ≤ Cold)
    (hE : Integrable (fun ω => ∑ i, (m ω i - l ω i) ^ 2) ν)
    (hEb : (∫ ω, ∑ i, (m ω i - l ω i) ^ 2 ∂ν) ≤ D)
    (hM : Integrable (fun ω => ∑ i, m ω i ^ 2) ν)
    (hMb : (∫ ω, ∑ i, m ω i ^ 2 ∂ν) ≤ Fintype.card ι * H) :
    let p := fun ω i => t ω i + v ω i * Wnew ω i
    let C := 2 * gaussianRankWeightConstant (2 * k) μ δ + 2 * Cold
    (Integrable (fun ω => ∑ i, (p ω i - l ω i) ^ 2) ν ∧
      (∫ ω, ∑ i, (p ω i - l ω i) ^ 2 ∂ν) ≤ C) ∧
    (Integrable (fun ω => |(∑ i, (g (p ω i) (y ω i) - g (l ω i) (y ω i))) /
      Fintype.card ι|) ν ∧
      (∫ ω, |(∑ i, (g (p ω i) (y ω i) - g (l ω i) (y ω i))) /
        Fintype.card ι| ∂ν) ≤
        Real.sqrt C * Real.sqrt (3 + 9 * (2 * H + 2 * D) + 6 * C) /
          Real.sqrt (Fintype.card ι)) := by
  have hW := empiricalDerivative_weight_comparison_unconditional ν S R a α ha hα hR hRS
    q₀ X d v B C Aold hBm hCm hXm hdm hvm hAm hd hv hOldControl hNewJet k hNewCodim hjet
    hlaw μ δ hμ hδ hn hscale hdim
  have he : (fun ω => ∑ i, (v ω i * (Wold ω i - Wnew ω i)) ^ 2) =
      (fun ω => ∑ i, (v ω i * (Wnew ω i - Wold ω i)) ^ 2) := by
    funext ω
    apply Finset.sum_congr rfl
    intro i _
    ring
  have hnm := measurable_empiricalDerivative_sampleOperator X d B C hBm hCm hXm hdm
  exact unconditional_ALO_bound_of_score_weight_comparison ν t v Wnew Wold l m y g ht hvm
    (measurable_sampleWeight X d hXm hdm Anew hnm) hl hy hgm hg
    (gaussianRankWeightConstant (2 * k) μ δ) Cold D H hD hH
    (he.symm ▸ hW.1) (he.symm ▸ hW.2) hOld hOldb hE hEb hM hMb hn

private theorem measurable_covarianceTrace
    (B : Ω → V →L[ℝ] V) (hB : Measurable B) :
    Measurable (fun ω => LinearMap.trace ℝ V ((B ω).comp (designCovariance S)).toLinearMap) := by
  simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
  exact Finset.measurable_sum _ fun j _ =>
    measurable_const.inner (hB.apply_continuousLinearMap _)

include ha hα hR hRS hBm hCm hXm hdm hvm hAm hd hv hOldControl hNewJet hNewCodim hjet in
/-- The same empirical-derivative operator can replace the old operator in the
unconditional mean-field predictor, with its covariance trace. -/
theorem empiricalDerivative_meanField_unconditional_of_model
    (t l : Ω → ι → ℝ) (y : Ω → ι → Y) (g : ℝ → Y → ℝ)
    (ht : ∀ i, Measurable (fun ω => t ω i))
    (hl : ∀ i, Measurable (fun ω => l ω i))
    (hy : ∀ i, Measurable (fun ω => y ω i))
    (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))
    (Cold H : ℝ) (hH : 0 ≤ H) (hn : 0 < Fintype.card ι)
    (hOld : Integrable (fun ω => ∑ i, (t ω i + v ω i *
      LinearMap.trace ℝ V ((Aold ω).comp (designCovariance S)).toLinearMap - l ω i) ^ 2) ν)
    (hOldb : (∫ ω, ∑ i, (t ω i + v ω i *
      LinearMap.trace ℝ V ((Aold ω).comp (designCovariance S)).toLinearMap - l ω i) ^ 2 ∂ν) ≤ Cold)
    (hM : Integrable (fun ω => ∑ i, (t ω i + v ω i *
      LinearMap.trace ℝ V ((Aold ω).comp (designCovariance S)).toLinearMap) ^ 2) ν)
    (hMb : (∫ ω, ∑ i, (t ω i + v ω i *
      LinearMap.trace ℝ V ((Aold ω).comp (designCovariance S)).toLinearMap) ^ 2 ∂ν) ≤
        Fintype.card ι * H) :
    let p := fun ω i => t ω i + v ω i *
      LinearMap.trace ℝ V ((Anew ω).comp (designCovariance S)).toLinearMap
    let C := 2 * (Fintype.card ι * (4 * (k : ℝ) * α⁻¹) ^ 2) + 2 * Cold
    (Integrable (fun ω => ∑ i, (p ω i - l ω i) ^ 2) ν ∧
      (∫ ω, ∑ i, (p ω i - l ω i) ^ 2 ∂ν) ≤ C) ∧
    (Integrable (fun ω => |(∑ i, (g (p ω i) (y ω i) - g (l ω i) (y ω i))) /
      Fintype.card ι|) ν ∧
      (∫ ω, |(∑ i, (g (p ω i) (y ω i) - g (l ω i) (y ω i))) /
        Fintype.card ι| ∂ν) ≤ Real.sqrt C *
        Real.sqrt (3 + 9 * (2 * H + 2 * Cold) + 6 * C) / Real.sqrt (Fintype.card ι)) := by
  let τnew := fun ω => LinearMap.trace ℝ V ((Anew ω).comp (designCovariance S)).toLinearMap
  let τold := fun ω => LinearMap.trace ℝ V ((Aold ω).comp (designCovariance S)).toLinearMap
  have hnmeas := measurable_empiricalDerivative_sampleOperator X d B C hBm hCm hXm hdm
  have hδ : ∀ᵐ ω ∂ν, (∑ i, (v ω i * (τold ω - τnew ω)) ^ 2) ≤
      Fintype.card ι * (4 * (k : ℝ) * α⁻¹) ^ 2 := by
    filter_upwards [ae_empiricalDerivative_meanField_comparison ν S R a α ha hα hR hRS
      q₀ X d v B C Aold hd hv hOldControl hNewJet k hNewCodim hjet] with ω hω
    convert hω using 1
    apply Finset.sum_congr rfl
    intro i _
    dsimp only [τnew, τold]
    ring
  exact unconditional_meanField_bound_of_trace_comparison ν t v l τnew τold y g
    ht hvm hl (measurable_covarianceTrace S Anew hnmeas) (measurable_covarianceTrace S Aold hAm)
    hy hgm hg (Fintype.card ι * (4 * (k : ℝ) * α⁻¹) ^ 2) Cold H hH
    hδ hOld hOldb hM hMb hn

end ALO


==> anc/lean_alo/ALO/Estimator/EmpiricalDesignSelection.lean <==
module

public import ALO.Estimator.EmpiricalDerivativeOperator

/-! # Pointwise maximal empirical design selection

This constructs the actual projector and empirical derivatives, maximizing
forcing rank and then design dimension. The choice is classical. This
module does NOT prove that these choices can be made jointly Borel.
-/

public section
namespace ALO
open scoped Topology RealInnerProductSpace

variable {D V : Type*}
  [NormedAddCommGroup D] [InnerProductSpace ℝ D] [FiniteDimensional ℝ D]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

/-- Ambient-coordinate encoding of ordinary derivatives on the range of
an orthogonal design projector, including the score chain rule. -/
@[expose] def IsAdmissibleEmpiricalDesign
    (b q : D → V) (X : D) (L : D →L[ℝ] V) (M : V →L[ℝ] V)
    (P : D →L[ℝ] D) (B C : D →L[ℝ] V) : Prop :=
  P.toLinearMap.IsSymmetric ∧ P.comp P = P ∧
    B.comp P = B ∧ C.comp P = C ∧
    HasFDerivAt (fun η => b (X + P η)) B 0 ∧
    HasFDerivAt (fun η => q (X + P η)) C 0 ∧
    C = L.comp P - M.comp B

omit [FiniteDimensional ℝ D] [FiniteDimensional ℝ V] in
theorem isAdmissibleEmpiricalDesign_zero
    (b q : D → V) (X : D) (L : D →L[ℝ] V) (M : V →L[ℝ] V) :
    IsAdmissibleEmpiricalDesign b q X L M 0 0 0 := by
  refine ⟨by intro x y; simp, by simp, by simp, by simp, ?_, ?_, by simp⟩
  · simpa using hasFDerivAt_const (b X) (0 : D)
  · simpa using hasFDerivAt_const (q X) (0 : D)

private theorem exists_maximal_bounded_nat {A : Type*}
    (ad : A → Prop) (r : A → ℕ) (N : ℕ)
    (hne : ∃ x, ad x) (hb : ∀ x, ad x → r x ≤ N) :
    ∃ x, ad x ∧ ∀ y, ad y → r y ≤ r x := by
  classical
  let s := (Finset.range (N + 1)).filter (fun n => ∃ x, ad x ∧ r x = n)
  have hs : s.Nonempty := by
    obtain ⟨x, hx⟩ := hne
    exact ⟨r x, Finset.mem_filter.mpr ⟨Finset.mem_range.mpr (by have := hb x hx; omega),
      x, hx, rfl⟩⟩
  obtain ⟨x, hx, he⟩ := (Finset.mem_filter.mp (Finset.max'_mem s hs)).2
  refine ⟨x, hx, ?_⟩
  intro y hy
  have hm : r y ∈ s := Finset.mem_filter.mpr
    ⟨Finset.mem_range.mpr (by have := hb y hy; omega), y, hy, rfl⟩
  rw [he]
  exact Finset.le_max' s (r y) hm

/-- A pointwise maximizing projector exists. No measurability is claimed. -/
theorem exists_maximal_empiricalDesign
    (b q : D → V) (X : D) (L : D →L[ℝ] V) (M : V →L[ℝ] V) :
    ∃ (P : D →L[ℝ] D) (B C : D →L[ℝ] V),
      IsAdmissibleEmpiricalDesign b q X L M P B C ∧
      (∀ P' B' C', IsAdmissibleEmpiricalDesign b q X L M P' B' C' →
        Module.finrank ℝ (LinearMap.range (L.comp P').toLinearMap) ≤
          Module.finrank ℝ (LinearMap.range (L.comp P).toLinearMap)) ∧
      (∀ P' B' C', IsAdmissibleEmpiricalDesign b q X L M P' B' C' →
        Module.finrank ℝ (LinearMap.range (L.comp P').toLinearMap) =
          Module.finrank ℝ (LinearMap.range (L.comp P).toLinearMap) →
        Module.finrank ℝ (LinearMap.range P'.toLinearMap) ≤
          Module.finrank ℝ (LinearMap.range P.toLinearMap)) := by
  let Q := (D →L[ℝ] D) × (D →L[ℝ] V) × (D →L[ℝ] V)
  let ad : Q → Prop := fun z => IsAdmissibleEmpiricalDesign b q X L M z.1 z.2.1 z.2.2
  let r : Q → ℕ := fun z => Module.finrank ℝ (LinearMap.range (L.comp z.1).toLinearMap)
  let d : Q → ℕ := fun z => Module.finrank ℝ (LinearMap.range z.1.toLinearMap)
  obtain ⟨z, hz, hmax⟩ := exists_maximal_bounded_nat ad r (Module.finrank ℝ V)
    ⟨(0, 0, 0), isAdmissibleEmpiricalDesign_zero b q X L M⟩
    (fun _ _ => Submodule.finrank_le _)
  obtain ⟨w, hw, hdmax⟩ := exists_maximal_bounded_nat
    (fun w => ad w ∧ r w = r z) d (Module.finrank ℝ D)
    ⟨z, hz, rfl⟩ (fun _ _ => Submodule.finrank_le _)
  refine ⟨w.1, w.2.1, w.2.2, hw.1, ?_, ?_⟩
  · intro P' B' C' hh
    change r (P', B', C') ≤ r w
    rw [hw.2]
    exact hmax (P', B', C') hh
  · intro P' B' C' hh he
    apply hdmax (P', B', C')
    exact ⟨hh, he.trans hw.2⟩

omit [FiniteDimensional ℝ D] [FiniteDimensional ℝ V] in
/-- Every admissible empirical design gives an actual ordinary response jet. -/
theorem IsAdmissibleEmpiricalDesign.responseJet
    (R : V → ℝ) (b q : D → V) (hg : ∀ W, IsSubgradient R (b W) (q W))
    (X : D) (L : D →L[ℝ] V) (M : V →L[ℝ] V)
    (P : D →L[ℝ] D) (B C : D →L[ℝ] V)
    (h : IsAdmissibleEmpiricalDesign b q X L M P B C) :
    HasEmpiricalResponseJet R (q X) B C := by
  exact ⟨fun η => b (X + P η), fun η => q (X + P η), 0,
    fun η => hg _, by simp, h.2.2.2.2.1, h.2.2.2.2.2.1⟩

omit [FiniteDimensional ℝ D] [FiniteDimensional ℝ V] in
/-- The empirical symmetric factor uses exactly the design forcing map. -/
theorem IsAdmissibleEmpiricalDesign.factor_eq
    (b q : D → V) (X : D) (L : D →L[ℝ] V) (M : V →L[ℝ] V)
    (P : D →L[ℝ] D) (B C : D →L[ℝ] V)
    (h : IsAdmissibleEmpiricalDesign b q X L M P B C) :
    symmetricFactor B (L.comp P) = linearResponseOperator B C M := by
  unfold linearResponseOperator
  congr 1
  rw [h.2.2.2.2.2.2]
  abel

/-- A selected admissible design, maximal against a sufficiently rich
competitor, has the desired small-rank comparison. With `k = k' = 2`
this is the proposed operator's rank-four estimate. -/
theorem IsAdmissibleEmpiricalDesign.rank_comparison_of_maximal_forcing
    {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (b q : D → V) (hg : ∀ W, IsSubgradient R (b W) (q W))
    (X : D) (L : D →L[ℝ] V) (M : V →L[ℝ] V)
    (P : D →L[ℝ] D) (B C : D →L[ℝ] V)
    (h : IsAdmissibleEmpiricalDesign b q X L M P B C)
    (hMsym : M.toLinearMap.IsSymmetric) (hM : ∀ z, 0 ≤ ⟪z, M z⟫)
    (L' : E →L[ℝ] V)
    (hmax : Module.finrank ℝ (LinearMap.range L'.toLinearMap) ≤
      Module.finrank ℝ (LinearMap.range (L.comp P).toLinearMap))
    (k k' : ℕ)
    (hc : Module.finrank ℝ V ≤ Module.finrank ℝ (LinearMap.range L'.toLinearMap) + k)
    (Aold : V →L[ℝ] V) (hOld : HasPenaltyModelJet (E := E) R (q X) M Aold k') :
    Module.finrank ℝ (LinearMap.range
      (symmetricFactor B (L.comp P) - Aold).toLinearMap) ≤ k + k' := by
  have hj := h.responseJet R b q hg X L M P B C
  have hs := hj.linear_spec R a hR (q X) B C
  have hKKT : ∀ η, C η = (L.comp P) η - M (B η) := by
    intro η
    exact DFunLike.congr_fun h.2.2.2.2.2.2 η
  have hcodim := empiricalResponse_codimension_of_maximal_forcing
    B C (L.comp P) L' M a ha hs.1 hs.2 hMsym hM hKKT hmax k hc
  rw [h.factor_eq b q X L M P B C]
  exact empiricalResponseOperator_difference_rank R a ha hR (q X) B C hj
    M Aold hMsym hM k k' hcodim hOld

end ALO


==> anc/lean_alo/ALO/Estimator/EmpiricalFiberInverse.lean <==
module

public import ALO.Estimator.KKTNormalReducedInverse
public import ALO.Estimator.MeasurableOperator
public import ALO.Estimator.InverseRemainderCorrection

/-!
# The measurable empirical operator along a good KKT fiber

The inverse formed with the base point's tangent curvature is the unique
symmetric factor at every point of its nondegenerate fiber.
-/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- For the design itself as parameter, the general loss forcing is the
coefficient forcing in the KKT fiber calculation. -/
theorem lossForcing_design_eq_kktNormalCoefficientForcing
    (X : ι → V) (h : V) (v d : ι → ℝ) :
    lossForcing X h v d (fun i => fderiv ℝ (fun Y : ι → V => Y i) X) =
      (kktNormalCoefficientForcing X h v d).toContinuousLinearMap := by
  ext E
  change lossForcing X h v d (fun i => fderiv ℝ (fun Y : ι → V => Y i) X) E =
    kktNormalCoefficientForcing X h v d E
  simp only [(hasFDerivAt_apply _ _).fderiv, lossForcing,
    sum_apply, sub_apply, smul_apply, ContinuousLinearMap.smulRight_apply,
    ContinuousLinearMap.comp_apply, ContinuousLinearMap.proj_apply,
    innerSL_apply_apply, kktNormalCoefficientForcing_apply,
    designAdjoint, designPredictor, Finset.sum_sub_distrib, smul_eq_mul, real_inner_comm]

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))
  (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
  (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope

variable (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
  (hslope : ∀ i, HasDerivAt (slope i) (d i)
    ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
  (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
  (hv : coordinateDot
    (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1)
    (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
  (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
    empiricalKKTData R α hα hR c loss hc slope X)

local notation "D" => propagatedKKTDerivative
  (V := V) (ι := ι) R α hα hR c loss slope hc hl d hd X Y L hΓ hslope hh hv hfiber
local notation "T" => LinearMap.range (ContinuousLinearMap.toLinearMap (coefficientKKTDerivative L))
local notation "H" => empiricalKKTReducedCurvature R α hα hR c loss slope hc hl X L hΓ
local notation "hH" => empiricalKKTReducedCurvature_isCoercive
  R α hα hR c loss slope hc hl X L hΓ
local notation "A" => reducedInverse (V := V) _ H (lossCurvature Y d) α hα hH
  (lossCurvature_nonneg Y d hd)

include hs in
/-- The base-curvature inverse satisfies the symmetric-factor relation at
every point of the nondegenerate fiber. -/
theorem isSymmetricFactor_reducedInverse_of_fiber :
    IsSymmetricFactor (F := ι → V) (V := V) (coefficientKKTDerivative (V := V) (ι := ι) D)
      (kktNormalCoefficientForcing Y (Γ Y).1
        (scoreVector slope (Γ Y).2.1) d).toContinuousLinearMap A := by
  refine ⟨?_, ?_, ?_⟩
  · exact restrictedInverse_isSymmetric _ _ _ _ _
      (reducedOperator_isSymmetric _ _ _
        (empiricalKKTReducedCurvature_isSymmetric R α hα hR c loss slope hc hl X L hΓ)
        (lossCurvature_isSymmetric Y d))
  · ext E
    exact (propagatedKKTDerivative_coefficient_eq_reducedInverse
      R α hα hR c loss slope hc hl hs d hd X Y L hΓ hslope hh hv hfiber E).symm
  · apply exists_lifting_of_range_le
    rw [show LinearMap.range (A).toLinearMap = T from restrictedInverse_range _ _ _ _ _]
    exact (range_coefficient_comp_propagatedKKTDerivative
      R α hα hR c loss slope hc hl d hd X Y L hΓ hslope hh hv hfiber).symm.le

include hs hslope hh hv hfiber in
/-- Along a nondegenerate KKT fiber, the inverse formed from the fixed
base-point tangent curvature equals the Borel empirical ALO operator. -/
theorem reducedInverse_eq_measurableEmpiricalALOOperator_of_fiber :
    A = measurableEmpiricalALOOperator (fun i (Z : ι → V) => Z i)
      (empiricalDesignEstimator R α hα hR c loss hc) c slope Y := by
  have hΓY := hasFDerivAt_empiricalKKTData_of_fiber
    R α hα hR c loss slope hc hl hs d hd X Y L hΓ hslope hh hv hfiber
  have hb : HasFDerivAt (empiricalDesignEstimator R α hα hR c loss hc)
      (coefficientKKTDerivative D) Y := by
    convert hΓY.fst.add_const c using 1
    · funext Z
      simp only [empiricalKKTData, EmpiricalKKTTuple.toData, empiricalKKTTuple,
        sub_add_cancel]
    · rfl
  have hdf : (fun i => deriv (slope i) ((Γ Y).2.1 i)) = d := by
    funext i
    rw [hfiber]
    exact (hslope i).deriv
  have hfactor := isSymmetricFactor_reducedInverse_of_fiber
    R α hα hR c loss slope hc hl hs d hd X Y L hΓ hslope hh hv hfiber
  rw [measurableEmpiricalALOOperator, hb.fderiv,
    lossForcing_design_eq_kktNormalCoefficientForcing]
  change A = symmetricFactor (coefficientKKTDerivative D)
    (kktNormalCoefficientForcing Y (Γ Y).1 (scoreVector slope (Γ Y).2.1)
      (fun i => deriv (slope i) ((Γ Y).2.1 i))).toContinuousLinearMap
  rw [hdf]
  exact hfactor.eq_symmetricFactor

include hs hslope hh hv hfiber in
/-- The fixed-curvature remainder equals the remainder formed with the
measurable empirical operator and the current fitted loss curvature
throughout the same nondegenerate fiber. -/
theorem inverseRowRemainder_eq_empirical_of_fiber (i : ι) :
    inverseRowRemainder d Y A i =
      inverseRowRemainder (fun j => deriv (slope j) ((Γ Y).2.1 j)) Y
        (measurableEmpiricalALOOperator (fun j (Z : ι → V) => Z j)
          (empiricalDesignEstimator R α hα hR c loss hc) c slope Y) i := by
  rw [reducedInverse_eq_measurableEmpiricalALOOperator_of_fiber
    R α hα hR c loss slope hc hl hs d hd X Y L hΓ hslope hh hv hfiber]
  have hdf : (fun j => deriv (slope j) ((Γ Y).2.1 j)) = d := by
    funext j
    rw [hfiber]
    exact (hslope j).deriv
  rw [hdf]

end ALO


==> anc/lean_alo/ALO/Estimator/EmpiricalMeanFieldBound.lean <==
module

public import ALO.Estimator.MeanFieldSteinAveraging
public import ALO.Estimator.GaussianDesignProjectedMoments

/-! # The mean-field prediction comparison for fixed empirical losses -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))

local notation "b" => empiricalDesignEstimator R α hα hR c loss hc
local notation "bi" => leaveOneOutEstimator R α hα hR c loss hc
local notation "A" => measurableEmpiricalALOOperator (fun j (X : ι → V) => X j) b c slope

/-- Mean-field prediction error using the same Borel empirical operator
as the weight theorem, and the actual leave-one-out estimator. -/
@[expose] noncomputable def empiricalMeanFieldPredictionError (X : ι → V) (i : ι) : ℝ :=
  meanFieldPredictionError X (b X) (fun j => bi j X)
    (fun j => slope j ⟪X j, b X - c⟫) (A X) i

@[expose] noncomputable def empiricalMeanFieldPredictionErrorSqSum (X : ι → V) : ℝ :=
  ∑ i, empiricalMeanFieldPredictionError R α hα hR c loss slope hc X i ^ 2

variable [MeasurableSpace V] [BorelSpace V]
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))

local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)
local notation "C" => empiricalMeanFieldPredictionError R α hα hR c loss slope hc
local notation "C2" => empiricalMeanFieldPredictionErrorSqSum R α hα hR c loss slope hc

include hl hs in
theorem measurable_empiricalMeanFieldPredictionError (i : ι) :
    Measurable (fun X => C X i) := by
  have hb := (locallyLipschitz_empiricalEstimator_of_lipschitz_score R α hα hR
    (fun j (X : ι → V) => X j) c loss slope hc hl
    (fun j => contDiff_apply ℝ (fun _ : ι => V) j) hs).continuous.measurable
  have hbi := (locallyLipschitz_leaveOneOutEstimator_of_lipschitz_score R α hα hR c loss hc slope hl hs i).continuous.measurable
  have hA : Measurable A := measurable_actualEmpiricalALOOperator_of_lipschitz_score R α hα hR
    (fun j (X : ι → V) => X j) c loss slope hc hl
    (fun j => contDiff_apply ℝ (fun _ : ι => V) j) hs
  have htr : Measurable (fun X => LinearMap.trace ℝ V (A X).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun j _ =>
      measurable_const.inner (hA.apply_continuousLinearMap _)
  exact ((measurable_pi_apply i).inner (hb.sub hbi)).add
    (((hs i).continuous.measurable.comp ((measurable_pi_apply i).inner
      (hb.sub measurable_const))).mul htr)

include hl hs in
theorem measurable_empiricalMeanFieldPredictionErrorSqSum : Measurable C2 :=
  Finset.measurable_sum _ fun i _ =>
    (measurable_empiricalMeanFieldPredictionError R α hα hR c loss slope hc hl hs i).pow_const 2

include hl hs in
/-- Combine the averaged Stein discrepancy and all three correction
terms. The mixed Gaussian moment retains the complementary rank, so a
one-dimensional signal does not cost an extra factor of `p`.
All integrability is proved for the actual Borel operator. -/
theorem empiricalMeanField_prediction_sq_sum_bound
    (hmin : IsMinOn R Set.univ 0)
    (hscore : ∀ i t, |slope i t| ≤ 1)
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0)
    (hn : 0 < Fintype.card ι) :
    Integrable C2 γ ∧
      (∫ X, C2 X ∂γ) ≤
        2 * (2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 2 +
          (α⁻¹ ^ 2 * Module.finrank ℝ V +
            2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 3) *
              ∫ X, ‖euclideanDesignOperator X‖ ^ 2 ∂γ) +
        6 * (α⁻¹ ^ 2 * (gaussianFiniteFamilyFourthConstant *
            Module.finrank ℝ Sᗮ * Module.finrank ℝ V * Fintype.card ι) +
          ((Module.finrank ℝ Sᗮ : ℝ) * α⁻¹) ^ 2 * Fintype.card ι +
          α⁻¹ ^ 3 * Fintype.card ι * ∫ X, ‖euclideanDesignOperator X‖ ^ 2 ∂γ) := by
  let B2 := fun X => ∑ i, (meanFieldProjectedDiscrepancy S X (b X)
    (fun j => bi j X) (fderiv ℝ b X) i) ^ 2
  let M := fun X : ι → V => ∑ i, ‖Sᗮ.starProjection (X i)‖ ^ 2 * ‖X i‖ ^ 2
  let Q := fun X : ι → V => α⁻¹ ^ 2 * M X +
    ((Module.finrank ℝ Sᗮ : ℝ) * α⁻¹) ^ 2 * Fintype.card ι +
    α⁻¹ ^ 3 * Fintype.card ι * ‖euclideanDesignOperator X‖ ^ 2
  have hB := secondOrderStein_empiricalMeanField_sum R α hα hR c loss slope hc hl hs
    hmin hscore hd1 S hSc hn
  have hM := ambientDesign_projected_mixedMoment_sum (ι := ι) Sᗮ
  have hN := integrable_ambientDesign_opNorm_sq (V := V) hn
  have hQ : Integrable Q γ :=
    ((hM.1.const_mul _).add (integrable_const _)).add (hN.const_mul _)
  have hbound : ∀ᵐ X ∂γ, C2 X ≤ 2 * B2 X + 6 * Q X := by
    have habs : γ ≪ ambientDesignHaar := by
      rw [ambientDesignGaussian_eq_withDensity]
      exact withDensity_absolutelyContinuous _ _
    filter_upwards [ae_measurableEmpiricalALOOperator_spec_of_lipschitz_score ambientDesignHaar γ habs
      R α hα hR (fun j (X : ι → V) => X j) c loss slope hc hl
      (fun j => contDiff_apply ℝ (fun _ : ι => V) j) hs] with X hX
    have hcorr := empiricalMeanField_correction_sq_sum_le R α hα hR hmin c loss slope hc hl
      S hSc X (A X) hX (fun i => hscore i _) (fun i => hd1 i _)
    have hp (i) : C X i ^ 2 ≤
        2 * (meanFieldProjectedDiscrepancy S X (b X) (fun j => bi j X) (fderiv ℝ b X) i) ^ 2 +
        2 * (C X i -
          meanFieldProjectedDiscrepancy S X (b X) (fun j => bi j X) (fderiv ℝ b X) i) ^ 2 := by
      nlinarith [sq_nonneg (C X i -
        2 * meanFieldProjectedDiscrepancy S X (b X) (fun j => bi j X) (fderiv ℝ b X) i)]
    have hh := Finset.sum_le_sum (s := Finset.univ) (fun i _ => hp i)
    simp only [Finset.sum_add_distrib, ← Finset.mul_sum] at hh
    change C2 X ≤ 2 * B2 X + 6 * Q X
    change (∑ i, (C X i -
      meanFieldProjectedDiscrepancy S X (b X) (fun j => bi j X) (fderiv ℝ b X) i) ^ 2)
        ≤ 3 * Q X at hcorr
    change C2 X ≤ 2 * B2 X + 2 * (∑ i, (C X i -
      meanFieldProjectedDiscrepancy S X (b X) (fun j => bi j X) (fderiv ℝ b X) i) ^ 2) at hh
    linarith only [hh, hcorr]
  have hCi : Integrable C2 γ := by
    apply ((hB.1.const_mul 2).add (hQ.const_mul 6)).mono'
      (measurable_empiricalMeanFieldPredictionErrorSqSum R α hα hR c loss slope hc hl hs).aestronglyMeasurable
    filter_upwards [hbound] with X hX
    change ‖∑ i, C X i ^ 2‖ ≤ 2 * B2 X + 6 * Q X
    rw [Real.norm_of_nonneg (Finset.sum_nonneg fun i _ => sq_nonneg (C X i))]
    exact hX
  refine ⟨hCi, ?_⟩
  have hQi : (∫ X, Q X ∂γ) =
      α⁻¹ ^ 2 * (∫ X, M X ∂γ) +
        ((Module.finrank ℝ Sᗮ : ℝ) * α⁻¹) ^ 2 * Fintype.card ι +
        α⁻¹ ^ 3 * Fintype.card ι * ∫ X, ‖euclideanDesignOperator X‖ ^ 2 ∂γ := by
    dsimp only [Q]
    have hq1 : Integrable (fun X => α⁻¹ ^ 2 * M X +
        ((Module.finrank ℝ Sᗮ : ℝ) * α⁻¹) ^ 2 * Fintype.card ι) γ :=
      (hM.1.const_mul _).add (integrable_const _)
    rw [integral_add hq1 (hN.const_mul _),
      integral_add (hM.1.const_mul _) (integrable_const _)]
    simp [integral_const_mul, M]
  have hle := integral_mono_ae hCi ((hB.1.const_mul 2).add (hQ.const_mul 6)) hbound
  simp only [Pi.add_apply, integral_add (hB.1.const_mul 2) (hQ.const_mul 6),
    integral_const_mul] at hle
  rw [hQi] at hle
  exact hle.trans (add_le_add
    (mul_le_mul_of_nonneg_left hB.2 (by norm_num))
    (mul_le_mul_of_nonneg_left
      (add_le_add (add_le_add
        (mul_le_mul_of_nonneg_left hM.2 (sq_nonneg _)) le_rfl) le_rfl) (by norm_num)))

end ALO


==> anc/lean_alo/ALO/Estimator/EmpiricalMeanFieldRate.lean <==
module

public import ALO.Estimator.EmpiricalMeanFieldBound

/-! # A dimension-uniform mean-field prediction bound -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory

/-- A fixed explicit constant; optimization of its numerical value is
irrelevant to the dimension-uniform mean-field estimate. -/
@[expose] noncomputable def empiricalMeanFieldConstant (μ δ : ℝ) : ℝ :=
  2 * (2 * δ⁻¹ * μ⁻¹ ^ 2 +
    (δ⁻¹ * μ⁻¹ ^ 2 + 2 * δ⁻¹ * μ⁻¹ ^ 3) * gaussianDesignEnvelopeConstant δ) +
  6 * (gaussianFiniteFamilyFourthConstant * δ⁻¹ * μ⁻¹ ^ 2 +
    μ⁻¹ ^ 2 + μ⁻¹ ^ 3 * gaussianDesignEnvelopeConstant δ)

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

/-- The existing normalized quartic envelope also bounds the normalized
second spectral moment, uniformly in the design dimensions. -/
theorem ambientDesign_opNorm_sq_le (δ : ℝ) (hδ : 0 < δ)
    (hn : 0 < Fintype.card ι)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    (∫ X : ι → V, ‖euclideanDesignOperator X‖ ^ 2 ∂ambientDesignGaussian) ≤
      Fintype.card ι * gaussianDesignEnvelopeConstant δ := by
  let n : ℝ := Fintype.card ι
  have hn0 : 0 < n := by dsimp only [n]; exact_mod_cast hn
  have hle : (∫ X : ι → V, ‖euclideanDesignOperator X‖ ^ 2 ∂ambientDesignGaussian) ≤
      ∫ X : ι → V, n * (1 + ‖euclideanDesignOperator X‖ ^ 2 / n) ^ 2
        ∂ambientDesignGaussian := by
    apply integral_mono (integrable_ambientDesign_opNorm_sq hn)
      (integrable_ambientDesign_quarticEnvelope.const_mul n)
    intro X
    have ht : 0 ≤ ‖euclideanDesignOperator X‖ ^ 2 / n := by positivity
    have h : ‖euclideanDesignOperator X‖ ^ 2 / n ≤
        (1 + ‖euclideanDesignOperator X‖ ^ 2 / n) ^ 2 := by nlinarith [sq_nonneg (‖euclideanDesignOperator X‖ ^ 2 / n)]
    exact (div_le_iff₀ hn0).mp h |>.trans_eq (mul_comm _ _)
  rw [integral_const_mul] at hle
  exact hle.trans (mul_le_mul_of_nonneg_left
    (ambientDesign_quarticEnvelope_le δ hδ hn hdim) hn0.le)

variable [DecidableEq ι]

/-- For fixed losses, `α=nμ`, `p≤n/δ`, and at most one signal direction,
the actual mean-field prediction error has a dimension-uniform summed
second moment. The Borel operator is the same one used for the weight
bound. Random-noise averaging and test-function comparison are separate. -/
theorem empiricalMeanField_uniform_bound_of_lipschitz_score
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (hmin : IsMinOn R Set.univ 0) (c : V)
    (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hs : ∀ i, LipschitzWith 1 (slope i))
    (hscore : ∀ i t, |slope i t| ≤ 1)
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0)
    (hrank : Module.finrank ℝ Sᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable (empiricalMeanFieldPredictionErrorSqSum R α hα hR c loss slope hc)
      ambientDesignGaussian ∧
      (∫ X, empiricalMeanFieldPredictionErrorSqSum R α hα hR c loss slope hc X
        ∂ambientDesignGaussian) ≤ empiricalMeanFieldConstant μ δ := by
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  have h := empiricalMeanField_prediction_sq_sum_bound R α hα hR c loss slope hc hl hs
    hmin hscore (fun i t => (loss_curvature_mem_Icc_of_lipschitz_score (hc i) (hl i) (hs i) t).2) S hSc hn
  refine ⟨h.1, h.2.trans ?_⟩
  let n : ℝ := Fintype.card ι
  let p : ℝ := Module.finrank ℝ V
  let k : ℝ := Module.finrank ℝ Sᗮ
  let m := ∫ X : ι → V, ‖euclideanDesignOperator X‖ ^ 2 ∂ambientDesignGaussian
  let G := gaussianDesignEnvelopeConstant δ
  let D := gaussianFiniteFamilyFourthConstant
  have hn0 : 0 < n := by dsimp only [n]; exact_mod_cast hn
  have hn1 : 1 ≤ n := by dsimp only [n]; exact_mod_cast (Nat.succ_le_of_lt hn)
  have hp0 : 0 ≤ p := Nat.cast_nonneg _
  have hk0 : 0 ≤ k := Nat.cast_nonneg _
  have hk1 : k ≤ 1 := by dsimp only [k]; exact_mod_cast hrank
  have hm0 : 0 ≤ m := integral_nonneg fun _ => sq_nonneg _
  have hG0 : 0 ≤ G := (gaussianDesignEnvelopeConstant_pos δ).le
  have hD0 : 0 ≤ D := gaussianFiniteFamilyFourthConstant_pos.le
  have hpn : p / n ≤ δ⁻¹ := (div_le_iff₀ hn0).mpr hdim
  have hmn : m / n ≤ G := (div_le_iff₀ hn0).mpr (by
    simpa only [mul_comm] using ambientDesign_opNorm_sq_le (V := V) δ hδ hn hdim)
  have hni : n⁻¹ ≤ 1 := (inv_le_one₀ hn0).mpr hn1
  change 2 * (2 * p * n * α⁻¹ ^ 2 + (α⁻¹ ^ 2 * p + 2 * p * n * α⁻¹ ^ 3) * m) +
    6 * (α⁻¹ ^ 2 * (D * k * p * n) + (k * α⁻¹) ^ 2 * n + α⁻¹ ^ 3 * n * m) ≤ _
  calc
    _ = 2 * (2 * (p / n) * μ⁻¹ ^ 2 +
          ((p / n) * μ⁻¹ ^ 2 + 2 * (p / n) * μ⁻¹ ^ 3) * (m / n)) +
        6 * (D * k * (p / n) * μ⁻¹ ^ 2 +
          (k ^ 2 * μ⁻¹ ^ 2) * n⁻¹ + μ⁻¹ ^ 3 * (m / n) * n⁻¹) := by
      rw [show α = n * μ from hscale]
      field_simp
    _ ≤ 2 * (2 * δ⁻¹ * μ⁻¹ ^ 2 +
          (δ⁻¹ * μ⁻¹ ^ 2 + 2 * δ⁻¹ * μ⁻¹ ^ 3) * G) +
        6 * (D * 1 * δ⁻¹ * μ⁻¹ ^ 2 +
          ((1 : ℝ) ^ 2 * μ⁻¹ ^ 2) * 1 + μ⁻¹ ^ 3 * G * 1) := by
      gcongr
    _ = _ := by simp only [empiricalMeanFieldConstant, G, D, one_pow, mul_one, one_mul]

/-- Compatibility with the original smooth-score assumptions. -/
theorem empiricalMeanField_uniform_bound
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (hmin : IsMinOn R Set.univ 0) (c : V)
    (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hs : ∀ i, ContDiff ℝ 1 (slope i))
    (hscore : ∀ i t, |slope i t| ≤ 1)
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0)
    (hrank : Module.finrank ℝ Sᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable (empiricalMeanFieldPredictionErrorSqSum R α hα hR c loss slope hc)
      ambientDesignGaussian ∧
      (∫ X, empiricalMeanFieldPredictionErrorSqSum R α hα hR c loss slope hc X
        ∂ambientDesignGaussian) ≤ empiricalMeanFieldConstant μ δ := by
  exact empiricalMeanField_uniform_bound_of_lipschitz_score R α hα hR hmin c loss slope hc hl
    (fun i => lipschitzWith_score_of_deriv_le (hc i) (hl i)
      ((hs i).differentiable (by norm_num)) (hd1 i)) hscore S hSc hrank μ δ hμ hδ hscale hdim

end ALO


==> anc/lean_alo/ALO/Estimator/EmpiricalRegularRemainder.lean <==
module

public import ALO.Estimator.GaussianDesignSpectralMoments

/-! # A dimension-uniform empirical remainder bound on the regular event -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory

/-- The regular-event empirical remainder constant, uniform in dimensions,
penalty, loss, and fitted output under the stated hypotheses. -/
@[expose] noncomputable def empiricalRegularRemainderConstant (μ δ : ℝ) : ℝ :=
  fiberRemainderMomentConstant μ δ⁻¹ * gaussianDesignEnvelopeConstant δ

theorem empiricalRegularRemainderConstant_pos (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ) :
    0 < empiricalRegularRemainderConstant μ δ :=
  mul_pos (fiberRemainderMomentConstant_pos μ δ⁻¹ hμ (inv_nonneg.mpr hδ.le))
    (gaussianDesignEnvelopeConstant_pos δ)

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "r" => empiricalRemainderSqSum R α hα hR c loss slope hc
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)

include hl hs in
/-- All spectral moments have been discharged: the sum of squared empirical
remainders on the regular event has an expectation bounded solely in terms
of strong convexity and aspect ratio. The event restriction is retained. -/
theorem empiricalRemainder_uniform_bound_regular
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable r ((γ).restrict (Γ ⁻¹' fiberLiftRegularSet slope)) ∧
      (∫ X in Γ ⁻¹' fiberLiftRegularSet slope, r X ∂γ) ≤
        empiricalRegularRemainderConstant μ δ := by
  have hnR : (0 : ℝ) < Fintype.card ι :=
    pos_of_mul_pos_left (hscale ▸ hα) hμ.le
  have hn : 0 < Fintype.card ι := by exact_mod_cast hnR
  have hb := empiricalRemainder_bound_regular R α hα hR c loss slope hc hl hs
    hd1 μ δ hμ hδ hscale hdim
  refine ⟨hb.1, hb.2.trans ?_⟩
  exact mul_le_mul_of_nonneg_left (ambientDesign_quarticEnvelope_le δ hδ hn hdim)
    (fiberRemainderMomentConstant_pos μ δ⁻¹ hμ (inv_nonneg.mpr hδ.le)).le

end ALO


==> anc/lean_alo/ALO/Estimator/EmpiricalRegularity.lean <==
module

public import ALO.Estimator.Minimizer
public import Mathlib.Analysis.Calculus.ContDiff.RCLike

/-! Regularity of the empirical loss gradient and its uniquely constructed estimator. -/

public section
namespace ALO
open scoped Topology RealInnerProductSpace

variable {F V ι : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [Fintype ι]

/-- The positive loss gradient (the negative of the score-based KKT map). -/
@[expose] noncomputable def empiricalGradient (x : ι → F → V) (c : V)
    (slope : ι → ℝ → ℝ) (θ : F) (z : V) : V :=
  ∑ i, slope i ⟪x i θ, z - c⟫ • x i θ

/-- Smooth rows and continuously differentiable scalar slopes give a `C¹` joint gradient. -/
theorem contDiff_empiricalGradient (x : ι → F → V) (c : V) (slope : ι → ℝ → ℝ)
    (hx : ∀ i, ContDiff ℝ 1 (x i)) (hs : ∀ i, ContDiff ℝ 1 (slope i)) :
    ContDiff ℝ 1 (fun p : F × V => empiricalGradient x c slope p.1 p.2) := by
  apply ContDiff.sum
  intro i _
  exact ((hs i).comp (((hx i).comp contDiff_fst).inner ℝ
    (contDiff_snd.sub contDiff_const))).smul ((hx i).comp contDiff_fst)

omit [NormedAddCommGroup F] [NormedSpace ℝ F] in
/-- Identification of the derivative in the coefficient variable. -/
theorem hasFDerivAt_empiricalGradient (x : ι → F → V) (c : V)
    (loss slope : ι → ℝ → ℝ)
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t) (θ : F) (z : V) :
    HasFDerivAt (empiricalLoss (fun i => x i θ) c loss)
      (innerSL ℝ (empiricalGradient x c slope θ z)) z := by
  have h := hasFDerivAt_empiricalLoss (fun i => x i θ) c z loss
    (fun i => -slope i ⟪x i θ, z - c⟫) (fun i => by simpa only [neg_neg] using hl i _)
  simpa only [neg_smul, Finset.sum_neg_distrib, neg_neg, empiricalGradient] using h

variable [FiniteDimensional ℝ V]

/-- The actual empirical estimator, defined by the unique minimizer. -/
@[expose] noncomputable def empiricalEstimator (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (x : ι → F → V) (c : V)
    (loss : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i)) (θ : F) : V :=
  convexMinimizer R (empiricalLoss (fun i => x i θ) c loss) α hα hR
    (convexOn_empiricalLoss (fun i => x i θ) c loss hc)

/-- No penalty smoothness or a priori estimator regularity is assumed. -/
theorem locallyLipschitz_empiricalEstimator (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (x : ι → F → V) (c : V)
    (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hx : ∀ i, ContDiff ℝ 1 (x i)) (hs : ∀ i, ContDiff ℝ 1 (slope i)) :
    LocallyLipschitz (empiricalEstimator R α hα hR x c loss hc) := by
  exact locallyLipschitz_convexMinimizer R α hα hR
    (fun θ => empiricalLoss (fun i => x i θ) c loss) (empiricalGradient x c slope)
    (fun θ => convexOn_empiricalLoss (fun i => x i θ) c loss hc)
    (hasFDerivAt_empiricalGradient x c loss slope hl)
    (contDiff_empiricalGradient x c slope hx hs).locallyLipschitz

omit [NormedAddCommGroup F] [NormedSpace ℝ F] in
/-- The constructed estimator and negative empirical gradient lie on the penalty's
subgradient graph at every parameter, not just almost everywhere. -/
theorem empiricalEstimator_isSubgradient (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (x : ι → F → V) (c : V)
    (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t) (θ : F) :
    IsSubgradient R (empiricalEstimator R α hα hR x c loss hc θ)
      (-empiricalGradient x c slope θ (empiricalEstimator R α hα hR x c loss hc θ)) :=
  convexMinimizer_isSubgradient R (empiricalLoss (fun i => x i θ) c loss) α hα hR
    (convexOn_empiricalLoss (fun i => x i θ) c loss hc) _
    (hasFDerivAt_empiricalGradient x c loss slope hl θ _)

end ALO


==> anc/lean_alo/ALO/Estimator/EmpiricalRemainderAveraging.lean <==
module

public import ALO.Estimator.EmpiricalConditionalRemainder

/-! # Averaging the empirical remainder on the regular locus -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

/-- The ambient normalized quartic design envelope has a finite expectation.
This finiteness lemma does not assert a dimension-uniform spectral bound. -/
theorem integrable_ambientDesign_quarticEnvelope :
    Integrable (fun X : ι → V =>
      (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2)
      ambientDesignGaussian := by
  let e := designDataEuclideanContinuousEquiv (ι := ι) (V := V)
  let n : ℝ := Fintype.card ι
  let C : ℝ := 1 + n⁻¹
  have hc : Continuous (fun X : ι → V =>
      (1 + ‖euclideanDesignOperator X‖ ^ 2 / n) ^ 2) :=
    (continuous_const.add ((continuous_euclideanDesignOperator.norm.pow 2).div_const n)).pow 2
  apply (integrable_map_measure hc.aestronglyMeasurable
    e.symm.continuous.measurable.aemeasurable).mpr
  apply ((gaussian_integrable_one_add_norm_pow
    (stdGaussian (EuclideanDesignData ι V)) 4).const_mul (C ^ 2)).mono'
    (hc.comp e.symm.continuous).aestronglyMeasurable
  apply Filter.Eventually.of_forall
  intro Z
  have hnorm : ‖euclideanDesignOperator (e.symm Z)‖ ≤ ‖Z‖ := by
    have h := euclideanDesignOperator_norm_le (e.symm Z)
    change ‖euclideanDesignOperator (e.symm Z)‖ ≤ ‖e (e.symm Z)‖ at h
    simpa only [ContinuousLinearEquiv.apply_symm_apply] using h
  have hn : 0 ≤ n⁻¹ := inv_nonneg.mpr (Nat.cast_nonneg _)
  have hs := mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (norm_nonneg _) hnorm 2) hn
  have hone : 1 ≤ (1 + ‖Z‖) ^ 2 := by nlinarith [norm_nonneg Z]
  have hbase : 1 + ‖euclideanDesignOperator (e.symm Z)‖ ^ 2 / n ≤
      C * (1 + ‖Z‖) ^ 2 := by
    dsimp only [C]
    rw [div_eq_mul_inv]
    nlinarith [mul_nonneg hn (norm_nonneg Z)]
  change ‖(1 + ‖euclideanDesignOperator (e.symm Z)‖ ^ 2 / n) ^ 2‖ ≤
    C ^ 2 * (1 + ‖Z‖) ^ 4
  rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
  have hpow := pow_le_pow_left₀
    (show 0 ≤ 1 + ‖euclideanDesignOperator (e.symm Z)‖ ^ 2 / n by positivity) hbase 2
  simpa only [mul_pow, ← pow_mul] using hpow

variable
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "r" => empiricalRemainderSqSum R α hα hR c loss slope hc
local notation "G" => goodRegularKKTDataSet R α hα hR c loss slope hc
local notation "κ" => empiricalKKTDeterminantConditionalKernel R α hα hR c loss slope hc hl hs
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)

include hl hs in
/-- Averaging the conditional bound over good outputs proves a finite
unconditional second moment on their preimage. -/
theorem empiricalRemainder_bound_goodOutputs
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable r ((γ).restrict (Γ ⁻¹' G)) ∧
      (∫ X in Γ ⁻¹' G, r X ∂γ) ≤ fiberRemainderMomentConstant μ δ⁻¹ *
        ∫ X, (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2 ∂γ := by
  let E := fun X : ι → V => (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2
  let C := fiberRemainderMomentConstant μ δ⁻¹
  have hC : 0 ≤ C := (fiberRemainderMomentConstant_pos μ δ⁻¹ hμ
    (inv_nonneg.mpr hδ.le)).le
  have hr := measurable_empiricalRemainderSqSum R α hα hR c loss slope hc hl hs
  have hr0 : ∀ X, 0 ≤ r X := empiricalRemainderSqSum_nonneg R α hα hR c loss slope hc
  have hE0 : ∀ X, 0 ≤ E X := fun _ => sq_nonneg _
  have hEm : Measurable E :=
    ((continuous_const.add
      ((continuous_euclideanDesignOperator.norm.pow 2).div_const (Fintype.card ι))).pow 2).measurable
  have hEi : Integrable E γ := integrable_ambientDesign_quarticEnvelope
  have hG := measurableSet_goodRegularKKTDataSet R α hα hR c loss slope hc hs
  have hdisr := lintegral_joint_empiricalKKTDeterminantConditionalKernel
    R α hα hR c loss slope hc hl hs
    (fun q => ENNReal.ofReal (r q.2)) (hr.comp measurable_snd).ennreal_ofReal
  have hdisE := lintegral_joint_empiricalKKTDeterminantConditionalKernel
    R α hα hR c loss slope hc hl hs
    (fun q => ENNReal.ofReal (E q.2)) (hEm.comp measurable_snd).ennreal_ofReal
  have hbound : (∫⁻ X in Γ ⁻¹' G, ENNReal.ofReal (r X) ∂γ) ≤
      ENNReal.ofReal C * ∫⁻ X, ENNReal.ofReal (E X) ∂γ := by
    calc
      _ = ∫⁻ p in G, ∫⁻ X, ENNReal.ofReal (r X) ∂κ p ∂(γ).map Γ := hdisr
      _ ≤ ∫⁻ p in G, ENNReal.ofReal C *
          ∫⁻ X, ENNReal.ofReal (E X) ∂κ p ∂(γ).map Γ := by
        apply lintegral_mono_ae
        filter_upwards [ae_restrict_mem hG] with p hp
        obtain ⟨hri, hEi, hb⟩ := empiricalRemainder_bound_conditionalKernel
          R α hα hR c loss slope hc hl hs hd1 μ δ hμ hδ hscale hdim p hp
        rw [← ofReal_integral_eq_lintegral_ofReal hri (Filter.Eventually.of_forall hr0),
          ← ofReal_integral_eq_lintegral_ofReal hEi (Filter.Eventually.of_forall hE0),
          ← ENNReal.ofReal_mul hC]
        exact ENNReal.ofReal_le_ofReal hb
      _ = ENNReal.ofReal C *
          ∫⁻ p in G, ∫⁻ X, ENNReal.ofReal (E X) ∂κ p ∂(γ).map Γ :=
        lintegral_const_mul' _ _ ENNReal.ofReal_ne_top
      _ = ENNReal.ofReal C * ∫⁻ X in Γ ⁻¹' G, ENNReal.ofReal (E X) ∂γ := by rw [hdisE]
      _ ≤ _ := mul_le_mul_of_nonneg_left
        (lintegral_mono' Measure.restrict_le_self le_rfl) zero_le
  have hfinite : (∫⁻ X, ENNReal.ofReal (E X) ∂γ) ≠ ⊤ :=
    (lintegral_ofReal_ne_top_iff_integrable hEm.aestronglyMeasurable
      (Filter.Eventually.of_forall hE0)).mpr hEi
  have hri : Integrable r ((γ).restrict (Γ ⁻¹' G)) :=
    (lintegral_ofReal_ne_top_iff_integrable hr.aestronglyMeasurable
      (Filter.Eventually.of_forall hr0)).mp
        (ne_top_of_le_ne_top (ENNReal.mul_ne_top ENNReal.ofReal_ne_top hfinite) hbound)
  refine ⟨hri, ?_⟩
  rw [← ofReal_integral_eq_lintegral_ofReal hri (Filter.Eventually.of_forall hr0),
    ← ofReal_integral_eq_lintegral_ofReal hEi (Filter.Eventually.of_forall hE0),
    ← ENNReal.ofReal_mul hC] at hbound
  exact (ENNReal.ofReal_le_ofReal_iff (mul_nonneg hC (integral_nonneg hE0))).mp hbound

include hl hs in
/-- The good output event agrees almost everywhere with the regular event
under the original Gaussian design law. -/
theorem ae_goodOutputs_iff_regular :
    (Γ ⁻¹' G) =ᵐ[γ] (Γ ⁻¹' fiberLiftRegularSet slope) := by
  have hΓm := (locallyLipschitz_empiricalKKTData R α hα hR c loss slope hc hl hs).continuous.measurable
  have hgood := ae_map_mem_goodRegularKKTDataSet R α hα hR c loss slope hc hl hs
    ambientDesignHaar γ (by
      rw [ambientDesignGaussian_eq_withDensity]
      exact withDensity_absolutelyContinuous _ _)
  have hg : ∀ᵐ X ∂γ, Γ X ∈ fiberLiftRegularSet slope → Γ X ∈ G :=
    ae_of_ae_map (μ := γ) (p := fun p => p ∈ fiberLiftRegularSet slope → p ∈ G)
      hΓm.aemeasurable hgood
  filter_upwards [hg] with X hX
  exact propext ⟨fun hp => hp.1.2, hX⟩

include hl hs in
/-- The empirical remainder estimate averaged over the actual regular event.
No probability-one assertion for this event is required. -/
theorem empiricalRemainder_bound_regular
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable r ((γ).restrict (Γ ⁻¹' fiberLiftRegularSet slope)) ∧
      (∫ X in Γ ⁻¹' fiberLiftRegularSet slope, r X ∂γ) ≤
        fiberRemainderMomentConstant μ δ⁻¹ *
          ∫ X, (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2 ∂γ := by
  rw [← Measure.restrict_congr_set (ae_goodOutputs_iff_regular R α hα hR c loss slope hc hl hs)]
  exact empiricalRemainder_bound_goodOutputs R α hα hR c loss slope hc hl hs
    hd1 μ δ hμ hδ hscale hdim

end ALO


==> anc/lean_alo/ALO/Estimator/EmpiricalRemainderBound.lean <==
module

public import ALO.Estimator.DegenerateEmpiricalOperator

/-! # The unconditional dimension-uniform empirical remainder bound -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "r" => empiricalRemainderSqSum R α hα hR c loss slope hc
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)

include hl hs in
/-- The original design expectation of the actual measurable empirical
remainder is finite and dimension-uniform, with no event restriction.
The constant is the same as for the regular event because the degenerate
events contribute zero almost everywhere. Model ingredients are fixed. -/
theorem empiricalRemainder_uniform_bound
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable r γ ∧ (∫ X, r X ∂γ) ≤ empiricalRegularRemainderConstant μ δ := by
  classical
  let S := Γ ⁻¹' fiberLiftRegularSet slope
  have hΓm := (locallyLipschitz_empiricalKKTData R α hα hR c loss slope hc hl hs).continuous.measurable
  have hSm : MeasurableSet S :=
    hΓm ((isOpen_fiberLiftRegularSet slope (fun i => (hs i).continuous)).measurableSet)
  have heq : S.indicator r =ᵐ[γ] r := by
    filter_upwards [ae_empiricalRemainderSqSum_eq_zero_of_not_regular
      R α hα hR c loss slope hc hl hs] with X hX
    by_cases hXS : X ∈ S
    · exact Set.indicator_of_mem hXS r
    · rw [Set.indicator_of_notMem hXS r]
      exact (hX hXS).symm
  have hb := empiricalRemainder_uniform_bound_regular R α hα hR c loss slope hc hl hs
    hd1 μ δ hμ hδ hscale hdim
  have hi : Integrable (S.indicator r) γ := (integrable_indicator_iff hSm).mpr hb.1
  refine ⟨hi.congr heq, ?_⟩
  rw [← integral_congr_ae heq, integral_indicator hSm]
  exact hb.2

end ALO


==> anc/lean_alo/ALO/Estimator/EmpiricalWeightBound.lean <==
module

public import ALO.Estimator.EmpiricalRemainderBound
public import ALO.Estimator.Section3Ratio

/-! # The empirical statistical weight bound on the manuscript's row event -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The row event in the statistical weight estimate, for identity covariance. -/
@[expose] def empiricalWeightEvent : Set (ι → V) :=
  {X | ∀ i, ‖X i‖ ≤ Real.sqrt (Module.finrank ℝ V) + Real.sqrt (Fintype.card ι)}

omit [FiniteDimensional ℝ V] in
theorem norm_sq_le_of_mem_empiricalWeightEvent
    {X : ι → V} (hX : X ∈ empiricalWeightEvent) (i : ι) :
    ‖X i‖ ^ 2 ≤ 2 * ((Module.finrank ℝ V : ℝ) + Fintype.card ι) := by
  have hp := Real.sq_sqrt (Nat.cast_nonneg (Module.finrank ℝ V) : (0 : ℝ) ≤ _)
  have hn := Real.sq_sqrt (Nat.cast_nonneg (Fintype.card ι) : (0 : ℝ) ≤ _)
  have hrow := pow_le_pow_left₀ (norm_nonneg (X i)) (hX i) 2
  nlinarith [sq_nonneg (Real.sqrt (Module.finrank ℝ V) - Real.sqrt (Fintype.card ι))]

omit [FiniteDimensional ℝ V] in
/-- Convert any positive denominator bound to a squared weight-error bound.
The operator and curvature may depend on the design. -/
theorem sum_inverseRowRatioError_sq_le_of_denominator
    (d : ι → ℝ) (X : ι → V) (A : V →L[ℝ] V) (K : ℝ)
    (hpos : ∀ i, 0 < 1 - d i * ⟪X i, A (X i)⟫)
    (hinv : ∀ i, (1 - d i * ⟪X i, A (X i)⟫)⁻¹ ≤ K) :
    (∑ i, inverseRowRatioError d X A i ^ 2) ≤
      K ^ 2 * ∑ i, inverseRowRemainder d X A i ^ 2 := by
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro i _
  rw [inverseRowRatioError_eq d X A i (hpos i).ne', div_eq_mul_inv, mul_pow, neg_sq]
  calc
    _ ≤ inverseRowRemainder d X A i ^ 2 * K ^ 2 :=
      mul_le_mul_of_nonneg_left
        (pow_le_pow_left₀ (inv_nonneg.mpr (hpos i).le) (hinv i) 2) (sq_nonneg _)
    _ = _ := mul_comm _ _

/-- Explicit dimension-uniform constant for the empirical weight bound. -/
@[expose] noncomputable def empiricalWeightConstant (μ δ : ℝ) : ℝ :=
  (1 + 2 * (δ⁻¹ + 1) / μ) ^ 2 * empiricalRegularRemainderConstant μ δ

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))

/-- Trace minus the empirical ALO row weight. Its square is the manuscript's
weight approximation error, with the same Borel operator as the remainder. -/
@[expose] noncomputable def empiricalInverseRowWeightError (X : ι → V) (i : ι) : ℝ :=
  inverseRowRatioError
    (fun j => deriv (slope j) ((empiricalKKTData R α hα hR c loss hc slope X).2.1 j)) X
    (measurableEmpiricalALOOperator (fun j (Y : ι → V) => Y j)
      (empiricalDesignEstimator R α hα hR c loss hc) c slope X) i

/-- Sum of squared empirical weight errors, before restriction to the row event. -/
@[expose] noncomputable def empiricalWeightErrorSqSum (X : ι → V) : ℝ :=
  ∑ i, empiricalInverseRowWeightError R α hα hR c loss slope hc X i ^ 2

variable [MeasurableSpace V] [BorelSpace V]

theorem measurableSet_empiricalWeightEvent :
    MeasurableSet (empiricalWeightEvent (ι := ι) (V := V)) := by
  simp only [empiricalWeightEvent, Set.ofPred_forall]
  exact MeasurableSet.iInter fun i =>
    (isClosed_le (continuous_apply i |>.norm) continuous_const).measurableSet

variable (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))

local notation "r" => empiricalRemainderSqSum R α hα hR c loss slope hc
local notation "w" => empiricalWeightErrorSqSum R α hα hR c loss slope hc
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)

include hl hs in
theorem measurable_empiricalInverseRowWeightError (i : ι) :
    Measurable (fun X => empiricalInverseRowWeightError R α hα hR c loss slope hc X i) := by
  have hΓ := (locallyLipschitz_empiricalKKTData R α hα hR c loss slope hc hl hs).continuous.measurable
  let A := measurableEmpiricalALOOperator (fun j (Y : ι → V) => Y j)
    (empiricalDesignEstimator R α hα hR c loss hc) c slope
  have hA : Measurable A := measurable_actualEmpiricalALOOperator R α hα hR
    (fun j (X : ι → V) => X j) c loss slope hc hl
    (fun j => contDiff_apply ℝ (fun _ : ι => V) j) hs
  have htr : Measurable (fun X => LinearMap.trace ℝ V (A X).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun j _ =>
      measurable_const.inner (hA.apply_continuousLinearMap _)
  have hq : Measurable (fun X : ι → V => ⟪X i, A X (X i)⟫) :=
    (measurable_pi_apply i).inner
      ((show Continuous (fun p : (V →L[ℝ] V) × V => p.1 p.2) from
        continuous_fst.clm_apply continuous_snd).measurable.comp
          (hA.prodMk (measurable_pi_apply i)))
  have hd : Measurable (fun X : ι → V =>
      deriv (slope i) ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i)) :=
    (measurable_deriv (slope i)).comp ((measurable_pi_apply i).comp hΓ.snd.fst)
  exact htr.sub (hq.div (measurable_const.sub (hd.mul hq)))

include hl hs in
theorem measurable_empiricalWeightErrorSqSum : Measurable w :=
  Finset.measurable_sum _ fun i _ =>
    (measurable_empiricalInverseRowWeightError R α hα hR c loss slope hc hl hs i).pow_const 2

include hl hs in
/-- On the manuscript's row event the empirical denominator estimate yields
a dimension-uniform comparison, including the degenerate fitted events. -/
theorem ae_empiricalWeightErrorSqSum_le_remainder
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    ∀ᵐ X ∂γ, X ∈ empiricalWeightEvent →
      w X ≤ (1 + 2 * (δ⁻¹ + 1) / μ) ^ 2 * r X := by
  have habs : γ ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  have hspec := ae_measurableEmpiricalALOOperator_spec ambientDesignHaar γ habs
    R α hα hR (fun j (X : ι → V) => X j) c loss slope hc hl
    (fun j => contDiff_apply ℝ (fun _ : ι => V) j) hs
  filter_upwards [hspec] with X hX
  intro hF
  let d := fun i => deriv (slope i) ⟪X i, empiricalDesignEstimator R α hα hR c loss hc X - c⟫
  let A := measurableEmpiricalALOOperator (fun j (Y : ι → V) => Y j)
    (empiricalDesignEstimator R α hα hR c loss hc) c slope X
  have hp : ∀ i, 0 < 1 - d i * ⟪X i, A (X i)⟫ := hX.2.2.2.2.2.2.2.2.1
  have hi : ∀ i, (1 - d i * ⟪X i, A (X i)⟫)⁻¹ ≤ 1 + d i * ‖X i‖ ^ 2 / α :=
    hX.2.2.2.2.2.2.2.2.2
  have hscale' : 2 * (δ⁻¹ + 1) / μ * α =
      2 * (δ⁻¹ + 1) * (Fintype.card ι : ℝ) := by
    rw [hscale]
    field_simp
  have hrow (i : ι) : d i * ‖X i‖ ^ 2 / α ≤ 2 * (δ⁻¹ + 1) / μ := by
    apply (div_le_iff₀ hα).mpr
    rw [hscale']
    have hi1 : d i ≤ 1 := hd1 i _
    have hnorm := norm_sq_le_of_mem_empiricalWeightEvent hF i
    have hm := mul_le_mul_of_nonneg_right hi1 (sq_nonneg ‖X i‖)
    nlinarith
  exact sum_inverseRowRatioError_sq_le_of_denominator d X A _ hp
    (fun i => (hi i).trans (add_le_add le_rfl (hrow i)))

include hl hs in
/-- Dimension-uniform statistical weight estimate for fixed model ingredients,
on exactly the manuscript's event `‖X i‖ ≤ √p + √n`. -/
theorem empiricalWeight_uniform_bound
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable (empiricalWeightEvent.indicator w) γ ∧
      (∫ X, empiricalWeightEvent.indicator w X ∂γ) ≤ empiricalWeightConstant μ δ := by
  classical
  let K := (1 + 2 * (δ⁻¹ + 1) / μ) ^ 2
  let g := empiricalWeightEvent.indicator w
  have hr := empiricalRemainder_uniform_bound R α hα hR c loss slope hc hl hs hd1
    μ δ hμ hδ hscale hdim
  have hg : Measurable g :=
    (measurable_empiricalWeightErrorSqSum R α hα hR c loss slope hc hl hs).indicator
      measurableSet_empiricalWeightEvent
  have hg0 (X : ι → V) : 0 ≤ g X :=
    Set.indicator_nonneg (fun Y _ => Finset.sum_nonneg fun i _ => sq_nonneg _) X
  have hle : ∀ᵐ X ∂γ, g X ≤ K * r X := by
    filter_upwards [ae_empiricalWeightErrorSqSum_le_remainder R α hα hR c loss slope hc hl hs
      hd1 μ δ hμ hscale hdim] with X hX
    by_cases hF : X ∈ empiricalWeightEvent
    · exact (Set.indicator_of_mem hF w).le.trans (hX hF)
    · dsimp only [g]
      rw [Set.indicator_of_notMem hF]
      exact mul_nonneg (sq_nonneg _) (empiricalRemainderSqSum_nonneg R α hα hR c loss slope hc X)
  have hiu := hr.1.const_mul K
  have hig : Integrable g γ := hiu.mono' hg.aestronglyMeasurable (hle.mono fun X hX => by
    rw [Real.norm_of_nonneg (hg0 X)]
    exact hX)
  refine ⟨hig, ?_⟩
  calc
    _ ≤ ∫ X, K * r X ∂γ := integral_mono_ae hig hiu hle
    _ = K * ∫ X, r X ∂γ := integral_const_mul _ _
    _ ≤ K * empiricalRegularRemainderConstant μ δ :=
      mul_le_mul_of_nonneg_left hr.2 (sq_nonneg _)

end ALO


==> anc/lean_alo/ALO/Estimator/EstimatorNormBounds.lean <==
module

public import ALO.Estimator.LeaveOneOutStability
public import ALO.Estimator.GeneralProjectionDefects

/-! # Coefficient norm bounds for the mean-field/leave-one-out comparison -/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- Strong monotonicity compares any penalty subgradient with zero when
the penalty is minimized at zero. -/
theorem norm_le_of_subgradient_and_minAtZero
    {R : V → ℝ} {α : ℝ} (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (hmin : IsMinOn R Set.univ 0) {z q : V} (hq : IsSubgradient R z q) :
    ‖z‖ ≤ α⁻¹ * ‖q‖ := by
  have h0 : IsSubgradient R 0 0 := fun y => by simpa using hmin (Set.mem_univ y)
  have h := hq.strong_mono h0 hR
  simpa only [sub_zero] using norm_le_of_coercive_pairing hα (z - 0) (q - 0) h

variable [FiniteDimensional ℝ V] [Fintype ι]

/-- The transpose-design norm estimate in Euclidean observation coordinates. -/
theorem norm_designAdjoint_le (X : ι → V) (v : ι → ℝ) :
    ‖designAdjoint X v‖ ≤ ‖euclideanDesignOperator X‖ * ‖WithLp.toLp 2 v‖ := by
  rw [← euclideanDesignOperator_adjoint_toLp]
  simpa only [LinearIsometryEquiv.norm_map] using
    (euclideanDesignOperator X).adjoint.le_opNorm (WithLp.toLp 2 v)

/-- Unit-bounded scores have Euclidean norm at most `√n`. -/
theorem norm_designAdjoint_le_of_bounded (X : ι → V) (v : ι → ℝ)
    (hv : ∀ i, |v i| ≤ 1) :
    ‖designAdjoint X v‖ ≤ ‖euclideanDesignOperator X‖ * Real.sqrt (Fintype.card ι) := by
  have hs : ‖WithLp.toLp 2 v‖ ^ 2 ≤ (Fintype.card ι : ℝ) := by
    rw [PiLp.norm_sq_eq_of_L2]
    calc
      _ ≤ ∑ _i : ι, (1 : ℝ) := by
        apply Finset.sum_le_sum
        intro i _
        change ‖v i‖ ^ 2 ≤ 1
        simpa only [Real.norm_eq_abs, one_pow] using
          pow_le_pow_left₀ (abs_nonneg (v i)) (hv i) 2
      _ = _ := by simp
  have hn : ‖WithLp.toLp 2 v‖ ≤ Real.sqrt (Fintype.card ι) := by
    nlinarith [Real.sq_sqrt (Nat.cast_nonneg (Fintype.card ι) : (0 : ℝ) ≤ _),
      Real.sqrt_nonneg (Fintype.card ι), norm_nonneg (WithLp.toLp 2 v)]
  exact (norm_designAdjoint_le X v).trans
    (mul_le_mul_of_nonneg_left hn (norm_nonneg _))

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (hmin : IsMinOn R Set.univ 0) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ j, ConvexOn ℝ Set.univ (loss j))
  (hl : ∀ j t, HasDerivAt (loss j) (slope j t) t)

local notation "b" => empiricalDesignEstimator R α hα hR c loss hc

include hmin hl in
/-- The full coefficient bound in the mean-field proof. The score bound is
needed only at the realized full fit, and the penalty may be nonsmooth. -/
theorem empiricalDesignEstimator_norm_le (X : ι → V)
    (hscore : ∀ i, |slope i ⟪X i, b X - c⟫| ≤ 1) :
    ‖b X‖ ≤ α⁻¹ * (‖euclideanDesignOperator X‖ * Real.sqrt (Fintype.card ι)) := by
  have hq := convexMinimizer_isSubgradient R (empiricalLoss X c loss) α hα hR
    (convexOn_empiricalLoss X c loss hc) _
    (hasFDerivAt_empiricalGradient (fun j => fun _ : Unit => X j) c loss slope hl () (b X))
  have hn := norm_le_of_subgradient_and_minAtZero hα hR hmin hq
  change ‖b X‖ ≤ α⁻¹ * ‖-(designAdjoint X (fun i => slope i ⟪X i, b X - c⟫))‖ at hn
  rw [norm_neg] at hn
  exact hn.trans (mul_le_mul_of_nonneg_left
    (norm_designAdjoint_le_of_bounded X _ hscore) (inv_nonneg.mpr hα.le))

variable [DecidableEq ι]

local notation "bi" => leaveOneOutEstimator R α hα hR c loss hc

include hmin hl in
/-- The leave-one-out coefficient is bounded using the original full design
and `√n`. No score assumption is imposed on the deleted observation. -/
theorem leaveOneOutEstimator_norm_le (i : ι) (X : ι → V)
    (hscore : ∀ j, j ≠ i → |slope j ⟪X j, bi i X - c⟫| ≤ 1) :
    ‖bi i X‖ ≤ α⁻¹ * (‖euclideanDesignOperator X‖ * Real.sqrt (Fintype.card ι)) := by
  let v := fun j => if j = i then 0 else slope j ⟪X j, bi i X - c⟫
  have hv : ∀ j, |v j| ≤ 1 := by
    intro j
    by_cases hj : j = i
    · simp [v, hj]
    · simpa only [v, ite_eq_right hj] using hscore j hj
  have heq : (∑ j : {j // j ≠ i}, slope j ⟪X j, bi i X - c⟫ • X j) =
      designAdjoint X v := by
    rw [← Finset.sum_subtype (p := fun j => j ≠ i) (Finset.univ.erase i)
      (by simp) (fun j => slope j ⟪X j, bi i X - c⟫ • X j)]
    unfold designAdjoint
    rw [← Finset.sum_erase_add _ _ (Finset.mem_univ i)]
    simp only [v, ite_eq_left rfl, zero_smul, add_zero]
    apply Finset.sum_congr rfl
    intro j hj
    rw [ite_eq_right (Finset.mem_erase.mp hj).1]
  have hq := leaveOneOutEstimator_isSubgradient R α hα hR c loss hc slope hl i X
  rw [heq] at hq
  have hn := norm_le_of_subgradient_and_minAtZero hα hR hmin hq
  rw [norm_neg] at hn
  exact hn.trans (mul_le_mul_of_nonneg_left
    (norm_designAdjoint_le_of_bounded X v hv) (inv_nonneg.mpr hα.le))

include hl in
/-- Summed deletion errors are controlled by the squared spectral norm
with the coefficient dimension, rather than a second row sum. -/
theorem sum_leaveOneOutEstimator_norm_sq_le_spectral (X : ι → V)
    (hscore : ∀ i, |slope i ⟪X i, b X - c⟫| ≤ 1) :
    (∑ i, ‖b X - bi i X‖ ^ 2) ≤
      α⁻¹ ^ 2 * ((Module.finrank ℝ V : ℝ) * ‖euclideanDesignOperator X‖ ^ 2) := by
  have h := sum_designRows_norm_sq_le X (stdOrthonormalBasis ℝ V)
  have hp : (∑ i, ‖X i‖ ^ 2) ≤
      (Module.finrank ℝ V : ℝ) * ‖euclideanDesignOperator X‖ ^ 2 := by simpa using h
  exact (sum_leaveOneOutEstimator_norm_sq_le R α hα hR c loss hc slope hl X hscore).trans
    (mul_le_mul_of_nonneg_left hp (sq_nonneg _))

end ALO


==> anc/lean_alo/ALO/Estimator/FactorizedKKTDeterminant.lean <==
module

public import ALO.Estimator.FactorizedKKTNormalInverse
public import ALO.Estimator.DeterminantComparison

/-!
# Normal determinant ratios from the KKT forcing identity

On a fixed regular fiber the normal maps vary affinely with the design.
The reduced inverse identifies their logarithmic derivative with that of the
reduced-curvature determinant. No scalar score differentiability is assumed.
-/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- On a fixed derivative range and compatibility subspace, the restricted
KKT normal map along a fiber-tangent affine design line is itself affine, with
linear part `kktNormalVariationRangeToCompatibility`. -/
theorem empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_add_smul_of_factorization
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X E : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hfactor : (kktIncrementForcing X d).comp L =
      designForcing (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hpred : designPredictor E
      (empiricalKKTData R α hα hR c loss hc slope X).1 = 0)
    (hadj : designAdjoint E
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) = 0)
    (t : ℝ)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope (X + t • E) =
      empiricalKKTData R α hα hR c loss hc slope X) :
    (empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_of_factorization
      R α hα hR c loss slope hc hloss d hd X (X + t • E) L hΓ
        hfactor hh hv hfiber).toLinearMap =
      (empiricalKKTDerivativeRangeEquivCompatibility_of_factorization
        R α hα hR c loss slope hc hloss d hd X L hΓ hfactor hh hv).toLinearMap +
        t • kktNormalVariationRangeToCompatibility
          (LinearMap.range L.toLinearMap) E
          (empiricalKKTData R α hα hR c loss hc slope X).1
          (scoreVector slope
            (empiricalKKTData R α hα hR c loss hc slope X).2.1)
          d hpred hadj := by
  apply LinearMap.ext
  intro z
  apply Subtype.ext
  simp only [LinearEquiv.coe_toLinearMap, LinearMap.add_apply,
    LinearMap.smul_apply, Submodule.coe_add, SetLike.val_smul]
  rw [empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_apply_of_factorization,
    empiricalKKTDerivativeRangeEquivCompatibility_apply_of_factorization,
    kktNormalVariationRangeToCompatibility_apply]
  change kktIncrementForcingLinearMap (X + t • E) d
      (z : EmpiricalKKTTupleData ι V) =
    (kktIncrementForcingLinearMap X d +
      t • kktNormalVariation E d)
      (z : EmpiricalKKTTupleData ι V)
  rw [kktIncrementForcingLinearMap_add_smul]

/-- At every parameter of a fiber-tangent affine line, the KKT normal
log-determinant derivative is the factor-two trace formed with the canonical
base penalty curvature and the loss curvature at the shifted design. -/
theorem hasDerivAt_log_abs_det_empiricalKKTNormal_eq_two_trace_at_of_factorization
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X E : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hfactor : (kktIncrementForcing X d).comp L =
      designForcing (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hpred : designPredictor E
      (empiricalKKTData R α hα hR c loss hc slope X).1 = 0)
    (hadj : designAdjoint E
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) = 0)
    (bT : Module.Basis κ ℝ (LinearMap.range L.toLinearMap))
    (bK : Module.Basis κ ℝ
      (forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1)))
    (s : ℝ) :
    HasDerivAt
      (fun t : ℝ =>
        Real.log
          |((empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_of_factorization
              R α hα hR c loss slope hc hloss d hd X (X + t • E) L hΓ
                hfactor hh hv
                (empiricalKKTData_add_smul_eq_of_tangent
                  R α hα hR c loss slope hc hloss X E hpred hadj t)
              ).toLinearMap.toMatrix bT bK).det|)
      (2 * LinearMap.trace ℝ (ι → ℝ)
        (kktNormalPredictorDiagonalBlock (X + s • E) E d
          (reducedInverse
            (LinearMap.range
              (coefficientKKTDerivative L).toLinearMap)
            (empiricalKKTReducedCurvature
              R α hα hR c loss slope hc hloss X L hΓ)
            (lossCurvature (X + s • E) d) α hα
            (empiricalKKTReducedCurvature_isCoercive
              R α hα hR c loss slope hc hloss X L hΓ)
            (lossCurvature_nonneg (X + s • E) d hd)).toLinearMap)) s := by
  let Y := X + s • E
  let h := (empiricalKKTData R α hα hR c loss hc slope X).1
  let v := scoreVector slope
    (empiricalKKTData R α hα hR c loss hc slope X).2.1
  let T := LinearMap.range L.toLinearMap
  let K := forcingCompatibilitySubspace h v
  let e := empiricalKKTDerivativeRangeEquivCompatibility_of_factorization
    R α hα hR c loss slope hc hloss d hd X L hΓ hfactor hh hv
  let hfiberY := empiricalKKTData_add_smul_eq_of_tangent
    R α hα hR c loss slope hc hloss X E hpred hadj s
  let eY := empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_of_factorization
    R α hα hR c loss slope hc hloss d hd X Y L hΓ hfactor hh hv hfiberY
  let Δ := kktNormalVariationRangeToCompatibility
    T E h v d hpred hadj
  let A := reducedInverse
    (LinearMap.range (coefficientKKTDerivative L).toLinearMap)
    (empiricalKKTReducedCurvature
      R α hα hR c loss slope hc hloss X L hΓ)
    (lossCurvature Y d) α hα
    (empiricalKKTReducedCurvature_isCoercive
      R α hα hR c loss slope hc hloss X L hΓ)
    (lossCurvature_nonneg Y d hd)
  have heY : eY.toLinearMap = e.toLinearMap + s • Δ := by
    exact empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_add_smul_of_factorization
      R α hα hR c loss slope hc hloss d hd X E L hΓ hfactor hh hv
        hpred hadj s hfiberY
  have hjac := hasDerivAt_log_abs_det_toMatrix_add_smul_at
    bT bK e eY Δ s heY
  let F := (kktNormalVariation E d).comp
    (kktNormalInverseCandidate Y d A.toLinearMap)
  let hF : LinearMap.range F ≤ K :=
    range_kktNormalVariation_comp_inverseCandidate_le_compatibility
      Y E h v d A.toLinearMap hpred hadj
  have hinverse (z : K) :
      ((eY.symm z : T) : EmpiricalKKTTupleData ι V) =
        kktNormalInverseCandidate Y d A.toLinearMap
          (z : V × (ι → ℝ)) := by
    exact
      empiricalKKTNormal_symm_eq_candidate_of_factorization
        R α hα hR c loss slope hc hloss d hd X Y L hΓ hfactor
          hh hv hfiberY z
  have hmaps :
      Δ.comp eY.symm.toLinearMap =
        (endomorphismCodRestrict K F hF).comp K.subtype := by
    apply LinearMap.ext
    intro z
    apply Subtype.ext
    change kktNormalVariation E d
        ((eY.symm z : T) : EmpiricalKKTTupleData ι V) =
      kktNormalVariation E d
        (kktNormalInverseCandidate Y d A.toLinearMap
          (z : V × (ι → ℝ)))
    exact congrArg (kktNormalVariation E d) (hinverse z)
  have hHsymm :
      (empiricalKKTReducedCurvature
        R α hα hR c loss slope hc hloss X L hΓ).IsSymmetric :=
    empiricalKKTReducedCurvature_isSymmetric
      R α hα hR c loss slope hc hloss X L hΓ
  have hAsymm : A.toLinearMap.IsSymmetric := by
    exact restrictedInverse_isSymmetric
      (LinearMap.range (coefficientKKTDerivative L).toLinearMap)
      (empiricalKKTReducedCurvature
          R α hα hR c loss slope hc hloss X L hΓ +
        compressedOperator
          (LinearMap.range (coefficientKKTDerivative L).toLinearMap)
          (lossCurvature Y d))
      α hα
      (reducedOperator_isCoercive
        (LinearMap.range (coefficientKKTDerivative L).toLinearMap)
        (empiricalKKTReducedCurvature
          R α hα hR c loss slope hc hloss X L hΓ)
        (lossCurvature Y d) α
        (empiricalKKTReducedCurvature_isCoercive
          R α hα hR c loss slope hc hloss X L hΓ)
        (lossCurvature_nonneg Y d hd))
      (reducedOperator_isSymmetric
        (LinearMap.range (coefficientKKTDerivative L).toLinearMap)
        (empiricalKKTReducedCurvature
          R α hα hR c loss slope hc hloss X L hΓ)
        (lossCurvature Y d) hHsymm (lossCurvature_isSymmetric Y d))
  have htrace :
      LinearMap.trace ℝ T (eY.symm.toLinearMap.comp Δ) =
        2 * LinearMap.trace ℝ (ι → ℝ)
          (kktNormalPredictorDiagonalBlock Y E d A.toLinearMap) := by
    calc
      LinearMap.trace ℝ T (eY.symm.toLinearMap.comp Δ) =
          LinearMap.trace ℝ K (Δ.comp eY.symm.toLinearMap) :=
        LinearMap.trace_comp_comm' Δ eY.symm.toLinearMap
      _ = LinearMap.trace ℝ K
          ((endomorphismCodRestrict K F hF).comp K.subtype) := by
        rw [hmaps]
      _ = 2 * LinearMap.trace ℝ (ι → ℝ)
          (kktNormalPredictorDiagonalBlock Y E d A.toLinearMap) := by
        exact
          trace_restrict_kktNormalVariation_comp_inverseCandidate_of_symmetric
            Y E h v d A.toLinearMap hpred hadj hAsymm
  rw [← htrace]
  convert hjac using 1
  funext t
  rw [empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_add_smul_of_factorization
    R α hα hR c loss slope hc hloss d hd X E L hΓ hfactor hh hv
      hpred hadj t
      (empiricalKKTData_add_smul_eq_of_tangent
        R α hα hR c loss slope hc hloss X E hpred hadj t)]

/-- The logarithmic KKT normal determinant minus the logarithmic reduced
curvature determinant has derivative zero everywhere on a fiber-tangent
affine line. -/
theorem hasDerivAt_logDetDifference_eq_zero_of_factorization
    {κN κH : Type*} [Fintype κN] [DecidableEq κN]
    [Fintype κH] [DecidableEq κH]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X E : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hfactor : (kktIncrementForcing X d).comp L =
      designForcing (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hpred : designPredictor E
      (empiricalKKTData R α hα hR c loss hc slope X).1 = 0)
    (hadj : designAdjoint E
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) = 0)
    (bN : Module.Basis κN ℝ (LinearMap.range L.toLinearMap))
    (bK : Module.Basis κN ℝ
      (forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1)))
    (bH : Module.Basis κH ℝ
      (LinearMap.range (coefficientKKTDerivative L).toLinearMap)) :
    let normalLog := fun t : ℝ =>
      Real.log
        |((empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_of_factorization
            R α hα hR c loss slope hc hloss d hd X (X + t • E) L hΓ
              hfactor hh hv
              (empiricalKKTData_add_smul_eq_of_tangent
                R α hα hR c loss slope hc hloss X E hpred hadj t)
            ).toLinearMap.toMatrix bN bK).det|
    let reducedLog := fun t : ℝ =>
      Real.log
        |((empiricalKKTReducedCurvature
              R α hα hR c loss slope hc hloss X L hΓ +
            compressedOperator
              (LinearMap.range
                (coefficientKKTDerivative L).toLinearMap)
              (lossCurvature (X + t • E) d)).toMatrix bH bH).det|
    ∀ s, HasDerivAt (fun t => normalLog t - reducedLog t) 0 s := by
  dsimp only
  intro s
  have hnormal :=
    hasDerivAt_log_abs_det_empiricalKKTNormal_eq_two_trace_at_of_factorization
      R α hα hR c loss slope hc hloss d hd X E L hΓ hfactor
        hh hv hpred hadj bN bK s
  rw [trace_kktNormalPredictorDiagonalBlock_eq_sum] at hnormal
  have hreduced :=
    hasDerivAt_log_abs_det_reducedCurvature_eq_two_sum_at
      (LinearMap.range (coefficientKKTDerivative L).toLinearMap) bH
      (empiricalKKTReducedCurvature
        R α hα hR c loss slope hc hloss X L hΓ)
      X E d α hα
      (empiricalKKTReducedCurvature_isCoercive
        R α hα hR c loss slope hc hloss X L hΓ)
      (empiricalKKTReducedCurvature_isSymmetric
        R α hα hR c loss slope hc hloss X L hΓ)
      hd s
  convert hnormal.sub hreduced using 1
  simp only [ContinuousLinearMap.coe_coe]
  ring


variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
  (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
  (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
  (hfactor : (kktIncrementForcing X d).comp L =
      designForcing (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1))
  (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
  (hv : coordinateDot
    (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1)
    (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
  (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
    empiricalKKTData R α hα hR c loss hc slope X)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "T" => LinearMap.range (ContinuousLinearMap.toLinearMap (coefficientKKTDerivative L))
local notation "H" => empiricalKKTReducedCurvature R α hα hR c loss slope hc hl X L hΓ
local notation "NX" => empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_of_factorization
  R α hα hR c loss slope hc hl d hd X X L hΓ hfactor hh hv rfl
local notation "NY" => empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_of_factorization
  R α hα hR c loss slope hc hl d hd X Y L hΓ hfactor hh hv hfiber


/-- The two positive determinant ratios agree at any two points of the same
regular differentiable fiber. This packages the zero logarithmic derivative
calculation into the form used by change of variables. -/
theorem normalDet_ratio_eq_reducedCurvatureDet_ratio_of_fiber_eq_of_factorization
    {κN κH : Type*} [Fintype κN] [DecidableEq κN]
    [Fintype κH] [DecidableEq κH]
    (bN : Module.Basis κN ℝ (LinearMap.range L.toLinearMap))
    (bK : Module.Basis κN ℝ
      (forcingCompatibilitySubspace (Γ X).1 (scoreVector slope (Γ X).2.1)))
    (bH : Module.Basis κH ℝ T) :
    |((NY).toLinearMap.toMatrix bN bK).det| /
        |((NX).toLinearMap.toMatrix bN bK).det| =
      |((H + compressedOperator T (lossCurvature Y d)).toMatrix bH bH).det| /
        |((H + compressedOperator T (lossCurvature X d)).toMatrix bH bH).det| := by
  let B := designForcing (Γ X).1 (scoreVector slope (Γ X).2.1)
  have hBY : B Y = ((Γ X).2.2, (Γ X).2.1) := by
    dsimp only [B]
    rw [← hfiber]
    rfl
  have hBX : B X = ((Γ X).2.2, (Γ X).2.1) := rfl
  have hB : B (Y - X) = 0 := by rw [map_sub, hBY, hBX, sub_self]
  have hpred : designPredictor (Y - X) (Γ X).1 = 0 :=
    congrArg Prod.snd hB
  have hadj : designAdjoint (Y - X) (scoreVector slope (Γ X).2.1) = 0 :=
    congrArg Prod.fst hB
  let N := fun t : ℝ => empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_of_factorization
    R α hα hR c loss slope hc hl d hd X (X + t • (Y - X)) L hΓ hfactor hh hv
      (empiricalKKTData_add_smul_eq_of_tangent
        R α hα hR c loss slope hc hl X (Y - X) hpred hadj t)
  let f := fun t : ℝ => |((N t).toLinearMap.toMatrix bN bK).det|
  let g := fun t : ℝ =>
    |((H + compressedOperator T (lossCurvature (X + t • (Y - X)) d)).toMatrix bH bH).det|
  have hf : ∀ t, 0 < f t := fun t => abs_pos.mpr ((N t).isUnit_det bN bK).ne_zero
  have hg : ∀ t, 0 < g t := by
    intro t
    have hH := empiricalKKTReducedCurvature_isCoercive
      R α hα hR c loss slope hc hl X L hΓ
    have h := (reducedCurvatureEquiv T H (X + t • (Y - X)) d α hα hH hd).isUnit_det bH bH
    exact abs_pos.mpr h.ne_zero
  have hzero : ∀ s, HasDerivAt (fun t => Real.log (f t) - Real.log (g t)) 0 s :=
    hasDerivAt_logDetDifference_eq_zero_of_factorization R α hα hR c loss slope hc hl
      d hd X (Y - X) L hΓ hfactor hh hv hpred hadj bN bK bH
  have hlog := logDetDifference_eq_base_of_hasDerivAt_zero
    (fun t => Real.log (f t)) (fun t => Real.log (g t)) hzero 1
  have hmul := mul_eq_mul_of_log_sub_eq f g 1 0 (hf 1) (hf 0) (hg 1) (hg 0) hlog
  have hratio : f 1 / f 0 = g 1 / g 0 := by
    apply (div_eq_div_iff (hf 0).ne' (hg 0).ne').mpr
    simpa only [mul_comm] using hmul
  have hXY : X + (Y - X) = Y := by abel
  simpa only [f, g, N, zero_smul, add_zero, one_smul, hXY] using hratio

end ALO


==> anc/lean_alo/ALO/Estimator/FactorizedKKTNormalInverse.lean <==
module

public import ALO.Estimator.KKTNormalReducedInverse

/-!
# Reduced inverse from the KKT forcing factorization

The normal inverse only needs the differentiated KKT equations at the base
point. Its value elsewhere on the fiber follows from the fixed tangent
relation, without differentiating the score at any fitted predictor.
-/

public section
namespace ALO

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
  (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
  (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "T" => LinearMap.range (ContinuousLinearMap.toLinearMap (coefficientKKTDerivative L))
local notation "H" => empiricalKKTReducedCurvature R α hα hR c loss slope hc hl X L hΓ
local notation "hH" => empiricalKKTReducedCurvature_isCoercive
  R α hα hR c loss slope hc hl X L hΓ
local notation "A" => reducedInverse T H (lossCurvature Y d) α hα hH
  (lossCurvature_nonneg Y d hd)

/-- Every vector in the realized KKT tangent space is recovered from its
forcing by the base-curvature inverse, at any design. -/
theorem kktNormalInverseCandidate_forcing_eq_of_mem_range
    (z : EmpiricalKKTTupleData ι V) (hz : z ∈ LinearMap.range L.toLinearMap) :
    kktNormalInverseCandidate Y d (A).toLinearMap (kktIncrementForcing Y d z) = z := by
  obtain ⟨E, hE⟩ := hz
  change L E = z at hE
  let B := (coefficientKKTDerivative L).toLinearMap
  let C := (subgradientKKTDerivative L).toLinearMap
  have hcoeff : z.1 = A (z.2.2 + lossCurvature Y d z.1) := by
    have h := derivative_eq_reducedInverse B C (C + (lossCurvature Y d).comp B)
      H (lossCurvature Y d) α hα hH (lossCurvature_nonneg Y d hd)
      (fun η => tangentCurvature_apply_rangeRestrict B C α
        (fun E => empiricalKKTData_derivative_lower_bound
          R α hα hR c loss slope hc hl X L hΓ E) η)
      (fun η => by simp) E
    change (L E).1 = A ((L E).2.2 + lossCurvature Y d (L E).1) at h
    simpa only [hE] using h
  have hforce :
      (kktIncrementForcing Y d z).1 -
          designAdjoint Y (fun i => d i * (kktIncrementForcing Y d z).2 i) =
        z.2.2 + lossCurvature Y d z.1 := by
    simp only [kktIncrementForcing_apply, lossCurvature_apply,
      Pi.sub_apply, mul_sub, sub_smul, designAdjoint, Finset.sum_sub_distrib]
    abel
  rw [kktNormalInverseCandidate_apply, hforce]
  simp only [ContinuousLinearMap.coe_coe, ← hcoeff]
  apply Prod.ext
  · rfl
  · apply Prod.ext
    · simp only [kktIncrementForcing_apply, sub_add_cancel]
    · simp only [kktIncrementForcing_apply, sub_add_cancel, add_sub_cancel_right]

/-- A derivative with values in the fixed KKT tangent space has the
base-curvature coefficient representation as soon as it satisfies the
forcing identity at the new design. -/
theorem kktDerivative_coefficient_eq_reducedInverse_of_factorization
    (D : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hT : LinearMap.range D.toLinearMap ≤ LinearMap.range L.toLinearMap)
    (hD : (kktIncrementForcing Y d).comp D =
      designForcing (Γ Y).1 (scoreVector slope (Γ Y).2.1))
    (E : ι → V) :
    (D E).1 = A (kktNormalCoefficientForcing Y (Γ Y).1
      (scoreVector slope (Γ Y).2.1) d E) := by
  have h := kktNormalInverseCandidate_forcing_eq_of_mem_range
    R α hα hR c loss slope hc hl d hd X Y L hΓ (D E) (hT ⟨E, rfl⟩)
  have hforce := congrArg (fun F : (ι → V) →L[ℝ] V × (ι → ℝ) => F E) hD
  change kktIncrementForcing Y d (D E) =
    designForcing (Γ Y).1 (scoreVector slope (Γ Y).2.1) E at hforce
  rw [hforce] at h
  exact (congrArg Prod.fst h).symm

variable
  (hfactor : (kktIncrementForcing X d).comp L =
    designForcing (empiricalKKTData R α hα hR c loss hc slope X).1
      (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1))
  (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
  (hv : coordinateDot
    (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1)
    (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
  (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
    empiricalKKTData R α hα hR c loss hc slope X)

local notation "N" => empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_of_factorization
  R α hα hR c loss slope hc hl d hd X Y L hΓ hfactor hh hv hfiber

/-- The inverse of the restricted normal equivalence is the explicit
reduced-inverse candidate. Only the base forcing factorization is needed. -/
theorem empiricalKKTNormal_symm_eq_candidate_of_factorization
    (z : forcingCompatibilitySubspace (Γ X).1 (scoreVector slope (Γ X).2.1)) :
    (((N).symm z : LinearMap.range L.toLinearMap) : EmpiricalKKTTupleData ι V) =
      kktNormalInverseCandidate Y d (A).toLinearMap (z : V × (ι → ℝ)) := by
  have h := kktNormalInverseCandidate_forcing_eq_of_mem_range
    R α hα hR c loss slope hc hl d hd X Y L hΓ
    ((N).symm z) ((N).symm z).property
  have hNz : kktIncrementForcing Y d ((N).symm z) = (z : V × (ι → ℝ)) := by
    exact (empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_apply_of_factorization
      R α hα hR c loss slope hc hl d hd X Y L hΓ hfactor hh hv hfiber
      ((N).symm z)).symm.trans (congrArg Subtype.val ((N).apply_symm_apply z))
  rw [hNz] at h
  exact h.symm

end ALO


==> anc/lean_alo/ALO/Estimator/FiberCurvature.lean <==
module

public import ALO.Estimator.FiberDifferentiability
public import ALO.LinearAlgebra.TangentCurvatureCongruence

/-!
# Constancy of penalty curvature on empirical KKT fibers

The coefficient and penalty-subgradient components of the fitted-data
derivative form the linear tangent relation to the penalty graph.  The whole
derivative range is constant along a nondegenerate KKT fiber, so this relation
and hence its ambient tangent curvature are constant as well.
-/

public section

namespace ALO

open scoped Topology RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Projection of fitted KKT increments onto their coefficient and penalty
subgradient components. -/
@[expose] def coefficientSubgradientProjection :
    EmpiricalKKTTupleData ι V →L[ℝ] V × V :=
  (ContinuousLinearMap.fst ℝ V ((ι → ℝ) × V)).prod
    ((ContinuousLinearMap.snd ℝ (ι → ℝ) V).comp
      (ContinuousLinearMap.snd ℝ V ((ι → ℝ) × V)))

/-- The coefficient component of a fitted-data derivative. -/
@[expose] def coefficientKKTDerivative
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V) :
    (ι → V) →L[ℝ] V :=
  (ContinuousLinearMap.fst ℝ V ((ι → ℝ) × V)).comp L

/-- The penalty-subgradient component of a fitted-data derivative. -/
@[expose] def subgradientKKTDerivative
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V) :
    (ι → V) →L[ℝ] V :=
  (ContinuousLinearMap.snd ℝ (ι → ℝ) V).comp
    ((ContinuousLinearMap.snd ℝ V ((ι → ℝ) × V)).comp L)

/-- The ambient zero-extension of the penalty tangent curvature encoded by a
fitted-data derivative. -/
@[expose] noncomputable def empiricalKKTAmbientCurvature
    (α : ℝ) (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (h : HasTangentLowerBound
      (coefficientKKTDerivative L).toLinearMap
      (subgradientKKTDerivative L).toLinearMap α) :
    V →ₗ[ℝ] V :=
  ambientTangentCurvature
    (coefficientKKTDerivative L).toLinearMap
    (subgradientKKTDerivative L).toLinearMap α h

/-- Equality of fitted-data derivative ranges implies equality of the
coefficient/subgradient tangent relations. -/
theorem range_coefficientSubgradient_eq_of_range_eq
    (L M : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (h : LinearMap.range L.toLinearMap = LinearMap.range M.toLinearMap) :
    LinearMap.range
        ((coefficientKKTDerivative L).toLinearMap.prod
          (subgradientKKTDerivative L).toLinearMap) =
      LinearMap.range
        ((coefficientKKTDerivative M).toLinearMap.prod
          (subgradientKKTDerivative M).toLinearMap) := by
  change LinearMap.range (coefficientSubgradientProjection.comp L).toLinearMap =
    LinearMap.range (coefficientSubgradientProjection.comp M).toLinearMap
  exact range_comp_eq_of_range_eq coefficientSubgradientProjection L M h

/-- The ambient penalty curvature depends only on the range of the full
fitted-data derivative. -/
theorem empiricalKKTAmbientCurvature_eq_of_range_eq
    (α : ℝ) (L M : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hL : HasTangentLowerBound
      (coefficientKKTDerivative L).toLinearMap
      (subgradientKKTDerivative L).toLinearMap α)
    (hM : HasTangentLowerBound
      (coefficientKKTDerivative M).toLinearMap
      (subgradientKKTDerivative M).toLinearMap α)
    (hr : LinearMap.range L.toLinearMap = LinearMap.range M.toLinearMap) :
    empiricalKKTAmbientCurvature α L hL =
      empiricalKKTAmbientCurvature α M hM := by
  apply ambientTangentCurvature_eq_of_range_prod_eq
  · exact range_comp_eq_of_range_eq
      (ContinuousLinearMap.fst ℝ V ((ι → ℝ) × V)) L M hr
  · exact range_coefficientSubgradient_eq_of_range_eq L M hr

/-- The canonical ambient penalty curvature at a differentiability point of
the empirical fitted-data map. -/
@[expose] noncomputable def empiricalPenaltyCurvatureAt
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (X : ι → V)
    (hΓ : DifferentiableAt ℝ
      (empiricalKKTData R α hα hR c loss hc slope) X) :
    V →ₗ[ℝ] V :=
  let L := fderiv ℝ (empiricalKKTData R α hα hR c loss hc slope) X
  let hlower : HasTangentLowerBound
      (coefficientKKTDerivative L).toLinearMap
      (subgradientKKTDerivative L).toLinearMap α := by
    intro E
    exact empiricalKKTData_derivative_lower_bound
      R α hα hR c loss slope hc hloss X L hΓ.hasFDerivAt E
  empiricalKKTAmbientCurvature α L hlower

/-- The canonical penalty curvature is constant along a nondegenerate
empirical KKT fiber. -/
theorem empiricalPenaltyCurvatureAt_eq_of_fiber
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hsmooth : ∀ i, ContDiff ℝ 1 (slope i))
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X) :
    empiricalPenaltyCurvatureAt R α hα hR c loss slope hc hloss Y
        (differentiableAt_empiricalKKTData_of_fiber
          R α hα hR c loss slope hc hloss hsmooth d hd X Y L hΓ hslope
            hh hv hfiber) =
      empiricalPenaltyCurvatureAt R α hα hR c loss slope hc hloss X
        hΓ.differentiableAt := by
  unfold empiricalPenaltyCurvatureAt
  apply empiricalKKTAmbientCurvature_eq_of_range_eq
  exact range_fderiv_empiricalKKTData_eq_of_fiber
    R α hα hR c loss slope hc hloss hsmooth d hd X Y L hΓ hslope
      hh hv hfiber

end ALO


==> anc/lean_alo/ALO/Estimator/FiberDeterminantRatio.lean <==
module

public import ALO.Estimator.DeterminantComparison

/-!
# Endpoint comparison of normal and reduced-curvature determinants

On a regular differentiable KKT fiber, the relative normal determinant equals
the relative reduced-curvature determinant. The bases are fixed at one endpoint;
no choice of bases varying with the design is needed.
-/

public section
namespace ALO

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))
  (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
  (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
  (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
  (hslope : ∀ i, HasDerivAt (slope i) (d i)
    ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
  (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
  (hv : coordinateDot
    (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1)
    (scoreVector slope (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
  (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
    empiricalKKTData R α hα hR c loss hc slope X)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "T" => LinearMap.range (ContinuousLinearMap.toLinearMap (coefficientKKTDerivative L))
local notation "H" => empiricalKKTReducedCurvature R α hα hR c loss slope hc hl X L hΓ
local notation "NX" => empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
  R α hα hR c loss slope hc hl d hd X X L hΓ hslope hh hv rfl
local notation "NY" => empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
  R α hα hR c loss slope hc hl d hd X Y L hΓ hslope hh hv hfiber

include hs

/-- The two positive determinant ratios agree at any two points of the same
regular differentiable fiber. This packages the zero logarithmic derivative
calculation into the form used by change of variables. -/
theorem normalDet_ratio_eq_reducedCurvatureDet_ratio_of_fiber_eq
    {κN κH : Type*} [Fintype κN] [DecidableEq κN]
    [Fintype κH] [DecidableEq κH]
    (bN : Module.Basis κN ℝ (LinearMap.range L.toLinearMap))
    (bK : Module.Basis κN ℝ
      (forcingCompatibilitySubspace (Γ X).1 (scoreVector slope (Γ X).2.1)))
    (bH : Module.Basis κH ℝ T) :
    |((NY).toLinearMap.toMatrix bN bK).det| /
        |((NX).toLinearMap.toMatrix bN bK).det| =
      |((H + compressedOperator T (lossCurvature Y d)).toMatrix bH bH).det| /
        |((H + compressedOperator T (lossCurvature X d)).toMatrix bH bH).det| := by
  let B := designForcing (Γ X).1 (scoreVector slope (Γ X).2.1)
  have hBY : B Y = ((Γ X).2.2, (Γ X).2.1) := by
    dsimp only [B]
    rw [← hfiber]
    rfl
  have hBX : B X = ((Γ X).2.2, (Γ X).2.1) := rfl
  have hB : B (Y - X) = 0 := by rw [map_sub, hBY, hBX, sub_self]
  have hpred : designPredictor (Y - X) (Γ X).1 = 0 :=
    congrArg Prod.snd hB
  have hadj : designAdjoint (Y - X) (scoreVector slope (Γ X).2.1) = 0 :=
    congrArg Prod.fst hB
  let N := fun t : ℝ => empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
    R α hα hR c loss slope hc hl d hd X (X + t • (Y - X)) L hΓ hslope hh hv
      (empiricalKKTData_add_smul_eq_of_tangent
        R α hα hR c loss slope hc hl X (Y - X) hpred hadj t)
  let f := fun t : ℝ => |((N t).toLinearMap.toMatrix bN bK).det|
  let g := fun t : ℝ =>
    |((H + compressedOperator T (lossCurvature (X + t • (Y - X)) d)).toMatrix bH bH).det|
  have hf : ∀ t, 0 < f t := fun t => abs_pos.mpr ((N t).isUnit_det bN bK).ne_zero
  have hg : ∀ t, 0 < g t := by
    intro t
    have hH := empiricalKKTReducedCurvature_isCoercive
      R α hα hR c loss slope hc hl X L hΓ
    have h := (reducedCurvatureEquiv T H (X + t • (Y - X)) d α hα hH hd).isUnit_det bH bH
    exact abs_pos.mpr h.ne_zero
  have hzero : ∀ s, HasDerivAt (fun t => Real.log (f t) - Real.log (g t)) 0 s :=
    hasDerivAt_logDetDifference_eq_zero R α hα hR c loss slope hc hl hs
      d hd X (Y - X) L hΓ hslope hh hv hpred hadj bN bK bH
  have hlog := logDetDifference_eq_base_of_hasDerivAt_zero
    (fun t => Real.log (f t)) (fun t => Real.log (g t)) hzero 1
  have hmul := mul_eq_mul_of_log_sub_eq f g 1 0 (hf 1) (hf 0) (hg 1) (hg 0) hlog
  have hratio : f 1 / f 0 = g 1 / g 0 := by
    apply (div_eq_div_iff (hf 0).ne' (hg 0).ne').mpr
    simpa only [mul_comm] using hmul
  have hXY : X + (Y - X) = Y := by abel
  simpa only [f, g, N, zero_smul, add_zero, one_smul, hXY] using hratio

end ALO


==> anc/lean_alo/ALO/Estimator/FiberDeterminantWeight.lean <==
module

public import ALO.Estimator.ReducedCurvatureTrace
public import ALO.MeasureTheory.TiltedProbability
public import ALO.MeasureTheory.GaussianMoments
import Mathlib.LinearAlgebra.Matrix.AbsoluteValue

/-!
# Measurable determinant weights on design space

The reduced-curvature determinant is packaged as a nonnegative extended-real
weight suitable for density tilting.
-/

public section

namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace ENNReal

variable {V ι κ : Type*}
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  [Fintype κ] [DecidableEq κ]
  [MeasurableSpace V] [BorelSpace V]

/-- The absolute reduced-curvature determinant in fixed coordinates. -/
@[expose] noncomputable def reducedCurvatureAbsDet
    (T : Submodule ℝ V) (b : Module.Basis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) (X : ι → V) : ℝ :=
  |((H + compressedOperator T (lossCurvature X d)).toMatrix b b).det|

/-- The extended-nonnegative determinant weight used for density tilting. -/
@[expose] noncomputable def reducedCurvatureDetWeight
    (T : Submodule ℝ V) (b : Module.Basis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) (X : ι → V) : ENNReal :=
  ENNReal.ofReal (reducedCurvatureAbsDet T b H d X)

/-- A uniform coefficient controlling all reduced-curvature matrix entries in
fixed orthonormal coordinates. -/
@[expose] noncomputable def reducedCurvatureEntryBound
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) : ℝ :=
  (∑ i, ∑ j, |(H.toMatrix b.toBasis b.toBasis) i j|) + ∑ q, |d q|

theorem reducedCurvatureEntryBound_nonneg
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) :
    0 ≤ reducedCurvatureEntryBound T b H d := by
  rw [reducedCurvatureEntryBound]
  exact add_nonneg
    (Finset.sum_nonneg fun _ _ ↦ Finset.sum_nonneg fun _ _ ↦ abs_nonneg _)
    (Finset.sum_nonneg fun _ _ ↦ abs_nonneg _)

/-- In orthonormal coordinates, every reduced-curvature matrix entry is
bounded by its fixed penalty entry plus a quadratic design term. -/
theorem abs_reducedCurvatureMatrix_entry_le
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) (X : ι → V) (i j : κ) :
    |((H + compressedOperator T
        (lossCurvature X d)).toMatrix b.toBasis b.toBasis) i j| ≤
      |(H.toMatrix b.toBasis b.toBasis) i j| +
        (∑ q, |d q|) * ‖X‖ ^ 2 := by
  rw [LinearMap.toMatrix_apply, LinearMap.toMatrix_apply]
  simp only [OrthonormalBasis.coe_toBasis,
    OrthonormalBasis.coe_toBasis_repr_apply,
    OrthonormalBasis.repr_apply_apply, LinearMap.add_apply, inner_add_right,
    compressedOperator_inner, lossCurvature_inner]
  calc
    |⟪b i, H (b j)⟫ + ∑ q, d q * ⟪X q, (b i : V)⟫ * ⟪X q, (b j : V)⟫| ≤
        |⟪b i, H (b j)⟫| +
          |∑ q, d q * ⟪X q, (b i : V)⟫ * ⟪X q, (b j : V)⟫| :=
      abs_add_le _ _
    _ ≤ |⟪b i, H (b j)⟫| +
          ∑ q, |d q * ⟪X q, (b i : V)⟫ * ⟪X q, (b j : V)⟫| :=
      by
        gcongr
        exact Finset.abs_sum_le_sum_abs
          (f := fun q ↦ d q * ⟪X q, (b i : V)⟫ * ⟪X q, (b j : V)⟫)
          Finset.univ
    _ ≤ |⟪b i, H (b j)⟫| + (∑ q, |d q|) * ‖X‖ ^ 2 := by
      rw [Finset.sum_mul]
      gcongr with q
      rw [abs_mul, abs_mul]
      have hXi : ‖X q‖ ≤ ‖X‖ := norm_le_pi_norm X q
      have hbi_norm : ‖(b i : V)‖ = 1 := by
        rw [Submodule.norm_coe]
        exact b.norm_eq_one i
      have hbj_norm : ‖(b j : V)‖ = 1 := by
        rw [Submodule.norm_coe]
        exact b.norm_eq_one j
      have hbi :
          |⟪X q, (b i : V)⟫| ≤ ‖X q‖ :=
        (abs_real_inner_le_norm (X q) (b i : V)).trans_eq
          (by rw [hbi_norm, mul_one])
      have hbj :
          |⟪X q, (b j : V)⟫| ≤ ‖X q‖ :=
        (abs_real_inner_le_norm (X q) (b j : V)).trans_eq
          (by rw [hbj_norm, mul_one])
      calc
        |d q| * |⟪X q, (b i : V)⟫| * |⟪X q, (b j : V)⟫| ≤
            |d q| * ‖X q‖ * ‖X q‖ := by gcongr
        _ ≤ |d q| * ‖X‖ * ‖X‖ := by gcongr
        _ = |d q| * ‖X‖ ^ 2 := by ring

/-- The preceding entrywise estimate can be made uniform over both matrix
indices using a fixed coefficient and the quadratic envelope `1 + ‖X‖²`. -/
theorem abs_reducedCurvatureMatrix_entry_le_uniform
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) (X : ι → V) (i j : κ) :
    |((H + compressedOperator T
        (lossCurvature X d)).toMatrix b.toBasis b.toBasis) i j| ≤
      reducedCurvatureEntryBound T b H d * (1 + ‖X‖ ^ 2) := by
  let A := ∑ i, ∑ j, |(H.toMatrix b.toBasis b.toBasis) i j|
  let D := ∑ q, |d q|
  have hA : 0 ≤ A := by
    dsimp [A]
    positivity
  have hD : 0 ≤ D := by
    dsimp [D]
    positivity
  have hentry : |(H.toMatrix b.toBasis b.toBasis) i j| ≤ A := by
    dsimp [A]
    calc
      |(H.toMatrix b.toBasis b.toBasis) i j| ≤
          ∑ j, |(H.toMatrix b.toBasis b.toBasis) i j| :=
        Finset.single_le_sum (s := Finset.univ)
          (f := fun j ↦ |(H.toMatrix b.toBasis b.toBasis) i j|)
          (fun _ _ ↦ abs_nonneg _) (Finset.mem_univ j)
      _ ≤ ∑ i, ∑ j, |(H.toMatrix b.toBasis b.toBasis) i j| :=
        Finset.single_le_sum (s := Finset.univ)
          (f := fun i ↦ ∑ j, |(H.toMatrix b.toBasis b.toBasis) i j|)
          (fun _ _ ↦ Finset.sum_nonneg fun _ _ ↦ abs_nonneg _)
          (Finset.mem_univ i)
  calc
    |((H + compressedOperator T
        (lossCurvature X d)).toMatrix b.toBasis b.toBasis) i j| ≤
        |(H.toMatrix b.toBasis b.toBasis) i j| + D * ‖X‖ ^ 2 := by
      simpa [D] using abs_reducedCurvatureMatrix_entry_le T b H d X i j
    _ ≤ (A + D) * (1 + ‖X‖ ^ 2) := by
      have hr : 0 ≤ ‖X‖ ^ 2 := sq_nonneg ‖X‖
      nlinarith [mul_nonneg hA hr]
    _ = reducedCurvatureEntryBound T b H d * (1 + ‖X‖ ^ 2) := by
      rfl

/-- The absolute determinant is bounded by the corresponding power of the
uniform entry envelope. -/
theorem reducedCurvatureAbsDet_le_entryBound_pow
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) (X : ι → V) :
    reducedCurvatureAbsDet T b.toBasis H d X ≤
      Nat.factorial (Fintype.card κ) *
        (reducedCurvatureEntryBound T b H d * (1 + ‖X‖ ^ 2)) ^
          Fintype.card κ := by
  simpa [reducedCurvatureAbsDet, nsmul_eq_mul] using
    (Matrix.det_le (abv := AbsoluteValue.abs)
      (abs_reducedCurvatureMatrix_entry_le_uniform T b H d X))

/-- The explicit coefficient in the polynomial determinant envelope. -/
@[expose] noncomputable def reducedCurvaturePolynomialBound
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) : ℝ :=
  (Nat.factorial (Fintype.card κ) : ℝ) *
    reducedCurvatureEntryBound T b H d ^ Fintype.card κ *
      (2 : ℝ) ^ (Fintype.card κ - 1)

theorem reducedCurvaturePolynomialBound_nonneg
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) :
    0 ≤ reducedCurvaturePolynomialBound T b H d := by
  exact mul_nonneg
    (mul_nonneg (Nat.cast_nonneg _) (pow_nonneg
      (reducedCurvatureEntryBound_nonneg T b H d) _))
    (pow_nonneg (by norm_num) _)

/-- In orthonormal coordinates the reduced-curvature determinant has an
explicit polynomial envelope of degree twice the tangent dimension. -/
theorem reducedCurvatureAbsDet_le_polynomial
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) (X : ι → V) :
    reducedCurvatureAbsDet T b.toBasis H d X ≤
      reducedCurvaturePolynomialBound T b H d *
        (1 + ‖X‖ ^ (2 * Fintype.card κ)) := by
  let n := Fintype.card κ
  let B := reducedCurvatureEntryBound T b H d
  have hB : 0 ≤ B := reducedCurvatureEntryBound_nonneg T b H d
  have hfactor :
      0 ≤ (Nat.factorial n : ℝ) * B ^ n :=
    mul_nonneg (Nat.cast_nonneg _) (pow_nonneg hB _)
  calc
    reducedCurvatureAbsDet T b.toBasis H d X ≤
        (Nat.factorial n : ℝ) * (B * (1 + ‖X‖ ^ 2)) ^ n := by
      simpa [n, B] using reducedCurvatureAbsDet_le_entryBound_pow T b H d X
    _ = ((Nat.factorial n : ℝ) * B ^ n) * (1 + ‖X‖ ^ 2) ^ n := by
      rw [mul_pow]
      ring
    _ ≤ ((Nat.factorial n : ℝ) * B ^ n) *
          ((2 : ℝ) ^ (n - 1) * (1 ^ n + (‖X‖ ^ 2) ^ n)) := by
      gcongr
      exact add_pow_le (by norm_num) (sq_nonneg ‖X‖) n
    _ = reducedCurvaturePolynomialBound T b H d *
          (1 + ‖X‖ ^ (2 * Fintype.card κ)) := by
      simp only [one_pow]
      rw [show (‖X‖ ^ 2) ^ n = ‖X‖ ^ (2 * n) by rw [pow_mul]]
      simp [reducedCurvaturePolynomialBound, n, B]
      ring

/-- The extended-nonnegative determinant weight inherits the explicit
polynomial envelope. -/
theorem reducedCurvatureDetWeight_le_polynomial
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) (X : ι → V) :
    reducedCurvatureDetWeight T b.toBasis H d X ≤
      ENNReal.ofReal
        (reducedCurvaturePolynomialBound T b H d *
          (1 + ‖X‖ ^ (2 * Fintype.card κ))) := by
  exact ENNReal.ofReal_le_ofReal
    (reducedCurvatureAbsDet_le_polynomial T b H d X)

/-- The reduced-curvature absolute determinant varies continuously with the
design. -/
theorem continuous_reducedCurvatureAbsDet
    (T : Submodule ℝ V) (b : Module.Basis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) :
    Continuous (reducedCurvatureAbsDet T b H d) := by
  have hmatrix : Continuous fun X : ι → V =>
      (H + compressedOperator T
        (lossCurvature X d)).toMatrix b b := by
    apply continuous_pi
    intro i
    apply continuous_pi
    intro j
    simp only [LinearMap.toMatrix_apply]
    have hvalue : Continuous fun X : ι → V =>
        (H + compressedOperator T (lossCurvature X d)) (b j) := by
      simp only [LinearMap.add_apply, compressedOperator,
        LinearMap.comp_apply]
      simp_rw [lossCurvature_apply]
      fun_prop
    exact (continuous_apply i).comp
      (b.continuous_coe_repr.comp hvalue)
  exact (by fun_prop :
    Continuous fun M : Matrix κ κ ℝ => |M.det|).comp hmatrix

/-- Consequently the determinant tilt is Borel measurable. -/
theorem measurable_reducedCurvatureDetWeight
    (T : Submodule ℝ V) (b : Module.Basis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) :
    Measurable (reducedCurvatureDetWeight T b H d) := by
  exact ENNReal.measurable_ofReal.comp
    (continuous_reducedCurvatureAbsDet T b H d).measurable

/-- Coercivity of the penalty curvature and nonnegative loss weights make the
determinant tilt strictly positive at every design. -/
theorem reducedCurvatureDetWeight_pos
    (T : Submodule ℝ V) (b : Module.Basis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hd : ∀ i, 0 ≤ d i) (X : ι → V) :
    0 < reducedCurvatureDetWeight T b H d X := by
  have hunit :
      IsUnit
        ((H + compressedOperator T
          (lossCurvature X d)).toMatrix b b).det := by
    exact (reducedCurvatureEquiv T H X d α hα hH hd).isUnit_det b b
  rw [reducedCurvatureDetWeight, ENNReal.ofReal_pos]
  exact abs_pos.mpr hunit.ne_zero

/-- The determinant weight therefore has strictly positive normalizing mass
under every nonzero reference measure. -/
theorem reducedCurvatureDetWeight_lintegral_pos
    (μ : Measure (ι → V)) (hμ : μ ≠ 0)
    (T : Submodule ℝ V) (b : Module.Basis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hd : ∀ i, 0 ≤ d i) :
    0 < ∫⁻ X, reducedCurvatureDetWeight T b H d X ∂μ := by
  exact lintegral_pos_of_pos_everywhere μ
    (reducedCurvatureDetWeight T b H d) hμ
    (measurable_reducedCurvatureDetWeight T b H d)
    (reducedCurvatureDetWeight_pos T b H d α hα hH hd)

/-- Any polynomial envelope for the determinant weight implies finite
normalizing mass under a Gaussian reference measure. -/
theorem reducedCurvatureDetWeight_lintegral_ne_top_of_le_polynomial
    (μ : Measure (ι → V)) [IsGaussian μ]
    (T : Submodule ℝ V) (b : Module.Basis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (C : ℝ) (hC : 0 ≤ C) (m : ℕ)
    (hbound : ∀ X,
      reducedCurvatureDetWeight T b H d X ≤
        ENNReal.ofReal (C * (1 + ‖X‖ ^ m))) :
    ∫⁻ X, reducedCurvatureDetWeight T b H d X ∂μ ≠ ⊤ := by
  exact gaussian_lintegral_ne_top_of_le_polynomial μ
    (reducedCurvatureDetWeight T b H d) C hC m hbound

/-- In orthonormal tangent coordinates, the explicit determinant estimate
automatically gives finite normalizing mass under every Gaussian measure. -/
theorem reducedCurvatureDetWeight_lintegral_ne_top
    (μ : Measure (ι → V)) [IsGaussian μ]
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) :
    ∫⁻ X, reducedCurvatureDetWeight T b.toBasis H d X ∂μ ≠ ⊤ := by
  exact reducedCurvatureDetWeight_lintegral_ne_top_of_le_polynomial
    μ T b.toBasis H d
    (reducedCurvaturePolynomialBound T b H d)
    (reducedCurvaturePolynomialBound_nonneg T b H d)
    (2 * Fintype.card κ)
    (reducedCurvatureDetWeight_le_polynomial T b H d)

/-- Once the deterministic polynomial bound is supplied, the normalized
determinant tilt of a nonzero Gaussian measure is a probability measure. -/
theorem normalizedWithDensity_reducedCurvatureDetWeight_isProbabilityMeasure
    (μ : Measure (ι → V)) [IsGaussian μ] (hμ : μ ≠ 0)
    (T : Submodule ℝ V) (b : Module.Basis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hd : ∀ i, 0 ≤ d i)
    (C : ℝ) (hC : 0 ≤ C) (m : ℕ)
    (hbound : ∀ X,
      reducedCurvatureDetWeight T b H d X ≤
        ENNReal.ofReal (C * (1 + ‖X‖ ^ m))) :
    IsProbabilityMeasure
      (normalizedWithDensity μ
        (reducedCurvatureDetWeight T b H d)) := by
  exact normalizedWithDensity_isProbabilityMeasure μ
    (reducedCurvatureDetWeight T b H d)
    (reducedCurvatureDetWeight_lintegral_pos
      μ hμ T b H d α hα hH hd)
    (reducedCurvatureDetWeight_lintegral_ne_top_of_le_polynomial
      μ T b H d C hC m hbound)

/-- Thus the normalized reduced-curvature determinant tilt in orthonormal
coordinates is a probability measure without any additional integrability
hypothesis. -/
theorem normalizedWithDensity_reducedCurvatureDetWeight_orthonormal_isProbabilityMeasure
    (μ : Measure (ι → V)) [IsGaussian μ] (hμ : μ ≠ 0)
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hd : ∀ i, 0 ≤ d i) :
    IsProbabilityMeasure
      (normalizedWithDensity μ
        (reducedCurvatureDetWeight T b.toBasis H d)) := by
  exact normalizedWithDensity_isProbabilityMeasure μ
    (reducedCurvatureDetWeight T b.toBasis H d)
    (reducedCurvatureDetWeight_lintegral_pos
      μ hμ T b.toBasis H d α hα hH hd)
    (reducedCurvatureDetWeight_lintegral_ne_top μ T b H d)

variable {Θ : Type*} [MeasurableSpace Θ]

/-- Normalize the same reduced-curvature determinant weight against every
measure in a reference kernel.  This is the fixed-curvature kernel needed
after passing to affine fiber coordinates. -/
@[expose] noncomputable def normalizedReducedCurvatureDetKernel
    (κ₀ : Kernel Θ (ι → V)) [IsSFiniteKernel κ₀]
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) :
    Kernel Θ (ι → V) :=
  normalizedKernelWithDensity κ₀ fun _ X =>
    reducedCurvatureDetWeight T b.toBasis H d X

theorem measurable_uncurry_reducedCurvatureDetWeight
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) :
    Measurable (Function.uncurry fun _ : Θ => fun X =>
      reducedCurvatureDetWeight T b.toBasis H d X) := by
  exact (measurable_reducedCurvatureDetWeight T b.toBasis H d).comp
    measurable_snd

/-- Pointwise, the normalized determinant kernel is exactly the normalized
density tilt of the corresponding reference measure. -/
theorem normalizedReducedCurvatureDetKernel_apply
    (κ₀ : Kernel Θ (ι → V)) [IsSFiniteKernel κ₀]
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ) (θ : Θ) :
    normalizedReducedCurvatureDetKernel κ₀ T b H d θ =
      normalizedWithDensity (κ₀ θ)
        (reducedCurvatureDetWeight T b.toBasis H d) := by
  exact normalizedKernelWithDensity_apply κ₀
    (fun _ X => reducedCurvatureDetWeight T b.toBasis H d X)
    (measurable_uncurry_reducedCurvatureDetWeight T b H d) θ

/-- If every reference measure is a nonzero Gaussian measure, determinant
normalization produces a Markov kernel. -/
theorem normalizedReducedCurvatureDetKernel_isMarkovKernel
    (κ₀ : Kernel Θ (ι → V)) [IsSFiniteKernel κ₀]
    (hκ₀ : ∀ θ, κ₀ θ ≠ 0)
    (hGaussian : ∀ θ, IsGaussian (κ₀ θ))
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hd : ∀ i, 0 ≤ d i) :
    IsMarkovKernel
      (normalizedReducedCurvatureDetKernel κ₀ T b H d) := by
  apply normalizedKernelWithDensity_isMarkovKernel κ₀
    (fun _ X => reducedCurvatureDetWeight T b.toBasis H d X)
    (measurable_uncurry_reducedCurvatureDetWeight T b H d)
  · intro θ
    exact reducedCurvatureDetWeight_lintegral_pos
      (κ₀ θ) (hκ₀ θ) T b.toBasis H d α hα hH hd
  · intro θ
    let _ : IsGaussian (κ₀ θ) := hGaussian θ
    exact reducedCurvatureDetWeight_lintegral_ne_top
      (κ₀ θ) T b H d

/-- Integration against the normalized determinant kernel is the expected
determinant-weighted integration formula. -/
theorem lintegral_normalizedReducedCurvatureDetKernel
    (κ₀ : Kernel Θ (ι → V)) [IsSFiniteKernel κ₀]
    (T : Submodule ℝ V) (b : OrthonormalBasis κ ℝ T)
    (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (f : (ι → V) → ENNReal) (hf : Measurable f) (θ : Θ) :
    ∫⁻ X, f X ∂normalizedReducedCurvatureDetKernel κ₀ T b H d θ =
      (∫⁻ X, reducedCurvatureDetWeight T b.toBasis H d X ∂κ₀ θ)⁻¹ *
        ∫⁻ X, reducedCurvatureDetWeight T b.toBasis H d X * f X ∂κ₀ θ := by
  exact lintegral_normalizedKernelWithDensity κ₀
    (fun _ X => reducedCurvatureDetWeight T b.toBasis H d X) f
    (measurable_uncurry_reducedCurvatureDetWeight T b H d) hf θ

end ALO


==> anc/lean_alo/ALO/Estimator/FiberDifferentiability.lean <==
module

public import ALO.Estimator.KKTResidual

/-!
# Propagation of fitted-data differentiability along KKT fibers

At a nondegenerate differentiability point, the derivative range is the
tangent space of compatible KKT data.  The KKT increment forcing at every
point of the same fiber identifies that tangent space with the common forcing
compatibility subspace.  Extending its inverse by orthogonal projection gives
the derivative at every point of the fiber.
-/

public section
namespace ALO

set_option maxHeartbeats 400000

open Filter Asymptotics
open scoped Topology RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- A continuous projection onto an arbitrary finite-dimensional subspace,
obtained from an algebraic complement. -/
@[expose] noncomputable def finiteDimensionalSubmoduleProjection
    {F : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]
    [FiniteDimensional ℝ F] (K : Submodule ℝ F) : F →L[ℝ] K :=
  let Q := Classical.choose K.exists_isCompl
  let hKQ : IsCompl K Q := Classical.choose_spec K.exists_isCompl
  (K.projectionOnto Q hKQ).toContinuousLinearMap

@[simp] theorem finiteDimensionalSubmoduleProjection_apply_of_mem
    {F : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]
    [FiniteDimensional ℝ F] (K : Submodule ℝ F) (x : F) (hx : x ∈ K) :
    finiteDimensionalSubmoduleProjection K x = ⟨x, hx⟩ := by
  change K.projectionOnto (Classical.choose K.exists_isCompl)
    (Classical.choose_spec K.exists_isCompl) x = ⟨x, hx⟩
  exact K.projectionOnto_apply_of_mem_left
    (Classical.choose_spec K.exists_isCompl) hx

/-- Extend the inverse of an equivalence between subspaces to an ambient
continuous linear map. -/
@[expose] noncomputable def submoduleEquivInverseExtension
    {F G : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]
    [NormedAddCommGroup G] [NormedSpace ℝ G]
    [FiniteDimensional ℝ F] [FiniteDimensional ℝ G]
    (T : Submodule ℝ F) (K : Submodule ℝ G) (e : T ≃ₗ[ℝ] K) :
    G →L[ℝ] F :=
  T.subtypeL.comp
    (e.symm.toLinearMap.toContinuousLinearMap.comp
      (finiteDimensionalSubmoduleProjection K))

@[simp] theorem submoduleEquivInverseExtension_apply
    {F G : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]
    [NormedAddCommGroup G] [NormedSpace ℝ G]
    [FiniteDimensional ℝ F] [FiniteDimensional ℝ G]
    (T : Submodule ℝ F) (K : Submodule ℝ G) (e : T ≃ₗ[ℝ] K) (z : T) :
    submoduleEquivInverseExtension T K e (e z) = z := by
  change ((e.symm (finiteDimensionalSubmoduleProjection K (e z)) : T) : F) = z
  rw [finiteDimensionalSubmoduleProjection_apply_of_mem K _ (e z).property]
  exact congrArg Subtype.val (e.symm_apply_apply z)

/-- Equal ranges remain equal after applying the same continuous linear map. -/
theorem range_comp_eq_of_range_eq
    {E F G : Type*} [SeminormedAddCommGroup E] [NormedSpace ℝ E]
    [SeminormedAddCommGroup F] [NormedSpace ℝ F]
    [SeminormedAddCommGroup G] [NormedSpace ℝ G]
    (P : F →L[ℝ] G) (L M : E →L[ℝ] F)
    (h : LinearMap.range L.toLinearMap = LinearMap.range M.toLinearMap) :
    LinearMap.range (P.comp L).toLinearMap =
      LinearMap.range (P.comp M).toLinearMap := by
  change LinearMap.range (P.toLinearMap.comp L.toLinearMap) =
    LinearMap.range (P.toLinearMap.comp M.toLinearMap)
  rw [LinearMap.range_comp, LinearMap.range_comp, h]

/-- The fitted-data increment has negligible component normal to the
derivative range at every point of the same nondegenerate fiber. -/
theorem empiricalKKTData_tangentNormal_isLittleO_of_fiber
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hsmooth : ∀ i, ContDiff ℝ 1 (slope i))
    (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X) :
    let Γ := empiricalKKTData R α hα hR c loss hc slope
    let T := LinearMap.range L.toLinearMap
    (fun Z => (Γ Z - Γ Y) -
      finiteDimensionalSubmoduleProjection T (Γ Z - Γ Y)) =o[𝓝 Y]
      fun Z => Z - Y := by
  let Γ := empiricalKKTData R α hα hR c loss hc slope
  let T := LinearMap.range L.toLinearMap
  let P := finiteDimensionalSubmoduleProjection T
  let N := ContinuousLinearMap.id ℝ (EmpiricalKKTTupleData ι V) -
    T.subtypeL.comp P
  have hT :
      tangentConeAt ℝ (compatibleKKTDataSet R c slope) (Γ Y) =
        (T : Set (EmpiricalKKTTupleData ι V)) := by
    have hfiber' : Γ Y = Γ X := hfiber
    rw [hfiber']
    exact tangentConeAt_compatibleKKTData_eq_range
      R α hα hR c loss slope hc hloss hsmooth X L hΓ ⟨hh, hv⟩
  have hΓs : Tendsto Γ (𝓝 Y)
      (𝓝[compatibleKKTDataSet R c slope] Γ Y) := by
    rw [tendsto_nhdsWithin_iff]
    exact ⟨(locallyLipschitz_empiricalKKTData
      R α hα hR c loss slope hc hloss hsmooth).continuous.continuousAt,
      Eventually.of_forall fun Z =>
        empiricalKKTData_mem_compatible R α hα hR c loss slope hc hloss Z⟩
  have ht := tangentAnnihilator_isLittleO_of_tangentCone_eq
    N T (compatibleKKTDataSet R c slope) (Γ Y) (by
      intro z hz
      simp only [N, sub_apply, ContinuousLinearMap.id_apply,
        ContinuousLinearMap.comp_apply]
      rw [finiteDimensionalSubmoduleProjection_apply_of_mem T z hz]
      exact sub_self z) hT
  have h := (ht.comp_tendsto hΓs).trans_isBigO
    (locallyLipschitz_isBigO_sub Γ
      (locallyLipschitz_empiricalKKTData
        R α hα hR c loss slope hc hloss hsmooth) Y)
  convert h using 1
  funext Z
  rfl

/-- The derivative propagated from a nondegenerate base point to another
design in the same KKT fiber. -/
@[expose] noncomputable def propagatedKKTDerivative
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X) :
    (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V :=
  let p := empiricalKKTData R α hα hR c loss hc slope X
  let T := LinearMap.range L.toLinearMap
  let K := forcingCompatibilitySubspace p.1 (scoreVector slope p.2.1)
  let e := empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
    R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv hfiber
  (submoduleEquivInverseExtension T K e).comp
    (designForcing p.1 (scoreVector slope p.2.1))

/-- The propagated derivative has exactly the derivative range at the base
point. -/
theorem range_propagatedKKTDerivative
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X) :
    LinearMap.range
        (propagatedKKTDerivative R α hα hR c loss slope hc hloss d hd
          X Y L hΓ hslope hh hv hfiber).toLinearMap =
      LinearMap.range L.toLinearMap := by
  let Γ := empiricalKKTData R α hα hR c loss hc slope
  let p := Γ X
  let T := LinearMap.range L.toLinearMap
  let K := forcingCompatibilitySubspace p.1 (scoreVector slope p.2.1)
  let e := empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
    R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv hfiber
  let J : (V × (ι → ℝ)) →L[ℝ] EmpiricalKKTTupleData ι V :=
    submoduleEquivInverseExtension T K e
  let B := designForcing p.1 (scoreVector slope p.2.1)
  let D := propagatedKKTDerivative R α hα hR c loss slope hc hloss d hd
    X Y L hΓ hslope hh hv hfiber
  change LinearMap.range D.toLinearMap = T
  apply le_antisymm
  · rintro z ⟨E, rfl⟩
    change J (B E) ∈ T
    exact (e.symm (finiteDimensionalSubmoduleProjection K (B E))).property
  · intro z hz
    let zT : T := ⟨z, hz⟩
    have hez : (e zT : V × (ι → ℝ)) ∈ Set.range B := by
      rw [range_designForcing p.1 (scoreVector slope p.2.1) hh hv]
      exact (e zT).property
    rcases hez with ⟨E, hE⟩
    refine ⟨E, ?_⟩
    change D E = z
    have hD : D = J.comp B := by
      rfl
    rw [hD, ContinuousLinearMap.comp_apply, hE]
    exact submoduleEquivInverseExtension_apply T K e zT

/-- The range of the coefficient component of the derivative is constant
along the nondegenerate KKT fiber. -/
theorem range_coefficient_comp_propagatedKKTDerivative
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X) :
    let D := propagatedKKTDerivative R α hα hR c loss slope hc hloss d hd
      X Y L hΓ hslope hh hv hfiber
    let πh := ContinuousLinearMap.fst ℝ V ((ι → ℝ) × V)
    LinearMap.range (πh.comp D).toLinearMap =
      LinearMap.range (πh.comp L).toLinearMap := by
  exact range_comp_eq_of_range_eq
    (ContinuousLinearMap.fst ℝ V ((ι → ℝ) × V))
    (propagatedKKTDerivative R α hα hR c loss slope hc hloss d hd
      X Y L hΓ hslope hh hv hfiber) L
    (range_propagatedKKTDerivative R α hα hR c loss slope hc hloss d hd
      X Y L hΓ hslope hh hv hfiber)

/-- Differentiability of the fitted KKT datum propagates to every point of
the same nondegenerate KKT fiber. -/
theorem hasFDerivAt_empiricalKKTData_of_fiber
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hsmooth : ∀ i, ContDiff ℝ 1 (slope i))
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X) :
    HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope)
      (propagatedKKTDerivative R α hα hR c loss slope hc hloss d hd
        X Y L hΓ hslope hh hv hfiber) Y := by
  let Γ := empiricalKKTData R α hα hR c loss hc slope
  let p := Γ X
  let T := LinearMap.range L.toLinearMap
  let K := forcingCompatibilitySubspace p.1 (scoreVector slope p.2.1)
  let e := empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
    R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv hfiber
  let J : (V × (ι → ℝ)) →L[ℝ] EmpiricalKKTTupleData ι V :=
    submoduleEquivInverseExtension T K e
  let B := designForcing p.1 (scoreVector slope p.2.1)
  let P : EmpiricalKKTTupleData ι V →L[ℝ] EmpiricalKKTTupleData ι V :=
    T.subtypeL.comp (finiteDimensionalSubmoduleProjection T)
  have hnormal :
      (fun Z => (Γ Z - Γ Y) - P (Γ Z - Γ Y)) =o[𝓝 Y]
        fun Z => Z - Y := by
    simpa [Γ, T, P] using
      empiricalKKTData_tangentNormal_isLittleO_of_fiber
        R α hα hR c loss slope hc hloss hsmooth X Y L hΓ hh hv hfiber
  have hslopeY : ∀ i, HasDerivAt (slope i) (d i) ((Γ Y).2.1 i) := by
    intro i
    have hfiber' : Γ Y = Γ X := hfiber
    rw [hfiber']
    simpa only [Γ] using hslope i
  have hconstraint :
      (fun Z => kktIncrementForcing Y d (Γ Z - Γ Y) - B (Z - Y)) =o[𝓝 Y]
        fun Z => Z - Y := by
    have hfiber' : Γ Y = Γ X := hfiber
    have hB :
        designForcing (Γ Y).1 (scoreVector slope (Γ Y).2.1) = B := by
      rw [hfiber']
    simpa only [Γ, hB] using
      empiricalKKTData_incrementResidual_isLittleO_at
        R α hα hR c loss slope hc hloss hsmooth d Y hslopeY
  have hder : HasFDerivAt Γ (J.comp B) Y := by
    apply hasFDerivAt_of_tangent_projection_and_constraint
      Γ Y T P (kktIncrementForcing Y d) J B
    · intro z
      exact (finiteDimensionalSubmoduleProjection T z).property
    · intro z hz
      let zT : T := ⟨z, hz⟩
      have heq : (e zT : V × (ι → ℝ)) =
          kktIncrementForcing Y d z := by
        simpa only [e, zT, T, K, p, Γ] using
          empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_apply
            R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv
              hfiber zT
      rw [← heq]
      exact submoduleEquivInverseExtension_apply T K e zT
    · exact hnormal
    · exact hconstraint
  simpa only [propagatedKKTDerivative, Γ, p, T, K, e, J, B] using hder

/-- Differentiability-only corollary of whole-fiber derivative propagation. -/
theorem differentiableAt_empiricalKKTData_of_fiber
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hsmooth : ∀ i, ContDiff ℝ 1 (slope i))
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X) :
    DifferentiableAt ℝ
      (empiricalKKTData R α hα hR c loss hc slope) Y :=
  (hasFDerivAt_empiricalKKTData_of_fiber
    R α hα hR c loss slope hc hloss hsmooth d hd X Y L hΓ hslope hh hv
      hfiber).differentiableAt

/-- Canonical derivatives have the same range at every two points of a
nondegenerate KKT fiber once one of them is a differentiability point. -/
theorem range_fderiv_empiricalKKTData_eq_of_fiber
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hsmooth : ∀ i, ContDiff ℝ 1 (slope i))
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X) :
    LinearMap.range
        (fderiv ℝ (empiricalKKTData R α hα hR c loss hc slope) Y).toLinearMap =
      LinearMap.range
        (fderiv ℝ (empiricalKKTData R α hα hR c loss hc slope) X).toLinearMap := by
  let D := propagatedKKTDerivative R α hα hR c loss slope hc hloss d hd
    X Y L hΓ hslope hh hv hfiber
  have hY := hasFDerivAt_empiricalKKTData_of_fiber
    R α hα hR c loss slope hc hloss hsmooth d hd X Y L hΓ hslope hh hv hfiber
  rw [hY.fderiv, hΓ.fderiv]
  exact range_propagatedKKTDerivative
    R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv hfiber

/-- The coefficient-component range of the canonical derivative is constant
on the same nondegenerate KKT fiber. -/
theorem range_coefficient_fderiv_empiricalKKTData_eq_of_fiber
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hsmooth : ∀ i, ContDiff ℝ 1 (slope i))
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X) :
    let πh := ContinuousLinearMap.fst ℝ V ((ι → ℝ) × V)
    LinearMap.range
        (πh.comp
          (fderiv ℝ (empiricalKKTData R α hα hR c loss hc slope) Y)).toLinearMap =
      LinearMap.range
        (πh.comp
          (fderiv ℝ (empiricalKKTData R α hα hR c loss hc slope) X)).toLinearMap := by
  apply range_comp_eq_of_range_eq
  exact range_fderiv_empiricalKKTData_eq_of_fiber
    R α hα hR c loss slope hc hloss hsmooth d hd X Y L hΓ hslope hh hv hfiber

end ALO


==> anc/lean_alo/ALO/Estimator/FiberForcing.lean <==
module

public import ALO.Estimator.TangentConeEstimate

/-!
# Design forcing on an empirical KKT fiber

For a fixed coefficient direction `h` and score vector `v`, a design
perturbation `E` produces the forcing pair `(Eᵀv, Eh)`. Its image lies in the
compatibility hyperplane

`{(k,t) | ⟪h,k⟫ = coordinateDot v t}`.

When `h` and `v` are nonzero, the same rank-two formula used for the nonlinear
fiber lift gives an explicit preimage of every compatible forcing pair.
-/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The algebraic design-forcing map `E ↦ (Eᵀv, Eh)`. -/
@[expose] def designForcingLinearMap (h : V) (v : ι → ℝ) :
    (ι → V) →ₗ[ℝ] V × (ι → ℝ) where
  toFun E := (designAdjoint E v, designPredictor E h)
  map_add' E F := by
    apply Prod.ext
    · simp [designAdjoint, smul_add, Finset.sum_add_distrib]
    · funext i
      simp [designPredictor, inner_add_left]
  map_smul' a E := by
    apply Prod.ext
    · simp only [designAdjoint, Pi.smul_apply, smul_smul]
      change (∑ i, (v i * a) • E i) = a • ∑ i, v i • E i
      rw [Finset.smul_sum]
      apply Finset.sum_congr rfl
      intro i hi
      rw [smul_smul]
      exact congrArg (fun r : ℝ => r • E i) (mul_comm (v i) a)
    · funext i
      simp [designPredictor, real_inner_smul_left]

/-- Continuous version of the design-forcing map. -/
@[expose] noncomputable def designForcing (h : V) (v : ι → ℝ) :
    (ι → V) →L[ℝ] V × (ι → ℝ) :=
  (designForcingLinearMap h v).toContinuousLinearMap

/-- The linear compatibility equation for a forcing pair `(k,t)`. -/
@[expose] def forcingCompatibilityLinearMap (h : V) (v : ι → ℝ) :
    (V × (ι → ℝ)) →ₗ[ℝ] ℝ where
  toFun z := ⟪h, z.1⟫ - coordinateDot v z.2
  map_add' z w := by
    simp only [Prod.fst_add, Prod.snd_add, Pi.add_apply, inner_add_right,
      coordinateDot, mul_add, Finset.sum_add_distrib]
    ring
  map_smul' a z := by
    simp only [Prod.smul_fst, Prod.smul_snd, Pi.smul_apply, smul_eq_mul,
      real_inner_smul_right, coordinateDot, RingHom.id_apply]
    rw [show ∑ x, v x * (a * z.2 x) = a * ∑ x, v x * z.2 x by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro i hi
      ring]
    ring

/-- The compatibility subspace of admissible forcing pairs. -/
@[expose] def forcingCompatibilitySubspace (h : V) (v : ι → ℝ) :
    Submodule ℝ (V × (ι → ℝ)) :=
  LinearMap.ker (forcingCompatibilityLinearMap h v)

/-- Every design perturbation produces a compatible forcing pair. -/
theorem designForcing_mem_compatibility (h : V) (v : ι → ℝ) (E : ι → V) :
    designForcing h v E ∈ forcingCompatibilitySubspace h v := by
  change ⟪h, designAdjoint E v⟫ - coordinateDot v (designPredictor E h) = 0
  simp only [designAdjoint, inner_sum, inner_smul_right, coordinateDot,
    designPredictor]
  apply sub_eq_zero.mpr
  apply Finset.sum_congr rfl
  intro i hi
  rw [real_inner_comm]

/-- Explicit rank-two preimage of a forcing pair. -/
@[expose] noncomputable def designForcingLift (h : V) (v : ι → ℝ)
    (z : V × (ι → ℝ)) : ι → V :=
  fun i =>
    (z.2 i / ‖h‖ ^ 2) • h +
      (v i / coordinateDot v v) • z.1 -
        ((v i * coordinateDot v z.2) /
          (coordinateDot v v * ‖h‖ ^ 2)) • h

omit [FiniteDimensional ℝ V] in
/-- The forcing lift has the prescribed predictor component. -/
theorem designForcingLift_predictor
    (h : V) (v : ι → ℝ) (z : V × (ι → ℝ))
    (hz : z ∈ forcingCompatibilitySubspace h v)
    (hh : h ≠ 0) (hv : coordinateDot v v ≠ 0) :
    designPredictor (designForcingLift h v z) h = z.2 := by
  have hh2 : ‖h‖ ^ 2 ≠ 0 := pow_ne_zero 2 (norm_ne_zero_iff.mpr hh)
  have hcomp : ⟪h, z.1⟫ = coordinateDot v z.2 := by
    change ⟪h, z.1⟫ - coordinateDot v z.2 = 0 at hz
    exact sub_eq_zero.mp hz
  have hcomp' : ⟪z.1, h⟫ = coordinateDot v z.2 := by
    rw [real_inner_comm]
    exact hcomp
  funext i
  simp only [designPredictor, designForcingLift, inner_sub_left, inner_add_left,
    real_inner_smul_left, hcomp', real_inner_self_eq_norm_sq]
  field_simp
  ring

omit [FiniteDimensional ℝ V] in
/-- The forcing lift has the prescribed transpose-score component. -/
theorem designForcingLift_adjoint
    (h : V) (v : ι → ℝ) (z : V × (ι → ℝ))
    (hh : h ≠ 0) (hv : coordinateDot v v ≠ 0) :
    designAdjoint (designForcingLift h v z) v = z.1 := by
  have hh2 : ‖h‖ ^ 2 ≠ 0 := pow_ne_zero 2 (norm_ne_zero_iff.mpr hh)
  simp only [designAdjoint, designForcingLift, smul_sub, smul_add, smul_smul,
    Finset.sum_sub_distrib, Finset.sum_add_distrib, ← Finset.sum_smul]
  rw [show ∑ i, v i * (z.2 i / ‖h‖ ^ 2) =
      coordinateDot v z.2 / ‖h‖ ^ 2 by
    calc
      _ = ∑ i, (v i * z.2 i) / ‖h‖ ^ 2 := by
        apply Finset.sum_congr rfl
        intro i hi
        ring
      _ = _ := by rw [← Finset.sum_div]; rfl]
  rw [show ∑ i, v i * (v i / coordinateDot v v) = 1 by
    calc
      _ = coordinateDot v v / coordinateDot v v := by
        rw [coordinateDot, Finset.sum_div]
        apply Finset.sum_congr rfl
        intro i hi
        ring
      _ = 1 := div_self hv]
  rw [show ∑ i, v i * (v i * coordinateDot v z.2 /
      (coordinateDot v v * ‖h‖ ^ 2)) =
      coordinateDot v z.2 / ‖h‖ ^ 2 by
    calc
      _ = ∑ i, ((v i * v i) * coordinateDot v z.2) /
          (coordinateDot v v * ‖h‖ ^ 2) := by
        apply Finset.sum_congr rfl
        intro i hi
        ring
      _ = (∑ i, v i * v i) * coordinateDot v z.2 /
          (coordinateDot v v * ‖h‖ ^ 2) := by
        rw [← Finset.sum_div, ← Finset.sum_mul]
      _ = _ := by
        change coordinateDot v v * coordinateDot v z.2 /
          (coordinateDot v v * ‖h‖ ^ 2) =
            coordinateDot v z.2 / ‖h‖ ^ 2
        field_simp]
  simp

/-- In the nondegenerate case, the image of the design-forcing map is exactly
the compatibility subspace. -/
theorem range_designForcing
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0) :
    Set.range (designForcing h v) =
      (forcingCompatibilitySubspace h v : Set (V × (ι → ℝ))) := by
  apply Set.Subset.antisymm
  · rintro z ⟨E, rfl⟩
    exact designForcing_mem_compatibility h v E
  · intro z hz
    refine ⟨designForcingLift h v z, ?_⟩
    apply Prod.ext
    · exact designForcingLift_adjoint h v z hh hv
    · exact designForcingLift_predictor h v z hz hh hv

end ALO


==> anc/lean_alo/ALO/Estimator/FiberGeometry.lean <==
module

public import ALO.Estimator.MeasurableOperator

/-!
# Exact geometry of empirical KKT fibers

This module begins the deterministic fiber argument in the unsliced design
space. Designs are row families `X : ι → V`. The fitted tuple records the
coefficient offset, fitted values, and penalty subgradient. KKT sufficiency and
strong-convex minimizer uniqueness show that two affine equations describe the
entire fiber exactly.
-/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Matrix-vector multiplication by a row-family design. -/
@[expose] def designPredictor (X : ι → V) (h : V) : ι → ℝ :=
  fun i => ⟪X i, h⟫

/-- The transpose action of a row-family design. -/
@[expose] def designAdjoint (X : ι → V) (v : ι → ℝ) : V :=
  ∑ i, v i • X i

/-- The negative loss derivative evaluated at a fitted-value vector. -/
@[expose] def scoreVector (slope : ι → ℝ → ℝ) (u : ι → ℝ) : ι → ℝ :=
  fun i => -slope i (u i)

/-- The tuple `(h,u,q)` used to condition the design. -/
@[ext] structure EmpiricalKKTTuple (ι V : Type*) where
  h : V
  u : ι → ℝ
  q : V

/-- The unsliced compatibility set from the proof note. -/
@[expose] def IsCompatibleKKTTuple (R : V → ℝ) (c : V)
    (slope : ι → ℝ → ℝ) (ω : EmpiricalKKTTuple ι V) : Prop :=
  IsSubgradient R (c + ω.h) ω.q ∧
    ⟪ω.h, ω.q⟫ = ∑ i, ω.u i * scoreVector slope ω.u i

/-- The empirical estimator with the design itself as parameter. -/
@[expose] noncomputable def empiricalDesignEstimator
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (X : ι → V) : V :=
  convexMinimizer R (empiricalLoss X c loss) α hα hR
    (convexOn_empiricalLoss X c loss hc)

/-- The fitted tuple associated with a design. -/
@[expose] noncomputable def empiricalKKTTuple
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (slope : ι → ℝ → ℝ) (X : ι → V) : EmpiricalKKTTuple ι V :=
  let b := empiricalDesignEstimator R α hα hR c loss hc X
  let h := b - c
  let u := designPredictor X h
  let v := scoreVector slope u
  ⟨h, u, designAdjoint X v⟩

/-- The estimator's transpose-score vector belongs to the penalty subgradient. -/
theorem empiricalDesignEstimator_isSubgradient
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t) (X : ι → V) :
    IsSubgradient R (empiricalDesignEstimator R α hα hR c loss hc X)
      (designAdjoint X (scoreVector slope
        (designPredictor X (empiricalDesignEstimator R α hα hR c loss hc X - c)))) := by
  let q := designAdjoint X (scoreVector slope
    (designPredictor X (empiricalDesignEstimator R α hα hR c loss hc X - c)))
  have hder : HasFDerivAt (empiricalLoss X c loss) (innerSL ℝ (-q))
      (empiricalDesignEstimator R α hα hR c loss hc X) := by
    have h := hasFDerivAt_empiricalLoss X c
      (empiricalDesignEstimator R α hα hR c loss hc X) loss
      (scoreVector slope (designPredictor X
        (empiricalDesignEstimator R α hα hR c loss hc X - c)))
      (fun i => by
        simp only [scoreVector, designPredictor, neg_neg]
        exact hl i _)
    simpa only [q, designAdjoint] using h
  have hs := convexMinimizer_isSubgradient R (empiricalLoss X c loss) α hα hR
    (convexOn_empiricalLoss X c loss hc) (-q) (by
      simpa only [empiricalDesignEstimator] using hder)
  simpa only [neg_neg, q, empiricalDesignEstimator] using hs

/-- Every fitted tuple lies in the compatibility set. -/
theorem empiricalKKTTuple_isCompatible
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t) (X : ι → V) :
    IsCompatibleKKTTuple R c slope
      (empiricalKKTTuple R α hα hR c loss hc slope X) := by
  have h := empiricalDesignEstimator_isSubgradient R α hα hR c loss slope hc hl X
  constructor
  · simpa [IsCompatibleKKTTuple, empiricalKKTTuple, empiricalDesignEstimator,
      add_sub_cancel_left, designPredictor, scoreVector, designAdjoint] using h
  · simp only [empiricalKKTTuple, designAdjoint, inner_sum, inner_smul_right,
      designPredictor, scoreVector]
    apply Finset.sum_congr rfl
    intro i hi
    rw [real_inner_comm]
    ring

/-- Any compatible tuple satisfying the two design constraints is the fitted
tuple of that design. -/
theorem empiricalKKTTuple_eq_of_compatible
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (ω : EmpiricalKKTTuple ι V) (hω : IsCompatibleKKTTuple R c slope ω)
    (X : ι → V) (hu : designPredictor X ω.h = ω.u)
    (hq : designAdjoint X (scoreVector slope ω.u) = ω.q) :
    empiricalKKTTuple R α hα hR c loss hc slope X = ω := by
  let b := empiricalDesignEstimator R α hα hR c loss hc X
  let bω := c + ω.h
  let v := scoreVector slope ω.u
  have hmin : IsMinOn (fun z => empiricalLoss X c loss z + R z) Set.univ bω := by
    apply (empiricalLoss_isMinOn_iff R (hR.strictConvexOn hα).convexOn
      X c bω loss v hc ?_).2
    · change IsSubgradient R bω (designAdjoint X v)
      rw [hq]
      exact hω.1
    · intro i
      have hui := congrFun hu i
      simp only [v, scoreVector, neg_neg, bω, add_sub_cancel_left, designPredictor] at hui ⊢
      rw [hui]
      exact hl i _
  have hbω : bω = b :=
    eq_convexMinimizer_of_isMinOn R (empiricalLoss X c loss) α hα hR
      (convexOn_empiricalLoss X c loss hc) bω hmin
  have hh : b - c = ω.h := by
    rw [← hbω]
    exact add_sub_cancel_left c ω.h
  change (⟨b - c, designPredictor X (b - c),
    designAdjoint X (scoreVector slope (designPredictor X (b - c)))⟩ :
      EmpiricalKKTTuple ι V) = ω
  apply EmpiricalKKTTuple.ext
  · exact hh
  · rw [hh]
    exact hu
  · rw [hh, hu]
    exact hq

/-- The complete unsliced fiber is the affine set
`{X | X h = u ∧ Xᵀ v(u) = q}`. -/
theorem empiricalKKTTuple_eq_iff
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (X₀ X : ι → V) :
    empiricalKKTTuple R α hα hR c loss hc slope X =
        empiricalKKTTuple R α hα hR c loss hc slope X₀ ↔
      designPredictor X (empiricalKKTTuple R α hα hR c loss hc slope X₀).h =
          (empiricalKKTTuple R α hα hR c loss hc slope X₀).u ∧
        designAdjoint X (scoreVector slope
          (empiricalKKTTuple R α hα hR c loss hc slope X₀).u) =
            (empiricalKKTTuple R α hα hR c loss hc slope X₀).q := by
  let b₀ := empiricalDesignEstimator R α hα hR c loss hc X₀
  let b := empiricalDesignEstimator R α hα hR c loss hc X
  let h₀ := b₀ - c
  let u₀ := designPredictor X₀ h₀
  let v₀ := scoreVector slope u₀
  let q₀ := designAdjoint X₀ v₀
  change (⟨b - c, designPredictor X (b - c),
      designAdjoint X (scoreVector slope (designPredictor X (b - c)))⟩ :
        EmpiricalKKTTuple ι V) =
      ⟨h₀, u₀, q₀⟩ ↔
        designPredictor X h₀ = u₀ ∧ designAdjoint X v₀ = q₀
  constructor
  · intro he
    have hh : b - c = h₀ := congrArg EmpiricalKKTTuple.h he
    have hu : designPredictor X (b - c) = u₀ := congrArg EmpiricalKKTTuple.u he
    have hq : designAdjoint X (scoreVector slope (designPredictor X (b - c))) = q₀ :=
      congrArg EmpiricalKKTTuple.q he
    rw [hh] at hu
    rw [hh, hu] at hq
    change designAdjoint X v₀ = q₀ at hq
    exact ⟨hu, hq⟩
  · rintro ⟨hu, hq⟩
    have hsub : IsSubgradient R b₀ q₀ := by
      simpa only [b₀, h₀, u₀, v₀, q₀] using
        empiricalDesignEstimator_isSubgradient R α hα hR c loss slope hc hl X₀
    have hmin : IsMinOn (fun z => empiricalLoss X c loss z + R z) Set.univ b₀ := by
      apply (empiricalLoss_isMinOn_iff R (hR.strictConvexOn hα).convexOn
        X c b₀ loss v₀ hc ?_).2
      · change IsSubgradient R b₀ (designAdjoint X v₀)
        rw [hq]
        exact hsub
      · intro i
        have hui := congrFun hu i
        simp only [v₀, scoreVector, neg_neg, h₀, designPredictor] at hui ⊢
        rw [hui]
        exact hl i _
    have hb₀ : b₀ = b :=
      eq_convexMinimizer_of_isMinOn R (empiricalLoss X c loss) α hα hR
        (convexOn_empiricalLoss X c loss hc) b₀ hmin
    have hh : b - c = h₀ := by
      simpa only [h₀] using congrArg (fun z => z - c) hb₀.symm
    apply EmpiricalKKTTuple.ext
    · exact hh
    · rw [hh]
      exact hu
    · rw [hh, hu]
      exact hq

end ALO


==> anc/lean_alo/ALO/Estimator/FiberInverseRowStein.lean <==
module

public import ALO.Estimator.InverseRowDivergence
public import ALO.Estimator.OrthogonalDesignFiberProjection

/-!
# Corrected inverse-row remainders on the concrete conditioning fibers

For the forcing kernel `W h = 0`, `Wᵀ v = 0`, the single-row projection is
`Q_{ji} P`, with `P` the projection onto `hᗮ` and
`Q_{ji} = δ_{ji} - v_j v_i / ‖v‖²`. The explicit forcing lift is the
orthogonal mean. These facts discharge the geometry in the Stein endpoint.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Coefficient projection for a fixed nonzero fitted direction. -/
@[expose] noncomputable def fiberCoefficientProjection (h : V) : V →L[ℝ] V :=
  (ℝ ∙ h)ᗮ.starProjection

/-- A column of the observation projection onto the score's orthogonal
complement. The definition also makes sense at a zero score. -/
@[expose] noncomputable def fiberObservationProjectionColumn
    (v : ι → ℝ) (i j : ι) : ℝ := by
  classical
  exact (if j = i then 1 else 0) - v j * v i / coordinateDot v v

omit [FiniteDimensional ℝ V] in
theorem fiberCoefficientProjection_isSymmetric (h : V) :
    (fiberCoefficientProjection h).toLinearMap.IsSymmetric :=
  (ℝ ∙ h)ᗮ.starProjection_isSymmetric

variable [MeasurableSpace V] [BorelSpace V] [MeasurableAdd₂ V]

omit [MeasurableAdd₂ V] in
/-- The explicit forcing projector acts on an orthogonal single row as a
column of the observation projection. -/
theorem designFiberProjection_single
    [DecidableEq ι] (h : V) (v : ι → ℝ) (i j : ι) (a : V)
    (ha : ⟪a, h⟫ = 0) :
    designFiberProjection h v (Pi.single i a) j =
      fiberObservationProjectionColumn v i j • a := by
  classical
  have hadj : designAdjoint (Pi.single i a) v = v i • a := by
    simp [designAdjoint, Pi.single_apply, Finset.sum_ite_eq']
  have hpred : designPredictor (Pi.single i a) h = 0 := by
    funext l
    by_cases hl : l = i <;> simp [designPredictor, hl, ha]
  have hf : designForcing h v (Pi.single i a) = (v i • a, 0) :=
    Prod.ext hadj hpred
  rw [designFiberProjection_apply]
  simp only [Pi.sub_apply, hf, designForcingLift, coordinateDot, Pi.zero_apply,
    mul_zero, Finset.sum_const_zero, zero_div, zero_smul, zero_add, sub_zero,
    smul_smul]
  unfold fiberObservationProjectionColumn
  by_cases hj : j = i
  · subst j
    simp only [Pi.single_eq_same, ite_true, sub_smul, one_smul]
    congr 2
    unfold coordinateDot
    ring
  · simp only [Pi.single_eq_of_ne hj, ite_eq_right hj, zero_sub, neg_smul]
    congr 2
    unfold coordinateDot
    ring

local notation "e" => LinearEquiv.symm (designDataEuclideanEquiv (ι := ι) (V := V))

/-- The product-projection hypothesis in the remainder theorem holds on
the actual nondegenerate design-forcing kernel. -/
theorem inverseRowEmbedding_designFiber
    (h : V) (v : ι → ℝ) (hh : h ≠ 0) (hv : coordinateDot v v ≠ 0)
    (i : ι) (a : V) (j : ι) :
    e ((inverseRowEmbedding (EuclideanDesignFiberDirection h v)
      (fiberCoefficientProjection h) i a :
        EuclideanDesignFiberDirection h v) : EuclideanDesignData ι V) j =
      fiberObservationProjectionColumn v i j • fiberCoefficientProjection h a := by
  classical
  have ha : ⟪fiberCoefficientProjection h a, h⟫ = 0 := by
    have hm := (ℝ ∙ h)ᗮ.starProjection_apply_mem a
    exact inner_eq_zero_symm.mp
      ((Submodule.mem_orthogonal _ _).mp hm h (Submodule.mem_span_singleton_self h))
  change e ((EuclideanDesignFiberDirection h v).starProjection
    (designDataEuclideanEquiv (Pi.single i (fiberCoefficientProjection h a)))) j = _
  rw [← euclideanDesignFiberProjection_eq_starProjection h v hh hv,
    euclideanDesignFiberProjection_designDataEuclideanEquiv,
    LinearEquiv.symm_apply_apply]
  exact designFiberProjection_single h v i j _ ha

variable (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)

/-- The exact remainder identification on a nondegenerate conditioning
fiber. Both the projection action and the orthogonal mean are discharged. -/
theorem gaussianSteinDiscrepancy_designFiberInverseRow
    (h : V) (v : ι → ℝ) (hh : h ≠ 0) (hv : coordinateDot v v ≠ 0)
    (z : V × (ι → ℝ)) (i : ι) (k : EuclideanDesignFiberDirection h v) :
    let K := EuclideanDesignFiberDirection h v
    let Z₀ := euclideanDesignForcingLift h v z
    let P := fiberCoefficientProjection h
    let X := e (Z₀ + (k : EuclideanDesignData ι V))
    let A := reducedInverse T H (lossCurvature X d) α hα hH
      (lossCurvature_nonneg X d hd)
    gaussianSteinDiscrepancy
      (affineReducedInverseField T H d K Z₀ α hα hH hd (inverseRowOutputMap K P i)) k =
      correctedInverseRowRemainder d X A P (fiberObservationProjectionColumn v i) i := by
  exact gaussianSteinDiscrepancy_projectedInverseRow T H d α hα hH hd
    (EuclideanDesignFiberDirection h v) (euclideanDesignForcingLift h v z)
    i (fiberCoefficientProjection h) (fiberCoefficientProjection_isSymmetric h)
    (fiberObservationProjectionColumn v i)
    (inverseRowEmbedding_designFiber h v hh hv i)
    (euclideanDesignForcingLift_mem_orthogonal h v z) k

/-- The determinant-weighted corrected-remainder bound on the actual
nondegenerate forcing fibers, with no geometric or moment hypotheses left.
The forcing datum may in particular be any attainable conditional output. -/
theorem secondOrderStein_designFiberInverseRow
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (μ : ℝ) (hscale : α = Fintype.card ι * μ)
    (h : V) (v : ι → ℝ) (hh : h ≠ 0) (hv : coordinateDot v v ≠ 0)
    (z : V × (ι → ℝ)) (i : ι) :
    let K := EuclideanDesignFiberDirection h v
    let Z₀ := euclideanDesignForcingLift h v z
    let P := fiberCoefficientProjection h
    let F := affineReducedInverseField T H d K Z₀ α hα hH hd (inverseRowOutputMap K P i)
    let r := fun k : K =>
      let X := e (Z₀ + (k : EuclideanDesignData ι V))
      correctedInverseRowRemainder d X
        (reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd))
        P (fiberObservationProjectionColumn v i) i
    let ν := normalizedWithDensity (stdGaussian K)
      (fun k => ENNReal.ofReal (affineReducedCurvatureWeight T H d K Z₀ k))
    Integrable (fun k => r k ^ 2) ν ∧
      (∫ k, r k ^ 2 ∂ν) ≤
        (2 + 3 * μ⁻¹ / 2) * (∫ k, ‖F k‖ ^ 2 ∂ν) +
        4 * ∫ k, gaussianJacobianSq F k ∂ν := by
  exact secondOrderStein_correctedInverseRowRemainder T H d α hα hH hd
    (EuclideanDesignFiberDirection h v) (euclideanDesignForcingLift h v z)
    hHsymm hd1 μ hscale i (fiberCoefficientProjection h)
    (fiberCoefficientProjection_isSymmetric h) (fiberObservationProjectionColumn v i)
    (inverseRowEmbedding_designFiber h v hh hv i)
    (euclideanDesignForcingLift_mem_orthogonal h v z)

end ALO


==> anc/lean_alo/ALO/Estimator/FiberLift.lean <==
module

public import ALO.Estimator.FiberGeometry

/-!
# Explicit lift of compatible KKT tuples

For the unsliced design space, this module formalizes the rank-two correction
from the proof note. Given a compatible tuple with nonzero coefficient and score
directions, the correction satisfies the predictor and transpose-score
constraints exactly. Consequently the corrected design maps to the prescribed
tuple.
-/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Euclidean coordinate pairing on a finite observation vector. It is defined
explicitly to avoid dependence on an unrelated function-space norm instance. -/
@[expose] def coordinateDot (u v : ι → ℝ) : ℝ := ∑ i, u i * v i

omit [FiniteDimensional ℝ V] in
/-- Compatibility is exactly the equality between the two residual pairings
needed by the lift formula. -/
theorem compatible_residual_identity
    (R : V → ℝ) (c : V) (slope : ι → ℝ → ℝ)
    (ω : EmpiricalKKTTuple ι V) (hω : IsCompatibleKKTTuple R c slope ω)
    (X : ι → V) :
    ⟪ω.h, ω.q - designAdjoint X (scoreVector slope ω.u)⟫ =
      coordinateDot (scoreVector slope ω.u)
        (fun i => ω.u i - designPredictor X ω.h i) := by
  rw [inner_sub_right, hω.2]
  simp only [designAdjoint, inner_sum, inner_smul_right, coordinateDot]
  rw [← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl
  intro i hi
  rw [real_inner_comm]
  simp only [designPredictor]
  ring

/-- The explicit unsliced rank-two lift. -/
@[expose] noncomputable def fiberLift (X : ι → V) (slope : ι → ℝ → ℝ)
    (ω : EmpiricalKKTTuple ι V) : ι → V :=
  let v := scoreVector slope ω.u
  let k := fun i => ω.u i - designPredictor X ω.h i
  let e := ω.q - designAdjoint X v
  fun i =>
    (k i / ‖ω.h‖ ^ 2) • ω.h +
      (v i / coordinateDot v v) • e -
        ((v i * coordinateDot v k) / (coordinateDot v v * ‖ω.h‖ ^ 2)) • ω.h

omit [FiniteDimensional ℝ V] in
/-- The lift has the required predictor residual. -/
theorem fiberLift_predictor
    (R : V → ℝ) (c : V) (slope : ι → ℝ → ℝ)
    (ω : EmpiricalKKTTuple ι V) (hω : IsCompatibleKKTTuple R c slope ω)
    (X : ι → V) (hh : ω.h ≠ 0)
    (hv : coordinateDot (scoreVector slope ω.u) (scoreVector slope ω.u) ≠ 0) :
    designPredictor (fiberLift X slope ω) ω.h =
      fun i => ω.u i - designPredictor X ω.h i := by
  funext i
  let v := scoreVector slope ω.u
  let k := fun i => ω.u i - designPredictor X ω.h i
  let e := ω.q - designAdjoint X v
  have hh2 : ‖ω.h‖ ^ 2 ≠ 0 := pow_ne_zero 2 (norm_ne_zero_iff.mpr hh)
  have heq : ⟪e, ω.h⟫ = coordinateDot v k := by
    rw [real_inner_comm]
    exact compatible_residual_identity R c slope ω hω X
  simp only [fiberLift, designPredictor, v, k, e, inner_sub_left,
    inner_add_left, real_inner_smul_left, heq, real_inner_self_eq_norm_sq]
  field_simp
  ring

omit [FiniteDimensional ℝ V] in
/-- The lift has the required transpose-score residual. -/
theorem fiberLift_adjoint
    (slope : ι → ℝ → ℝ) (ω : EmpiricalKKTTuple ι V)
    (X : ι → V) (hh : ω.h ≠ 0)
    (hv : coordinateDot (scoreVector slope ω.u) (scoreVector slope ω.u) ≠ 0) :
    designAdjoint (fiberLift X slope ω) (scoreVector slope ω.u) =
      ω.q - designAdjoint X (scoreVector slope ω.u) := by
  let v := scoreVector slope ω.u
  let k := fun i => ω.u i - designPredictor X ω.h i
  let e := ω.q - designAdjoint X v
  have hh2 : ‖ω.h‖ ^ 2 ≠ 0 := pow_ne_zero 2 (norm_ne_zero_iff.mpr hh)
  have hv2 : coordinateDot v v ≠ 0 := hv
  change designAdjoint (fiberLift X slope ω) v = e
  simp only [designAdjoint, fiberLift, v, e, smul_sub, smul_add,
    smul_smul, Finset.sum_sub_distrib, Finset.sum_add_distrib, ← Finset.sum_smul]
  rw [show ∑ i, v i * (k i / ‖ω.h‖ ^ 2) =
      coordinateDot v k / ‖ω.h‖ ^ 2 by
    calc
      _ = ∑ i, (v i * k i) / ‖ω.h‖ ^ 2 := by
        apply Finset.sum_congr rfl
        intro i hi
        ring
      _ = _ := by
        rw [← Finset.sum_div]
        rfl]
  rw [show ∑ i, v i * (v i / coordinateDot v v) = 1 by
    calc
      _ = coordinateDot v v / coordinateDot v v := by
        rw [coordinateDot, Finset.sum_div]
        apply Finset.sum_congr rfl
        intro i hi
        ring
      _ = 1 := div_self hv2]
  rw [show ∑ i, v i * (v i * coordinateDot v k /
      (coordinateDot v v * ‖ω.h‖ ^ 2)) =
      coordinateDot v k / ‖ω.h‖ ^ 2 by
    calc
      _ = ∑ i, ((v i * v i) * coordinateDot v k) /
          (coordinateDot v v * ‖ω.h‖ ^ 2) := by
        apply Finset.sum_congr rfl
        intro i hi
        ring
      _ = (∑ i, v i * v i) * coordinateDot v k /
          (coordinateDot v v * ‖ω.h‖ ^ 2) := by
        rw [← Finset.sum_div, ← Finset.sum_mul]
      _ = _ := by
        change coordinateDot v v * coordinateDot v k /
          (coordinateDot v v * ‖ω.h‖ ^ 2) =
            coordinateDot v k / ‖ω.h‖ ^ 2
        field_simp]
  simp

omit [FiniteDimensional ℝ V] in
/-- Adding the lift enforces the fitted-value equation. -/
theorem add_fiberLift_predictor
    (R : V → ℝ) (c : V) (slope : ι → ℝ → ℝ)
    (ω : EmpiricalKKTTuple ι V) (hω : IsCompatibleKKTTuple R c slope ω)
    (X : ι → V) (hh : ω.h ≠ 0)
    (hv : coordinateDot (scoreVector slope ω.u) (scoreVector slope ω.u) ≠ 0) :
    designPredictor (fun i => X i + fiberLift X slope ω i) ω.h = ω.u := by
  have hE := fiberLift_predictor R c slope ω hω X hh hv
  funext i
  have hEi := congrFun hE i
  simp only [designPredictor, inner_add_left] at hEi ⊢
  linarith

omit [FiniteDimensional ℝ V] in
/-- Adding the lift enforces the transpose-score equation. -/
theorem add_fiberLift_adjoint
    (slope : ι → ℝ → ℝ) (ω : EmpiricalKKTTuple ι V)
    (X : ι → V) (hh : ω.h ≠ 0)
    (hv : coordinateDot (scoreVector slope ω.u) (scoreVector slope ω.u) ≠ 0) :
    designAdjoint (fun i => X i + fiberLift X slope ω i) (scoreVector slope ω.u) =
      ω.q := by
  have hE := fiberLift_adjoint slope ω X hh hv
  rw [designAdjoint]
  simp only [smul_add, Finset.sum_add_distrib]
  change designAdjoint X (scoreVector slope ω.u) +
      designAdjoint (fiberLift X slope ω) (scoreVector slope ω.u) = ω.q
  rw [hE]
  abel

/-- The explicit lift is an exact section of the fitted-tuple map on the
nondegenerate compatibility set. -/
theorem empiricalKKTTuple_add_fiberLift
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (ω : EmpiricalKKTTuple ι V) (hω : IsCompatibleKKTTuple R c slope ω)
    (X : ι → V) (hh : ω.h ≠ 0)
    (hv : coordinateDot (scoreVector slope ω.u) (scoreVector slope ω.u) ≠ 0) :
    empiricalKKTTuple R α hα hR c loss hc slope
      (fun i => X i + fiberLift X slope ω i) = ω :=
  empiricalKKTTuple_eq_of_compatible R α hα hR c loss slope hc hl ω hω _
    (add_fiberLift_predictor R c slope ω hω X hh hv)
    (add_fiberLift_adjoint slope ω X hh hv)

end ALO


==> anc/lean_alo/ALO/Estimator/FiberLiftRegularity.lean <==
module

public import ALO.Estimator.FiberLift
public import Mathlib.Analysis.InnerProductSpace.Calculus

/-!
# Regularity of the explicit KKT fiber lift

The KKT tuple structure is represented in the canonical product of its three
finite-dimensional coordinate spaces. On the locus where the coefficient and
score denominators are nonzero, the explicit rank-two lift is continuously
differentiable and hence Lipschitz on a neighborhood of every point.
-/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The canonical product coordinates for an empirical KKT tuple. -/
abbrev EmpiricalKKTTupleData (ι V : Type*) := V × ((ι → ℝ) × V)

/-- Convert product coordinates into the corresponding empirical KKT tuple. -/
@[expose] def empiricalKKTTupleOfData (p : EmpiricalKKTTupleData ι V) :
    EmpiricalKKTTuple ι V :=
  ⟨p.1, p.2.1, p.2.2⟩

/-- Product coordinates of an empirical KKT tuple. -/
@[expose] def EmpiricalKKTTuple.toData (ω : EmpiricalKKTTuple ι V) :
    EmpiricalKKTTupleData ι V :=
  (ω.h, (ω.u, ω.q))

omit [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] in
@[simp]
theorem empiricalKKTTupleOfData_toData (ω : EmpiricalKKTTuple ι V) :
    empiricalKKTTupleOfData ω.toData = ω := by
  cases ω
  rfl

omit [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] in
@[simp]
theorem toData_empiricalKKTTupleOfData (p : EmpiricalKKTTupleData ι V) :
    (empiricalKKTTupleOfData p).toData = p := by
  rcases p with ⟨h, u, q⟩
  rfl

/-- The explicit fiber lift regarded as a map on canonical product
coordinates. -/
@[expose] noncomputable def fiberLiftData (X : ι → V) (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) : ι → V :=
  fiberLift X slope (empiricalKKTTupleOfData p)

/-- The lift vanishes when its target is the fitted tuple of the base design.
This identity does not require either denominator to be nonzero. -/
theorem fiberLift_empiricalKKTTuple_eq_zero
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (X : ι → V) :
    fiberLift X slope (empiricalKKTTuple R α hα hR c loss hc slope X) = 0 := by
  have hdot (v : ι → ℝ) : coordinateDot v (fun _ => 0) = 0 := by
    simp [coordinateDot]
  funext i
  simp [fiberLift, empiricalKKTTuple, hdot]

omit [FiniteDimensional ℝ V] in
/-- In canonical coordinates, the explicit lift is `C¹` at every point where
its coefficient and score denominators are nonzero. -/
theorem contDiffAt_fiberLiftData
    (X : ι → V) (slope : ι → ℝ → ℝ)
    (hslope : ∀ i, ContDiff ℝ 1 (slope i))
    (p : EmpiricalKKTTupleData ι V) (hh : p.1 ≠ 0)
    (hv : coordinateDot (scoreVector slope p.2.1)
      (scoreVector slope p.2.1) ≠ 0) :
    ContDiffAt ℝ 1 (fiberLiftData X slope) p := by
  have hh2 : ‖p.1‖ ^ 2 ≠ 0 := pow_ne_zero 2 (norm_ne_zero_iff.mpr hh)
  have hpred (j : ι) :
      ContDiffAt ℝ 1 (fun x : EmpiricalKKTTupleData ι V =>
        designPredictor X x.1 j) p := by
    simp only [designPredictor]
    exact contDiffAt_const.inner ℝ (by fun_prop)
  have hnorm :
      ContDiffAt ℝ 1 (fun x : EmpiricalKKTTupleData ι V => ‖x.1‖ ^ 2) p :=
    (contDiff_norm_sq ℝ).contDiffAt.comp p (by fun_prop)
  have hu (j : ι) :
      ContDiffAt ℝ 1 (fun x : EmpiricalKKTTupleData ι V => x.2.1 j) p := by
    fun_prop
  have hs (j : ι) :
      ContDiffAt ℝ 1 (fun x : EmpiricalKKTTupleData ι V =>
        -slope j (x.2.1 j)) p := by
    exact ((hslope j).contDiffAt.comp p (hu j)).neg
  have hk (j : ι) :
      ContDiffAt ℝ 1 (fun x : EmpiricalKKTTupleData ι V =>
        x.2.1 j - designPredictor X x.1 j) p :=
    (hu j).sub (hpred j)
  have hvfun :
      ContDiffAt ℝ 1 (fun x : EmpiricalKKTTupleData ι V =>
        ∑ j, (-slope j (x.2.1 j)) * (-slope j (x.2.1 j))) p := by
    exact ContDiffAt.sum fun j _ => (hs j).mul (hs j)
  have hadjoint :
      ContDiffAt ℝ 1 (fun x : EmpiricalKKTTupleData ι V =>
        ∑ j, (-slope j (x.2.1 j)) • X j) p := by
    exact ContDiffAt.sum fun j _ => (hs j).smul contDiffAt_const
  have hq :
      ContDiffAt ℝ 1 (fun x : EmpiricalKKTTupleData ι V => x.2.2) p := by
    fun_prop
  have he :
      ContDiffAt ℝ 1 (fun x : EmpiricalKKTTupleData ι V =>
        x.2.2 - ∑ j, (-slope j (x.2.1 j)) • X j) p := by
    exact hq.sub hadjoint
  have hvk :
      ContDiffAt ℝ 1 (fun x : EmpiricalKKTTupleData ι V =>
        ∑ j, (-slope j (x.2.1 j)) *
          (x.2.1 j - designPredictor X x.1 j)) p := by
    exact ContDiffAt.sum fun j _ => (hs j).mul (hk j)
  have hfst :
      ContDiffAt ℝ 1 (fun x : EmpiricalKKTTupleData ι V => x.1) p := by
    fun_prop
  have hv' :
      (∑ j, (-slope j (p.2.1 j)) * (-slope j (p.2.1 j))) ≠ 0 := by
    simpa only [coordinateDot, scoreVector] using hv
  rw [contDiffAt_pi]
  intro i
  simp only [fiberLiftData, empiricalKKTTupleOfData, fiberLift, designAdjoint,
    scoreVector, coordinateDot]
  exact
    (((hk i).div hnorm hh2).smul hfst).add
      (((hs i).div hvfun hv').smul he) |>.sub
        ((((hs i).mul hvk).div (hvfun.mul hnorm) (mul_ne_zero hv' hh2)).smul hfst)

omit [FiniteDimensional ℝ V] in
/-- Consequently, the explicit lift is Lipschitz on some neighborhood of every
nondegenerate tuple. -/
theorem exists_lipschitzOnWith_fiberLiftData
    (X : ι → V) (slope : ι → ℝ → ℝ)
    (hslope : ∀ i, ContDiff ℝ 1 (slope i))
    (p : EmpiricalKKTTupleData ι V) (hh : p.1 ≠ 0)
    (hv : coordinateDot (scoreVector slope p.2.1)
      (scoreVector slope p.2.1) ≠ 0) :
    ∃ K, ∃ t ∈ nhds p, LipschitzOnWith K (fiberLiftData X slope) t :=
  (contDiffAt_fiberLiftData X slope hslope p hh hv).exists_lipschitzOnWith

end ALO


==> anc/lean_alo/ALO/Estimator/FiberNormalDeterminant.lean <==
module

public import ALO.Estimator.DifferentialForcing
public import ALO.LinearAlgebra.EquivNormDet
public import ALO.LinearAlgebra.KKTDataEuclidean

/-!
# Normal determinant along empirical KKT fibers

The linearized KKT constraint `N_Y` is an equivalence from the derivative
range at a good base point to the fixed compatibility subspace.  Its
`LinearMap.normDet` is therefore the intrinsic positive absolute determinant,
independent of orthonormal coordinates.
-/

public section

namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The linearized KKT constraint transported to the canonical Euclidean
copies of its domain and codomain subspaces. -/
@[expose] noncomputable def empiricalKKTNormalEquivEuclidean
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X) :
    (LinearMap.range L.toLinearMap).map
        kktTupleDataEuclideanEquiv.toLinearMap ≃ₗ[ℝ]
      (forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1)).map
        forcingDataEuclideanEquiv.toLinearMap :=
  (kktTupleDataEuclideanEquiv.submoduleMap
      (LinearMap.range L.toLinearMap)).symm.trans
    ((empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
      R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv
        hfiber).trans
      (forcingDataEuclideanEquiv.submoduleMap
        (forcingCompatibilitySubspace
          (empiricalKKTData R α hα hR c loss hc slope X).1
          (scoreVector slope
            (empiricalKKTData R α hα hR c loss hc slope X).2.1))))

/-- The intrinsic absolute determinant of the linearized KKT constraint at a
design in the nondegenerate fiber of a differentiability point. -/
@[expose] noncomputable def empiricalKKTNormalDet
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X) : ℝ :=
  linearEquivAbsDet
    (U := (LinearMap.range L.toLinearMap).map
      kktTupleDataEuclideanEquiv.toLinearMap)
    (V := (forcingCompatibilitySubspace
      (empiricalKKTData R α hα hR c loss hc slope X).1
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)).map
      forcingDataEuclideanEquiv.toLinearMap)
    (empiricalKKTNormalEquivEuclidean
      R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv hfiber)

/-- The normal determinant is strictly positive at every point of the
nondegenerate fiber. -/
theorem empiricalKKTNormalDet_pos
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X) :
    0 < empiricalKKTNormalDet
      R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv hfiber := by
  exact linearEquivAbsDet_pos
    (U := (LinearMap.range L.toLinearMap).map
      kktTupleDataEuclideanEquiv.toLinearMap)
    (V := (forcingCompatibilitySubspace
      (empiricalKKTData R α hα hR c loss hc slope X).1
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)).map
      forcingDataEuclideanEquiv.toLinearMap)
    (empiricalKKTNormalEquivEuclidean
      R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv hfiber)

/-- In any orthonormal bases of the derivative range and compatibility
subspace, the intrinsic normal determinant is the absolute determinant of the
coordinate matrix of `N_Y`. -/
theorem empiricalKKTNormalDet_eq_abs_det_toMatrix
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X)
    (bT : OrthonormalBasis κ ℝ
      ((LinearMap.range L.toLinearMap).map
        kktTupleDataEuclideanEquiv.toLinearMap))
    (bK : OrthonormalBasis κ ℝ
      ((forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1)).map
        forcingDataEuclideanEquiv.toLinearMap)) :
    empiricalKKTNormalDet
        R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv hfiber =
      |((empiricalKKTNormalEquivEuclidean
          R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv
            hfiber).toLinearMap.toMatrix bT.toBasis bK.toBasis).det| := by
  unfold empiricalKKTNormalDet
  exact linearEquivAbsDet_eq_abs_det_toMatrix
    (empiricalKKTNormalEquivEuclidean
      R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv hfiber)
    bT bK

end ALO


==> anc/lean_alo/ALO/Estimator/FiberProjectionDefects.lean <==
module

public import ALO.Estimator.InverseRemainderCorrection

/-!
# Projection defects on the concrete forcing fibers

The complementary coefficient and observation projections have rank one.
Their explicit formulas control the design and trace defects without a
dimension loss.
-/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The squared adjoint design norm is controlled by the squared score
norm and the design operator norm. -/
theorem designAdjoint_norm_sq_le (X : ι → V) (v : ι → ℝ) :
    ‖designAdjoint X v‖ ^ 2 ≤
      ‖euclideanDesignOperator X‖ ^ 2 * coordinateDot v v := by
  have heq : (euclideanDesignOperator X).adjoint (WithLp.toLp 2 v) =
      designAdjoint X v := by
    apply ext_inner_right ℝ
    intro z
    rw [ContinuousLinearMap.adjoint_inner_left]
    simp [designAdjoint, PiLp.inner_apply, euclideanDesignOperator,
      sum_inner, real_inner_smul_left, mul_comm]
  have hn := (euclideanDesignOperator X).adjoint.le_opNorm (WithLp.toLp 2 v)
  rw [heq] at hn
  have hs := pow_le_pow_left₀ (norm_nonneg _) hn 2
  have hvnorm : ‖(WithLp.toLp 2 v : EuclideanSpace ℝ ι)‖ ^ 2 = coordinateDot v v := by
    rw [PiLp.norm_sq_eq_of_L2]
    simp [coordinateDot, pow_two]
  simpa only [mul_pow, LinearIsometryEquiv.norm_map, hvnorm] using hs

/-- A rank-one coefficient projection extracts at most one squared design
operator norm from the full row array. -/
theorem sum_singletonProjection_designRows_sq_le (X : ι → V) (h : V) (hh : h ≠ 0) :
    (∑ i, ‖(ℝ ∙ h).starProjection (X i)‖ ^ 2) ≤
      ‖euclideanDesignOperator X‖ ^ 2 := by
  have hn : ‖h‖ ≠ 0 := norm_ne_zero_iff.mpr hh
  have hpos : 0 < ‖h‖ ^ 2 := sq_pos_of_ne_zero hn
  have heq (i : ι) : ‖(ℝ ∙ h).starProjection (X i)‖ ^ 2 =
      ⟪X i, h⟫ ^ 2 / ‖h‖ ^ 2 := by
    rw [Submodule.starProjection_singleton]
    simp only [norm_smul, Real.norm_eq_abs, mul_pow, sq_abs, div_pow]
    rw [real_inner_comm h (X i)]
    simp only [RCLike.ofReal_real_eq_id, id_eq]
    field_simp
  simp_rw [heq]
  rw [← Finset.sum_div, ← euclideanDesignOperator_norm_sq]
  apply (div_le_iff₀ hpos).mpr
  simpa only [mul_pow] using pow_le_pow_left₀ (norm_nonneg _)
    ((euclideanDesignOperator X).le_opNorm h) 2

omit [FiniteDimensional ℝ V] in
/-- Explicit splitting of the design defect into coefficient and score
directions. -/
theorem inverseRowProjectionDefect_fiber_eq
    (X : ι → V) (h : V) (v : ι → ℝ) (i : ι) :
    inverseRowProjectionDefect X (fiberCoefficientProjection h)
      (fun j i => fiberObservationProjectionColumn v i j) i =
      (ℝ ∙ h).starProjection (X i) +
        (v i / coordinateDot v v) • fiberCoefficientProjection h (designAdjoint X v) := by
  classical
  have hs : (∑ j, fiberObservationProjectionColumn v i j • fiberCoefficientProjection h (X j)) =
      fiberCoefficientProjection h (X i) -
        (v i / coordinateDot v v) • fiberCoefficientProjection h (designAdjoint X v) := by
    simp only [fiberObservationProjectionColumn, sub_smul, Finset.sum_sub_distrib]
    simp only [ite_smul, one_smul, zero_smul, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
    congr 1
    simp only [designAdjoint, map_sum, map_smul, Finset.smul_sum, smul_smul]
    apply Finset.sum_congr rfl
    intro j _
    congr 1
    ring
  unfold inverseRowProjectionDefect
  rw [hs]
  have hp := (ℝ ∙ h).starProjection_add_starProjection_orthogonal (X i)
  change (ℝ ∙ h).starProjection (X i) + fiberCoefficientProjection h (X i) = X i at hp
  calc
    _ = (X i - fiberCoefficientProjection h (X i)) +
        (v i / coordinateDot v v) • fiberCoefficientProjection h (designAdjoint X v) := by abel
    _ = _ := by rw [← eq_sub_of_add_eq hp]

/-- The design defect of the concrete fiber has squared Frobenius norm at
most four times the squared design operator norm. -/
theorem sum_fiber_designProjectionDefect_sq_le
    (X : ι → V) (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0) :
    (∑ i, ‖inverseRowProjectionDefect X (fiberCoefficientProjection h)
      (fun j i => fiberObservationProjectionColumn v i j) i‖ ^ 2) ≤
      4 * ‖euclideanDesignOperator X‖ ^ 2 := by
  have hvpos : 0 < coordinateDot v v := lt_of_le_of_ne
    (Finset.sum_nonneg fun i _ => mul_self_nonneg (v i)) (Ne.symm hv)
  have heq : (∑ i, ‖(v i / coordinateDot v v) •
      fiberCoefficientProjection h (designAdjoint X v)‖ ^ 2) =
      ‖fiberCoefficientProjection h (designAdjoint X v)‖ ^ 2 / coordinateDot v v := by
    simp only [norm_smul, Real.norm_eq_abs, mul_pow, sq_abs, div_pow,
      ← Finset.sum_mul, ← Finset.sum_div]
    have hdot : (∑ i, v i ^ 2) = coordinateDot v v := by simp [coordinateDot, pow_two]
    rw [hdot]
    field_simp
  have hsecond : (∑ i, ‖(v i / coordinateDot v v) •
      fiberCoefficientProjection h (designAdjoint X v)‖ ^ 2) ≤
      ‖euclideanDesignOperator X‖ ^ 2 := by
    rw [heq]
    apply (div_le_iff₀ hvpos).mpr
    exact (pow_le_pow_left₀ (norm_nonneg _)
      ((ℝ ∙ h)ᗮ.norm_starProjection_apply_le _) 2).trans (designAdjoint_norm_sq_le X v)
  have hfirst := sum_singletonProjection_designRows_sq_le X h hh
  calc
    _ ≤ 2 * (∑ i, ‖(ℝ ∙ h).starProjection (X i)‖ ^ 2) +
        2 * ∑ i, ‖(v i / coordinateDot v v) •
          fiberCoefficientProjection h (designAdjoint X v)‖ ^ 2 := by
      rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
      apply Finset.sum_le_sum
      intro i _
      rw [inverseRowProjectionDefect_fiber_eq]
      have hn := pow_le_pow_left₀ (norm_nonneg _)
        (norm_add_le ((ℝ ∙ h).starProjection (X i))
          ((v i / coordinateDot v v) • fiberCoefficientProjection h (designAdjoint X v))) 2
      nlinarith [sq_nonneg (‖(ℝ ∙ h).starProjection (X i)‖ -
        ‖(v i / coordinateDot v v) • fiberCoefficientProjection h (designAdjoint X v)‖)]
    _ ≤ _ := by linarith

/-- Observation projection columns have squared Euclidean norm at most
one, as required by the correction estimate. -/
theorem sum_fiberObservationProjectionColumn_sq_le
    (v : ι → ℝ) (hv : coordinateDot v v ≠ 0) (i : ι) :
    (∑ j, fiberObservationProjectionColumn v i j ^ 2) ≤ 1 := by
  classical
  have hvpos : 0 < coordinateDot v v := lt_of_le_of_ne
    (Finset.sum_nonneg fun j _ => mul_self_nonneg (v j)) (Ne.symm hv)
  have hr : (∑ j, (v j * v i / coordinateDot v v) ^ 2) =
      v i ^ 2 / coordinateDot v v := by
    simp only [mul_pow, div_pow, ← Finset.sum_div, ← Finset.sum_mul]
    have hdot : (∑ j, v j ^ 2) = coordinateDot v v := by simp [coordinateDot, pow_two]
    rw [hdot]
    field_simp
  have heq : (∑ j, fiberObservationProjectionColumn v i j ^ 2) =
      1 - v i ^ 2 / coordinateDot v v := by
    simp only [fiberObservationProjectionColumn, sub_sq,
      Finset.sum_add_distrib, Finset.sum_sub_distrib]
    rw [hr]
    simp
    ring
  rw [heq]
  exact sub_le_self _ (div_nonneg (sq_nonneg _) hvpos.le)

variable {κ : Type*} [Fintype κ]

omit [FiniteDimensional ℝ V] in
/-- A trace bound from an orthonormal basis, without a symmetry assumption. -/
theorem abs_trace_le_card_opNorm (A : V →L[ℝ] V) (b : OrthonormalBasis κ ℝ V) :
    |LinearMap.trace ℝ V A.toLinearMap| ≤ (Fintype.card κ : ℝ) * ‖A‖ := by
  rw [LinearMap.trace_eq_sum_inner _ b]
  calc
    _ ≤ ∑ t, |⟪b t, A (b t)⟫| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _t : κ, ‖A‖ := by
      apply Finset.sum_le_sum
      intro t _
      have hi := abs_real_inner_le_norm (b t) (A (b t))
      have hn := A.le_opNorm (b t)
      rw [b.norm_eq_one, one_mul] at hi
      rw [b.norm_eq_one, mul_one] at hn
      exact hi.trans hn
    _ = _ := by simp

/-- The trace lost by removing one coefficient direction is at most the
operator norm. -/
theorem abs_trace_sub_fiberProjection_le (A : V →L[ℝ] V) (h : V) (hh : h ≠ 0) :
    |LinearMap.trace ℝ V A.toLinearMap -
      LinearMap.trace ℝ V (A.comp (fiberCoefficientProjection h)).toLinearMap| ≤ ‖A‖ := by
  have hn : ‖h‖ ≠ 0 := norm_ne_zero_iff.mpr hh
  have hpos : 0 < ‖h‖ ^ 2 := sq_pos_of_ne_zero hn
  have hmap : A.toLinearMap - (A.comp (fiberCoefficientProjection h)).toLinearMap =
      (innerSL ℝ h).toLinearMap.smulRight ((‖h‖ ^ 2)⁻¹ • A h) := by
    ext x
    change A x - A (fiberCoefficientProjection h x) =
      ⟪h, x⟫ • ((‖h‖ ^ 2)⁻¹ • A h)
    rw [← map_sub]
    have hp := (ℝ ∙ h).starProjection_add_starProjection_orthogonal x
    change (ℝ ∙ h).starProjection x + fiberCoefficientProjection h x = x at hp
    rw [← eq_sub_of_add_eq hp, Submodule.starProjection_singleton, map_smul]
    simp only [RCLike.ofReal_real_eq_id, id_eq, smul_smul, div_eq_mul_inv]
  rw [← map_sub, hmap, LinearMap.trace_smulRight]
  change |⟪h, (‖h‖ ^ 2)⁻¹ • A h⟫| ≤ _
  rw [real_inner_smul_right, abs_mul, abs_of_nonneg (inv_nonneg.mpr hpos.le)]
  have hi := abs_real_inner_le_norm h (A h)
  have hA := A.le_opNorm h
  calc
    _ ≤ (‖h‖ ^ 2)⁻¹ * (‖h‖ * (‖A‖ * ‖h‖)) := by
      gcongr
      exact hi.trans (mul_le_mul_of_nonneg_left hA (norm_nonneg h))
    _ = _ := by field_simp

/-- The trace defect for two rank-one complementary projections.
The bound is valid for any coefficient operator. -/
theorem sum_fiber_traceProjectionDefect_sq_le
    (A : V →L[ℝ] V) (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0) (b : OrthonormalBasis κ ℝ V) :
    (∑ i, ∑ j, inverseTraceProjectionDefect A (fiberCoefficientProjection h)
      (fun j i => fiberObservationProjectionColumn v i j) j i ^ 2) ≤
      2 * ((Fintype.card ι : ℝ) + (Fintype.card κ : ℝ) ^ 2) * ‖A‖ ^ 2 := by
  classical
  let t := LinearMap.trace ℝ V A.toLinearMap
  let p := LinearMap.trace ℝ V (A.comp (fiberCoefficientProjection h)).toLinearMap
  have hdelta : (t - p) ^ 2 ≤ ‖A‖ ^ 2 := by
    simpa only [sq_abs] using pow_le_pow_left₀ (abs_nonneg _)
      (abs_trace_sub_fiberProjection_le A h hh) 2
  have hp : p ^ 2 ≤ (Fintype.card κ : ℝ) ^ 2 * ‖A‖ ^ 2 := by
    have hcomp : ‖A.comp (fiberCoefficientProjection h)‖ ≤ ‖A‖ := by
      apply ContinuousLinearMap.opNorm_le_bound _ (norm_nonneg _)
      intro x
      exact (A.le_opNorm _).trans (mul_le_mul_of_nonneg_left
        ((ℝ ∙ h)ᗮ.norm_starProjection_apply_le x) (norm_nonneg A))
    have ht := (abs_trace_le_card_opNorm (A.comp (fiberCoefficientProjection h)) b).trans
      (mul_le_mul_of_nonneg_left hcomp (Nat.cast_nonneg _))
    simpa only [mul_pow, sq_abs] using pow_le_pow_left₀ (abs_nonneg _) ht 2
  have hrank : (∑ i, ∑ j, (v j * v i / coordinateDot v v) ^ 2) = 1 := by
    simp only [mul_pow, div_pow, ← Finset.sum_div, ← Finset.sum_mul, ← Finset.mul_sum]
    have hdot : (∑ j, v j ^ 2) = coordinateDot v v := by simp [coordinateDot, pow_two]
    rw [hdot]
    field_simp
  have hpoint (i j : ι) :
      inverseTraceProjectionDefect A (fiberCoefficientProjection h)
        (fun j i => fiberObservationProjectionColumn v i j) j i ^ 2 ≤
      2 * ((if j = i then (t - p) ^ 2 else 0) +
        p ^ 2 * (v j * v i / coordinateDot v v) ^ 2) := by
    unfold inverseTraceProjectionDefect fiberObservationProjectionColumn
    change (t * (if j = i then 1 else 0) -
      p * ((if j = i then 1 else 0) - v j * v i / coordinateDot v v)) ^ 2 ≤ _
    split_ifs <;> nlinarith [sq_nonneg (t - p - p * (v j * v i / coordinateDot v v)),
      sq_nonneg (p * (v j * v i / coordinateDot v v))]
  calc
    _ ≤ ∑ i, ∑ j, 2 * ((if j = i then (t - p) ^ 2 else 0) +
        p ^ 2 * (v j * v i / coordinateDot v v) ^ 2) :=
      Finset.sum_le_sum fun i _ => Finset.sum_le_sum fun j _ => hpoint i j
    _ = 2 * ((Fintype.card ι : ℝ) * (t - p) ^ 2 + p ^ 2) := by
      simp only [← Finset.mul_sum, Finset.sum_add_distrib]
      rw [hrank]
      simp
    _ ≤ _ := by nlinarith

variable (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)
  (X : ι → V)

local notation "A" => reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd)
local notation "B" => ‖euclideanDesignOperator X‖

/-- Both rank-one projection defects are discharged in the deterministic
remainder correction. -/
theorem sum_fiber_inverseRowCorrection_sq_le
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (h : V) (v : ι → ℝ) (hh : h ≠ 0) (hv : coordinateDot v v ≠ 0)
    (b : OrthonormalBasis κ ℝ V) :
    (∑ i, (inverseRowRemainder d X A i -
      correctedInverseRowRemainder d X A (fiberCoefficientProjection h)
        (fiberObservationProjectionColumn v i) i) ^ 2) ≤
      4 * (4 * B ^ 4 * α⁻¹ ^ 2 + Fintype.card ι * B ^ 2 * α⁻¹ ^ 3 +
        2 * ((Fintype.card ι : ℝ) + (Fintype.card κ : ℝ) ^ 2) * α⁻¹ ^ 2 *
          (1 + α⁻¹ * B ^ 2)) := by
  have hJ := sum_fiber_designProjectionDefect_sq_le X h v hh hv
  have hR : (∑ i, ∑ j, inverseTraceProjectionDefect A (fiberCoefficientProjection h)
      (fun j i => fiberObservationProjectionColumn v i j) j i ^ 2) ≤
      2 * ((Fintype.card ι : ℝ) + (Fintype.card κ : ℝ) ^ 2) * α⁻¹ ^ 2 := by
    apply (sum_fiber_traceProjectionDefect_sq_le A h v hh hv b).trans
    gcongr
    exact restrictedInverse_opNorm_le T _ α hα _
  have hc := sum_inverseRowRemainder_sub_corrected_sq_le T H d α hα hH hd X hHsymm hd1
    (fiberCoefficientProjection h) (fun u => (ℝ ∙ h)ᗮ.norm_starProjection_apply_le u)
    (fun j i => fiberObservationProjectionColumn v i j)
    (sum_fiberObservationProjectionColumn_sq_le v hv)
  calc
    _ ≤ _ := hc
    _ ≤ 4 * (B ^ 2 * α⁻¹ ^ 2 * (4 * B ^ 2) +
        Fintype.card ι * B ^ 2 * α⁻¹ ^ 3 +
        (1 + α⁻¹ * B ^ 2) *
          (2 * ((Fintype.card ι : ℝ) + (Fintype.card κ : ℝ) ^ 2) * α⁻¹ ^ 2)) := by
      gcongr
    _ = _ := by ring

/-- The correction has a dimension-uniform quadratic bound in
`s = ‖X‖op²/n` in the proportional regime. -/
theorem fiber_inverseRowCorrection_proportional
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (h : V) (v : ι → ℝ) (hh : h ≠ 0) (hv : coordinateDot v v ≠ 0)
    (b : OrthonormalBasis κ ℝ V)
    (μ δ : ℝ) (hμ : 0 < μ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Fintype.card κ : ℝ) ≤ δ * Fintype.card ι) :
    let s := B ^ 2 / Fintype.card ι
    (∑ i, (inverseRowRemainder d X A i -
      correctedInverseRowRemainder d X A (fiberCoefficientProjection h)
        (fiberObservationProjectionColumn v i) i) ^ 2) ≤
      4 * (4 * μ⁻¹ ^ 2 * s ^ 2 + μ⁻¹ ^ 3 * s +
        2 * (1 + δ ^ 2) * μ⁻¹ ^ 2 * (1 + μ⁻¹ * s)) := by
  let n : ℝ := Fintype.card ι
  let p : ℝ := Fintype.card κ
  let s := B ^ 2 / n
  have hn : n ≠ 0 := by
    intro hn
    rw [hscale, show (Fintype.card ι : ℝ) = 0 from hn, zero_mul] at hα
    exact lt_irrefl _ hα
  have hnpos : 0 < n := lt_of_le_of_ne (Nat.cast_nonneg _) (Ne.symm hn)
  have hnNat : 0 < Fintype.card ι := by
    exact_mod_cast (show (0 : ℝ) < (Fintype.card ι : ℝ) from hnpos)
  have hn1 : 1 ≤ n := by
    change (1 : ℝ) ≤ (Fintype.card ι : ℝ)
    exact_mod_cast Nat.succ_le_of_lt hnNat
  have hni : n⁻¹ ≤ 1 := by
    rw [← one_div]
    apply (div_le_iff₀ hnpos).mpr
    simpa using hn1
  have hp : p / n ≤ δ := (div_le_iff₀ hnpos).mpr hdim
  have hp0 : 0 ≤ p / n := div_nonneg (Nat.cast_nonneg _) hnpos.le
  have hpsq : (p / n) ^ 2 ≤ δ ^ 2 := pow_le_pow_left₀ hp0 hp 2
  have hs : 0 ≤ s := div_nonneg (sq_nonneg _) hnpos.le
  have heq :
      4 * B ^ 4 * α⁻¹ ^ 2 + n * B ^ 2 * α⁻¹ ^ 3 +
        2 * (n + p ^ 2) * α⁻¹ ^ 2 * (1 + α⁻¹ * B ^ 2) =
      4 * μ⁻¹ ^ 2 * s ^ 2 + n⁻¹ * μ⁻¹ ^ 3 * s +
        2 * (n⁻¹ + (p / n) ^ 2) * μ⁻¹ ^ 2 * (1 + μ⁻¹ * s) := by
    rw [hscale]
    change 4 * B ^ 4 * (n * μ)⁻¹ ^ 2 + n * B ^ 2 * (n * μ)⁻¹ ^ 3 +
      2 * (n + p ^ 2) * (n * μ)⁻¹ ^ 2 * (1 + (n * μ)⁻¹ * B ^ 2) = _
    dsimp only [s]
    field_simp
  have hc := sum_fiber_inverseRowCorrection_sq_le T H d α hα hH hd X hHsymm hd1 h v hh hv b
  change _ ≤ 4 * (4 * B ^ 4 * α⁻¹ ^ 2 + n * B ^ 2 * α⁻¹ ^ 3 +
    2 * (n + p ^ 2) * α⁻¹ ^ 2 * (1 + α⁻¹ * B ^ 2)) at hc
  rw [heq] at hc
  apply hc.trans
  change 4 * (4 * μ⁻¹ ^ 2 * s ^ 2 + n⁻¹ * μ⁻¹ ^ 3 * s +
    2 * (n⁻¹ + (p / n) ^ 2) * μ⁻¹ ^ 2 * (1 + μ⁻¹ * s)) ≤ _
  gcongr
  simpa only [one_mul] using mul_le_mul_of_nonneg_right hni
    (show 0 ≤ μ⁻¹ ^ 3 by positivity)

/-- A dimension-independent constant for the correction on nondegenerate
forcing fibers. -/
@[expose] noncomputable def fiberRemainderCorrectionConstant (μ δ : ℝ) : ℝ :=
  16 * μ⁻¹ ^ 2 + 4 * μ⁻¹ ^ 3 + 8 * (1 + δ ^ 2) * μ⁻¹ ^ 2 * (1 + μ⁻¹)

theorem fiberRemainderCorrectionConstant_pos (μ δ : ℝ) (hμ : 0 < μ) :
    0 < fiberRemainderCorrectionConstant μ δ := by
  unfold fiberRemainderCorrectionConstant
  positivity

/-- The completed dimension-uniform correction estimate, with the fourth
degree design growth required by the manuscript. -/
theorem fiber_inverseRowCorrection_le_constant
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (h : V) (v : ι → ℝ) (hh : h ≠ 0) (hv : coordinateDot v v ≠ 0)
    (b : OrthonormalBasis κ ℝ V) (μ δ : ℝ) (hμ : 0 < μ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Fintype.card κ : ℝ) ≤ δ * Fintype.card ι) :
    (∑ i, (inverseRowRemainder d X A i -
      correctedInverseRowRemainder d X A (fiberCoefficientProjection h)
        (fiberObservationProjectionColumn v i) i) ^ 2) ≤
      fiberRemainderCorrectionConstant μ δ * (1 + B ^ 2 / Fintype.card ι) ^ 2 := by
  let s := B ^ 2 / Fintype.card ι
  have hs : 0 ≤ s := div_nonneg (sq_nonneg _) (Nat.cast_nonneg _)
  have hs1 : s ≤ (1 + s) ^ 2 := by nlinarith
  have hs2 : s ^ 2 ≤ (1 + s) ^ 2 := by nlinarith
  have hconst : 1 ≤ (1 + s) ^ 2 := by nlinarith
  have hmix : 1 + μ⁻¹ * s ≤ (1 + μ⁻¹) * (1 + s) ^ 2 := by
    have hm := mul_le_mul_of_nonneg_left hs1 (inv_nonneg.mpr hμ.le)
    nlinarith
  have hc := fiber_inverseRowCorrection_proportional T H d α hα hH hd X
    hHsymm hd1 h v hh hv b μ δ hμ hscale hdim
  calc
    _ ≤ 4 * (4 * μ⁻¹ ^ 2 * s ^ 2 + μ⁻¹ ^ 3 * s +
        2 * (1 + δ ^ 2) * μ⁻¹ ^ 2 * (1 + μ⁻¹ * s)) := hc
    _ ≤ 4 * (4 * μ⁻¹ ^ 2 * (1 + s) ^ 2 + μ⁻¹ ^ 3 * (1 + s) ^ 2 +
        2 * (1 + δ ^ 2) * μ⁻¹ ^ 2 * ((1 + μ⁻¹) * (1 + s) ^ 2)) := by
      gcongr
    _ = _ := by unfold fiberRemainderCorrectionConstant; dsimp only [s]; ring

/-- The original remainder is bounded by the corrected remainder plus a
fully discharged dimension-uniform correction term. -/
theorem fiber_inverseRowRemainder_le_corrected
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (h : V) (v : ι → ℝ) (hh : h ≠ 0) (hv : coordinateDot v v ≠ 0)
    (b : OrthonormalBasis κ ℝ V) (μ δ : ℝ) (hμ : 0 < μ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Fintype.card κ : ℝ) ≤ δ * Fintype.card ι) :
    (∑ i, inverseRowRemainder d X A i ^ 2) ≤
      2 * (∑ i, correctedInverseRowRemainder d X A (fiberCoefficientProjection h)
        (fiberObservationProjectionColumn v i) i ^ 2) +
      2 * fiberRemainderCorrectionConstant μ δ * (1 + B ^ 2 / Fintype.card ι) ^ 2 := by
  have hc := fiber_inverseRowCorrection_le_constant T H d α hα hH hd X
    hHsymm hd1 h v hh hv b μ δ hμ hscale hdim
  calc
    _ ≤ 2 * (∑ i, correctedInverseRowRemainder d X A (fiberCoefficientProjection h)
        (fiberObservationProjectionColumn v i) i ^ 2) +
        2 * ∑ i, (inverseRowRemainder d X A i -
          correctedInverseRowRemainder d X A (fiberCoefficientProjection h)
            (fiberObservationProjectionColumn v i) i) ^ 2 := by
      rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
      apply Finset.sum_le_sum
      intro i _
      nlinarith [sq_nonneg (inverseRowRemainder d X A i -
        2 * correctedInverseRowRemainder d X A (fiberCoefficientProjection h)
          (fiberObservationProjectionColumn v i) i)]
    _ ≤ _ := by linarith

end ALO


==> anc/lean_alo/ALO/Estimator/FiberRemainderBound.lean <==
module

public import ALO.Estimator.FiberProjectionDefects

/-!
# Second moments of the original ALO remainder on fixed fibers

Integrating the completed deterministic correction and the summed Stein
bound gives a dimension-uniform estimate under the same determinant law.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  [MeasurableSpace V] [BorelSpace V]
  (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (K : Submodule ℝ (EuclideanDesignData ι V)) (Z₀ : EuclideanDesignData ι V)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)

local notation "e" => LinearEquiv.symm (designDataEuclideanEquiv (ι := ι) (V := V))
local notation "w" => affineReducedCurvatureWeight T H d K Z₀
local notation "ν" => normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k))

include hα hH hd in
/-- The fourth-degree normalized design envelope is integrable under the
affine determinant law. -/
theorem integrable_affineDesign_quarticEnvelope :
    Integrable (fun k : K =>
      (1 + ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ^ 2 /
        Fintype.card ι) ^ 2) ν := by
  obtain ⟨Cw, hCw, mw, hwb⟩ := affineReducedCurvatureWeight_polynomial_growth T H d K Z₀
  let n : ℝ := Fintype.card ι
  let C := 1 + n⁻¹ * (‖Z₀‖ + 1) ^ 2
  have hc : Continuous (fun k : K =>
      euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))) :=
    continuous_euclideanDesignOperator.comp
      ((e).toContinuousLinearEquiv.continuous.comp
        (continuous_const.add K.subtypeL.continuous))
  have hcont : Continuous (fun k : K =>
      (1 + ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ^ 2 / n) ^ 2) :=
    (continuous_const.add ((hc.norm.pow 2).div_const n)).pow 2
  apply integrable_normalizedGaussian_of_polynomial_growth
    (contDiff_affineReducedCurvatureWeight T H d K Z₀ α hα hH hd).continuous.measurable
    (affineReducedCurvatureWeight_pos T H d K Z₀ α hα hH hd)
    hCw (sq_nonneg C) (mf := 4) hwb hcont.aestronglyMeasurable
  intro k
  have hnorm : ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ≤
      (‖Z₀‖ + 1) * (1 + ‖k‖) := by
    calc
      _ ≤ ‖Z₀ + (k : EuclideanDesignData ι V)‖ := by
        simpa only [LinearEquiv.apply_symm_apply] using
          euclideanDesignOperator_norm_le (e (Z₀ + (k : EuclideanDesignData ι V)))
      _ ≤ ‖Z₀‖ + ‖k‖ := norm_add_le _ _
      _ ≤ _ := by nlinarith [norm_nonneg Z₀, norm_nonneg k,
        mul_nonneg (norm_nonneg Z₀) (norm_nonneg k)]
  have hn : 0 ≤ n⁻¹ := inv_nonneg.mpr (Nat.cast_nonneg _)
  have hs := mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (norm_nonneg _) hnorm 2) hn
  have hone : 1 ≤ (1 + ‖k‖) ^ 2 := by nlinarith [norm_nonneg k]
  have hbase : 1 + ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ^ 2 / n ≤
      C * (1 + ‖k‖) ^ 2 := by
    dsimp only [C]
    rw [mul_pow] at hs
    rw [div_eq_mul_inv]
    nlinarith
  rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
  have hpow := pow_le_pow_left₀
    (show 0 ≤ 1 + ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ^ 2 / n
      by positivity) hbase 2
  simpa only [mul_pow, ← pow_mul] using hpow

/-- Explicit dimension-independent constant for the original remainder. -/
@[expose] noncomputable def fiberRemainderMomentConstant (μ δ : ℝ) : ℝ :=
  2 * (12 * δ * μ⁻¹ ^ 2 +
    ((2 + 3 * μ⁻¹ / 2) * δ * μ⁻¹ ^ 2 + 12 * (δ + 1) * δ * μ⁻¹ ^ 3) +
    fiberRemainderCorrectionConstant μ δ)

theorem fiberRemainderMomentConstant_pos (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ) :
    0 < fiberRemainderMomentConstant μ δ := by
  unfold fiberRemainderMomentConstant
  have hc := fiberRemainderCorrectionConstant_pos μ δ hμ
  positivity

variable {κ : Type*} [Fintype κ]

/-- The original remainder of Theorem 3.1 has a dimension-uniform second
moment on every concrete nondegenerate forcing fiber, under its normalized
determinant law. All moments in this bound are finite. -/
theorem sum_inverseRowRemainder_designFiber [MeasurableAdd₂ V]
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (b : OrthonormalBasis κ ℝ V) (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Fintype.card κ : ℝ) ≤ δ * Fintype.card ι)
    (h : V) (v : ι → ℝ) (hh : h ≠ 0) (hv : coordinateDot v v ≠ 0)
    (z : V × (ι → ℝ)) :
    let K := EuclideanDesignFiberDirection h v
    let Z₀ := euclideanDesignForcingLift h v z
    let r := fun (i : ι) (k : K) =>
      let X := e (Z₀ + (k : EuclideanDesignData ι V))
      inverseRowRemainder d X
        (reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd)) i
    let s := fun k : K =>
      ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ^ 2 /
        Fintype.card ι
    let ρ := normalizedWithDensity (stdGaussian K)
      (fun k => ENNReal.ofReal (affineReducedCurvatureWeight T H d K Z₀ k))
    Integrable (fun k => ∑ i, r i k ^ 2) ρ ∧
      (∫ k, ∑ i, r i k ^ 2 ∂ρ) ≤ fiberRemainderMomentConstant μ δ *
        ∫ k, (1 + s k) ^ 2 ∂ρ := by
  classical
  let K' := EuclideanDesignFiberDirection h v
  let Z := euclideanDesignForcingLift h v z
  let X := fun k : K' => e (Z + (k : EuclideanDesignData ι V))
  let A := fun k : K' =>
    reducedInverse T H (lossCurvature (X k) d) α hα hH (lossCurvature_nonneg (X k) d hd)
  let r := fun k : K' => ∑ i, inverseRowRemainder d (X k) (A k) i ^ 2
  let r' := fun k : K' => ∑ i, correctedInverseRowRemainder d (X k) (A k)
    (fiberCoefficientProjection h) (fiberObservationProjectionColumn v i) i ^ 2
  let s := fun k : K' => ‖euclideanDesignOperator (X k)‖ ^ 2 / Fintype.card ι
  let E := fun k : K' => (1 + s k) ^ 2
  let ρ := normalizedWithDensity (stdGaussian K')
    (fun k => ENNReal.ofReal (affineReducedCurvatureWeight T H d K' Z k))
  let := affineReducedCurvatureWeight_isProbabilityMeasure T H d K' Z α hα hH hd
  have hs : Integrable s ρ := integrable_affineDesign_opNorm_sq T H d K' Z α hα hH hd
  have hE : Integrable E ρ := integrable_affineDesign_quarticEnvelope T H d K' Z α hα hH hd
  have ht := sum_secondOrderStein_designFiberInverseRow T H d α hα hH hd
    hHsymm hd1 b μ δ hμ hδ hscale hdim h v hh hv z
  change Integrable r' ρ ∧ _ at ht
  have hX : Continuous X :=
    (e).toContinuousLinearEquiv.continuous.comp
      (continuous_const.add K'.subtypeL.continuous)
  have hA : Continuous A :=
    (contDiff_reducedInverse_lossCurvature T H d α hα hH hd).continuous.comp hX
  have htr : Continuous (fun k => LinearMap.trace ℝ V (A k).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ b]
    exact continuous_finsetSum _ (fun j _ =>
      continuous_const.inner (hA.clm_apply continuous_const))
  have hr : Continuous r := by
    apply continuous_finsetSum
    intro i _
    have hXi : Continuous (fun k => X k i) := (continuous_apply i).comp hX
    exact ((hXi.inner (hA.clm_apply hXi)).sub
      (htr.mul (continuous_const.sub
        (continuous_const.mul (hXi.inner (hA.clm_apply hXi)))))).pow 2
  have hp (k : K') : r k ≤
      2 * r' k + 2 * fiberRemainderCorrectionConstant μ δ * E k :=
    fiber_inverseRowRemainder_le_corrected T H d α hα hH hd (X k)
      hHsymm hd1 h v hh hv b μ δ hμ hscale hdim
  have hu : Integrable
      (fun k => 2 * r' k + 2 * fiberRemainderCorrectionConstant μ δ * E k) ρ :=
    (ht.1.const_mul 2).add (hE.const_mul _)
  have hir : Integrable r ρ := hu.mono' hr.aestronglyMeasurable
    (Filter.Eventually.of_forall fun k => by
      rw [Real.norm_eq_abs, abs_of_nonneg (Finset.sum_nonneg fun i _ => sq_nonneg _)]
      exact hp k)
  change Integrable r ρ ∧ (∫ k, r k ∂ρ) ≤ fiberRemainderMomentConstant μ δ * ∫ k, E k ∂ρ
  refine ⟨hir, ?_⟩
  have hi := integral_mono hir hu hp
  rw [integral_add (ht.1.const_mul 2) (hE.const_mul _),
    integral_const_mul, integral_const_mul] at hi
  have hs0 (k : K') : 0 ≤ s k := by dsimp only [s]; positivity
  have h1 : (1 : ℝ) ≤ ∫ k, E k ∂ρ := by
    have hc := integral_mono (integrable_const (1 : ℝ)) hE
      (fun k => show 1 ≤ E k by dsimp only [E]; nlinarith [hs0 k])
    simpa only [integral_const, probReal_univ, smul_eq_mul, one_mul] using hc
  have hsE : (∫ k, s k ∂ρ) ≤ ∫ k, E k ∂ρ :=
    integral_mono hs hE (fun k => by dsimp only [E]; nlinarith [hs0 k])
  let C₀ := 12 * δ * μ⁻¹ ^ 2
  let C₁ := (2 + 3 * μ⁻¹ / 2) * δ * μ⁻¹ ^ 2 + 12 * (δ + 1) * δ * μ⁻¹ ^ 3
  have hC₀ : 0 ≤ C₀ := by dsimp only [C₀]; positivity
  have hC₁ : 0 ≤ C₁ := by dsimp only [C₁]; positivity
  have ht' : (∫ k, r' k ∂ρ) ≤ C₀ + C₁ * ∫ k, s k ∂ρ := ht.2
  have h0 := mul_le_mul_of_nonneg_left h1 hC₀
  have h1' := mul_le_mul_of_nonneg_left hsE hC₁
  change (∫ k, r k ∂ρ) ≤
    2 * (C₀ + C₁ + fiberRemainderCorrectionConstant μ δ) * ∫ k, E k ∂ρ
  nlinarith

end ALO


==> anc/lean_alo/ALO/Estimator/FiberRemainderTransport.lean <==
module

public import ALO.Estimator.FiberRemainderBound
public import ALO.Estimator.KKTChartDensity
public import ALO.MeasureTheory.WeightedDensityTransport

/-!
# Original remainder bounds in ambient design coordinates

The free-coordinate determinant law pushes forward to the intrinsic
determinant tilt used by the fitted-tuple conditional kernel.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

local notation "e" => LinearEquiv.symm (designDataEuclideanEquiv (ι := ι) (V := V))

omit [BorelSpace V] in
/-- The canonical fitted-tuple Gaussian uses exactly the affine free
coordinates of the fixed-fiber Stein bound. -/
theorem kktFiberGaussian_eq_map_affine
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) :
    kktFiberGaussian slope p =
      (stdGaussian (EuclideanDesignFiberDirection p.1 (scoreVector slope p.2.1))).map
        (fun k : EuclideanDesignFiberDirection p.1 (scoreVector slope p.2.1) =>
          e (euclideanDesignForcingLift p.1 (scoreVector slope p.2.1)
          (p.2.2, p.2.1) + (k : EuclideanDesignData ι V))) := by
  unfold kktFiberGaussian
  congr 1
  funext k
  rw [kktFiberRepresentative_eq_designForcingLift, map_add,
    euclideanDesignForcingLift, LinearEquiv.symm_apply_apply, add_comm]

variable (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)

/-- The affine determinant law pushes forward to the intrinsic determinant
law in ordinary design arrays. -/
theorem map_affineReducedCurvatureWeight_eq_kktDeterminantLaw
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) :
    let K := EuclideanDesignFiberDirection p.1 (scoreVector slope p.2.1)
    let Z₀ := euclideanDesignForcingLift p.1 (scoreVector slope p.2.1) (p.2.2, p.2.1)
    (normalizedWithDensity (stdGaussian K)
      (fun k => ENNReal.ofReal (affineReducedCurvatureWeight T H d K Z₀ k))).map
        (fun k : K => e (Z₀ + (k : EuclideanDesignData ι V))) =
      normalizedWithDensity (kktFiberGaussian slope p)
        (fun X => ENNReal.ofReal |(H + compressedOperator T (lossCurvature X d)).det|) := by
  dsimp only
  rw [kktFiberGaussian_eq_map_affine]
  unfold affineReducedCurvatureWeight
  refine map_normalizedWithDensity_comp
    (stdGaussian (EuclideanDesignFiberDirection p.1 (scoreVector slope p.2.1)))
    (fun k : EuclideanDesignFiberDirection p.1 (scoreVector slope p.2.1) =>
      e (euclideanDesignForcingLift p.1 (scoreVector slope p.2.1) (p.2.2, p.2.1) +
        (k : EuclideanDesignData ι V))) ?_
    (fun X : ι → V => ENNReal.ofReal |(H + compressedOperator T (lossCurvature X d)).det|) ?_
  · exact (e).toContinuousLinearEquiv.continuous.measurable.comp
      (measurable_const.add (Submodule.subtypeL _).continuous.measurable)
  · exact ENNReal.measurable_ofReal.comp
      ((contDiff_det_reducedCurvature T H d).continuous.abs.measurable)

variable (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)
  {κ : Type*} [Fintype κ]

omit [MeasurableSpace V] [BorelSpace V] in
/-- The original remainder with fixed curvature data is continuous in the
design, including when the reduced inverse is supported on a tangent space. -/
theorem continuous_inverseRowRemainder_reducedInverse
    (b : OrthonormalBasis κ ℝ V) (i : ι) :
    Continuous (fun X : ι → V => inverseRowRemainder d X
      (reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd)) i) := by
  let A := fun X : ι → V =>
    reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd)
  have hA : Continuous A :=
    (contDiff_reducedInverse_lossCurvature T H d α hα hH hd).continuous
  have htr : Continuous (fun X => LinearMap.trace ℝ V (A X).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ b]
    exact continuous_finsetSum _ (fun j _ =>
      continuous_const.inner (hA.clm_apply continuous_const))
  have hXi : Continuous (fun X : ι → V => X i) := continuous_apply i
  exact (hXi.inner (hA.clm_apply hXi)).sub
    (htr.mul (continuous_const.sub
      (continuous_const.mul (hXi.inner (hA.clm_apply hXi)))))

/-- The original remainder bound under the intrinsic determinant law of a
nondegenerate fitted tuple. Both sides are integrable in ambient design
coordinates, ready for conditional-kernel transport and averaging. -/
theorem sum_inverseRowRemainder_kktDeterminantLaw [MeasurableAdd₂ V]
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (b : OrthonormalBasis κ ℝ V) (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Fintype.card κ : ℝ) ≤ δ * Fintype.card ι)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hh : p.1 ≠ 0) (hv : coordinateDot (scoreVector slope p.2.1)
      (scoreVector slope p.2.1) ≠ 0) :
    let r := fun X : ι → V => ∑ i, inverseRowRemainder d X
      (reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd)) i ^ 2
    let E := fun X : ι → V => (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2
    let ρ := normalizedWithDensity (kktFiberGaussian slope p)
      (fun X => ENNReal.ofReal |(H + compressedOperator T (lossCurvature X d)).det|)
    Integrable r ρ ∧ Integrable E ρ ∧
      (∫ X, r X ∂ρ) ≤ fiberRemainderMomentConstant μ δ * ∫ X, E X ∂ρ := by
  classical
  let K := EuclideanDesignFiberDirection p.1 (scoreVector slope p.2.1)
  let Z₀ := euclideanDesignForcingLift p.1 (scoreVector slope p.2.1) (p.2.2, p.2.1)
  let a := fun k : K => e (Z₀ + (k : EuclideanDesignData ι V))
  have ha : Measurable a :=
    (e).toContinuousLinearEquiv.continuous.measurable.comp
      (measurable_const.add K.subtypeL.continuous.measurable)
  let r := fun X : ι → V => ∑ i, inverseRowRemainder d X
    (reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd)) i ^ 2
  let E := fun X : ι → V => (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2
  have hr : Continuous r := continuous_finsetSum _ (fun i _ =>
    (continuous_inverseRowRemainder_reducedInverse T H d α hα hH hd b i).pow 2)
  have hE : Continuous E :=
    (continuous_const.add ((continuous_euclideanDesignOperator.norm.pow 2).div_const _)).pow 2
  have ht := sum_inverseRowRemainder_designFiber T H d α hα hH hd hHsymm hd1
    b μ δ hμ hδ hscale hdim p.1 (scoreVector slope p.2.1) hh hv (p.2.2, p.2.1)
  have hiE := integrable_affineDesign_quarticEnvelope T H d K Z₀ α hα hH hd
  dsimp only
  rw [← map_affineReducedCurvatureWeight_eq_kktDeterminantLaw T H d slope p]
  refine ⟨(integrable_map_measure hr.aestronglyMeasurable ha.aemeasurable).mpr ht.1,
    (integrable_map_measure hE.aestronglyMeasurable ha.aemeasurable).mpr hiE, ?_⟩
  rw [integral_map ha.aemeasurable hr.aestronglyMeasurable,
    integral_map ha.aemeasurable hE.aestronglyMeasurable]
  exact ht.2

end ALO


==> anc/lean_alo/ALO/Estimator/FiberTangent.lean <==
module

public import ALO.Estimator.FiberLiftRegularity
public import Mathlib.Analysis.Calculus.FDeriv.Equiv

/-!
# Tangent directions of the compatible KKT set

This module starts the contingent-tangent argument using mathlib's
`tangentConeAt`. A general calculus lemma sends the range of a derivative into
the tangent cone of any set containing the map's image. Applied to the fitted
KKT map, this proves the easy inclusion from derivative directions to
compatible-tuple tangent directions.
-/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {E F : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup F] [NormedSpace ℝ F]

/-- The derivative range of a map is contained in the tangent cone of any set
containing the map's image. -/
theorem range_subset_tangentConeAt_of_mapsTo
    {f : E → F} {f' : E →L[ℝ] F} {x : E} {s : Set F}
    (hf : HasFDerivAt f f' x) (hmap : Set.MapsTo f Set.univ s) :
    Set.range f' ⊆ tangentConeAt ℝ s (f x) := by
  intro y hy
  rcases hy with ⟨v, rfl⟩
  have himage :
      f' v ∈ tangentConeAt ℝ (f '' Set.univ) (f x) := by
    apply hf.hasFDerivWithinAt.mapsTo_tangent_cone
    simp
  exact tangentConeAt_mono (Set.image_subset_iff.mpr hmap) himage

/-- A differentiable local right inverse forces every tangent direction into
the range of the original derivative. The right-inverse identity is only
needed on the set of interest intersected with a neighborhood. -/
theorem tangentConeAt_subset_range_of_local_rightInverse
    {f : E → F} {g : F → E} {L : E →L[ℝ] F} {G : F →L[ℝ] E}
    {x : E} {y : F} {s t : Set F}
    (hf : HasFDerivAt f L x) (hg : HasFDerivAt g G y)
    (hgy : g y = x) (hy : y ∈ s) (ht : t ∈ nhds y)
    (hright : Set.EqOn (f ∘ g) id (s ∩ t)) :
    tangentConeAt ℝ s y ⊆ Set.range L := by
  have hcomp : HasFDerivAt (f ∘ g) (L.comp G) y := by
    have hf' : HasFDerivAt f L (g y) := by
      simpa only [hgy] using hf
    exact hf'.comp y hg
  have hy' : y ∈ s ∩ t := ⟨hy, mem_of_mem_nhds ht⟩
  have hid : HasFDerivWithinAt id (1 : F →L[ℝ] F) (s ∩ t) y :=
    hasFDerivAt_id y |>.hasFDerivWithinAt
  have hcompWithin : HasFDerivWithinAt id (L.comp G) (s ∩ t) y :=
    hcomp.hasFDerivWithinAt.congr' hright.symm hy'
  intro z hz
  have hz' : z ∈ tangentConeAt ℝ (s ∩ t) y := by
    rw [tangentConeAt_inter_nhds ht]
    exact hz
  have heq := hcompWithin.unique_on hid hz'
  refine ⟨G z, ?_⟩
  simpa using heq

/-- A differentiable map with a differentiable local right inverse has tangent
cone equal to its derivative range, provided its image lies in the set. -/
theorem tangentConeAt_eq_range_of_local_rightInverse
    {f : E → F} {g : F → E} {L : E →L[ℝ] F} {G : F →L[ℝ] E}
    {x : E} {y : F} {s t : Set F}
    (hf : HasFDerivAt f L x) (hg : HasFDerivAt g G y)
    (hgy : g y = x) (hy : y ∈ s) (ht : t ∈ nhds y)
    (hright : Set.EqOn (f ∘ g) id (s ∩ t))
    (hmap : Set.MapsTo f Set.univ s) :
    tangentConeAt ℝ s y = Set.range L := by
  have hy' : y ∈ s ∩ t := ⟨hy, mem_of_mem_nhds ht⟩
  have hfy : f x = y := by
    calc
      f x = (f ∘ g) y := by rw [Function.comp_apply, hgy]
      _ = id y := hright hy'
      _ = y := rfl
  exact Set.Subset.antisymm
    (tangentConeAt_subset_range_of_local_rightInverse hf hg hgy hy ht hright)
    (by
      simpa only [hfy] using range_subset_tangentConeAt_of_mapsTo hf hmap)

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The compatibility set represented in canonical product coordinates. -/
@[expose] def compatibleKKTDataSet (R : V → ℝ) (c : V)
    (slope : ι → ℝ → ℝ) : Set (EmpiricalKKTTupleData ι V) :=
  {p | IsCompatibleKKTTuple R c slope (empiricalKKTTupleOfData p)}

/-- The fitted KKT map represented in canonical product coordinates. -/
@[expose] noncomputable def empiricalKKTData
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (slope : ι → ℝ → ℝ) (X : ι → V) : EmpiricalKKTTupleData ι V :=
  (empiricalKKTTuple R α hα hR c loss hc slope X).toData

/-- The nondegenerate locus on which both denominators in the explicit lift
are nonzero. -/
@[expose] def fiberLiftRegularSet (slope : ι → ℝ → ℝ) :
    Set (EmpiricalKKTTupleData ι V) :=
  {p | p.1 ≠ 0 ∧
    coordinateDot (scoreVector slope p.2.1) (scoreVector slope p.2.1) ≠ 0}

/-- The corrected design obtained by adding the explicit lift to a fixed base
design. -/
@[expose] noncomputable def fiberSectionData (X : ι → V)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) : ι → V :=
  fun i => X i + fiberLiftData X slope p i

/-- Every fitted KKT datum is compatible. -/
theorem empiricalKKTData_mem_compatible
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t) (X : ι → V) :
    empiricalKKTData R α hα hR c loss hc slope X ∈
      compatibleKKTDataSet R c slope := by
  simpa [empiricalKKTData, compatibleKKTDataSet] using
    empiricalKKTTuple_isCompatible R α hα hR c loss slope hc hl X

/-- On compatible nondegenerate data, the corrected-design map is an exact
right inverse of the fitted KKT map. -/
theorem empiricalKKTData_fiberSectionData
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (X : ι → V) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ compatibleKKTDataSet R c slope)
    (hreg : p ∈ fiberLiftRegularSet slope) :
    empiricalKKTData R α hα hR c loss hc slope
      (fiberSectionData X slope p) = p := by
  have h := empiricalKKTTuple_add_fiberLift R α hα hR c loss slope hc hl
    (empiricalKKTTupleOfData p) hp X hreg.1 hreg.2
  have hd := congrArg EmpiricalKKTTuple.toData h
  change (empiricalKKTTuple R α hα hR c loss hc slope
    (fun i => X i + fiberLift X slope (empiricalKKTTupleOfData p) i)).toData = p
  exact hd

omit [FiniteDimensional ℝ V] in
/-- The corrected-design section is `C¹` on the nondegenerate locus. -/
theorem contDiffAt_fiberSectionData
    (X : ι → V) (slope : ι → ℝ → ℝ)
    (hslope : ∀ i, ContDiff ℝ 1 (slope i))
    (p : EmpiricalKKTTupleData ι V) (hreg : p ∈ fiberLiftRegularSet slope) :
    ContDiffAt ℝ 1 (fiberSectionData X slope) p := by
  have hlift := contDiffAt_fiberLiftData X slope hslope p hreg.1 hreg.2
  rw [contDiffAt_pi] at hlift ⊢
  intro i
  simpa only [fiberSectionData] using contDiffAt_const.add (hlift i)

omit [InnerProductSpace ℝ V] [FiniteDimensional ℝ V] in
/-- The nondegenerate locus is a neighborhood of each of its points when the
scalar score functions are `C¹`. -/
theorem fiberLiftRegularSet_mem_nhds
    (slope : ι → ℝ → ℝ) (hslope : ∀ i, ContDiff ℝ 1 (slope i))
    (p : EmpiricalKKTTupleData ι V) (hreg : p ∈ fiberLiftRegularSet slope) :
    fiberLiftRegularSet slope ∈ nhds p := by
  have hscore : Continuous (fun x : EmpiricalKKTTupleData ι V =>
      coordinateDot (scoreVector slope x.2.1) (scoreVector slope x.2.1)) := by
    simp only [coordinateDot, scoreVector]
    fun_prop
  have hh : {x : EmpiricalKKTTupleData ι V | x.1 ≠ 0} ∈ nhds p :=
    (isOpen_ne_fun continuous_fst continuous_const).mem_nhds hreg.1
  have hv : {x : EmpiricalKKTTupleData ι V |
      coordinateDot (scoreVector slope x.2.1) (scoreVector slope x.2.1) ≠ 0} ∈ nhds p :=
    (isOpen_ne_fun hscore continuous_const).mem_nhds hreg.2
  exact Filter.inter_mem hh hv

/-- At a differentiability point of the fitted KKT map, every derivative
direction is a contingent tangent direction of the compatibility set. -/
theorem range_subset_tangentConeAt_compatibleKKTData
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t) (X : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hderiv : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X) :
    Set.range L ⊆ tangentConeAt ℝ (compatibleKKTDataSet R c slope)
      (empiricalKKTData R α hα hR c loss hc slope X) := by
  apply range_subset_tangentConeAt_of_mapsTo hderiv
  intro Y hY
  exact empiricalKKTData_mem_compatible R α hα hR c loss slope hc hl Y

/-- At every nondegenerate differentiability point, the contingent tangent
cone of compatible KKT data is exactly the derivative range of the fitted KKT
map. -/
theorem tangentConeAt_compatibleKKTData_eq_range
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hslope : ∀ i, ContDiff ℝ 1 (slope i))
    (X : ι → V) (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hderiv : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hreg : empiricalKKTData R α hα hR c loss hc slope X ∈
      fiberLiftRegularSet slope) :
    tangentConeAt ℝ (compatibleKKTDataSet R c slope)
      (empiricalKKTData R α hα hR c loss hc slope X) = Set.range L := by
  let y := empiricalKKTData R α hα hR c loss hc slope X
  let g := fiberSectionData X slope
  let G := fderiv ℝ g y
  have hgdiff : DifferentiableAt ℝ g y := by
    exact (contDiffAt_fiberSectionData X slope hslope y hreg).differentiableAt one_ne_zero
  have hg : HasFDerivAt g G y := hgdiff.hasFDerivAt
  have hgy : g y = X := by
    have hz := fiberLift_empiricalKKTTuple_eq_zero R α hα hR c loss slope hc X
    funext i
    change X i + fiberLift X slope
      (empiricalKKTTuple R α hα hR c loss hc slope X) i = X i
    rw [hz]
    simp
  apply tangentConeAt_eq_range_of_local_rightInverse hderiv hg hgy
  · exact empiricalKKTData_mem_compatible R α hα hR c loss slope hc hl X
  · exact fiberLiftRegularSet_mem_nhds slope hslope y hreg
  · intro p hp
    exact empiricalKKTData_fiberSectionData R α hα hR c loss slope hc hl X
      p hp.1 hp.2
  · intro Y hY
    exact empiricalKKTData_mem_compatible R α hα hR c loss slope hc hl Y

end ALO


==> anc/lean_alo/ALO/Estimator/FiniteRankWeightTransfer.lean <==
module

public import ALO.Estimator.RankOneWeightTransfer
public import ALO.Estimator.GeneralProjectionDefects

/-! # Weight comparison for finite-rank matrix discrepancies

The quadratic-form energy costs the rank, and the squared trace costs its
square. Both are dimension-uniform for the two-direction single-index case.
-/

public section
namespace ALO
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

omit [Fintype ι] in
/-- A trace costs only the dimension of a subspace containing the range. -/
theorem abs_trace_le_finrank_opNorm_of_range_le
    (D : V →L[ℝ] V) (W : Submodule ℝ V)
    (hr : LinearMap.range D.toLinearMap ≤ W) :
    |LinearMap.trace ℝ V D.toLinearMap| ≤ (Module.finrank ℝ W : ℝ) * ‖D‖ := by
  have he : W.starProjection.comp D = D := by
    ext z
    exact W.starProjection_eq_self_iff.mpr (hr (LinearMap.mem_range_self _ z))
  conv_lhs => rw [← he, ContinuousLinearMap.toLinearMap_comp, LinearMap.trace_comp_comm']
  exact abs_trace_comp_starProjection_le D W

/-- Summing quadratic forms before bounding avoids a factor of the ambient
dimension. Symmetry is not required for this estimate. -/
theorem sum_quadratic_sq_le_finrank
    (X : ι → V) (D : V →L[ℝ] V) (W : Submodule ℝ V)
    (hr : LinearMap.range D.toLinearMap ≤ W) :
    (∑ i, ⟪X i, D (X i)⟫ ^ 2) ≤
      (Module.finrank ℝ W : ℝ) * ‖D‖ ^ 2 * ‖euclideanDesignOperator X‖ ^ 4 := by
  have hp (i : ι) : ⟪X i, D (X i)⟫ = ⟪W.starProjection (X i), D (X i)⟫ := by
    have h := W.starProjection_inner_eq_zero (X i) (D (X i))
      (hr (LinearMap.mem_range_self _ _))
    simpa only [inner_sub_left, sub_eq_zero] using h
  have hrow (i : ι) : ⟪X i, D (X i)⟫ ^ 2 ≤
      ‖W.starProjection (X i)‖ ^ 2 * (‖D‖ ^ 2 * ‖euclideanDesignOperator X‖ ^ 2) := by
    have hn := (D.le_opNorm (X i)).trans
      (mul_le_mul_of_nonneg_left (designRow_norm_le_opNorm X i) (norm_nonneg D))
    have hi := (abs_real_inner_le_norm (W.starProjection (X i)) (D (X i))).trans
      (mul_le_mul_of_nonneg_left hn (norm_nonneg _))
    rw [← hp i] at hi
    simpa only [sq_abs, mul_pow, mul_assoc] using
      pow_le_pow_left₀ (abs_nonneg _) hi 2
  calc
    _ ≤ (∑ i, ‖W.starProjection (X i)‖ ^ 2) *
        (‖D‖ ^ 2 * ‖euclideanDesignOperator X‖ ^ 2) := by
      rw [Finset.sum_mul]
      exact Finset.sum_le_sum fun i _ => hrow i
    _ ≤ ((Module.finrank ℝ W : ℝ) * ‖euclideanDesignOperator X‖ ^ 2) *
        (‖D‖ ^ 2 * ‖euclideanDesignOperator X‖ ^ 2) :=
      mul_le_mul_of_nonneg_right (sum_coefficientProjection_designRows_sq_le X W) (by positivity)
    _ = _ := by ring

/-- The scalar ratio identity with explicit inverse-denominator control. -/
theorem rowRatio_difference_sq_le (a b d K : ℝ)
    (ha : 0 < 1 - d * a) (hb : 0 < 1 - d * b)
    (hia : (1 - d * a)⁻¹ ≤ K) (hib : (1 - d * b)⁻¹ ≤ K) :
    (a / (1 - d * a) - b / (1 - d * b)) ^ 2 ≤ K ^ 4 * (a - b) ^ 2 := by
  have he : a / (1 - d * a) - b / (1 - d * b) =
      (a - b) * (1 - d * a)⁻¹ * (1 - d * b)⁻¹ := by
    rw [div_sub_div _ _ ha.ne' hb.ne']
    have hn : a * (1 - d * b) - (1 - d * a) * b = a - b := by ring
    rw [hn, div_eq_mul_inv, mul_inv]
    ring
  have hia2 := pow_le_pow_left₀ (inv_nonneg.mpr ha.le) hia 2
  have hib2 := pow_le_pow_left₀ (inv_nonneg.mpr hb.le) hib 2
  have hm := mul_le_mul hia2 hib2 (sq_nonneg _) (sq_nonneg _)
  have hm' := mul_le_mul_of_nonneg_left hm (sq_nonneg (a - b))
  rw [he]
  nlinarith only [hm']

/-- Finite-rank comparison centered at each matrix's own trace. It applies
to a random range subspace pointwise, without any measurable basis choice. -/
theorem sum_inverseRowRatioError_sq_le_of_finiteRank
    (X : ι → V) (d : ι → ℝ) (Q A : V →L[ℝ] V)
    (W : Submodule ℝ V) (hr : LinearMap.range (Q - A).toLinearMap ≤ W) (K : ℝ)
    (hdenQ : ∀ i, 0 < 1 - d i * ⟪X i, Q (X i)⟫)
    (hdenA : ∀ i, 0 < 1 - d i * ⟪X i, A (X i)⟫)
    (hinvQ : ∀ i, (1 - d i * ⟪X i, Q (X i)⟫)⁻¹ ≤ K)
    (hinvA : ∀ i, (1 - d i * ⟪X i, A (X i)⟫)⁻¹ ≤ K) :
    (∑ i, inverseRowRatioError d X Q i ^ 2) ≤
      3 * (∑ i, inverseRowRatioError d X A i ^ 2) +
      3 * K ^ 4 * (Module.finrank ℝ W : ℝ) * ‖Q - A‖ ^ 2 *
        ‖euclideanDesignOperator X‖ ^ 4 +
      3 * Fintype.card ι * (Module.finrank ℝ W : ℝ) ^ 2 * ‖Q - A‖ ^ 2 := by
  let Δ := fun i => ⟪X i, Q (X i)⟫ / (1 - d i * ⟪X i, Q (X i)⟫) -
    ⟪X i, A (X i)⟫ / (1 - d i * ⟪X i, A (X i)⟫)
  let t := LinearMap.trace ℝ V (Q - A).toLinearMap
  have he (i) : inverseRowRatioError d X Q i = inverseRowRatioError d X A i + t - Δ i := by
    simp only [inverseRowRatioError, t, ContinuousLinearMap.toLinearMap_sub, map_sub, Δ]
    ring
  have hrow (i) : inverseRowRatioError d X Q i ^ 2 ≤
      3 * (inverseRowRatioError d X A i) ^ 2 + 3 * (Δ i) ^ 2 + 3 * t ^ 2 := by
    rw [he]
    nlinarith [sq_nonneg (inverseRowRatioError d X A i - t),
      sq_nonneg (inverseRowRatioError d X A i + Δ i), sq_nonneg (t + Δ i)]
  have hΔ : (∑ i, Δ i ^ 2) ≤ K ^ 4 *
      ((Module.finrank ℝ W : ℝ) * ‖Q - A‖ ^ 2 * ‖euclideanDesignOperator X‖ ^ 4) := by
    calc
      _ ≤ K ^ 4 * ∑ i, ⟪X i, (Q - A) (X i)⟫ ^ 2 := by
        rw [Finset.mul_sum]
        apply Finset.sum_le_sum
        intro i _
        simpa only [sub_apply, inner_sub_right] using
          rowRatio_difference_sq_le _ _ _ K (hdenQ i) (hdenA i) (hinvQ i) (hinvA i)
      _ ≤ _ := mul_le_mul_of_nonneg_left (sum_quadratic_sq_le_finrank X (Q - A) W hr) (by positivity)
  have ht : t ^ 2 ≤ (Module.finrank ℝ W : ℝ) ^ 2 * ‖Q - A‖ ^ 2 := by
    simpa only [sq_abs, mul_pow] using pow_le_pow_left₀ (abs_nonneg t)
      (abs_trace_le_finrank_opNorm_of_range_le (Q - A) W hr) 2
  have hsum := Finset.sum_le_sum (s := Finset.univ) (fun i _ => hrow i)
  simp only [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_const,
    nsmul_eq_mul, Finset.card_univ] at hsum
  have ht' := mul_le_mul_of_nonneg_left ht (by positivity : 0 ≤ (3 : ℝ) * Fintype.card ι)
  nlinarith

end ALO


==> anc/lean_alo/ALO/Estimator/FreeLossForcingRange.lean <==
module

public import ALO.Estimator.LossForcingRange

/-! # Matrix discrepancies when only free design directions vary

A nonzero score determines a symmetric factor up to the span of the fitted
coefficient and the fixed signal directions. No angle bound is needed.
-/

public section
namespace ALO
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [Fintype ι]

/-- The loss forcing restricted to rows in a fixed free subspace. -/
@[expose] noncomputable def freeRowLossForcing (T : Submodule ℝ V)
    (X : ι → V) (h : V) (v d : ι → ℝ) : (ι → T) →L[ℝ] V :=
  lossForcing X h v d (fun i => T.subtypeL.comp (ContinuousLinearMap.proj i))

theorem freeRowLossForcing_single [DecidableEq ι] (T : Submodule ℝ V)
    (X : ι → V) (h : V) (v d : ι → ℝ) (i : ι) (z : T) :
    freeRowLossForcing T X h v d (Pi.single i z) =
      v i • (z : V) - (d i * ⟪h, (z : V)⟫) • X i := by
  simp only [freeRowLossForcing, lossForcing, sum_apply, sub_apply, smul_apply,
    ContinuousLinearMap.smulRight_apply, ContinuousLinearMap.comp_apply,
    innerSL_apply_apply, ContinuousLinearMap.proj_apply]
  rw [Finset.sum_eq_single i]
  · simp
  · intro j _ hji
    simp [Pi.single_eq_of_ne hji]
  · simp

/-- The annihilator of free forcing is contained in the fixed directions
plus the coefficient line, including collinear and zero coefficients. -/
theorem freeRowLossForcing_annihilator_mem_sup (T : Submodule ℝ V)
    (X : ι → V) (h : V) (v d : ι → ℝ) (hv : ∃ i, v i ≠ 0) (w : V)
    (hw : ∀ E, ⟪w, freeRowLossForcing T X h v d E⟫ = 0) :
    w ∈ Tᗮ ⊔ Submodule.span ℝ {h} := by
  classical
  obtain ⟨i, hi⟩ := hv
  let c := (v i)⁻¹ * (d i * ⟪w, X i⟫)
  have ho : w - c • h ∈ Tᗮ := by
    apply (Submodule.mem_orthogonal' T _).mpr
    intro z hz
    have he := hw (Pi.single i (⟨z, hz⟩ : T))
    rw [freeRowLossForcing_single] at he
    simp only [inner_sub_right, real_inner_smul_right] at he
    rw [inner_sub_left, real_inner_smul_left]
    have he' : v i * ⟪w, z⟫ = (d i * ⟪w, X i⟫) * ⟪h, z⟫ := by
      nlinarith only [he]
    dsimp only [c]
    rw [mul_assoc, ← he', inv_mul_cancel_left₀ hi, sub_self]
  have hc : c • h ∈ Submodule.span ℝ {h} :=
    Submodule.smul_mem _ _ (Submodule.subset_span (Set.mem_singleton h))
  simpa only [sub_add_cancel] using
    (Tᗮ ⊔ Submodule.span ℝ {h}).add_mem
      ((show Tᗮ ≤ Tᗮ ⊔ Submodule.span ℝ {h} from le_sup_left) ho)
      ((show Submodule.span ℝ {h} ≤ Tᗮ ⊔ Submodule.span ℝ {h} from le_sup_right) hc)

/-- Two symmetric factors of the same free derivative can differ only in
the fixed directions and the fitted coefficient direction. -/
theorem symmetric_freeRowLossForcing_difference_range_le
    (T : Submodule ℝ V) (X : ι → V) (h : V) (v d : ι → ℝ)
    (hv : ∃ i, v i ≠ 0) (A A' : V →L[ℝ] V)
    (hA : A.toLinearMap.IsSymmetric) (hA' : A'.toLinearMap.IsSymmetric)
    (he : ∀ E, A (freeRowLossForcing T X h v d E) =
      A' (freeRowLossForcing T X h v d E)) :
    LinearMap.range (A - A').toLinearMap ≤ Tᗮ ⊔ Submodule.span ℝ {h} := by
  rintro _ ⟨z, rfl⟩
  apply freeRowLossForcing_annihilator_mem_sup T X h v d hv
  intro E
  change ⟪A z - A' z, freeRowLossForcing T X h v d E⟫ = 0
  rw [inner_sub_left,
    show ⟪A z, freeRowLossForcing T X h v d E⟫ =
      ⟪z, A (freeRowLossForcing T X h v d E)⟫ from hA z _,
    show ⟪A' z, freeRowLossForcing T X h v d E⟫ =
      ⟪z, A' (freeRowLossForcing T X h v d E)⟫ from hA' z _, he, sub_self]

variable [FiniteDimensional ℝ V]

/-- Fixing one signal direction leaves at most a two-dimensional discrepancy.
The statement remains valid when the signal or fitted coefficient vanishes. -/
theorem symmetric_freeRowLossForcing_difference_finrank_le_two
    (T : Submodule ℝ V) (hT : Module.finrank ℝ Tᗮ ≤ 1)
    (X : ι → V) (h : V) (v d : ι → ℝ) (hv : ∃ i, v i ≠ 0)
    (A A' : V →L[ℝ] V)
    (hA : A.toLinearMap.IsSymmetric) (hA' : A'.toLinearMap.IsSymmetric)
    (he : ∀ E, A (freeRowLossForcing T X h v d E) =
      A' (freeRowLossForcing T X h v d E)) :
    Module.finrank ℝ (LinearMap.range (A - A').toLinearMap) ≤ 2 := by
  have hr := Submodule.finrank_mono
    (symmetric_freeRowLossForcing_difference_range_le T X h v d hv A A' hA hA' he)
  have hs := Submodule.finrank_add_le_finrank_add_finrank Tᗮ (Submodule.span ℝ {h})
  have hh : Module.finrank ℝ (Submodule.span ℝ {h}) ≤ 1 :=
    finrank_span_le_card ({h} : Set V)
  omega

end ALO


==> anc/lean_alo/ALO/Estimator/GaussianALOUnconditional.lean <==
module

public import ALO.Estimator.GaussianDesignRowTail
public import ALO.Estimator.MeanFieldPredictionMoments
public import ALO.MeasureTheory.RemovePredictionEvent
public import ALO.MeasureTheory.UniformNonnegativeAveraging

/-! # Removing the row event from Gaussian ALO prediction bounds -/

public section
namespace ALO
open MeasureTheory

/-- `C` is the event-restricted ALO-to-mean-field squared-error constant. -/
@[expose] noncomputable def unconditionalALOErrorConstant (C μ δ : ℝ) : ℝ :=
  2 * C + 2 * empiricalMeanFieldConstant μ δ + 4 * gaussianBadRowFourthConstant δ / μ ^ 2

@[expose] noncomputable def unconditionalALOTestConstant (C μ δ : ℝ) : ℝ :=
  Real.sqrt (unconditionalALOErrorConstant C μ δ) *
    Real.sqrt (3 + 9 * (2 * meanFieldPredictionMomentConstant μ δ +
      2 * empiricalMeanFieldConstant μ δ) + 6 * unconditionalALOErrorConstant C μ δ)

variable {U V ι : Type*} [MeasurableSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [Fintype ι]

/-- A global deletion envelope controls the exceptional event uniformly
over an arbitrary independent parameter law. -/
theorem gaussian_ALO_prediction_tail_bound
    (ν : Measure U) [IsProbabilityMeasure ν]
    (p l : U × (ι → V) → ι → ℝ)
    (hp : ∀ i, Measurable (fun q => p q i))
    (hl : ∀ i, Measurable (fun q => l q i))
    (α μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ) (hn : 0 < Fintype.card ι)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (henv : ∀ u, ∀ᵐ X ∂ambientDesignGaussian, ∀ i,
      |p (u, X) i - l (u, X) i| ≤ 2 * ‖X i‖ ^ 2 / α) :
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    let e := fun q => ∑ i, (p q i - l q i) ^ 2
    Integrable (Fᶜ.indicator e) (ν.prod ambientDesignGaussian) ∧
      (∫ q, Fᶜ.indicator e q ∂ν.prod ambientDesignGaussian) ≤
        4 * gaussianBadRowFourthConstant δ / μ ^ 2 := by
  classical
  let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
  let e := fun q => ∑ i, (p q i - l q i) ^ 2
  have hm : Measurable (Fᶜ.indicator e) :=
    (Finset.measurable_sum _ fun i _ => ((hp i).sub (hl i)).pow_const 2).indicator
      (measurableSet_empiricalWeightEvent.preimage measurable_snd).compl
  have ht := ambientDesign_bad_row_fourth_moment (V := V) hn δ hδ hdim
  apply uniform_nonnegative_prod_bound ν ambientDesignGaussian (Fᶜ.indicator e) hm
    (fun q => Set.indicator_nonneg (fun _ _ => Finset.sum_nonneg fun _ _ => sq_nonneg _) q)
  intro u
  let f := fun X : ι → V => Fᶜ.indicator e (u, X)
  let G := fun X : ι → V => (4 / α ^ 2) *
    empiricalWeightEventᶜ.indicator (fun X => ∑ i, ‖X i‖ ^ 4) X
  have hGi : Integrable G ambientDesignGaussian := ht.1.const_mul _
  have hle : ∀ᵐ X ∂ambientDesignGaussian, f X ≤ G X := by
    filter_upwards [henv u] with X hX
    by_cases hx : X ∈ empiricalWeightEvent
    · have hq : (u, X) ∉ Fᶜ := by simpa only [F, Set.mem_compl_iff, Set.mem_preimage, not_not] using hx
      simp only [f, G, Set.indicator_of_notMem hq,
        Set.indicator_of_notMem (show X ∉ empiricalWeightEventᶜ by simpa using hx), mul_zero, le_refl]
    · have hq : (u, X) ∈ Fᶜ := hx
      simp only [f, G, Set.indicator_of_mem hq,
        Set.indicator_of_mem (show X ∈ empiricalWeightEventᶜ from hx), e, Finset.mul_sum]
      apply Finset.sum_le_sum
      intro i _
      have hi := pow_le_pow_left₀ (abs_nonneg _) (hX i) 2
      rw [sq_abs] at hi
      convert hi using 1
      ring
  have hfi : Integrable f ambientDesignGaussian := hGi.mono'
    (hm.comp (measurable_const.prodMk measurable_id)).aestronglyMeasurable
    (hle.mono fun X hX => by
      rw [Real.norm_of_nonneg (Set.indicator_nonneg
        (fun _ _ => Finset.sum_nonneg fun _ _ => sq_nonneg _) (u, X))]
      exact hX)
  refine ⟨hfi, (integral_mono_ae hfi hGi hle).trans ?_⟩
  rw [show (∫ X, G X ∂ambientDesignGaussian) =
    (4 / α ^ 2) * ∫ X, empiricalWeightEventᶜ.indicator (fun X : ι → V => ∑ i, ‖X i‖ ^ 4) X
      ∂ambientDesignGaussian from integral_const_mul _ _]
  apply (mul_le_mul_of_nonneg_left ht.2 (by positivity : 0 ≤ 4 / α ^ 2)).trans_eq
  rw [hscale]
  have hn0 : (Fintype.card ι : ℝ) ≠ 0 := by exact_mod_cast Nat.ne_of_gt hn
  field_simp

/-- Combine the existing event comparison with a global deletion envelope.
Neither the estimator nor the independent parameter is conditioned upon. -/
theorem gaussian_ALO_prediction_unconditional
    (ν : Measure U) [IsProbabilityMeasure ν]
    (p m l : U × (ι → V) → ι → ℝ)
    (hp : ∀ i, Measurable (fun q => p q i))
    (hl : ∀ i, Measurable (fun q => l q i))
    (α μ δ C : ℝ) (hμ : 0 < μ) (hδ : 0 < δ) (hn : 0 < Fintype.card ι)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (henv : ∀ u, ∀ᵐ X ∂ambientDesignGaussian, ∀ i,
      |p (u, X) i - l (u, X) i| ≤ 2 * ‖X i‖ ^ 2 / α)
    (hP : Integrable ((Prod.snd ⁻¹' empiricalWeightEvent).indicator
      (fun q => ∑ i, (m q i - p q i) ^ 2)) (ν.prod ambientDesignGaussian))
    (hPb : (∫ q, (Prod.snd ⁻¹' empiricalWeightEvent).indicator
      (fun q => ∑ i, (m q i - p q i) ^ 2) q ∂ν.prod ambientDesignGaussian) ≤ C)
    (hE : Integrable (fun q => ∑ i, (m q i - l q i) ^ 2) (ν.prod ambientDesignGaussian))
    (hEb : (∫ q, ∑ i, (m q i - l q i) ^ 2 ∂ν.prod ambientDesignGaussian) ≤
      empiricalMeanFieldConstant μ δ) :
    Integrable (fun q => ∑ i, (p q i - l q i) ^ 2) (ν.prod ambientDesignGaussian) ∧
      (∫ q, ∑ i, (p q i - l q i) ^ 2 ∂ν.prod ambientDesignGaussian) ≤
        unconditionalALOErrorConstant C μ δ := by
  classical
  let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
  let e := fun q => ∑ i, (p q i - l q i) ^ 2
  let v := fun q => F.indicator (fun q => ∑ i, (m q i - p q i) ^ 2) q
  let d := fun q => ∑ i, (m q i - l q i) ^ 2
  have hF : MeasurableSet F := measurableSet_empiricalWeightEvent.preimage measurable_snd
  have hb : Integrable (F.indicator e) (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator e q ∂ν.prod ambientDesignGaussian) ≤
        2 * C + 2 * empiricalMeanFieldConstant μ δ := by
    apply nonnegative_integrable_bound_of_le (ν.prod ambientDesignGaussian) _
      (fun q => 2 * v q + 2 * d q)
      ((Finset.measurable_sum _ fun i _ => ((hp i).sub (hl i)).pow_const 2).indicator hF)
      (fun q => Set.indicator_nonneg (fun _ _ => Finset.sum_nonneg fun _ _ => sq_nonneg _) q)
      ((hP.const_mul 2).add (hE.const_mul 2))
    · intro q
      by_cases hq : q ∈ F
      · simp only [v, d, Set.indicator_of_mem hq, Finset.mul_sum, ← Finset.sum_add_distrib]
        apply Finset.sum_le_sum
        intro i _
        change (p q i - l q i) ^ 2 ≤ _
        nlinarith [sq_nonneg (2 * m q i - p q i - l q i)]
      · simp only [v, Set.indicator_of_notMem hq, mul_zero, zero_add]
        exact mul_nonneg (by norm_num) (Finset.sum_nonneg fun _ _ => sq_nonneg _)
    · rw [integral_add (hP.const_mul 2) (hE.const_mul 2), integral_const_mul, integral_const_mul]
      exact add_le_add (mul_le_mul_of_nonneg_left hPb (by norm_num))
        (mul_le_mul_of_nonneg_left hEb (by norm_num))
  have ht := gaussian_ALO_prediction_tail_bound ν p l hp hl α μ δ hμ hδ hn hscale hdim henv
  exact integrable_bound_of_event_and_compl (ν.prod ambientDesignGaussian) F e _ _ hb.1 ht.1 hb.2 ht.2

end ALO


==> anc/lean_alo/ALO/Estimator/GaussianDesignProjectedMoments.lean <==
module

public import ALO.Estimator.GaussianDesignSpectralMoments
public import ALO.MeasureTheory.GaussianProjectedMoments

/-! # Projected mixed moments of Gaussian design rows -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

/-- The mixed row moment retains the projection rank. In particular, a
rank-one signal complement costs only one coefficient-dimension factor. -/
theorem ambientDesign_projected_row_mixedMoment (S : Submodule ℝ V) (i : ι) :
    Integrable (fun X : ι → V => ‖S.starProjection (X i)‖ ^ 2 * ‖X i‖ ^ 2)
      ambientDesignGaussian ∧
      (∫ X : ι → V, ‖S.starProjection (X i)‖ ^ 2 * ‖X i‖ ^ 2 ∂ambientDesignGaussian) ≤
        gaussianFiniteFamilyFourthConstant * Module.finrank ℝ S * Module.finrank ℝ V := by
  let T : EuclideanDesignData ι V →L[ℝ] V := PiLp.proj 2 (fun _ : ι => V) i
  have hT : ‖T‖ ≤ 1 := by
    apply T.opNorm_le_bound zero_le_one
    intro Z
    change ‖Z i‖ ≤ 1 * ‖Z‖
    simpa only [one_mul] using PiLp.norm_apply_le Z i
  have h := gaussian_projected_mixedMoment T hT S
  let e := designDataEuclideanContinuousEquiv (ι := ι) (V := V)
  have hm : AEStronglyMeasurable
      (fun X : ι → V => ‖S.starProjection (X i)‖ ^ 2 * ‖X i‖ ^ 2) ambientDesignGaussian :=
    (((S.starProjection.continuous.comp (continuous_apply i)).norm.pow 2).mul
      ((continuous_apply i).norm.pow 2)).aestronglyMeasurable
  refine ⟨(integrable_map_measure hm e.symm.continuous.measurable.aemeasurable).mpr h.1, ?_⟩
  rw [ambientDesignGaussian, integral_map e.symm.continuous.measurable.aemeasurable hm]
  exact h.2

theorem ambientDesign_projected_mixedMoment_sum (S : Submodule ℝ V) :
    Integrable (fun X : ι → V => ∑ i, ‖S.starProjection (X i)‖ ^ 2 * ‖X i‖ ^ 2)
      ambientDesignGaussian ∧
      (∫ X : ι → V, ∑ i, ‖S.starProjection (X i)‖ ^ 2 * ‖X i‖ ^ 2 ∂ambientDesignGaussian) ≤
        gaussianFiniteFamilyFourthConstant * Module.finrank ℝ S * Module.finrank ℝ V *
          Fintype.card ι := by
  have h := ambientDesign_projected_row_mixedMoment (ι := ι) S
  refine ⟨integrable_finsetSum _ (fun i _ => (h i).1), ?_⟩
  rw [integral_finsetSum _ (fun i _ => (h i).1)]
  exact (Finset.sum_le_sum fun i _ => (h i).2).trans_eq (by simp; ring)

end ALO


==> anc/lean_alo/ALO/Estimator/GaussianDesignRowLaw.lean <==
module

public import ALO.Estimator.GaussianDesignSpectralMoments

/-! # Exact marginal law of an ambient Gaussian design row -/

public section
namespace ALO
open MeasureTheory ProbabilityTheory

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

/-- A row of the Euclidean Gaussian design is exactly standard Gaussian. -/
theorem stdGaussian_design_row_map (i : ι) :
    (stdGaussian (EuclideanDesignData ι V)).map (fun Z => Z i) = stdGaussian V := by
  classical
  let P : EuclideanDesignData ι V →L[ℝ] V := PiLp.proj 2 (fun _ : ι => V) i
  apply Measure.ext_of_charFunDual
  ext L
  rw [show (fun Z : EuclideanDesignData ι V => Z i) = P from rfl,
    charFunDual_map, charFunDual_stdGaussian, charFunDual_stdGaussian]
  have heq : ‖L.comp P‖ = ‖L‖ := by
    apply le_antisymm
    · apply (L.comp P).opNorm_le_bound (norm_nonneg L)
      intro Z
      exact (L.le_opNorm (Z i)).trans
        (mul_le_mul_of_nonneg_left (PiLp.norm_apply_le Z i) (norm_nonneg L))
    · apply L.opNorm_le_bound (norm_nonneg (L.comp P))
      intro v
      have h := (L.comp P).le_opNorm (PiLp.single 2 i v)
      simpa [P, PiLp.norm_single] using h
  rw [heq]

/-- Exact row marginal in the ambient function-space coordinates. -/
theorem ambientDesign_row_map (i : ι) :
    (ambientDesignGaussian (ι := ι) (V := V)).map (fun X => X i) = stdGaussian V := by
  rw [ambientDesignGaussian, Measure.map_map (by fun_prop)
    (designDataEuclideanContinuousEquiv (ι := ι) (V := V)).symm.continuous.measurable]
  exact stdGaussian_design_row_map i

theorem ambientDesign_row_integrable (i : ι) (f : V → ℝ) (hf : Measurable f)
    (hi : Integrable f (stdGaussian V)) :
    Integrable (fun X : ι → V => f (X i)) ambientDesignGaussian := by
  rw [← ambientDesign_row_map (ι := ι) i] at hi
  exact (integrable_map_measure hf.aestronglyMeasurable (measurable_pi_apply i).aemeasurable).mp hi

theorem ambientDesign_row_integral (i : ι) (f : V → ℝ) (hf : Measurable f) :
    (∫ X : ι → V, f (X i) ∂ambientDesignGaussian) = ∫ z, f z ∂stdGaussian V := by
  rw [← ambientDesign_row_map (ι := ι) i]
  exact (integral_map (measurable_pi_apply i).aemeasurable hf.aestronglyMeasurable).symm

end ALO


==> anc/lean_alo/ALO/Estimator/GaussianDesignRowTail.lean <==
module

public import ALO.Estimator.GaussianDesignRowLaw
public import ALO.Estimator.EmpiricalWeightBound
public import ALO.MeasureTheory.GaussianNormTail

/-! # A dimension-uniform fourth-moment bound off the manuscript row event -/

public section
namespace ALO
open MeasureTheory ProbabilityTheory

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

/-- A bound for the actual row-event complement, under the ambient law. -/
theorem ambientDesign_bad_row_probability_bound
    (hn : 0 < Fintype.card ι) (δ : ℝ) (hδ : 0 < δ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    (∫ X : ι → V, empiricalWeightEventᶜ.indicator (fun _ => (1 : ℝ)) X
      ∂ambientDesignGaussian) ≤
      Fintype.card ι * Real.exp (-(gaussianRowTailScale δ * Fintype.card ι / 2)) := by
  classical
  let t := gaussianRowTailScale δ
  let H := fun X : ι → V => ∑ i, Real.exp (t * (‖X i‖ ^ 2 - Module.finrank ℝ V - Fintype.card ι))
  have hrow := gaussian_row_tail_exponential (E := V) (Fintype.card ι) δ
    (by exact_mod_cast hn) hδ hdim
  have hi (i : ι) : Integrable (fun X : ι → V =>
      Real.exp (t * (‖X i‖ ^ 2 - Module.finrank ℝ V - Fintype.card ι))) ambientDesignGaussian :=
    ambientDesign_row_integrable i _ (by fun_prop) hrow.1
  have hB : Integrable (empiricalWeightEventᶜ.indicator (fun _ : ι → V => (1 : ℝ)))
      ambientDesignGaussian := (integrable_const 1).indicator measurableSet_empiricalWeightEvent.compl
  have hle (X : ι → V) : empiricalWeightEventᶜ.indicator (fun _ => (1 : ℝ)) X ≤ H X := by
    by_cases hX : X ∈ empiricalWeightEvent
    · simp only [Set.indicator_of_notMem (show X ∉ empiricalWeightEventᶜ by simpa using hX)]
      exact Finset.sum_nonneg fun _ _ => (Real.exp_pos _).le
    · rw [Set.indicator_of_mem hX]
      obtain ⟨i, hi⟩ : ∃ i, Real.sqrt (Module.finrank ℝ V) + Real.sqrt (Fintype.card ι) < ‖X i‖ := by
        simpa only [empiricalWeightEvent, Set.mem_ofPred_eq, not_forall, not_le] using hX
      have hs : (Module.finrank ℝ V : ℝ) + Fintype.card ι ≤ ‖X i‖ ^ 2 := by
        have hp := Real.sq_sqrt (Nat.cast_nonneg (Module.finrank ℝ V) : (0 : ℝ) ≤ _)
        have hn' := Real.sq_sqrt (Nat.cast_nonneg (Fintype.card ι) : (0 : ℝ) ≤ _)
        have hprod := mul_nonneg (Real.sqrt_nonneg (Module.finrank ℝ V))
          (Real.sqrt_nonneg (Fintype.card ι))
        nlinarith [norm_nonneg (X i), Real.sqrt_nonneg (Module.finrank ℝ V),
          Real.sqrt_nonneg (Fintype.card ι)]
      have hexp : 1 ≤ Real.exp (t * (‖X i‖ ^ 2 - Module.finrank ℝ V - Fintype.card ι)) :=
        Real.one_le_exp_iff.mpr (mul_nonneg (gaussianRowTailScale_pos δ hδ).le (by linarith))
      exact hexp.trans (Finset.single_le_sum
        (f := fun j => Real.exp (t * (‖X j‖ ^ 2 - Module.finrank ℝ V - Fintype.card ι)))
        (fun j _ => (Real.exp_pos _).le) (Finset.mem_univ i))
  calc
    _ ≤ ∫ X, H X ∂ambientDesignGaussian :=
      integral_mono hB (integrable_finsetSum _ fun i _ => hi i) hle
    _ = ∑ i : ι, ∫ X : ι → V,
        Real.exp (t * (‖X i‖ ^ 2 - Module.finrank ℝ V - Fintype.card ι)) ∂ambientDesignGaussian :=
      integral_finsetSum _ fun i _ => hi i
    _ ≤ ∑ _i : ι, Real.exp (-(t * Fintype.card ι / 2)) := by
      apply Finset.sum_le_sum
      intro i _
      rw [ambientDesign_row_integral i
        (fun z : V => Real.exp (t * (‖z‖ ^ 2 - Module.finrank ℝ V - Fintype.card ι))) (by fun_prop)]
      exact hrow.2
    _ = _ := by simp [t]

@[expose] noncomputable def gaussianBadRowFourthConstant (δ : ℝ) : ℝ :=
  32 * Real.sqrt gaussianNormEighthConstant * (1 + δ⁻¹) ^ 2 / gaussianRowTailScale δ ^ 2

theorem gaussianBadRowFourthConstant_nonneg (δ : ℝ) : 0 ≤ gaussianBadRowFourthConstant δ := by
  unfold gaussianBadRowFourthConstant
  positivity

/-- The polynomial contribution from exceptional designs is bounded
uniformly after division by `n²`. No independence from the event is used. -/
theorem ambientDesign_bad_row_fourth_moment
    (hn : 0 < Fintype.card ι) (δ : ℝ) (hδ : 0 < δ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable (empiricalWeightEventᶜ.indicator (fun X : ι → V => ∑ i, ‖X i‖ ^ 4))
      ambientDesignGaussian ∧
    (∫ X : ι → V, empiricalWeightEventᶜ.indicator (fun X => ∑ i, ‖X i‖ ^ 4) X
      ∂ambientDesignGaussian) ≤
        Fintype.card ι ^ 2 * gaussianBadRowFourthConstant δ := by
  classical
  let n : ℝ := Fintype.card ι
  let p : ℝ := Module.finrank ℝ V
  let t := gaussianRowTailScale δ
  let B := empiricalWeightEventᶜ.indicator (fun _ : ι → V => (1 : ℝ))
  have hn1 : 1 ≤ n := by
    change (1 : ℝ) ≤ (Fintype.card ι : ℝ)
    exact_mod_cast (show 1 ≤ Fintype.card ι by omega)
  have hn0 : 0 < n := by linarith
  have ht : 0 < t := gaussianRowTailScale_pos δ hδ
  have hB0 (X) : 0 ≤ B X := Set.indicator_nonneg (fun _ _ => zero_le_one) X
  have hBi : Integrable B ambientDesignGaussian :=
    (integrable_const 1).indicator measurableSet_empiricalWeightEvent.compl
  have hBm : Measurable B := measurable_const.indicator measurableSet_empiricalWeightEvent.compl
  have hBb := ambientDesign_bad_row_probability_bound (V := V) hn δ hδ hdim
  have hsqrtB : Real.sqrt (∫ X, B X ∂ambientDesignGaussian) ≤ n * Real.exp (-(t * n / 4)) := by
    apply (Real.sqrt_le_iff).mpr
    refine ⟨by positivity, hBb.trans ?_⟩
    rw [mul_pow, ← Real.exp_nat_mul]
    simp only [Nat.cast_ofNat]
    have he : (2 : ℝ) * -(t * n / 4) = -(t * n / 2) := by ring
    rw [he]
    exact mul_le_mul_of_nonneg_right (by nlinarith : n ≤ n ^ 2) (Real.exp_pos _).le
  have hrow (i : ι) :
      Integrable (fun X : ι → V => B X * ‖X i‖ ^ 4) ambientDesignGaussian ∧
      (∫ X : ι → V, B X * ‖X i‖ ^ 4 ∂ambientDesignGaussian) ≤
        Real.sqrt gaussianNormEighthConstant * (p + 1) ^ 2 * (n * Real.exp (-(t * n / 4))) := by
    have h8 := gaussian_norm_eighth_moment (E := V)
    have hi := ambientDesign_row_integrable (ι := ι) i (fun z : V => ‖z‖ ^ 8) (by fun_prop) h8.1
    have hb : (∫ X : ι → V, ‖X i‖ ^ 8 ∂ambientDesignGaussian) ≤ gaussianNormEighthConstant * (p + 1) ^ 4 := by
      rw [ambientDesign_row_integral i (fun z : V => ‖z‖ ^ 8) (by fun_prop)]
      exact h8.2
    have h := integrable_sqrt_mul_sqrt_bound ambientDesignGaussian
      (by fun_prop : Measurable (fun X : ι → V => ‖X i‖ ^ 8)) hBm
      (fun X => by positivity) hB0 hi hBi
    have heq : (fun X : ι → V => Real.sqrt (‖X i‖ ^ 8) * Real.sqrt (B X)) =
        (fun X : ι → V => B X * ‖X i‖ ^ 4) := by
      funext X
      rw [show ‖X i‖ ^ 8 = (‖X i‖ ^ 4) ^ 2 by ring, Real.sqrt_sq (by positivity)]
      by_cases hX : X ∈ empiricalWeightEvent <;> simp [B, hX]
    rw [heq] at h
    refine ⟨h.1, h.2.trans ?_⟩
    apply mul_le_mul _ hsqrtB (Real.sqrt_nonneg _) (by positivity)
    apply (Real.sqrt_le_iff).mpr
    refine ⟨by positivity, hb.trans_eq ?_⟩
    rw [mul_pow, Real.sq_sqrt gaussianNormEighthConstant_pos.le]
    ring
  have heq : empiricalWeightEventᶜ.indicator (fun X : ι → V => ∑ i, ‖X i‖ ^ 4) =
      (fun X : ι → V => ∑ i, B X * ‖X i‖ ^ 4) := by
    funext X
    by_cases hX : X ∈ empiricalWeightEvent <;> simp [B, hX]
  rw [heq]
  refine ⟨integrable_finsetSum _ fun i _ => (hrow i).1, ?_⟩
  rw [integral_finsetSum _ fun i _ => (hrow i).1]
  have hsum := Finset.sum_le_sum (fun i (_ : i ∈ Finset.univ) => (hrow i).2)
  simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul] at hsum
  have hp : p + 1 ≤ n * (1 + δ⁻¹) := by dsimp [p, n]; nlinarith
  have hp0 : 0 ≤ p + 1 := by dsimp [p]; positivity
  have hp2 := pow_le_pow_left₀ hp0 hp 2
  have hpoly : n ^ 2 * Real.exp (-(t * n / 4)) ≤ 32 / t ^ 2 := by
    have h := Real.pow_div_factorial_le_exp (t * n / 4) (by positivity) 2
    norm_num at h
    have hh := mul_le_mul_of_nonneg_right h (Real.exp_pos (-(t * n / 4))).le
    rw [← Real.exp_add] at hh
    simp only [add_neg_cancel, Real.exp_zero] at hh
    apply (le_div_iff₀ (sq_pos_of_pos ht)).mpr
    nlinarith
  apply hsum.trans
  calc
    n * (Real.sqrt gaussianNormEighthConstant * (p + 1) ^ 2 * (n * Real.exp (-(t * n / 4)))) ≤
        n ^ 2 * (Real.sqrt gaussianNormEighthConstant * (1 + δ⁻¹) ^ 2 *
          (n ^ 2 * Real.exp (-(t * n / 4)))) := by
      nlinarith [mul_le_mul_of_nonneg_left hp2
        (show 0 ≤ n ^ 2 * Real.sqrt gaussianNormEighthConstant * Real.exp (-(t * n / 4)) by positivity)]
    _ ≤ n ^ 2 * (Real.sqrt gaussianNormEighthConstant * (1 + δ⁻¹) ^ 2 * (32 / t ^ 2)) := by
      gcongr
    _ = _ := by unfold gaussianBadRowFourthConstant; dsimp [n, t]; ring

end ALO


==> anc/lean_alo/ALO/Estimator/GaussianDesignSpectralMoments.lean <==
module

public import ALO.LinearAlgebra.FiniteOperatorNet
public import ALO.MeasureTheory.GaussianFiniteFamilyMoments
public import ALO.Estimator.EmpiricalRemainderAveraging

/-! # Dimension-uniform Gaussian design spectral moments -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- A scalar pairing of the Gaussian design with two fixed vectors. -/
@[expose] noncomputable def gaussianDesignPairing (v : V) (w : EuclideanSpace ℝ ι) :
    EuclideanDesignData ι V →L[ℝ] ℝ :=
  ∑ i, (w i) • (innerSL ℝ v).comp (PiLp.proj 2 (fun _ : ι => V) i)

theorem gaussianDesignPairing_apply (v : V) (w : EuclideanSpace ℝ ι)
    (Z : EuclideanDesignData ι V) :
    gaussianDesignPairing v w Z =
      ⟪w, euclideanDesignOperator (designDataEuclideanEquiv.symm Z) v⟫ := by
  simp [gaussianDesignPairing, PiLp.inner_apply, designDataEuclideanEquiv,
    euclideanDesignOperator, real_inner_comm, mul_comm]

/-- Unit vectors give scalar functionals of norm at most one, uniformly
over the two design dimensions. -/
theorem gaussianDesignPairing_norm_le_one (v : V) (w : EuclideanSpace ℝ ι)
    (hv : ‖v‖ ≤ 1) (hw : ‖w‖ ≤ 1) :
    ‖gaussianDesignPairing v w‖ ≤ 1 := by
  apply (gaussianDesignPairing v w).opNorm_le_bound zero_le_one
  intro Z
  rw [gaussianDesignPairing_apply, Real.norm_eq_abs, one_mul]
  let X := designDataEuclideanEquiv.symm Z
  have hD : ‖euclideanDesignOperator X‖ ≤ ‖Z‖ := by
    simpa only [X, LinearEquiv.apply_symm_apply] using euclideanDesignOperator_norm_le X
  calc
    _ ≤ ‖w‖ * ‖euclideanDesignOperator X v‖ := abs_real_inner_le_norm _ _
    _ ≤ 1 * (‖euclideanDesignOperator X‖ * 1) := by
      gcongr
      exact ((euclideanDesignOperator X).le_opNorm v).trans
        (mul_le_mul_of_nonneg_left hv (norm_nonneg _))
    _ ≤ ‖Z‖ := by simpa using hD

variable [MeasurableSpace V] [BorelSpace V]

/-- The fourth spectral moment grows at most quadratically in `n+p`.
The universal constant is constructed from a one-dimensional Gaussian
exponential moment; the finite nets contribute no additional dimension
factor. -/
theorem ambientDesign_opNorm_fourthMoment (hn : 0 < Fintype.card ι) :
    Integrable (fun X : ι → V => ‖euclideanDesignOperator X‖ ^ 4) ambientDesignGaussian ∧
      (∫ X : ι → V, ‖euclideanDesignOperator X‖ ^ 4 ∂ambientDesignGaussian) ≤
        gaussianFiniteFamilyFourthConstant *
          ((Fintype.card ι : ℝ) + Module.finrank ℝ V) ^ 2 := by
  classical
  obtain ⟨s, hsc, hsn, hs⟩ := exists_halfNet_unitBall (E := V)
  obtain ⟨t, htc, htn, ht⟩ := exists_halfNet_unitBall (E := EuclideanSpace ℝ ι)
  let e := designDataEuclideanContinuousEquiv (ι := ι) (V := V)
  have hc : Continuous (fun Z : EuclideanDesignData ι V =>
      ‖euclideanDesignOperator (e.symm Z)‖) :=
    (continuous_euclideanDesignOperator.comp e.symm.continuous).norm
  have hb := gaussian_fourthMoment_le_of_finiteFamily (s ×ˢ t)
    (fun p : V × EuclideanSpace ℝ ι => gaussianDesignPairing p.1 p.2)
    (fun p hp => gaussianDesignPairing_norm_le_one p.1 p.2
      (hsn p.1 (Finset.mem_product.mp hp).1) (htn p.2 (Finset.mem_product.mp hp).2))
    (fun Z => ‖euclideanDesignOperator (e.symm Z)‖) hc.measurable (fun _ => norm_nonneg _)
    (fun Z => by
      obtain ⟨v, hv, w, hw, h⟩ := exists_pair_opNorm_le_of_halfNets s t hs ht
        (euclideanDesignOperator (e.symm Z))
      exact ⟨(v, w), Finset.mem_product.mpr ⟨hv, hw⟩, by
        rw [gaussianDesignPairing_apply]
        exact h⟩)
    (Fintype.card ι + Module.finrank ℝ V) (by omega) (by
      rw [Finset.card_product, pow_add]
      have htc' : t.card ≤ 5 ^ Fintype.card ι := by simpa using htc
      exact (Nat.mul_le_mul hsc htc').trans_eq (Nat.mul_comm _ _))
  have hcm : AEStronglyMeasurable
      (fun X : ι → V => ‖euclideanDesignOperator X‖ ^ 4) ambientDesignGaussian :=
    (continuous_euclideanDesignOperator.norm.pow 4).aestronglyMeasurable
  refine ⟨(integrable_map_measure hcm e.symm.continuous.measurable.aemeasurable).mpr hb.1, ?_⟩
  rw [ambientDesignGaussian, integral_map e.symm.continuous.measurable.aemeasurable hcm]
  simpa only [Nat.cast_add] using hb.2

/-- The second spectral moment is finite; the fourth-moment bound supplies
a common integrable envelope for subsequent mean-field estimates. -/
theorem integrable_ambientDesign_opNorm_sq (hn : 0 < Fintype.card ι) :
    Integrable (fun X : ι → V => ‖euclideanDesignOperator X‖ ^ 2) ambientDesignGaussian := by
  apply ((integrable_const (1 : ℝ)).add
    (ambientDesign_opNorm_fourthMoment (V := V) hn).1).mono'
      (continuous_euclideanDesignOperator.norm.pow 2).aestronglyMeasurable
  apply Filter.Eventually.of_forall
  intro X
  change ‖‖euclideanDesignOperator X‖ ^ 2‖ ≤ 1 + ‖euclideanDesignOperator X‖ ^ 4
  rw [Real.norm_of_nonneg (sq_nonneg _)]
  nlinarith [sq_nonneg (‖euclideanDesignOperator X‖ ^ 2 - 1)]

/-- A dimension-independent quartic envelope constant under `p ≤ n/δ`. -/
@[expose] noncomputable def gaussianDesignEnvelopeConstant (δ : ℝ) : ℝ :=
  2 + 2 * gaussianFiniteFamilyFourthConstant * (1 + δ⁻¹) ^ 2

theorem gaussianDesignEnvelopeConstant_pos (δ : ℝ) :
    0 < gaussianDesignEnvelopeConstant δ := by
  unfold gaussianDesignEnvelopeConstant
  have := gaussianFiniteFamilyFourthConstant_pos
  positivity

/-- The normalized spectral envelope is bounded by a constant depending
only on the aspect parameter. -/
theorem ambientDesign_quarticEnvelope_le (δ : ℝ) (_hδ : 0 < δ)
    (hn : 0 < Fintype.card ι)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    (∫ X : ι → V, (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2
      ∂ambientDesignGaussian) ≤ gaussianDesignEnvelopeConstant δ := by
  let n : ℝ := Fintype.card ι
  let p : ℝ := Module.finrank ℝ V
  have hn' : 0 < n := by
    dsimp only [n]
    exact_mod_cast hn
  have h4 := ambientDesign_opNorm_fourthMoment (V := V) hn
  let B := fun X : ι → V => 2 + 2 / n ^ 2 * ‖euclideanDesignOperator X‖ ^ 4
  have hBi : Integrable B ambientDesignGaussian :=
    (integrable_const _).add (h4.1.const_mul _)
  have hle : (∫ X : ι → V, (1 + ‖euclideanDesignOperator X‖ ^ 2 / n) ^ 2
      ∂ambientDesignGaussian) ≤ ∫ X, B X ∂ambientDesignGaussian := by
    apply integral_mono integrable_ambientDesign_quarticEnvelope hBi
    intro X
    have h := sq_nonneg (1 - ‖euclideanDesignOperator X‖ ^ 2 / n)
    dsimp only [B]
    field_simp at h ⊢
    nlinarith
  have hB : (∫ X, B X ∂ambientDesignGaussian) =
      2 + 2 / n ^ 2 * ∫ X : ι → V, ‖euclideanDesignOperator X‖ ^ 4 ∂ambientDesignGaussian := by
    rw [show (∫ X, B X ∂ambientDesignGaussian) =
      ∫ X : ι → V, 2 + 2 / n ^ 2 * ‖euclideanDesignOperator X‖ ^ 4 ∂ambientDesignGaussian from rfl,
      integral_add (integrable_const _) (h4.1.const_mul _), integral_const_mul]
    simp
  rw [hB] at hle
  have hratio : (n + p) / n ≤ 1 + δ⁻¹ := by
    apply (div_le_iff₀ hn').mpr
    dsimp only [n, p]
    nlinarith [hdim]
  have hratio2 := pow_le_pow_left₀ (show 0 ≤ (n + p) / n by positivity) hratio 2
  have hc : 0 ≤ gaussianFiniteFamilyFourthConstant := gaussianFiniteFamilyFourthConstant_pos.le
  have hi := mul_le_mul_of_nonneg_left h4.2 (show 0 ≤ 2 / n ^ 2 by positivity)
  have hr := mul_le_mul_of_nonneg_left hratio2 (show 0 ≤ 2 * gaussianFiniteFamilyFourthConstant by positivity)
  have heq : 2 / n ^ 2 * (gaussianFiniteFamilyFourthConstant * (n + p) ^ 2) =
      2 * gaussianFiniteFamilyFourthConstant * ((n + p) / n) ^ 2 := by ring
  change _ ≤ 2 + 2 * gaussianFiniteFamilyFourthConstant * (1 + δ⁻¹) ^ 2
  change 2 / n ^ 2 * _ ≤ 2 / n ^ 2 * (gaussianFiniteFamilyFourthConstant * (n + p) ^ 2) at hi
  rw [heq] at hi
  linarith

end ALO


==> anc/lean_alo/ALO/Estimator/GaussianFiniteRankALOTransfer.lean <==
module

public import ALO.Estimator.DataDrivenALOWeights
public import ALO.Estimator.GaussianDesignRowTail

/-! # Unconditional rational-weight transfer for Gaussian designs

Only the design marginal must be Gaussian. Operators, scores and
curvatures may depend on the entire observation. A finite-rank comparison
is used on the row event and the global rational-weight envelope handles
its complement. The resulting expectation has no event indicator.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The geometric bounds used for a rational ALO correction. -/
@[expose] def HasRationalALOControl
    (X : ι → V) (d : ι → ℝ) (A : V →L[ℝ] V) (α : ℝ) : Prop :=
  ‖A‖ ≤ α⁻¹ ∧ ∀ i,
    0 ≤ ⟪X i, A (X i)⟫ ∧
    0 < 1 - d i * ⟪X i, A (X i)⟫ ∧
    (1 - d i * ⟪X i, A (X i)⟫)⁻¹ ≤ 1 + d i * ‖X i‖ ^ 2 / α

/-- A dimension-free constant for replacing an operator by a rank-r
perturbation under the usual aspect-ratio and ridge scaling. -/
@[expose] noncomputable def gaussianRankWeightConstant (r : ℕ) (μ δ : ℝ) : ℝ :=
  4 * (1 + 2 * (1 + δ⁻¹) / μ) ^ 4 * r * gaussianFiniteFamilyFourthConstant *
      ((1 + δ⁻¹) / μ) ^ 2 +
    4 * gaussianBadRowFourthConstant δ / μ ^ 2

variable {Ω : Type*} [MeasurableSpace Ω] [MeasurableSpace V] [BorelSpace V]

/-- The unconditional score-weighted comparison of the actual rational
weights. No independence of the fitted quantities is assumed. -/
theorem gaussian_rationalALOWeight_comparison_unconditional
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (X : Ω → ι → V) (d v : Ω → ι → ℝ) (Q A : Ω → V →L[ℝ] V)
    (hX : Measurable X) (hdm : ∀ i, Measurable (fun ω => d ω i))
    (hvm : ∀ i, Measurable (fun ω => v ω i)) (hQm : Measurable Q) (hAm : Measurable A)
    (hlaw : ν.map X = ambientDesignGaussian)
    (α μ δ : ℝ) (hα : 0 < α) (hμ : 0 < μ) (hδ : 0 < δ)
    (hn : 0 < Fintype.card ι) (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (hd : ∀ ω i, 0 ≤ d ω i ∧ d ω i ≤ 1) (hv : ∀ ω i, |v ω i| ≤ 1)
    (hQ : ∀ᵐ ω ∂ν, HasRationalALOControl (X ω) (d ω) (Q ω) α)
    (hA : ∀ᵐ ω ∂ν, HasRationalALOControl (X ω) (d ω) (A ω) α)
    (r : ℕ)
    (hr : ∀ᵐ ω ∂ν, (∃ i, v ω i ≠ 0) →
      Module.finrank ℝ (LinearMap.range (Q ω - A ω).toLinearMap) ≤ r) :
    let e := fun ω => ∑ i, (v ω i *
      (rationalALOWeight (X ω) (d ω) (Q ω) i -
        rationalALOWeight (X ω) (d ω) (A ω) i)) ^ 2
    Integrable e ν ∧ (∫ ω, e ω ∂ν) ≤ gaussianRankWeightConstant r μ δ := by
  classical
  let n : ℝ := Fintype.card ι
  let p : ℝ := Module.finrank ℝ V
  let K := 1 + 2 * (1 + δ⁻¹) / μ
  let c := K ^ 4 * (r : ℝ) * (2 * α⁻¹) ^ 2
  let e := fun ω => ∑ i, (v ω i *
    (rationalALOWeight (X ω) (d ω) (Q ω) i -
      rationalALOWeight (X ω) (d ω) (A ω) i)) ^ 2
  let N := fun Z : ι → V => ‖euclideanDesignOperator Z‖ ^ 4
  let T := empiricalWeightEventᶜ.indicator (fun Z : ι → V => ∑ i, ‖Z i‖ ^ 4)
  have hn0 : 0 < n := by
    dsimp only [n]
    exact_mod_cast hn
  have hNm : Measurable N := (continuous_euclideanDesignOperator.norm.pow 4).measurable
  have hTm : Measurable T := (Finset.measurable_sum _ fun i _ =>
    (measurable_pi_apply i).norm.pow_const 4).indicator measurableSet_empiricalWeightEvent.compl
  have h4 := ambientDesign_opNorm_fourthMoment (V := V) hn
  have ht := ambientDesign_bad_row_fourth_moment (V := V) hn δ hδ hdim
  have hNi : Integrable (fun ω => N (X ω)) ν :=
    (integrable_map_measure hNm.aestronglyMeasurable hX.aemeasurable).mp (hlaw.symm ▸ h4.1)
  have hTi : Integrable (fun ω => T (X ω)) ν :=
    (integrable_map_measure hTm.aestronglyMeasurable hX.aemeasurable).mp (hlaw.symm ▸ ht.1)
  have hNb : (∫ ω, N (X ω) ∂ν) ≤ gaussianFiniteFamilyFourthConstant * (n + p) ^ 2 := by
    rw [← integral_map hX.aemeasurable hNm.aestronglyMeasurable, hlaw]
    exact h4.2
  have hTb : (∫ ω, T (X ω) ∂ν) ≤ n ^ 2 * gaussianBadRowFourthConstant δ := by
    rw [← integral_map hX.aemeasurable hTm.aestronglyMeasurable, hlaw]
    exact ht.2
  have hwm (B : Ω → V →L[ℝ] V) (hB : Measurable B) (i : ι) :
      Measurable (fun ω => rationalALOWeight (X ω) (d ω) (B ω) i) := by
    have hXi := (measurable_pi_apply i).comp hX
    have happly : Measurable (fun ω => B ω (X ω i)) :=
      (show Continuous (fun p : (V →L[ℝ] V) × V => p.1 p.2) by fun_prop).measurable.comp
        (hB.prodMk hXi)
    have hh : Measurable (fun ω => ⟪X ω i, B ω (X ω i)⟫) := hXi.inner happly
    exact hh.div (measurable_const.sub ((hdm i).mul hh))
  have hem : Measurable e := Finset.measurable_sum _ fun i _ =>
    ((hvm i).mul ((hwm Q hQm i).sub (hwm A hAm i))).pow_const 2
  have he0 (ω) : 0 ≤ e ω := Finset.sum_nonneg fun _ _ => sq_nonneg _
  have hratio : (n + p) / α ≤ (1 + δ⁻¹) / μ := by
    rw [hscale, div_mul_eq_div_div]
    apply div_le_div_of_nonneg_right _ hμ.le
    apply (div_le_iff₀ hn0).mpr
    dsimp only [n, p]
    nlinarith [hdim]
  let B := fun ω => c * N (X ω) + (4 / α ^ 2) * T (X ω)
  have hBi : Integrable B ν := (hNi.const_mul c).add (hTi.const_mul _)
  have hle : ∀ᵐ ω ∂ν, e ω ≤ B ω := by
    filter_upwards [hQ, hA, hr] with ω hQω hAω hrω
    by_cases hF : X ω ∈ empiricalWeightEvent
    · have hK (i : ι) : 1 + d ω i * ‖X ω i‖ ^ 2 / α ≤ K := by
        have hrow : d ω i * ‖X ω i‖ ^ 2 ≤ 2 * (p + n) :=
          (mul_le_mul_of_nonneg_right (hd ω i).2 (sq_nonneg _)).trans
            (by simpa only [one_mul, n, p] using norm_sq_le_of_mem_empiricalWeightEvent hF i)
        have hdiv := div_le_div_of_nonneg_right hrow hα.le
        calc
          _ ≤ 1 + 2 * (p + n) / α := add_le_add le_rfl hdiv
          _ = 1 + 2 * ((n + p) / α) := by ring
          _ ≤ 1 + 2 * ((1 + δ⁻¹) / μ) := by gcongr
          _ = K := by dsimp only [K]; ring
      have hbound := sum_score_rationalALOWeight_difference_le (X ω) (d ω) (v ω) (hv ω)
        (Q ω) (A ω) r α K hα hQω.1 hAω.1 hrω
        (fun i => (hQω.2 i).2.1) (fun i => (hAω.2 i).2.1)
        (fun i => (hQω.2 i).2.2.trans (hK i)) (fun i => (hAω.2 i).2.2.trans (hK i))
      exact hbound.trans (le_add_of_nonneg_right (mul_nonneg (by positivity)
        (Set.indicator_nonneg (fun _ _ => Finset.sum_nonneg fun _ _ => by positivity) _)))
    · have hrows : e ω ≤ (4 / α ^ 2) * ∑ i, ‖X ω i‖ ^ 4 := by
        rw [Finset.mul_sum]
        apply Finset.sum_le_sum
        intro i _
        have hWQ := operator_rational_weight_bound (Q ω) α hα hQω.1 (X ω i) (d ω i)
          (hd ω i).1 (hQω.2 i).1 (hQω.2 i).2.1 (hQω.2 i).2.2
        have hWA := operator_rational_weight_bound (A ω) α hα hAω.1 (X ω i) (d ω i)
          (hd ω i).1 (hAω.2 i).1 (hAω.2 i).2.1 (hAω.2 i).2.2
        have hdiff : |rationalALOWeight (X ω) (d ω) (Q ω) i -
            rationalALOWeight (X ω) (d ω) (A ω) i| ≤ 2 * ‖X ω i‖ ^ 2 / α := by
          apply (abs_sub _ _).trans
          dsimp only [rationalALOWeight]
          rw [abs_of_nonneg hWQ.1, abs_of_nonneg hWA.1]
          exact (add_le_add hWQ.2 hWA.2).trans_eq (by ring)
        have hvdiff : |v ω i *
            (rationalALOWeight (X ω) (d ω) (Q ω) i -
              rationalALOWeight (X ω) (d ω) (A ω) i)| ≤ 2 * ‖X ω i‖ ^ 2 / α := by
          rw [abs_mul]
          exact (mul_le_mul_of_nonneg_right (hv ω i) (abs_nonneg _)).trans
            (by simpa only [one_mul] using hdiff)
        have hs := pow_le_pow_left₀ (abs_nonneg _) hvdiff 2
        rw [sq_abs] at hs
        convert hs using 1
        ring
      have hT : T (X ω) = ∑ i, ‖X ω i‖ ^ 4 := Set.indicator_of_mem hF _
      dsimp only [B]
      rw [hT]
      exact hrows.trans (le_add_of_nonneg_left (by dsimp only [c, N]; positivity))
  have hei : Integrable e ν := hBi.mono' hem.aestronglyMeasurable
    (hle.mono fun ω hω => by rw [Real.norm_of_nonneg (he0 ω)]; exact hω)
  refine ⟨hei, (integral_mono_ae hei hBi hle).trans ?_⟩
  rw [show (∫ ω, B ω ∂ν) = c * (∫ ω, N (X ω) ∂ν) +
      (4 / α ^ 2) * (∫ ω, T (X ω) ∂ν) by
    rw [show (∫ ω, B ω ∂ν) = ∫ ω, c * N (X ω) + (4 / α ^ 2) * T (X ω) ∂ν from rfl,
      integral_add (hNi.const_mul c) (hTi.const_mul _), integral_const_mul, integral_const_mul]]
  apply (add_le_add
    (mul_le_mul_of_nonneg_left hNb (by dsimp only [c]; positivity))
    (mul_le_mul_of_nonneg_left hTb (by positivity))).trans
  have hfirst : c * (gaussianFiniteFamilyFourthConstant * (n + p) ^ 2) ≤
      4 * K ^ 4 * r * gaussianFiniteFamilyFourthConstant * ((1 + δ⁻¹) / μ) ^ 2 := by
    have hh := pow_le_pow_left₀ (show 0 ≤ (n + p) / α by dsimp only [n, p]; positivity) hratio 2
    have hh' := mul_le_mul_of_nonneg_left hh
      (show 0 ≤ 4 * K ^ 4 * r * gaussianFiniteFamilyFourthConstant by
        have := gaussianFiniteFamilyFourthConstant_pos; positivity)
    convert hh' using 1
    dsimp only [c]
    ring
  have hsecond : (4 / α ^ 2) * (n ^ 2 * gaussianBadRowFourthConstant δ) =
      4 * gaussianBadRowFourthConstant δ / μ ^ 2 := by
    rw [hscale]
    dsimp only [n]
    have hn' : (Fintype.card ι : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
    field_simp
  exact add_le_add hfirst hsecond.le

end ALO


==> anc/lean_alo/ALO/Estimator/GaussianInverseRowMoments.lean <==
module

public import ALO.Estimator.FiberRemainderTransport
public import ALO.Estimator.GeneralRemainderCorrection

/-! # Gaussian moments for the general inverse-row estimate -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory

/-- The normalized unit tilt is the original probability measure. -/
theorem normalizedWithDensity_one {E : Type*} [MeasurableSpace E]
    (ρ : Measure E) [IsProbabilityMeasure ρ] :
    normalizedWithDensity ρ (fun _ => 1) = ρ := by
  simp [normalizedWithDensity]

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (K : Submodule ℝ (EuclideanDesignData ι V)) (Z₀ : EuclideanDesignData ι V)

local notation "e" => LinearEquiv.symm (designDataEuclideanEquiv (ι := ι) (V := V))

/-- A fourth moment in free coordinates controls the normalized design
envelope on every affine Euclidean subspace. -/
theorem integrable_affineDesign_quarticEnvelope_of_fourthMoment
    (ρ : Measure K) (h4 : Integrable (fun k : K => (1 + ‖k‖) ^ 4) ρ) :
    Integrable (fun k : K =>
      (1 + ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ^ 2 /
        Fintype.card ι) ^ 2) ρ := by
  let n : ℝ := Fintype.card ι
  let C := 1 + n⁻¹ * (‖Z₀‖ + 1) ^ 2
  have hc : Continuous (fun k : K =>
      euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))) :=
    continuous_euclideanDesignOperator.comp
      ((e).toContinuousLinearEquiv.continuous.comp
        (continuous_const.add K.subtypeL.continuous))
  have hcont : Continuous (fun k : K =>
      (1 + ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ^ 2 / n) ^ 2) :=
    (continuous_const.add ((hc.norm.pow 2).div_const n)).pow 2
  apply (h4.const_mul (C ^ 2)).mono'
    hcont.aestronglyMeasurable
  apply Filter.Eventually.of_forall
  intro k
  have hnorm : ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ≤
      (‖Z₀‖ + 1) * (1 + ‖k‖) := by
    calc
      _ ≤ ‖Z₀ + (k : EuclideanDesignData ι V)‖ := by
        simpa only [LinearEquiv.apply_symm_apply] using
          euclideanDesignOperator_norm_le (e (Z₀ + (k : EuclideanDesignData ι V)))
      _ ≤ ‖Z₀‖ + ‖k‖ := norm_add_le _ _
      _ ≤ _ := by nlinarith [norm_nonneg Z₀, norm_nonneg k,
        mul_nonneg (norm_nonneg Z₀) (norm_nonneg k)]
  have hn : 0 ≤ n⁻¹ := inv_nonneg.mpr (Nat.cast_nonneg _)
  have hs := mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (norm_nonneg _) hnorm 2) hn
  have hone : 1 ≤ (1 + ‖k‖) ^ 2 := by nlinarith [norm_nonneg k]
  have hbase : 1 + ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ^ 2 / n ≤
      C * (1 + ‖k‖) ^ 2 := by
    dsimp only [C]
    rw [mul_pow] at hs
    rw [div_eq_mul_inv]
    nlinarith
  rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
  have hpow := pow_le_pow_left₀
    (show 0 ≤ 1 + ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ^ 2 / n
      by positivity) hbase 2
  simpa only [mul_pow, ← pow_mul] using hpow

/-- The quartic normalized design envelope has finite Gaussian expectation
on every affine Euclidean subspace. -/
theorem integrable_affineDesign_quarticEnvelope_gaussian :
    Integrable (fun k : K =>
      (1 + ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ^ 2 /
        Fintype.card ι) ^ 2) (stdGaussian K) :=
  integrable_affineDesign_quarticEnvelope_of_fourthMoment K Z₀ _
    (gaussian_integrable_one_add_norm_pow (stdGaussian K) 4)

variable (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)

/-- The inverse-row field and Jacobian have finite energies under the
ordinary affine Gaussian law. -/
theorem integrable_affineReducedInverseField_energies_gaussian
    (R : (ι → V) →L[ℝ] K) :
    Integrable (fun k => ‖affineReducedInverseField T H d K Z₀ α hα hH hd R k‖ ^ 2)
      (stdGaussian K) ∧
    Integrable (gaussianJacobianSq (affineReducedInverseField T H d K Z₀ α hα hH hd R))
      (stdGaussian K) := by
  let L : K →L[ℝ] (ι → V) := (e).toLinearMap.toContinuousLinearMap.comp K.subtypeL
  have hD : 0 ≤ ∑ i, |d i| := Finset.sum_nonneg fun i _ => abs_nonneg _
  have h := integrable_stein_energies_of_polynomial_growth
    (w := fun _ : K => (1 : ℝ)) (Cw := 1) (mw := 0)
    measurable_const (fun _ => zero_lt_one) zero_le_one
    (CF := ‖R‖ * α⁻¹ * (‖e Z₀‖ + ‖L‖ + 1))
    (CD := ‖R‖ * ‖L‖ * (α⁻¹ + 2 * α⁻¹ ^ 2 * (∑ i, |d i|) * (‖e Z₀‖ + ‖L‖ + 1) ^ 2))
    (mF := 1) (mD := 2) (by positivity) (by positivity) (fun _ => by simp)
    (locallyLipschitz_affineReducedInverseField T H d K Z₀ α hα hH hd R).continuous
    (fun k => by simpa only [affineReducedInverseField, pow_one] using
      affineInverseDesignField_norm_le T H d α hα hH hd (e Z₀) L R k)
    (fun k => norm_fderiv_affineInverseDesignField_le T H d α hα hH hd (e Z₀) L R k)
  simpa only [ENNReal.ofReal_one, normalizedWithDensity_one] using h

/-- A common explicit positive constant for the Section 3 estimates. -/
@[expose] noncomputable def section3RemainderConstant (μ δ : ℝ) : ℝ :=
  8 * (4 * δ * μ⁻¹ ^ 2 + 3 * (δ + 1) * δ * μ⁻¹ ^ 3 +
    fiberRemainderCorrectionConstant μ δ)

theorem section3RemainderConstant_pos (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ) :
    0 < section3RemainderConstant μ δ := by
  unfold section3RemainderConstant
  have h := fiberRemainderCorrectionConstant_pos μ δ hμ
  positivity

end ALO


==> anc/lean_alo/ALO/Estimator/GaussianMeanFieldBounds.lean <==
module

public import ALO.Estimator.GaussianMeanFieldStein
public import ALO.Estimator.GaussianDesignProjectedMoments

/-! # Mean-field error bounds from the shared slice model -/

public section
namespace ALO
open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V] {S : Submodule ℝ V} {α : ℝ}
namespace GaussianMeanFieldModel
variable (M : GaussianMeanFieldModel (ι := ι) S α) (hα : 0 < α)
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)
local notation "C" => M.error
local notation "C2" => fun X : ι → V => ∑ i, M.error X i ^ 2

omit [BorelSpace V] in
include hα in
theorem correction_sq_sum_le (X : ι → V)
    (hA : (M.operator X).toLinearMap.IsSymmetric ∧ ‖M.operator X‖ ≤ α⁻¹ ∧
      (∀ i, 0 ≤ M.curvature X i) ∧ (∀ i, M.curvature X i ≤ 1) ∧
        ∀ z, ⟪M.operator X z, lossCurvature X (M.curvature X) (M.operator X z)⟫ ≤ ⟪z, M.operator X z⟫) :
    (∑ i, (M.error X i - M.projectedError X i) ^ 2) ≤
      3 * (α⁻¹ ^ 2 * (∑ i, ‖Sᗮ.starProjection (X i)‖ ^ 2 * ‖X i‖ ^ 2) +
        ((Module.finrank ℝ Sᗮ : ℝ) * α⁻¹) ^ 2 * Fintype.card ι +
        α⁻¹ ^ 3 * Fintype.card ι * ‖euclideanDesignOperator X‖ ^ 2) := by
  have hfirst : (∑ i, ⟪X i, Sᗮ.starProjection (M.coef X - M.loo i X)⟫ ^ 2) ≤
      α⁻¹ ^ 2 * ∑ i, ‖Sᗮ.starProjection (X i)‖ ^ 2 * ‖X i‖ ^ 2 := by
    rw [Finset.mul_sum]
    apply Finset.sum_le_sum
    intro i _
    rw [← Sᗮ.inner_starProjection_left_eq_right]
    have hi := (abs_real_inner_le_norm (Sᗮ.starProjection (X i)) (M.coef X - M.loo i X)).trans
      (mul_le_mul_of_nonneg_left (M.deletion_bound X i) (norm_nonneg _))
    simpa only [sq_abs, mul_pow, mul_comm, mul_left_comm, mul_assoc] using pow_le_pow_left₀ (abs_nonneg _) hi 2
  have hscoreSum : (∑ i, M.score X i ^ 2) ≤ (Fintype.card ι : ℝ) := by
    calc
      _ ≤ ∑ _i : ι, (1 : ℝ) := Finset.sum_le_sum fun i _ => by
        simpa only [sq_abs, one_pow] using pow_le_pow_left₀ (abs_nonneg _) (M.score_bound X i) 2
      _ = _ := by simp
  have hcoef : ‖S.starProjection (M.coef X)‖ ^ 2 ≤
      α⁻¹ ^ 2 * ‖euclideanDesignOperator X‖ ^ 2 * Fintype.card ι := by
    simpa only [mul_pow, Real.sq_sqrt (Nat.cast_nonneg (Fintype.card ι)), mul_assoc] using
      pow_le_pow_left₀ (norm_nonneg _)
        ((S.norm_starProjection_apply_le _).trans (M.coef_bound X)) 2
  have h := meanField_correction_sq_sum_le S X (M.coef X) 0 (fun i => M.loo i X)
    (M.score X) (M.curvature X) (M.operator X) (M.derivativeExtension X) α (map_zero _)
    hA.1 hA.2.1 hA.2.2.1 hA.2.2.2.1 hA.2.2.2.2
    (fun i z => by simpa only [sub_zero] using M.row_formula X i z)
  calc
    _ ≤ _ := h
    _ ≤ 3 * (α⁻¹ ^ 2 * (∑ i, ‖Sᗮ.starProjection (X i)‖ ^ 2 * ‖X i‖ ^ 2) +
        ((Module.finrank ℝ Sᗮ : ℝ) * α⁻¹) ^ 2 * Fintype.card ι +
        α⁻¹ * (α⁻¹ ^ 2 * ‖euclideanDesignOperator X‖ ^ 2 * Fintype.card ι)) := by
      apply mul_le_mul_of_nonneg_left _ (by norm_num)
      exact add_le_add
        (add_le_add hfirst (mul_le_mul_of_nonneg_left hscoreSum (sq_nonneg _)))
        (mul_le_mul_of_nonneg_left hcoef (inv_nonneg.mpr hα.le))
    _ = _ := by ring

include hα in
theorem error_sq_sum_bound (hn : 0 < Fintype.card ι) :
    Integrable C2 γ ∧
      (∫ X, C2 X ∂γ) ≤
        2 * (2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 2 +
          (α⁻¹ ^ 2 * Module.finrank ℝ V +
            2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 3) *
              ∫ X, ‖euclideanDesignOperator X‖ ^ 2 ∂γ) +
        6 * (α⁻¹ ^ 2 * (gaussianFiniteFamilyFourthConstant *
            Module.finrank ℝ Sᗮ * Module.finrank ℝ V * Fintype.card ι) +
          ((Module.finrank ℝ Sᗮ : ℝ) * α⁻¹) ^ 2 * Fintype.card ι +
          α⁻¹ ^ 3 * Fintype.card ι * ∫ X, ‖euclideanDesignOperator X‖ ^ 2 ∂γ) := by
  let B2 := fun X => ∑ i, M.projectedError X i ^ 2
  let Mixed := fun X : ι → V => ∑ i, ‖Sᗮ.starProjection (X i)‖ ^ 2 * ‖X i‖ ^ 2
  let Q := fun X : ι → V => α⁻¹ ^ 2 * Mixed X +
    ((Module.finrank ℝ Sᗮ : ℝ) * α⁻¹) ^ 2 * Fintype.card ι +
    α⁻¹ ^ 3 * Fintype.card ι * ‖euclideanDesignOperator X‖ ^ 2
  have hB := M.projectedError_sum_bound hα hn
  have hM := ambientDesign_projected_mixedMoment_sum (ι := ι) Sᗮ
  have hN := integrable_ambientDesign_opNorm_sq (V := V) hn
  have hQ : Integrable Q γ :=
    ((hM.1.const_mul _).add (integrable_const _)).add (hN.const_mul _)
  have hbound : ∀ᵐ X ∂γ, C2 X ≤ 2 * B2 X + 6 * Q X := by
    filter_upwards [M.operator_spec] with X hX
    have hcorr := M.correction_sq_sum_le hα X hX
    have hp (i) : C X i ^ 2 ≤
        2 * (M.projectedError X i) ^ 2 +
        2 * (C X i -
          M.projectedError X i) ^ 2 := by
      nlinarith [sq_nonneg (C X i -
        2 * M.projectedError X i)]
    have hh := Finset.sum_le_sum (s := Finset.univ) (fun i _ => hp i)
    simp only [Finset.sum_add_distrib, ← Finset.mul_sum] at hh
    change C2 X ≤ 2 * B2 X + 6 * Q X
    change (∑ i, (C X i -
      M.projectedError X i) ^ 2)
        ≤ 3 * Q X at hcorr
    change C2 X ≤ 2 * B2 X + 2 * (∑ i, (C X i -
      M.projectedError X i) ^ 2) at hh
    linarith only [hh, hcorr]
  have hCi : Integrable C2 γ := by
    apply ((hB.1.const_mul 2).add (hQ.const_mul 6)).mono'
      ((Finset.measurable_sum _ fun i _ => (M.measurable_error i).pow_const 2)).aestronglyMeasurable
    filter_upwards [hbound] with X hX
    change ‖∑ i, C X i ^ 2‖ ≤ 2 * B2 X + 6 * Q X
    rw [Real.norm_of_nonneg (Finset.sum_nonneg fun i _ => sq_nonneg (C X i))]
    exact hX
  refine ⟨hCi, ?_⟩
  have hQi : (∫ X, Q X ∂γ) =
      α⁻¹ ^ 2 * (∫ X, Mixed X ∂γ) +
        ((Module.finrank ℝ Sᗮ : ℝ) * α⁻¹) ^ 2 * Fintype.card ι +
        α⁻¹ ^ 3 * Fintype.card ι * ∫ X, ‖euclideanDesignOperator X‖ ^ 2 ∂γ := by
    dsimp only [Q]
    have hq1 : Integrable (fun X => α⁻¹ ^ 2 * Mixed X +
        ((Module.finrank ℝ Sᗮ : ℝ) * α⁻¹) ^ 2 * Fintype.card ι) γ :=
      (hM.1.const_mul _).add (integrable_const _)
    rw [integral_add hq1 (hN.const_mul _),
      integral_add (hM.1.const_mul _) (integrable_const _)]
    simp [integral_const_mul, Mixed]
  have hle := integral_mono_ae hCi ((hB.1.const_mul 2).add (hQ.const_mul 6)) hbound
  simp only [Pi.add_apply, integral_add (hB.1.const_mul 2) (hQ.const_mul 6),
    integral_const_mul] at hle
  rw [hQi] at hle
  exact hle.trans (add_le_add
    (mul_le_mul_of_nonneg_left hB.2 (by norm_num))
    (mul_le_mul_of_nonneg_left
      (add_le_add (add_le_add
        (mul_le_mul_of_nonneg_left hM.2 (sq_nonneg _)) le_rfl) le_rfl) (by norm_num)))


include hα in
/-- The single-index mean-field rate follows from the shared free-direction
hypotheses. Concrete estimator instances must supply all model fields. -/
theorem uniform_error_bound
    (hrank : Module.finrank ℝ Sᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable C2 γ ∧ (∫ X, C2 X ∂γ) ≤ empiricalMeanFieldConstant μ δ := by
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  have h := M.error_sq_sum_bound hα hn
  refine ⟨h.1, h.2.trans ?_⟩
  let n : ℝ := Fintype.card ι
  let p : ℝ := Module.finrank ℝ V
  let k : ℝ := Module.finrank ℝ Sᗮ
  let m := ∫ X : ι → V, ‖euclideanDesignOperator X‖ ^ 2 ∂ambientDesignGaussian
  let G := gaussianDesignEnvelopeConstant δ
  let D := gaussianFiniteFamilyFourthConstant
  have hn0 : 0 < n := by dsimp only [n]; exact_mod_cast hn
  have hn1 : 1 ≤ n := by dsimp only [n]; exact_mod_cast (Nat.succ_le_of_lt hn)
  have hp0 : 0 ≤ p := Nat.cast_nonneg _
  have hk0 : 0 ≤ k := Nat.cast_nonneg _
  have hk1 : k ≤ 1 := by dsimp only [k]; exact_mod_cast hrank
  have hm0 : 0 ≤ m := integral_nonneg fun _ => sq_nonneg _
  have hG0 : 0 ≤ G := (gaussianDesignEnvelopeConstant_pos δ).le
  have hD0 : 0 ≤ D := gaussianFiniteFamilyFourthConstant_pos.le
  have hpn : p / n ≤ δ⁻¹ := (div_le_iff₀ hn0).mpr hdim
  have hmn : m / n ≤ G := (div_le_iff₀ hn0).mpr (by
    simpa only [mul_comm] using ambientDesign_opNorm_sq_le (V := V) δ hδ hn hdim)
  have hni : n⁻¹ ≤ 1 := (inv_le_one₀ hn0).mpr hn1
  change 2 * (2 * p * n * α⁻¹ ^ 2 + (α⁻¹ ^ 2 * p + 2 * p * n * α⁻¹ ^ 3) * m) +
    6 * (α⁻¹ ^ 2 * (D * k * p * n) + (k * α⁻¹) ^ 2 * n + α⁻¹ ^ 3 * n * m) ≤ _
  calc
    _ = 2 * (2 * (p / n) * μ⁻¹ ^ 2 +
          ((p / n) * μ⁻¹ ^ 2 + 2 * (p / n) * μ⁻¹ ^ 3) * (m / n)) +
        6 * (D * k * (p / n) * μ⁻¹ ^ 2 +
          (k ^ 2 * μ⁻¹ ^ 2) * n⁻¹ + μ⁻¹ ^ 3 * (m / n) * n⁻¹) := by
      rw [show α = n * μ from hscale]
      field_simp
    _ ≤ 2 * (2 * δ⁻¹ * μ⁻¹ ^ 2 +
          (δ⁻¹ * μ⁻¹ ^ 2 + 2 * δ⁻¹ * μ⁻¹ ^ 3) * G) +
        6 * (D * 1 * δ⁻¹ * μ⁻¹ ^ 2 +
          ((1 : ℝ) ^ 2 * μ⁻¹ ^ 2) * 1 + μ⁻¹ ^ 3 * G * 1) := by
      gcongr
    _ = _ := by simp only [empiricalMeanFieldConstant, G, D, one_pow, mul_one, one_mul]

end GaussianMeanFieldModel
end ALO


==> anc/lean_alo/ALO/Estimator/GaussianMeanFieldModel.lean <==
module

public import ALO.Estimator.AbstractMeanFieldRowStein
public import ALO.Estimator.EmpiricalMeanFieldRate

/-! # Shared hypotheses for single-index mean-field estimates

`derivativeExtension` is a convenient linear extension of the free-direction
formula. No differentiability in signal directions is asserted.
-/

public section
namespace ALO
open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]

structure GaussianMeanFieldModel (T : Submodule ℝ V) (α : ℝ) where
  coef : (ι → V) → V
  loo : ι → (ι → V) → V
  score : (ι → V) → ι → ℝ
  curvature : (ι → V) → ι → ℝ
  operator : (ι → V) → V →L[ℝ] V
  derivativeExtension : (ι → V) → (ι → V) →L[ℝ] V
  measurable_coef : Measurable coef
  measurable_loo : ∀ i, Measurable (loo i)
  measurable_score : ∀ i, Measurable (fun X => score X i)
  measurable_operator : Measurable operator
  measurable_derivativeExtension : Measurable derivativeExtension
  score_bound : ∀ X i, |score X i| ≤ 1
  coef_bound : ∀ X, ‖coef X‖ ≤ α⁻¹ * (‖euclideanDesignOperator X‖ * Real.sqrt (Fintype.card ι))
  deletion_bound : ∀ X i, ‖coef X - loo i X‖ ≤ α⁻¹ * ‖X i‖
  row_formula : ∀ X i z, derivativeExtension X (Pi.single i z) =
    -score X i • operator X z - (curvature X i * ⟪coef X, z⟫) • operator X (X i)
  operator_spec : ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
    (operator X).toLinearMap.IsSymmetric ∧ ‖operator X‖ ≤ α⁻¹ ∧
      (∀ i, 0 ≤ curvature X i) ∧ (∀ i, curvature X i ≤ 1) ∧
        ∀ z, ⟪operator X z, lossCurvature X (curvature X) (operator X z)⟫ ≤ ⟪z, operator X z⟫
  row_loo : ∀ i Y z, loo i (gaussianRowSlice T i Y z) = loo i Y
  row_lipschitz : ∀ i Y, LocallyLipschitz (coefficientRowField T coef loo i Y)
  row_derivative : ∀ i, ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
    HasFDerivAt (fun z : T => coef (gaussianRowSlice T i X z))
      ((derivativeExtension X).comp
        ((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp T.subtypeL)) 0

namespace GaussianMeanFieldModel
variable {T : Submodule ℝ V} {α : ℝ} (M : GaussianMeanFieldModel (ι := ι) T α)

@[expose] noncomputable def projectedError (X : ι → V) (i : ι) : ℝ :=
  meanFieldProjectedDiscrepancy T X (M.coef X) (fun j => M.loo j X) (M.derivativeExtension X) i

@[expose] noncomputable def prediction (X : ι → V) (i : ι) : ℝ :=
  ⟪X i, M.coef X⟫ + M.score X i * LinearMap.trace ℝ V (M.operator X).toLinearMap

@[expose] noncomputable def error (X : ι → V) (i : ι) : ℝ :=
  meanFieldPredictionError X (M.coef X) (fun j => M.loo j X) (M.score X) (M.operator X) i

theorem measurable_projectedError (i : ι) : Measurable (fun X => M.projectedError X i) := by
  have ht : Measurable (fun X => meanFieldRowDivergence T (M.derivativeExtension X) i) := by
    simp_rw [meanFieldRowDivergence_eq_trace, LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun t _ =>
      measurable_const.inner (M.measurable_derivativeExtension.apply_continuousLinearMap _)
  exact ((measurable_pi_apply i).inner
    (T.starProjection.continuous.measurable.comp (M.measurable_coef.sub (M.measurable_loo i)))).sub ht

theorem measurable_prediction (i : ι) : Measurable (fun X => M.prediction X i) := by
  have ht : Measurable (fun X => LinearMap.trace ℝ V (M.operator X).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun t _ =>
      measurable_const.inner (M.measurable_operator.apply_continuousLinearMap _)
  exact ((measurable_pi_apply i).inner M.measurable_coef).add ((M.measurable_score i).mul ht)

omit [BorelSpace V] in
theorem prediction_sub_loo (X : ι → V) (i : ι) :
    M.prediction X i - ⟪X i, M.loo i X⟫ = M.error X i := by
  unfold prediction error meanFieldPredictionError
  rw [inner_sub_right]
  ring

theorem measurable_error (i : ι) : Measurable (fun X => M.error X i) := by
  simp only [← M.prediction_sub_loo]
  exact (M.measurable_prediction i).sub ((measurable_pi_apply i).inner (M.measurable_loo i))

omit [BorelSpace V] in
theorem sum_deletion_sq_le (X : ι → V) :
    (∑ i, ‖M.coef X - M.loo i X‖ ^ 2) ≤
      α⁻¹ ^ 2 * ((Module.finrank ℝ V : ℝ) * ‖euclideanDesignOperator X‖ ^ 2) := by
  have hrows := sum_designRows_norm_sq_le X (stdOrthonormalBasis ℝ V)
  calc
    _ ≤ α⁻¹ ^ 2 * ∑ i, ‖X i‖ ^ 2 := by
      rw [Finset.mul_sum]
      exact Finset.sum_le_sum fun i _ => by
        simpa only [mul_pow] using pow_le_pow_left₀ (norm_nonneg _) (M.deletion_bound X i) 2
    _ ≤ _ := mul_le_mul_of_nonneg_left (by simpa using hrows) (sq_nonneg _)

omit [BorelSpace V] in
theorem ae_derivative_energy_le (hα : 0 < α) :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
      (∑ i, ∑ t, ‖M.derivativeExtension X
        (Pi.single i (T.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2) ≤
          2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 2 +
            2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 3 *
              ‖euclideanDesignOperator X‖ ^ 2 := by
  filter_upwards [M.operator_spec] with X hA
  have hv : (∑ i, (-M.score X i) ^ 2) ≤ (Fintype.card ι : ℝ) := by
    calc
      _ ≤ ∑ _i : ι, (1 : ℝ) := Finset.sum_le_sum fun i _ => by
        simpa only [neg_sq, sq_abs, one_pow] using
          pow_le_pow_left₀ (abs_nonneg _) (M.score_bound X i) 2
      _ = _ := by simp
  have hu : ‖T.starProjection (M.coef X)‖ ^ 2 ≤
      α⁻¹ ^ 2 * ‖euclideanDesignOperator X‖ ^ 2 * Fintype.card ι := by
    have h := pow_le_pow_left₀ (norm_nonneg _)
      ((T.norm_starProjection_apply_le _).trans (M.coef_bound X)) 2
    simpa only [mul_pow, Real.sq_sqrt (Nat.cast_nonneg (Fintype.card ι)), mul_assoc] using h
  have h := sum_coefficientDerivative_projected_sq_le X (M.coef X)
    (fun i => -M.score X i) (M.curvature X) (M.operator X) (M.derivativeExtension X) T α
    hA.1 hA.2.1 hA.2.2.1 hA.2.2.2.1 hA.2.2.2.2 (M.row_formula X) (stdOrthonormalBasis ℝ V)
  simp only [Fintype.card_fin] at h
  refine h.trans ?_
  calc
    _ ≤ 2 * ((Module.finrank ℝ V : ℝ) * α⁻¹ ^ 2) * Fintype.card ι +
        2 * ((Module.finrank ℝ V : ℝ) * α⁻¹) *
          (α⁻¹ ^ 2 * ‖euclideanDesignOperator X‖ ^ 2 * Fintype.card ι) := by
      exact add_le_add (mul_le_mul_of_nonneg_left hv (by positivity))
        (mul_le_mul_of_nonneg_left hu (by positivity))
    _ = _ := by ring

theorem integrable_deletion_energy (_hα : 0 < α) (i : ι) :
    Integrable (fun X => ‖T.starProjection (M.coef X - M.loo i X)‖ ^ 2) ambientDesignGaussian := by
  have hn : 0 < Fintype.card ι := Fintype.card_pos_iff.mpr ⟨i⟩
  apply ((integrable_ambientDesign_opNorm_sq (V := V) hn).const_mul
    (α⁻¹ ^ 2 * (Module.finrank ℝ V : ℝ))).mono'
    ((T.starProjection.continuous.measurable.comp
      (M.measurable_coef.sub (M.measurable_loo i))).norm.pow_const 2).aestronglyMeasurable
  apply Filter.Eventually.of_forall
  intro X
  rw [Real.norm_of_nonneg (sq_nonneg _)]
  exact (pow_le_pow_left₀ (norm_nonneg _) (T.norm_starProjection_apply_le _) 2).trans
    ((Finset.single_le_sum (fun j _ => sq_nonneg ‖M.coef X - M.loo j X‖) (Finset.mem_univ i)).trans
      ((M.sum_deletion_sq_le X).trans_eq (by ring)))

theorem integrable_derivative_energy (hα : 0 < α) (i : ι) :
    Integrable (fun X : ι → V => ∑ t, ‖M.derivativeExtension X
      (Pi.single i (T.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2) ambientDesignGaussian := by
  have hn : 0 < Fintype.card ι := Fintype.card_pos_iff.mpr ⟨i⟩
  apply ((integrable_const (2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 2)).add
    ((integrable_ambientDesign_opNorm_sq (V := V) hn).const_mul
      (2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 3))).mono'
    (Finset.measurable_sum _ fun t _ =>
      ((M.measurable_derivativeExtension.apply_continuousLinearMap _).norm.pow_const 2)).aestronglyMeasurable
  filter_upwards [M.ae_derivative_energy_le hα] with X hX
  rw [Real.norm_of_nonneg (Finset.sum_nonneg fun _ _ => sq_nonneg _)]
  exact (Finset.single_le_sum (fun j _ => Finset.sum_nonneg fun _ _ => sq_nonneg _)
    (Finset.mem_univ i)).trans hX

end GaussianMeanFieldModel
end ALO


==> anc/lean_alo/ALO/Estimator/GaussianMeanFieldStein.lean <==
module

public import ALO.Estimator.GaussianMeanFieldModel

/-! # Averaged Stein estimate for the shared single-index model interface -/

public section
namespace ALO
open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V] {T : Submodule ℝ V} {α : ℝ}

namespace GaussianMeanFieldModel
variable (M : GaussianMeanFieldModel (ι := ι) T α) (hα : 0 < α)

include hα in
theorem projectedError_row_bound (i : ι) :
    Integrable (fun X => M.projectedError X i ^ 2) (ambientDesignGaussian (ι := ι) (V := V)) ∧
      (∫ X, M.projectedError X i ^ 2 ∂(ambientDesignGaussian (ι := ι) (V := V))) ≤
        (∫ X, ‖T.starProjection (M.coef X - M.loo i X)‖ ^ 2 ∂(ambientDesignGaussian (ι := ι) (V := V))) +
          ∫ X, ∑ t, ‖M.derivativeExtension X
            (Pi.single i (T.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2 ∂(ambientDesignGaussian (ι := ι) (V := V)) := by
  let U := fun X => ‖T.starProjection (M.coef X - M.loo i X)‖ ^ 2
  let J := fun X : ι → V => ∑ t, ‖M.derivativeExtension X
    (Pi.single i (T.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2
  have hU : Integrable U (ambientDesignGaussian (ι := ι) (V := V)) := M.integrable_deletion_energy hα i
  have hJ : Integrable J (ambientDesignGaussian (ι := ι) (V := V)) := M.integrable_derivative_energy hα i
  have h := integrable_integral_le_of_gaussianRowSlices T i
    ((M.measurable_projectedError i).pow_const 2) (fun _ => sq_nonneg _) (hU.add hJ) ?_
  · refine ⟨h.1, ?_⟩
    simpa only [Pi.add_apply, integral_add hU hJ] using h.2
  filter_upwards [ae_gaussianRowSlice_of_ae_ambient T i (M.row_derivative i),
    ae_integrable_gaussianRowSlice T i hU, ae_integrable_gaussianRowSlice T i hJ]
    with y hy hUy hJy
  let Y := gaussianRowBaseDesign T i y
  have hD := hy.mono fun z hz =>
    hasFDerivAt_coefficientRowField T M.coef M.loo i Y z _ hz
  have hstein := secondOrderStein_coefficientRowField T M.coef M.loo i Y
    (gaussianRowBaseDesign_orthogonal T i y) α hα (M.row_lipschitz i Y)
    (fun z => by
      rw [← M.row_loo i Y z]
      exact M.deletion_bound _ i)
    (M.row_loo i Y) M.derivativeExtension hD hJy
  refine ⟨hstein.1, ?_⟩
  simp only [Pi.add_apply]
  rw [integral_add hUy hJy]
  have heq : (fun z : T => U (gaussianRowSlice T i Y z)) =
      (fun z => ‖coefficientRowField T M.coef M.loo i Y z‖ ^ 2) := by
    funext z
    simp only [U, M.row_loo, coefficientRowField, Submodule.starProjection_apply]
    rfl
  rw [heq]
  exact hstein.2

include hα in
theorem projectedError_sum_bound (hn : 0 < Fintype.card ι) :
    Integrable (fun X => ∑ i, M.projectedError X i ^ 2) (ambientDesignGaussian (ι := ι) (V := V)) ∧
      (∫ X, ∑ i, M.projectedError X i ^ 2 ∂(ambientDesignGaussian (ι := ι) (V := V))) ≤
        2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 2 +
          (α⁻¹ ^ 2 * Module.finrank ℝ V +
            2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 3) *
            ∫ X : ι → V, ‖euclideanDesignOperator X‖ ^ 2 ∂(ambientDesignGaussian (ι := ι) (V := V)) := by
  let U := fun (i : ι) X => ‖T.starProjection (M.coef X - M.loo i X)‖ ^ 2
  let J := fun (i : ι) (X : ι → V) => ∑ t, ‖M.derivativeExtension X
    (Pi.single i (T.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2
  have hU (i) : Integrable (U i) (ambientDesignGaussian (ι := ι) (V := V)) := M.integrable_deletion_energy hα i
  have hJ (i) : Integrable (J i) (ambientDesignGaussian (ι := ι) (V := V)) := M.integrable_derivative_energy hα i
  have hr := M.projectedError_row_bound hα
  refine ⟨integrable_finsetSum Finset.univ (fun i _ => (hr i).1), ?_⟩
  have henergy : Integrable (fun X => ∑ i, (U i X + J i X)) (ambientDesignGaussian (ι := ι) (V := V)) :=
    integrable_finsetSum _ (fun i _ => (hU i).add (hJ i))
  have hbound : (∫ X, ∑ i, (U i X + J i X) ∂(ambientDesignGaussian (ι := ι) (V := V))) ≤
      ∫ X, 2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 2 +
        (α⁻¹ ^ 2 * Module.finrank ℝ V +
          2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 3) *
          ‖euclideanDesignOperator X‖ ^ 2 ∂(ambientDesignGaussian (ι := ι) (V := V)) := by
    apply integral_mono_ae henergy
      ((integrable_const _).add ((integrable_ambientDesign_opNorm_sq (V := V) hn).const_mul _))
    filter_upwards [M.ae_derivative_energy_le hα] with X hX
    have hu : (∑ i, U i X) ≤ α⁻¹ ^ 2 * ((Module.finrank ℝ V : ℝ) * ‖euclideanDesignOperator X‖ ^ 2) :=
      (Finset.sum_le_sum fun i _ =>
        pow_le_pow_left₀ (norm_nonneg _) (T.norm_starProjection_apply_le _) 2).trans
        (M.sum_deletion_sq_le X)
    rw [Finset.sum_add_distrib]
    exact (add_le_add hu hX).trans_eq (by dsimp only [Pi.add_apply]; ring)
  calc
    _ ≤ ∑ i, ((∫ X, U i X ∂(ambientDesignGaussian (ι := ι) (V := V))) + ∫ X, J i X ∂(ambientDesignGaussian (ι := ι) (V := V))) := by
      rw [integral_finsetSum _ (fun i _ => (hr i).1)]
      exact Finset.sum_le_sum fun i _ => (hr i).2
    _ = ∫ X, ∑ i, (U i X + J i X) ∂(ambientDesignGaussian (ι := ι) (V := V)) := by
      rw [integral_finsetSum _ (fun i _ =>
        (show Integrable (fun X => U i X + J i X) (ambientDesignGaussian (ι := ι) (V := V)) from (hU i).add (hJ i)))]
      exact Finset.sum_congr rfl fun i _ => (integral_add (hU i) (hJ i)).symm
    _ ≤ _ := hbound
    _ = _ := by
      rw [integral_add (integrable_const _)
        ((integrable_ambientDesign_opNorm_sq (V := V) hn).const_mul _), integral_const_mul]
      simp [integral_const_mul]

end GaussianMeanFieldModel
end ALO


==> anc/lean_alo/ALO/Estimator/GaussianMeanFieldTests.lean <==
module

public import ALO.Estimator.GaussianMeanFieldBounds
public import ALO.Estimator.MeanFieldTestComparison

/-! # Prediction moments and test bounds from the shared free-direction model -/

public section
namespace ALO
open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V] {S : Submodule ℝ V} {α : ℝ}
namespace GaussianMeanFieldModel
variable (M : GaussianMeanFieldModel (ι := ι) S α)
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)

omit [BorelSpace V] in
theorem prediction_sq_sum_le (X : ι → V) (hAn : ‖M.operator X‖ ≤ α⁻¹) :
    (∑ i, M.prediction X i ^ 2) ≤
      2 * (α⁻¹ ^ 2 * Fintype.card ι) * ‖euclideanDesignOperator X‖ ^ 4 +
        2 * Fintype.card ι * ((Module.finrank ℝ V : ℝ) * α⁻¹) ^ 2 := by
  let A := M.operator X
  let t := LinearMap.trace ℝ V A.toLinearMap
  have ht : t ^ 2 ≤ ((Module.finrank ℝ V : ℝ) * α⁻¹) ^ 2 := by
    have hh := (abs_trace_le_card_opNorm A (stdOrthonormalBasis ℝ V)).trans
      (by simpa only [Fintype.card_fin] using
        mul_le_mul_of_nonneg_left hAn (Nat.cast_nonneg (Module.finrank ℝ V)))
    simpa only [sq_abs] using pow_le_pow_left₀ (abs_nonneg t) hh 2
  have hb := M.coef_bound X
  have hfit : (∑ i, ⟪X i, M.coef X⟫ ^ 2) ≤
      α⁻¹ ^ 2 * Fintype.card ι * ‖euclideanDesignOperator X‖ ^ 4 := by
    have heq : (∑ i, ⟪X i, M.coef X⟫ ^ 2) =
        ‖euclideanDesignOperator X (M.coef X)‖ ^ 2 := by
      rw [PiLp.norm_sq_eq_of_L2]
      simp [euclideanDesignOperator, Real.norm_eq_abs]
    rw [heq]
    have hn := ((euclideanDesignOperator X).le_opNorm (M.coef X)).trans
      (mul_le_mul_of_nonneg_left hb (norm_nonneg _))
    have hh := pow_le_pow_left₀ (norm_nonneg _) hn 2
    simp only [mul_pow, Real.sq_sqrt (Nat.cast_nonneg (Fintype.card ι))] at hh
    exact hh.trans_eq (by ring)
  have hcscore : (∑ i, (M.score X i * t) ^ 2) ≤
      Fintype.card ι * ((Module.finrank ℝ V : ℝ) * α⁻¹) ^ 2 := by
    calc
      _ ≤ ∑ _i : ι, ((Module.finrank ℝ V : ℝ) * α⁻¹) ^ 2 := by
        apply Finset.sum_le_sum
        intro i _
        have hi : M.score X i ^ 2 ≤ 1 := by
          simpa only [sq_abs, one_pow] using
            pow_le_pow_left₀ (abs_nonneg _) (M.score_bound X i) 2
        rw [mul_pow]
        exact (mul_le_mul_of_nonneg_right hi (sq_nonneg t)).trans (by simpa using ht)
      _ = _ := by simp
  have hp (i) : M.prediction X i ^ 2 ≤
      2 * ⟪X i, M.coef X⟫ ^ 2 + 2 * (M.score X i * t) ^ 2 := by
    change (⟪X i, M.coef X⟫ + M.score X i * t) ^ 2 ≤ _
    nlinarith [sq_nonneg (⟪X i, M.coef X⟫ - M.score X i * t)]
  have hh := Finset.sum_le_sum (s := Finset.univ) (fun i _ => hp i)
  simp only [Finset.sum_add_distrib, ← Finset.mul_sum] at hh
  nlinarith [hfit, hcscore]

theorem prediction_moment (hα : 0 < α)
    (μ δ : ℝ) (hμ : 0 < μ) (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable (fun X => ∑ i, M.prediction X i ^ 2) γ ∧
      (∫ X, ∑ i, M.prediction X i ^ 2 ∂γ) ≤
        Fintype.card ι * meanFieldPredictionMomentConstant μ δ := by
  let a := fun X : ι → V => ∑ i, M.prediction X i ^ 2
  let n : ℝ := Fintype.card ι
  let p : ℝ := Module.finrank ℝ V
  let F := fun X : ι → V => 2 * (α⁻¹ ^ 2 * n) * ‖euclideanDesignOperator X‖ ^ 4 +
    2 * n * (p * α⁻¹) ^ 2
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  have hn0 : 0 < n := by dsimp only [n]; exact_mod_cast hn
  have h4 := ambientDesign_opNorm_fourthMoment (V := V) hn
  have hFi : Integrable F γ := (h4.1.const_mul _).add (integrable_const _)
  have ham : Measurable a := Finset.measurable_sum _ fun i _ => (M.measurable_prediction i).pow_const 2
  have hbound : ∀ᵐ X ∂γ, a X ≤ F X := by
    filter_upwards [M.operator_spec] with X hX
    exact M.prediction_sq_sum_le X hX.2.1
  have hai : Integrable a γ := hFi.mono' ham.aestronglyMeasurable (hbound.mono fun X hX => by
    rw [Real.norm_of_nonneg (Finset.sum_nonneg fun i _ => sq_nonneg _)]
    exact hX)
  refine ⟨hai, ?_⟩
  have hle := integral_mono_ae hai hFi hbound
  have hFeq : (∫ X, F X ∂ambientDesignGaussian) =
      2 * (α⁻¹ ^ 2 * n) * (∫ X : ι → V, ‖euclideanDesignOperator X‖ ^ 4 ∂ambientDesignGaussian) +
      2 * n * (p * α⁻¹) ^ 2 := by
    dsimp only [F]
    rw [integral_add (h4.1.const_mul _) (integrable_const _)]
    simp [integral_const_mul]
  rw [hFeq] at hle
  have hratio : p / n ≤ δ⁻¹ := (div_le_iff₀ hn0).mpr hdim
  have hp0 : 0 ≤ p := Nat.cast_nonneg _
  have hD0 := gaussianFiniteFamilyFourthConstant_pos.le
  calc
    _ ≤ _ := hle
    _ ≤ 2 * (α⁻¹ ^ 2 * n) *
        (gaussianFiniteFamilyFourthConstant * (n + p) ^ 2) + 2 * n * (p * α⁻¹) ^ 2 :=
      add_le_add (mul_le_mul_of_nonneg_left h4.2 (by positivity)) le_rfl
    _ = n * (2 * μ⁻¹ ^ 2 * gaussianFiniteFamilyFourthConstant * (1 + p / n) ^ 2 +
        2 * ((p / n) * μ⁻¹) ^ 2) := by
      rw [show α = n * μ from hscale]
      field_simp
    _ ≤ n * meanFieldPredictionMomentConstant μ δ := by
      unfold meanFieldPredictionMomentConstant
      gcongr

/-- Unconditional test comparison; only free-direction differentiability enters
through the model. The responses themselves need only be measurable. -/
theorem test_bound (hα : 0 < α) (hrank : Module.finrank ℝ Sᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    {Y : Type*} [MeasurableSpace Y]
    (y : (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun X => y X i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let r := fun X => |(∑ i, (g (M.prediction X i) (y X i) -
      g ⟪X i, M.loo i X⟫ (y X i))) / Fintype.card ι|
    Integrable r γ ∧ (∫ X, r X ∂γ) ≤ meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  have hU := M.uniform_error_bound hα hrank μ δ hμ hδ hscale hdim
  have hA := M.prediction_moment hα μ δ hμ hscale hdim
  have heq : (fun X => ∑ i, (M.prediction X i - ⟪X i, M.loo i X⟫) ^ 2) =
      (fun X => ∑ i, M.error X i ^ 2) := by
    funext X
    simp only [M.prediction_sub_loo]
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  exact prediction_test_comparison γ M.prediction (fun X i => ⟪X i, M.loo i X⟫) y g
    M.measurable_prediction (fun i => (measurable_pi_apply i).inner (M.measurable_loo i)) hy hgm hg
    (empiricalMeanFieldConstant μ δ) (meanFieldPredictionMomentConstant μ δ)
    (empiricalMeanFieldConstant_nonneg μ δ hμ hδ) (meanFieldPredictionMomentConstant_nonneg μ δ)
    (heq.symm ▸ hU.1) hA.1 (heq.symm ▸ hU.2) hA.2 hn

end GaussianMeanFieldModel
end ALO


==> anc/lean_alo/ALO/Estimator/GaussianRowDisintegration.lean <==
module

public import ALO.Estimator.MeanFieldRowSlice

/-! # Gaussian row coordinates, independent of all fitted quantities -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]

/-- Isometric inclusion of the free part of one design row into Euclidean
design space. The subspace is fixed, not chosen from an estimator. -/
@[expose] noncomputable def gaussianRowEmbedding (S : Submodule ℝ V) (i : ι) :
    S →ₗᵢ[ℝ] EuclideanDesignData ι V where
  toLinearMap := designDataEuclideanEquiv.toLinearMap.comp
    ((LinearMap.single ℝ (fun _ : ι => V) i).comp S.subtype)
  norm_map' z := by
    change ‖PiLp.single 2 (β := fun _ : ι => V) i (z : V)‖ = ‖z‖
    rw [PiLp.norm_single]
    rfl

/-- The fixed Euclidean subspace in which the held-out row varies. -/
@[expose] noncomputable def gaussianRowDirection (S : Submodule ℝ V) (i : ι) :
    Submodule ℝ (EuclideanDesignData ι V) :=
  (gaussianRowEmbedding S i).toLinearMap.range

/-- The base design records all other rows and the complementary component
of row `i`. It contains no fitted coefficients or KKT information. -/
@[expose] noncomputable def gaussianRowBaseDesign (S : Submodule ℝ V) (i : ι)
    (y : (gaussianRowDirection S i)ᗮ) : ι → V :=
  designDataEuclideanEquiv.symm (y : EuclideanDesignData ι V)

theorem gaussianRowBaseDesign_orthogonal (S : Submodule ℝ V) (i : ι)
    (y : (gaussianRowDirection S i)ᗮ) :
    S.starProjection (gaussianRowBaseDesign S i y i) = 0 := by
  have hm : gaussianRowBaseDesign S i y i ∈ Sᗮ := by
    rw [Submodule.mem_orthogonal]
    intro v hv
    have h := (Submodule.mem_orthogonal _ _).mp y.property
      (gaussianRowEmbedding S i ⟨v, hv⟩) ⟨⟨v, hv⟩, rfl⟩
    change (∑ j, ⟪(Pi.single i v : ι → V) j, (y : EuclideanDesignData ι V) j⟫) = 0 at h
    rw [Finset.sum_eq_single i] at h
    · simpa [gaussianRowBaseDesign, designDataEuclideanEquiv] using h
    · intro j _ hji
      simp [Pi.single_eq_of_ne hji]
    · simp
  exact congrArg (fun z : S => (z : V)) (S.orthogonalProjectionOnto_eq_zero_iff.mpr hm)

theorem continuous_gaussianRowBaseDesign (S : Submodule ℝ V) (i : ι) :
    Continuous (gaussianRowBaseDesign S i) :=
  designDataEuclideanContinuousEquiv.symm.continuous.comp continuous_subtype_val

theorem continuous_gaussianRowReconstruct (S : Submodule ℝ V) (i : ι) :
    Continuous (fun q : (gaussianRowDirection S i)ᗮ × S =>
      gaussianRowSlice S i (gaussianRowBaseDesign S i q.1) q.2) :=
  ((continuous_gaussianRowBaseDesign S i).comp continuous_fst).add
    ((((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp S.subtypeL).continuous).comp
      continuous_snd)

variable [MeasurableSpace V] [BorelSpace V]

/-- Independent standard Gaussians on the base coordinates and free row
reconstruct the original iid Gaussian design. This is linear Gaussian
disintegration, without conditioning on an estimator or fitted tuple. -/
theorem map_gaussianRowReconstruct_eq_ambient (S : Submodule ℝ V) (i : ι) :
    ((stdGaussian (gaussianRowDirection S i)ᗮ).prod (stdGaussian S)).map
      (fun q => gaussianRowSlice S i (gaussianRowBaseDesign S i q.1) q.2) =
        ambientDesignGaussian := by
  let K := gaussianRowDirection S i
  let e : S ≃ₗᵢ[ℝ] K := (gaussianRowEmbedding S i).equivRange
  let f := fun q : Kᗮ × S => (gaussianRowEmbedding S i q.2) + (q.1 : EuclideanDesignData ι V)
  have hf : Measurable f := by
    exact ((gaussianRowEmbedding S i).continuous.measurable.comp measurable_snd).add
      (measurable_subtype_coe.comp measurable_fst)
  have hmap : ((stdGaussian Kᗮ).prod (stdGaussian S)).map f =
      stdGaussian (EuclideanDesignData ι V) := by
    have he : (stdGaussian S).map e = stdGaussian K := stdGaussian_map e
    have hp : ((stdGaussian Kᗮ).prod (stdGaussian S)).map (Prod.map id e) =
        (stdGaussian Kᗮ).prod (stdGaussian K) := by
      rw [← Measure.map_prod_map _ _ measurable_id e.continuous.measurable, Measure.map_id, he]
    have hr := orthogonalProductGaussian_eq_stdGaussian K
    rw [orthogonalProductGaussian, ← hp,
      Measure.map_map (by fun_prop) (by fun_prop)] at hr
    exact hr
  have heq : (fun q : Kᗮ × S => gaussianRowSlice S i (gaussianRowBaseDesign S i q.1) q.2) =
      designDataEuclideanContinuousEquiv.symm ∘ f := by
    funext q
    change designDataEuclideanEquiv.symm (q.1 : EuclideanDesignData ι V) +
      Pi.single i (q.2 : V) =
      designDataEuclideanEquiv.symm (gaussianRowEmbedding S i q.2 + (q.1 : EuclideanDesignData ι V))
    rw [map_add]
    change _ = designDataEuclideanEquiv.symm (designDataEuclideanEquiv (Pi.single i (q.2 : V))) + _
    rw [LinearEquiv.symm_apply_apply, add_comm]
  rw [heq, ← Measure.map_map designDataEuclideanContinuousEquiv.symm.continuous.measurable hf, hmap]
  rfl

/-- An ambient full-measure property holds on almost every Gaussian row
slice. This direction does not assume measurability of the predicate. -/
theorem ae_gaussianRowSlice_of_ae_ambient
    (S : Submodule ℝ V) (i : ι) {p : (ι → V) → Prop}
    (hp : ∀ᵐ X ∂ambientDesignGaussian, p X) :
    ∀ᵐ y ∂stdGaussian (gaussianRowDirection S i)ᗮ,
      ∀ᵐ z ∂stdGaussian S, p (gaussianRowSlice S i (gaussianRowBaseDesign S i y) z) := by
  have h : ∀ᵐ q ∂(stdGaussian (gaussianRowDirection S i)ᗮ).prod (stdGaussian S),
      p (gaussianRowSlice S i (gaussianRowBaseDesign S i q.1) q.2) := by
    apply ae_of_ae_map (continuous_gaussianRowReconstruct S i).measurable.aemeasurable
    rw [map_gaussianRowReconstruct_eq_ambient]
    exact hp
  exact Measure.ae_ae_of_ae_prod h

/-- Ambient integrability supplies slice integrability almost everywhere.
The base law fixes ordinary design coordinates, not fitted quantities. -/
theorem ae_integrable_gaussianRowSlice
    (S : Submodule ℝ V) (i : ι) {g : (ι → V) → ℝ}
    (hg : Integrable g ambientDesignGaussian) :
    ∀ᵐ y ∂stdGaussian (gaussianRowDirection S i)ᗮ,
      Integrable (fun z : S => g (gaussianRowSlice S i (gaussianRowBaseDesign S i y) z))
        (stdGaussian S) := by
  have hi : Integrable (fun q : (gaussianRowDirection S i)ᗮ × S =>
      g (gaussianRowSlice S i (gaussianRowBaseDesign S i q.1) q.2))
      ((stdGaussian (gaussianRowDirection S i)ᗮ).prod (stdGaussian S)) := by
    have hm := map_gaussianRowReconstruct_eq_ambient S i
    exact (integrable_map_measure
      (hm.symm ▸ hg.aestronglyMeasurable)
      (continuous_gaussianRowReconstruct S i).measurable.aemeasurable).mp (hm.symm ▸ hg)
  exact hi.prod_right_ae

/-- Average a nonnegative conditional estimate. The slice integrability
and the integrable upper bound together prove ambient integrability, so
the conclusion does not rely on an integral of a nonintegrable function. -/
theorem integrable_integral_le_of_gaussianRowSlices
    (S : Submodule ℝ V) (i : ι) {f g : (ι → V) → ℝ}
    (hf : Measurable f) (hf0 : ∀ X, 0 ≤ f X)
    (hg : Integrable g ambientDesignGaussian)
    (h : ∀ᵐ y ∂stdGaussian (gaussianRowDirection S i)ᗮ,
      Integrable (fun z => f (gaussianRowSlice S i (gaussianRowBaseDesign S i y) z))
        (stdGaussian S) ∧
      (∫ z, f (gaussianRowSlice S i (gaussianRowBaseDesign S i y) z) ∂stdGaussian S) ≤
        ∫ z, g (gaussianRowSlice S i (gaussianRowBaseDesign S i y) z) ∂stdGaussian S) :
    Integrable f ambientDesignGaussian ∧
      (∫ X, f X ∂ambientDesignGaussian) ≤ ∫ X, g X ∂ambientDesignGaussian := by
  let T := fun q : (gaussianRowDirection S i)ᗮ × S =>
    gaussianRowSlice S i (gaussianRowBaseDesign S i q.1) q.2
  have hT : Measurable T := (continuous_gaussianRowReconstruct S i).measurable
  have hmap := map_gaussianRowReconstruct_eq_ambient S i
  have hgi : Integrable (g ∘ T)
      ((stdGaussian (gaussianRowDirection S i)ᗮ).prod (stdGaussian S)) :=
    (integrable_map_measure (hmap.symm ▸ hg.aestronglyMeasurable) hT.aemeasurable).mp
      (hmap.symm ▸ hg)
  have hfm : AEStronglyMeasurable (f ∘ T)
      ((stdGaussian (gaussianRowDirection S i)ᗮ).prod (stdGaussian S)) :=
    (hf.comp hT).aestronglyMeasurable
  have hinner : Integrable (fun y => ∫ z, ‖f (T (y, z))‖ ∂stdGaussian S)
      (stdGaussian (gaussianRowDirection S i)ᗮ) := by
    apply hgi.integral_prod_left.mono' hfm.norm.integral_prod_right'
    filter_upwards [h] with y hy
    change ‖∫ z, ‖f (T (y, z))‖ ∂stdGaussian S‖ ≤
      ∫ z, g (T (y, z)) ∂stdGaussian S
    simp_rw [Real.norm_of_nonneg (hf0 _)]
    rw [Real.norm_of_nonneg (integral_nonneg fun z => hf0 _)]
    exact hy.2
  have hfi : Integrable (f ∘ T)
      ((stdGaussian (gaussianRowDirection S i)ᗮ).prod (stdGaussian S)) :=
    (integrable_prod_iff hfm).mpr ⟨h.mono fun _ hy => hy.1, hinner⟩
  have hfa : Integrable f ambientDesignGaussian := by
    rw [← hmap]
    exact (integrable_map_measure hf.aestronglyMeasurable hT.aemeasurable).mpr hfi
  refine ⟨hfa, ?_⟩
  rw [← hmap, integral_map hT.aemeasurable hf.aestronglyMeasurable,
    integral_map hT.aemeasurable (hmap.symm ▸ hg.aestronglyMeasurable)]
  change (∫ q, (f ∘ T) q ∂_) ≤ ∫ q, (g ∘ T) q ∂_
  rw [integral_prod _ hfi, integral_prod _ hgi]
  exact integral_mono_ae hfi.integral_prod_left hgi.integral_prod_left (h.mono fun _ hy => hy.2)

end ALO


==> anc/lean_alo/ALO/Estimator/GeneralGaussianRemainder.lean <==
module

public import ALO.Estimator.GaussianInverseRowMoments
public import ALO.Estimator.ProductDesignProjection

/-! # The isotropic affine Gaussian remainder theorem for arbitrary projections -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)
  (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
  (Z₀ : EuclideanDesignData ι V)

local notation "e" => LinearEquiv.symm (designDataEuclideanEquiv (ι := ι) (V := V))
local notation "K" => productDesignDirection S U

/-- Theorem 3.1 in free isotropic coordinates, for arbitrary coefficient
and observation projections and any fixed tangent-supported inverse. -/
theorem sum_inverseRowRemainder_productGaussian
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (hZ₀ : Z₀ ∈ (productDesignDirection S U)ᗮ)
    {κ : Type*} [Fintype κ] (b : OrthonormalBasis κ ℝ V)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Fintype.card κ : ℝ) ≤ δ * Fintype.card ι) :
    let X := fun k : K => e (Z₀ + (k : EuclideanDesignData ι V))
    let r := fun k : K => ∑ i, inverseRowRemainder d (X k)
      (reducedInverse T H (lossCurvature (X k) d) α hα hH (lossCurvature_nonneg (X k) d hd)) i ^ 2
    let E := fun k : K => (1 + ‖euclideanDesignOperator (X k)‖ ^ 2 / Fintype.card ι) ^ 2
    Integrable r (stdGaussian K) ∧ Integrable E (stdGaussian K) ∧
      (∫ k, r k ∂stdGaussian K) ≤
        section3RemainderConstant μ δ * projectionDefectRankFactor S U *
          ∫ k, E k ∂stdGaussian K := by
  classical
  let X := fun k : K => e (Z₀ + (k : EuclideanDesignData ι V))
  let A := fun k : K =>
    reducedInverse T H (lossCurvature (X k) d) α hα hH (lossCurvature_nonneg (X k) d hd)
  let r := fun k : K => ∑ i, inverseRowRemainder d (X k) (A k) i ^ 2
  let s := fun k : K => ‖euclideanDesignOperator (X k)‖ ^ 2 / Fintype.card ι
  let E := fun k : K => (1 + s k) ^ 2
  let F := fun i => affineReducedInverseField T H d K Z₀ α hα hH hd
    (inverseRowOutputMap K S.starProjection i)
  let r' := fun k : K => ∑ i, gaussianSteinDiscrepancy (F i) k ^ 2
  let C := 4 * δ * μ⁻¹ ^ 2 + 3 * (δ + 1) * δ * μ⁻¹ ^ 3
  have hC : 0 ≤ C := by dsimp [C]; positivity
  have hE : Integrable E (stdGaussian K) := integrable_affineDesign_quarticEnvelope_gaussian K Z₀
  have hs0 (k : K) : 0 ≤ s k := by dsimp [s]; positivity
  have hsE (k : K) : s k ≤ E k := by dsimp only [E]; nlinarith [hs0 k]
  have h1E (k : K) : 1 ≤ E k := by dsimp only [E]; nlinarith [hs0 k]
  have he (i : ι) := integrable_affineReducedInverseField_energies_gaussian
    K Z₀ T H d α hα hH hd (inverseRowOutputMap K S.starProjection i)
  have hi (i : ι) := secondOrderStein_stdGaussian_of_locallyLipschitz
    (locallyLipschitz_affineReducedInverseField T H d K Z₀ α hα hH hd
      (inverseRowOutputMap K S.starProjection i)) (he i).1 (he i).2
  have hfi : Integrable (fun k => ∑ i, ‖F i k‖ ^ 2) (stdGaussian K) :=
    integrable_finsetSum _ (fun i _ => (he i).1)
  have hji : Integrable (fun k => ∑ i, gaussianJacobianSq (F i) k) (stdGaussian K) :=
    integrable_finsetSum _ (fun i _ => (he i).2)
  have hr'i : Integrable r' (stdGaussian K) :=
    integrable_finsetSum _ (fun i _ => (hi i).1)
  have henergy (k : K) :
      (∑ i, ‖F i k‖ ^ 2) + (∑ i, gaussianJacobianSq (F i) k) ≤ C * E k := by
    have hp := projectedInverseRow_energies_proportional T H d K Z₀ α hα hH hd
      hd1 S.starProjection S.norm_starProjection_apply_le b μ δ hμ hδ hscale hdim k
    have h0 := mul_le_mul_of_nonneg_left (h1E k)
      (show 0 ≤ 3 * δ * μ⁻¹ ^ 2 by positivity)
    have h1 := mul_le_mul_of_nonneg_left (hsE k)
      (show 0 ≤ δ * μ⁻¹ ^ 2 + 3 * (δ + 1) * δ * μ⁻¹ ^ 3 by positivity)
    have hpf : (∑ i, ‖F i k‖ ^ 2) ≤ δ * μ⁻¹ ^ 2 * s k := hp.1
    have hpj : (∑ i, gaussianJacobianSq (F i) k) ≤
        3 * (δ * μ⁻¹ ^ 2 + (δ + 1) * δ * μ⁻¹ ^ 3 * s k) := hp.2
    dsimp only [C]
    nlinarith
  have ht : (∫ k, r' k ∂stdGaussian K) ≤ C * ∫ k, E k ∂stdGaussian K := by
    calc
      _ = ∑ i, ∫ k, gaussianSteinDiscrepancy (F i) k ^ 2 ∂stdGaussian K :=
        integral_finsetSum _ (fun i _ => (hi i).1)
      _ ≤ ∑ i, ((∫ k, ‖F i k‖ ^ 2 ∂stdGaussian K) +
          ∫ k, gaussianJacobianSq (F i) k ∂stdGaussian K) :=
        Finset.sum_le_sum fun i _ => (hi i).2
      _ = ∫ k, (∑ i, ‖F i k‖ ^ 2) + (∑ i, gaussianJacobianSq (F i) k) ∂stdGaussian K := by
        rw [integral_add hfi hji, integral_finsetSum _ (fun i _ => (he i).1),
          integral_finsetSum _ (fun i _ => (he i).2), Finset.sum_add_distrib]
      _ ≤ _ := by
        simpa only [Pi.add_apply, integral_const_mul] using
          integral_mono (hfi.add hji) (hE.const_mul C) henergy
  have heq (k : K) : r' k =
      ∑ i, correctedInverseRowRemainder d (X k) (A k) S.starProjection
        (observationProjectionColumn U i) i ^ 2 := by
    dsimp only [r', F]
    simp_rw [gaussianSteinDiscrepancy_projectedInverseRow T H d α hα hH hd K Z₀
      _ S.starProjection S.starProjection_isSymmetric _
      (fun v j => inverseRowEmbedding_productDesignDirection S U _ j v) hZ₀]
    rfl
  have hX : Continuous X := (e).toContinuousLinearEquiv.continuous.comp
    (continuous_const.add (K).subtypeL.continuous)
  have hr : Continuous r := continuous_finsetSum _ (fun i _ =>
    ((continuous_inverseRowRemainder_reducedInverse T H d α hα hH hd b i).comp hX).pow 2)
  let R := projectionDefectRankFactor S U
  let Cc := fiberRemainderCorrectionConstant μ δ
  have hR : 1 ≤ R := projectionDefectRankFactor_ge_one S U
  have hCc : 0 ≤ Cc := (fiberRemainderCorrectionConstant_pos μ δ hμ).le
  have hpoint (k : K) : r k ≤ 2 * r' k + 2 * R * Cc * E k := by
    rw [heq]
    exact general_inverseRowRemainder_le_corrected T H d α hα hH hd (X k)
      hHsymm hd1 S U b μ δ hμ hscale hdim
  have hu : Integrable (fun k => 2 * r' k + 2 * R * Cc * E k) (stdGaussian K) :=
    (hr'i.const_mul 2).add (hE.const_mul _)
  have hir : Integrable r (stdGaussian K) := hu.mono' hr.aestronglyMeasurable
    (Filter.Eventually.of_forall fun k => by
      rw [Real.norm_eq_abs, abs_of_nonneg (Finset.sum_nonneg fun i _ => sq_nonneg _)]
      exact hpoint k)
  change Integrable r (stdGaussian K) ∧ Integrable E (stdGaussian K) ∧ _
  refine ⟨hir, hE, ?_⟩
  have hb := integral_mono hir hu hpoint
  rw [integral_add (hr'i.const_mul 2) (hE.const_mul _),
    integral_const_mul, integral_const_mul] at hb
  have hIE : 0 ≤ ∫ k, E k ∂stdGaussian K := integral_nonneg fun k => sq_nonneg _
  have hm := mul_le_mul_of_nonneg_left hR (mul_nonneg hC hIE)
  have hnonneg : 0 ≤ R * (C + Cc) * ∫ k, E k ∂stdGaussian K := by positivity
  change (∫ k, r k ∂stdGaussian K) ≤ (8 * (C + Cc)) * R * ∫ k, E k ∂stdGaussian K
  nlinarith

end ALO


==> anc/lean_alo/ALO/Estimator/GeneralLawRemainder.lean <==
module

public import ALO.Estimator.GaussianInverseRowMoments
public import ALO.Estimator.ProductDesignProjection

/-! # Remainder transport under a Stein bound -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)
  (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
  (Z₀ : EuclideanDesignData ι V)

local notation "e" => LinearEquiv.symm (designDataEuclideanEquiv (ι := ι) (V := V))
local notation "K" => productDesignDirection S U

/-- The pointwise projection correction transports any second-order Stein
bound to the original inverse-row remainder. -/
theorem sum_inverseRowRemainder_productLaw
    (ρ : Measure (productDesignDirection S U)) (kappa : ℝ) (hkappa : 1 ≤ kappa)
    (hEnvelope : Integrable (fun k : productDesignDirection S U =>
      (1 + ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ^ 2 /
        Fintype.card ι) ^ 2) ρ)
    (hStein : ∀ (F : productDesignDirection S U → productDesignDirection S U),
      LocallyLipschitz F → Integrable (fun x => ‖F x‖ ^ 2) ρ →
      Integrable (gaussianJacobianSq F) ρ →
      Integrable (fun x => gaussianSteinDiscrepancy F x ^ 2) ρ ∧
        (∫ x, gaussianSteinDiscrepancy F x ^ 2 ∂ρ) ≤
          4 * kappa * ((∫ x, ‖F x‖ ^ 2 ∂ρ) + ∫ x, gaussianJacobianSq F x ∂ρ))
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (hZ₀ : Z₀ ∈ (productDesignDirection S U)ᗮ)
    {κ : Type*} [Fintype κ] (b : OrthonormalBasis κ ℝ V)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Fintype.card κ : ℝ) ≤ δ * Fintype.card ι) :
    let X := fun k : K => e (Z₀ + (k : EuclideanDesignData ι V))
    let r := fun k : K => ∑ i, inverseRowRemainder d (X k)
      (reducedInverse T H (lossCurvature (X k) d) α hα hH (lossCurvature_nonneg (X k) d hd)) i ^ 2
    let E := fun k : K => (1 + ‖euclideanDesignOperator (X k)‖ ^ 2 / Fintype.card ι) ^ 2
    Integrable r ρ ∧ Integrable E ρ ∧
      (∫ k, r k ∂ρ) ≤
        section3RemainderConstant μ δ * kappa * projectionDefectRankFactor S U *
          ∫ k, E k ∂ρ := by
  classical
  let X := fun k : K => e (Z₀ + (k : EuclideanDesignData ι V))
  let A := fun k : K =>
    reducedInverse T H (lossCurvature (X k) d) α hα hH (lossCurvature_nonneg (X k) d hd)
  let r := fun k : K => ∑ i, inverseRowRemainder d (X k) (A k) i ^ 2
  let s := fun k : K => ‖euclideanDesignOperator (X k)‖ ^ 2 / Fintype.card ι
  let E := fun k : K => (1 + s k) ^ 2
  let F := fun i => affineReducedInverseField T H d K Z₀ α hα hH hd
    (inverseRowOutputMap K S.starProjection i)
  let r' := fun k : K => ∑ i, gaussianSteinDiscrepancy (F i) k ^ 2
  let C := 4 * δ * μ⁻¹ ^ 2 + 3 * (δ + 1) * δ * μ⁻¹ ^ 3
  have hC : 0 ≤ C := by dsimp [C]; positivity
  have hE : Integrable E ρ := hEnvelope
  have hs0 (k : K) : 0 ≤ s k := by dsimp [s]; positivity
  have hsE (k : K) : s k ≤ E k := by dsimp only [E]; nlinarith [hs0 k]
  have h1E (k : K) : 1 ≤ E k := by dsimp only [E]; nlinarith [hs0 k]
  have henergy (k : K) :
      (∑ i, ‖F i k‖ ^ 2) + (∑ i, gaussianJacobianSq (F i) k) ≤ C * E k := by
    have hp := projectedInverseRow_energies_proportional T H d K Z₀ α hα hH hd
      hd1 S.starProjection S.norm_starProjection_apply_le b μ δ hμ hδ hscale hdim k
    have h0 := mul_le_mul_of_nonneg_left (h1E k)
      (show 0 ≤ 3 * δ * μ⁻¹ ^ 2 by positivity)
    have h1 := mul_le_mul_of_nonneg_left (hsE k)
      (show 0 ≤ δ * μ⁻¹ ^ 2 + 3 * (δ + 1) * δ * μ⁻¹ ^ 3 by positivity)
    have hpf : (∑ i, ‖F i k‖ ^ 2) ≤ δ * μ⁻¹ ^ 2 * s k := hp.1
    have hpj : (∑ i, gaussianJacobianSq (F i) k) ≤
        3 * (δ * μ⁻¹ ^ 2 + (δ + 1) * δ * μ⁻¹ ^ 3 * s k) := hp.2
    dsimp only [C]
    nlinarith
  have hk0 : 0 ≤ kappa := zero_le_one.trans hkappa
  have he (i : ι) : Integrable (fun k => ‖F i k‖ ^ 2) ρ ∧
      Integrable (gaussianJacobianSq (F i)) ρ := by
    constructor
    · apply (hE.const_mul C).mono'
        ((locallyLipschitz_affineReducedInverseField T H d K Z₀ α hα hH hd
          (inverseRowOutputMap K S.starProjection i)).continuous.norm.pow 2).aestronglyMeasurable
      exact Filter.Eventually.of_forall fun k => by
        change ‖‖F i k‖ ^ 2‖ ≤ C * E k
        rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
        have hi := Finset.single_le_sum (fun j (_ : j ∈ Finset.univ) => sq_nonneg ‖F j k‖)
          (Finset.mem_univ i)
        have hj : 0 ≤ ∑ j, gaussianJacobianSq (F j) k :=
          Finset.sum_nonneg fun j _ => gaussianJacobianSq_nonneg _ _
        linarith [henergy k]
    · apply (hE.const_mul C).mono' (measurable_gaussianJacobianSq (F i)).aestronglyMeasurable
      exact Filter.Eventually.of_forall fun k => by
        rw [Real.norm_eq_abs, abs_of_nonneg (gaussianJacobianSq_nonneg _ _)]
        have hi := Finset.single_le_sum
          (fun j (_ : j ∈ Finset.univ) => gaussianJacobianSq_nonneg (F j) k) (Finset.mem_univ i)
        have hf : 0 ≤ ∑ j, ‖F j k‖ ^ 2 := Finset.sum_nonneg fun j _ => sq_nonneg _
        linarith [henergy k]
  have hi (i : ι) := hStein (F i)
    (locallyLipschitz_affineReducedInverseField T H d K Z₀ α hα hH hd
      (inverseRowOutputMap K S.starProjection i)) (he i).1 (he i).2
  have hfi : Integrable (fun k => ∑ i, ‖F i k‖ ^ 2) ρ :=
    integrable_finsetSum _ (fun i _ => (he i).1)
  have hji : Integrable (fun k => ∑ i, gaussianJacobianSq (F i) k) ρ :=
    integrable_finsetSum _ (fun i _ => (he i).2)
  have hr'i : Integrable r' ρ := integrable_finsetSum _ (fun i _ => (hi i).1)
  have ht : (∫ k, r' k ∂ρ) ≤ 4 * kappa * (C * ∫ k, E k ∂ρ) := by
    have hs : (∫ k, r' k ∂ρ) ≤ 4 * kappa *
        ((∫ k, ∑ i, ‖F i k‖ ^ 2 ∂ρ) + ∫ k, ∑ i, gaussianJacobianSq (F i) k ∂ρ) := by
      rw [integral_finsetSum _ (fun i _ => (he i).1),
        integral_finsetSum _ (fun i _ => (he i).2), ← Finset.sum_add_distrib, Finset.mul_sum]
      exact (le_of_eq (integral_finsetSum _ (fun i _ => (hi i).1))).trans
        (Finset.sum_le_sum fun i _ => (hi i).2)
    have hb : ((∫ k, ∑ i, ‖F i k‖ ^ 2 ∂ρ) +
        ∫ k, ∑ i, gaussianJacobianSq (F i) k ∂ρ) ≤ C * ∫ k, E k ∂ρ := by
      rw [← integral_add hfi hji]
      simpa only [Pi.add_apply, integral_const_mul] using
        integral_mono (hfi.add hji) (hE.const_mul C) henergy
    exact hs.trans (mul_le_mul_of_nonneg_left hb (by positivity))
  have heq (k : K) : r' k =
      ∑ i, correctedInverseRowRemainder d (X k) (A k) S.starProjection
        (observationProjectionColumn U i) i ^ 2 := by
    dsimp only [r', F]
    simp_rw [gaussianSteinDiscrepancy_projectedInverseRow T H d α hα hH hd K Z₀
      _ S.starProjection S.starProjection_isSymmetric _
      (fun v j => inverseRowEmbedding_productDesignDirection S U _ j v) hZ₀]
    rfl
  have hX : Continuous X := (e).toContinuousLinearEquiv.continuous.comp
    (continuous_const.add (K).subtypeL.continuous)
  have hr : Continuous r := continuous_finsetSum _ (fun i _ =>
    ((continuous_inverseRowRemainder_reducedInverse T H d α hα hH hd b i).comp hX).pow 2)
  let R := projectionDefectRankFactor S U
  let Cc := fiberRemainderCorrectionConstant μ δ
  have hR : 1 ≤ R := projectionDefectRankFactor_ge_one S U
  have hCc : 0 ≤ Cc := (fiberRemainderCorrectionConstant_pos μ δ hμ).le
  have hpoint (k : K) : r k ≤ 2 * r' k + 2 * R * Cc * E k := by
    rw [heq]
    exact general_inverseRowRemainder_le_corrected T H d α hα hH hd (X k)
      hHsymm hd1 S U b μ δ hμ hscale hdim
  have hu : Integrable (fun k => 2 * r' k + 2 * R * Cc * E k) ρ :=
    (hr'i.const_mul 2).add (hE.const_mul _)
  have hir : Integrable r ρ := hu.mono' hr.aestronglyMeasurable
    (Filter.Eventually.of_forall fun k => by
      rw [Real.norm_eq_abs, abs_of_nonneg (Finset.sum_nonneg fun i _ => sq_nonneg _)]
      exact hpoint k)
  change Integrable r ρ ∧ Integrable E ρ ∧ _
  refine ⟨hir, hE, ?_⟩
  have hb := integral_mono hir hu hpoint
  rw [integral_add (hr'i.const_mul 2) (hE.const_mul _),
    integral_const_mul, integral_const_mul] at hb
  have hIE : 0 ≤ ∫ k, E k ∂ρ := integral_nonneg fun k => sq_nonneg _
  have hm := mul_le_mul_of_nonneg_left hR (mul_nonneg (mul_nonneg hk0 hC) hIE)
  have hc := mul_le_mul_of_nonneg_left hkappa
    (mul_nonneg (mul_nonneg (show 0 ≤ R by positivity) hCc) hIE)
  have hc0 : 0 ≤ kappa * R * Cc * ∫ k, E k ∂ρ := by positivity
  change (∫ k, r k ∂ρ) ≤ (8 * (C + Cc)) * kappa * R * ∫ k, E k ∂ρ
  nlinarith only [hb, ht, hm, hc, hc0]

end ALO


==> anc/lean_alo/ALO/Estimator/GeneralProjectionDefects.lean <==
module

public import ALO.Estimator.FiberProjectionDefects
public import ALO.LinearAlgebra.ProjectionEnergy

/-! # Remainder defects for arbitrary coefficient and observation projections -/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- A column of an observation-space orthogonal projection. -/
@[expose] noncomputable def observationProjectionColumn
    (U : Submodule ℝ (EuclideanSpace ℝ ι)) (i j : ι) : ℝ :=
  U.starProjection (EuclideanSpace.basisFun ι ℝ i) j

/-- The design adjoint applied to a coordinate basis vector is its row. -/
theorem euclideanDesignOperator_adjoint_basisFun (X : ι → V) (i : ι) :
    (euclideanDesignOperator X).adjoint (EuclideanSpace.basisFun ι ℝ i) = X i := by
  apply ext_inner_right ℝ
  intro z
  rw [ContinuousLinearMap.adjoint_inner_left, EuclideanSpace.basisFun_inner]
  rfl

/-- The coefficient-array transpose agrees with the Hilbert adjoint. -/
theorem euclideanDesignOperator_adjoint_toLp (X : ι → V) (v : ι → ℝ) :
    (euclideanDesignOperator X).adjoint (WithLp.toLp 2 v) = designAdjoint X v := by
  apply ext_inner_right ℝ
  intro z
  rw [ContinuousLinearMap.adjoint_inner_left]
  simp [designAdjoint, PiLp.inner_apply, euclideanDesignOperator,
    sum_inner, real_inner_smul_left, mul_comm]

/-- The two complementary observation columns add to the identity column. -/
theorem observationProjectionColumn_add_orthogonal [DecidableEq ι]
    (U : Submodule ℝ (EuclideanSpace ℝ ι)) (i j : ι) :
    observationProjectionColumn U i j + observationProjectionColumn Uᗮ i j =
      if j = i then 1 else 0 := by
  classical
  have h := congrArg (fun v : EuclideanSpace ℝ ι => v j)
    (U.starProjection_add_starProjection_orthogonal (EuclideanSpace.basisFun ι ℝ i))
  simpa only [observationProjectionColumn, PiLp.add_apply, EuclideanSpace.basisFun_apply,
    PiLp.single_apply, eq_comm] using h

/-- Every observation projection column is contractive. -/
theorem sum_observationProjectionColumn_sq_le
    (U : Submodule ℝ (EuclideanSpace ℝ ι)) (i : ι) :
    (∑ j, observationProjectionColumn U i j ^ 2) ≤ 1 := by
  have hn := pow_le_pow_left₀ (norm_nonneg _)
    (U.norm_starProjection_apply_le (EuclideanSpace.basisFun ι ℝ i)) 2
  simpa only [observationProjectionColumn, PiLp.norm_sq_eq_of_L2,
    Real.norm_eq_abs, sq_abs, (EuclideanSpace.basisFun ι ℝ).norm_eq_one, one_pow] using hn

/-- The squared entries of an orthogonal projection sum to its rank. -/
theorem sum_observationProjectionColumn_sq
    (U : Submodule ℝ (EuclideanSpace ℝ ι)) :
    (∑ i, ∑ j, observationProjectionColumn U i j ^ 2) =
      (Module.finrank ℝ U : ℝ) := by
  have h := sum_projected_operator_norm_sq (ContinuousLinearMap.id ℝ (EuclideanSpace ℝ ι))
    (EuclideanSpace.basisFun ι ℝ) U (stdOrthonormalBasis ℝ U)
  have hn (j : Fin (Module.finrank ℝ U)) :
      ‖(stdOrthonormalBasis ℝ U j : EuclideanSpace ℝ ι)‖ = 1 :=
    (stdOrthonormalBasis ℝ U).norm_eq_one j
  simpa only [ContinuousLinearMap.id_apply, ContinuousLinearMap.adjoint_id,
    PiLp.norm_sq_eq_of_L2, Real.norm_eq_abs, sq_abs, hn, one_pow,
    Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_one,
    observationProjectionColumn] using h

/-- The coefficient part of the design defect costs its complementary rank. -/
theorem sum_coefficientProjection_designRows_sq_le
    (X : ι → V) (S : Submodule ℝ V) :
    (∑ i, ‖S.starProjection (X i)‖ ^ 2) ≤
      (Module.finrank ℝ S : ℝ) * ‖euclideanDesignOperator X‖ ^ 2 := by
  have h := sum_projected_operator_norm_sq_le (euclideanDesignOperator X).adjoint
    (EuclideanSpace.basisFun ι ℝ) S
  simpa only [euclideanDesignOperator_adjoint_basisFun, LinearIsometryEquiv.norm_map] using h

/-- Split the design defect into its coefficient and observation complements. -/
theorem inverseRowProjectionDefect_subspace_eq
    (X : ι → V) (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι)) (i : ι) :
    inverseRowProjectionDefect X S.starProjection
      (fun j i => observationProjectionColumn U i j) i =
      Sᗮ.starProjection (X i) +
        S.starProjection ((euclideanDesignOperator X).adjoint
          (Uᗮ.starProjection (EuclideanSpace.basisFun ι ℝ i))) := by
  classical
  have heq : (∑ j, observationProjectionColumn U i j • X j) +
      (∑ j, observationProjectionColumn Uᗮ i j • X j) = X i := by
    rw [← Finset.sum_add_distrib]
    simp_rw [← add_smul, observationProjectionColumn_add_orthogonal]
    simp
  have hadj : (euclideanDesignOperator X).adjoint
      (Uᗮ.starProjection (EuclideanSpace.basisFun ι ℝ i)) =
      ∑ j, observationProjectionColumn Uᗮ i j • X j :=
    euclideanDesignOperator_adjoint_toLp X _
  have hs := S.starProjection_add_starProjection_orthogonal (X i)
  unfold inverseRowProjectionDefect
  simp only
  simp_rw [← map_smul]
  rw [hadj, ← map_sum, eq_sub_of_add_eq heq, map_sub]
  have hs' : Sᗮ.starProjection (X i) = X i - S.starProjection (X i) := by
    exact eq_sub_of_add_eq' hs
  rw [hs']
  abel

/-- The design defect costs the sum of the two complementary ranks. -/
theorem sum_general_designProjectionDefect_sq_le
    (X : ι → V) (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι)) :
    (∑ i, ‖inverseRowProjectionDefect X S.starProjection
      (fun j i => observationProjectionColumn U i j) i‖ ^ 2) ≤
      2 * ((Module.finrank ℝ Sᗮ : ℝ) + Module.finrank ℝ Uᗮ) *
        ‖euclideanDesignOperator X‖ ^ 2 := by
  have hp := sum_coefficientProjection_designRows_sq_le X Sᗮ
  have hq := sum_operator_projected_norm_sq_le (euclideanDesignOperator X).adjoint
    (EuclideanSpace.basisFun ι ℝ) Uᗮ
  rw [LinearIsometryEquiv.norm_map] at hq
  have hq' : (∑ i, ‖S.starProjection ((euclideanDesignOperator X).adjoint
      (Uᗮ.starProjection (EuclideanSpace.basisFun ι ℝ i)))‖ ^ 2) ≤
      (Module.finrank ℝ Uᗮ : ℝ) * ‖euclideanDesignOperator X‖ ^ 2 :=
    (Finset.sum_le_sum fun i _ => pow_le_pow_left₀ (norm_nonneg _)
      (S.norm_starProjection_apply_le _) 2).trans hq
  calc
    _ ≤ 2 * (∑ i, ‖Sᗮ.starProjection (X i)‖ ^ 2) +
        2 * ∑ i, ‖S.starProjection ((euclideanDesignOperator X).adjoint
          (Uᗮ.starProjection (EuclideanSpace.basisFun ι ℝ i)))‖ ^ 2 := by
      rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
      apply Finset.sum_le_sum
      intro i _
      rw [inverseRowProjectionDefect_subspace_eq]
      have hn := norm_add_le (Sᗮ.starProjection (X i))
        (S.starProjection ((euclideanDesignOperator X).adjoint
          (Uᗮ.starProjection (EuclideanSpace.basisFun ι ℝ i))))
      have hsq := pow_le_pow_left₀ (norm_nonneg _) hn 2
      nlinarith [sq_nonneg (‖Sᗮ.starProjection (X i)‖ -
        ‖S.starProjection ((euclideanDesignOperator X).adjoint
          (Uᗮ.starProjection (EuclideanSpace.basisFun ι ℝ i)))‖)]
    _ ≤ _ := by nlinarith

/-- The trace removed by a coefficient projection costs its complementary
rank, without any assumption on the operator. -/
theorem abs_trace_sub_comp_starProjection_le
    (A : V →L[ℝ] V) (S : Submodule ℝ V) :
    |LinearMap.trace ℝ V A.toLinearMap -
      LinearMap.trace ℝ V (A.comp S.starProjection).toLinearMap| ≤
      (Module.finrank ℝ Sᗮ : ℝ) * ‖A‖ := by
  have heq : A.toLinearMap - (A.comp S.starProjection).toLinearMap =
      (A.comp Sᗮ.starProjection).toLinearMap := by
    ext x
    change A x - A (S.starProjection x) = A (Sᗮ.starProjection x)
    rw [← map_sub]
    congr 1
    exact (eq_sub_of_add_eq' (S.starProjection_add_starProjection_orthogonal x)).symm
  rw [← map_sub, heq]
  exact abs_trace_comp_starProjection_le A Sᗮ

/-- The full trace defect has the rank dependence required by Theorem 3.1. -/
theorem sum_general_traceProjectionDefect_sq_le
    (A : V →L[ℝ] V) (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
    {κ : Type*} [Fintype κ] (b : OrthonormalBasis κ ℝ V) :
    (∑ i, ∑ j, inverseTraceProjectionDefect A S.starProjection
      (fun j i => observationProjectionColumn U i j) j i ^ 2) ≤
      2 * ((Fintype.card ι : ℝ) * (Module.finrank ℝ Sᗮ : ℝ) ^ 2 +
        (Fintype.card κ : ℝ) ^ 2 * Module.finrank ℝ Uᗮ) * ‖A‖ ^ 2 := by
  classical
  let t := LinearMap.trace ℝ V A.toLinearMap
  let p := LinearMap.trace ℝ V (A.comp S.starProjection).toLinearMap
  have hd : (t - p) ^ 2 ≤ (Module.finrank ℝ Sᗮ : ℝ) ^ 2 * ‖A‖ ^ 2 := by
    simpa only [sq_abs, mul_pow] using pow_le_pow_left₀ (abs_nonneg _)
      (abs_trace_sub_comp_starProjection_le A S) 2
  have hp : p ^ 2 ≤ (Fintype.card κ : ℝ) ^ 2 * ‖A‖ ^ 2 := by
    have hn : ‖A.comp S.starProjection‖ ≤ ‖A‖ := by
      apply ContinuousLinearMap.opNorm_le_bound _ (norm_nonneg _)
      intro x
      exact (A.le_opNorm _).trans (mul_le_mul_of_nonneg_left
        (S.norm_starProjection_apply_le x) (norm_nonneg A))
    have ht := (abs_trace_le_card_opNorm (A.comp S.starProjection) b).trans
      (mul_le_mul_of_nonneg_left hn (Nat.cast_nonneg _))
    simpa only [sq_abs, mul_pow] using pow_le_pow_left₀ (abs_nonneg _) ht 2
  have hpoint (i j : ι) :
      inverseTraceProjectionDefect A S.starProjection
        (fun j i => observationProjectionColumn U i j) j i ^ 2 ≤
        2 * ((if j = i then (t - p) ^ 2 else 0) +
          p ^ 2 * observationProjectionColumn Uᗮ i j ^ 2) := by
    have hcol := observationProjectionColumn_add_orthogonal U i j
    unfold inverseTraceProjectionDefect
    change (t * (if j = i then 1 else 0) - p * observationProjectionColumn U i j) ^ 2 ≤ _
    by_cases hji : j = i
    · simp only [hji, ite_true] at hcol ⊢
      rw [eq_sub_of_add_eq hcol]
      nlinarith [sq_nonneg (t - p - p * observationProjectionColumn Uᗮ i i)]
    · simp only [hji, ite_false, mul_zero, zero_sub, neg_sq, zero_add] at hcol ⊢
      rw [eq_neg_of_add_eq_zero_left hcol, mul_pow, neg_sq]
      nlinarith [mul_nonneg (sq_nonneg p) (sq_nonneg (observationProjectionColumn Uᗮ i j))]
  calc
    _ ≤ ∑ i, ∑ j, 2 * ((if j = i then (t - p) ^ 2 else 0) +
          p ^ 2 * observationProjectionColumn Uᗮ i j ^ 2) :=
      Finset.sum_le_sum fun i _ => Finset.sum_le_sum fun j _ => hpoint i j
    _ = 2 * ((Fintype.card ι : ℝ) * (t - p) ^ 2 +
        p ^ 2 * Module.finrank ℝ Uᗮ) := by
      simp only [← Finset.mul_sum, Finset.sum_add_distrib]
      rw [sum_observationProjectionColumn_sq]
      simp
    _ ≤ _ := by
      have h1 := mul_le_mul_of_nonneg_left hd (Nat.cast_nonneg (Fintype.card ι))
      have h2 := mul_le_mul_of_nonneg_right hp (Nat.cast_nonneg (Module.finrank ℝ Uᗮ))
      nlinarith

/-- The dimension factor in the remainder theorem. -/
@[expose] noncomputable def projectionDefectRankFactor
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι)) : ℝ :=
  1 + (Module.finrank ℝ Sᗮ : ℝ) ^ 2 + Module.finrank ℝ Uᗮ

omit [FiniteDimensional ℝ V] in
theorem projectionDefectRankFactor_ge_one
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι)) :
    1 ≤ projectionDefectRankFactor S U := by
  unfold projectionDefectRankFactor
  nlinarith [sq_nonneg (Module.finrank ℝ Sᗮ : ℝ),
    Nat.cast_nonneg (α := ℝ) (Module.finrank ℝ Uᗮ)]

variable (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)
  (X : ι → V)

local notation "A" => reducedInverse T H (lossCurvature X d) α hα hH
  (lossCurvature_nonneg X d hd)
local notation "B" => ‖euclideanDesignOperator X‖

/-- General projections satisfy the same scalar correction envelope,
multiplied by the manuscript's complementary-rank factor. -/
theorem sum_general_inverseRowCorrection_sq_le
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
    {κ : Type*} [Fintype κ] (b : OrthonormalBasis κ ℝ V) :
    (∑ i, (inverseRowRemainder d X A i -
      correctedInverseRowRemainder d X A S.starProjection
        (observationProjectionColumn U i) i) ^ 2) ≤
      projectionDefectRankFactor S U *
        (4 * (4 * B ^ 4 * α⁻¹ ^ 2 + Fintype.card ι * B ^ 2 * α⁻¹ ^ 3 +
          2 * ((Fintype.card ι : ℝ) + (Fintype.card κ : ℝ) ^ 2) * α⁻¹ ^ 2 *
            (1 + α⁻¹ * B ^ 2))) := by
  let r := projectionDefectRankFactor S U
  have hr : 1 ≤ r := projectionDefectRankFactor_ge_one S U
  have hr0 : 0 ≤ r := le_trans zero_le_one hr
  have hp : (Module.finrank ℝ Sᗮ : ℝ) ^ 2 ≤ r := by
    dsimp only [r, projectionDefectRankFactor]
    nlinarith [Nat.cast_nonneg (α := ℝ) (Module.finrank ℝ Uᗮ)]
  have hq : (Module.finrank ℝ Uᗮ : ℝ) ≤ r := by
    dsimp only [r, projectionDefectRankFactor]
    nlinarith [sq_nonneg (Module.finrank ℝ Sᗮ : ℝ)]
  have hpq : (Module.finrank ℝ Sᗮ : ℝ) + Module.finrank ℝ Uᗮ ≤ r := by
    dsimp only [r, projectionDefectRankFactor]
    nlinarith [sq_nonneg ((Module.finrank ℝ Sᗮ : ℝ) - 1)]
  have hJ : (∑ i, ‖inverseRowProjectionDefect X S.starProjection
      (fun j i => observationProjectionColumn U i j) i‖ ^ 2) ≤ 4 * r * B ^ 2 := by
    apply (sum_general_designProjectionDefect_sq_le X S U).trans
    have hh := mul_le_mul_of_nonneg_right hpq (sq_nonneg B)
    nlinarith [mul_nonneg hr0 (sq_nonneg B)]
  have hR : (∑ i, ∑ j, inverseTraceProjectionDefect A S.starProjection
      (fun j i => observationProjectionColumn U i j) j i ^ 2) ≤
      2 * r * ((Fintype.card ι : ℝ) + (Fintype.card κ : ℝ) ^ 2) * α⁻¹ ^ 2 := by
    have hn := restrictedInverse_opNorm_le T
      (H + compressedOperator T (lossCurvature X d)) α hα
      (reducedOperator_isCoercive T H (lossCurvature X d) α hH (lossCurvature_nonneg X d hd))
    change ‖A‖ ≤ α⁻¹ at hn
    have hdim :
        (Fintype.card ι : ℝ) * (Module.finrank ℝ Sᗮ : ℝ) ^ 2 +
          (Fintype.card κ : ℝ) ^ 2 * Module.finrank ℝ Uᗮ ≤
        r * ((Fintype.card ι : ℝ) + (Fintype.card κ : ℝ) ^ 2) := by
      nlinarith [mul_le_mul_of_nonneg_left hp (Nat.cast_nonneg (Fintype.card ι)),
        mul_le_mul_of_nonneg_left hq (sq_nonneg (Fintype.card κ : ℝ))]
    apply (sum_general_traceProjectionDefect_sq_le A S U b).trans
    calc
      _ ≤ 2 * (r * ((Fintype.card ι : ℝ) + (Fintype.card κ : ℝ) ^ 2)) * α⁻¹ ^ 2 := by
        gcongr
      _ = _ := by ring
  have hc := sum_inverseRowRemainder_sub_corrected_sq_le T H d α hα hH hd X
    hHsymm hd1 S.starProjection S.norm_starProjection_apply_le
    (fun j i => observationProjectionColumn U i j) (sum_observationProjectionColumn_sq_le U)
  calc
    _ ≤ _ := hc
    _ ≤ 4 * (B ^ 2 * α⁻¹ ^ 2 * (4 * r * B ^ 2) +
        Fintype.card ι * B ^ 2 * α⁻¹ ^ 3 +
        (1 + α⁻¹ * B ^ 2) *
          (2 * r * ((Fintype.card ι : ℝ) + (Fintype.card κ : ℝ) ^ 2) * α⁻¹ ^ 2)) := by
      gcongr
    _ ≤ _ := by
      have hm : Fintype.card ι * B ^ 2 * α⁻¹ ^ 3 ≤
          r * (Fintype.card ι * B ^ 2 * α⁻¹ ^ 3) :=
        le_mul_of_one_le_left (by positivity) hr
      change _ ≤ r * _
      nlinarith

end ALO


==> anc/lean_alo/ALO/Estimator/GeneralRemainderCorrection.lean <==
module

public import ALO.Estimator.GeneralProjectionDefects

/-! # Dimension-uniform correction for arbitrary orthogonal projections -/

public section
namespace ALO

/-- Normalize the scalar correction envelope in the proportional regime. -/
theorem correctionEnvelope_le_constant
    (B n p α μ δ : ℝ) (hn : 1 ≤ n) (hp : 0 ≤ p) (hμ : 0 < μ)
    (hscale : α = n * μ) (hdim : p ≤ δ * n) :
    4 * (4 * B ^ 4 * α⁻¹ ^ 2 + n * B ^ 2 * α⁻¹ ^ 3 +
      2 * (n + p ^ 2) * α⁻¹ ^ 2 * (1 + α⁻¹ * B ^ 2)) ≤
      fiberRemainderCorrectionConstant μ δ * (1 + B ^ 2 / n) ^ 2 := by
  let s := B ^ 2 / n
  have hnpos : 0 < n := lt_of_lt_of_le zero_lt_one hn
  have hni : n⁻¹ ≤ 1 := by
    rw [← one_div]
    exact (div_le_iff₀ hnpos).mpr (by simpa using hn)
  have hpn : p / n ≤ δ := (div_le_iff₀ hnpos).mpr hdim
  have hp0 : 0 ≤ p / n := div_nonneg hp hnpos.le
  have hpsq : (p / n) ^ 2 ≤ δ ^ 2 := pow_le_pow_left₀ hp0 hpn 2
  have hs : 0 ≤ s := div_nonneg (sq_nonneg _) hnpos.le
  have heq :
      4 * B ^ 4 * α⁻¹ ^ 2 + n * B ^ 2 * α⁻¹ ^ 3 +
        2 * (n + p ^ 2) * α⁻¹ ^ 2 * (1 + α⁻¹ * B ^ 2) =
      4 * μ⁻¹ ^ 2 * s ^ 2 + n⁻¹ * μ⁻¹ ^ 3 * s +
        2 * (n⁻¹ + (p / n) ^ 2) * μ⁻¹ ^ 2 * (1 + μ⁻¹ * s) := by
    rw [hscale]
    dsimp only [s]
    field_simp
  rw [heq]
  have hs1 : s ≤ (1 + s) ^ 2 := by nlinarith
  have hs2 : s ^ 2 ≤ (1 + s) ^ 2 := by nlinarith
  have hlin : 1 + μ⁻¹ * s ≤ (1 + μ⁻¹) * (1 + s) ^ 2 := by
    have h1 : 1 ≤ (1 + s) ^ 2 := by nlinarith
    have hm := mul_le_mul_of_nonneg_left hs1 (inv_nonneg.mpr hμ.le)
    nlinarith
  calc
    _ ≤ 4 * (4 * μ⁻¹ ^ 2 * s ^ 2 + μ⁻¹ ^ 3 * s +
        2 * (1 + δ ^ 2) * μ⁻¹ ^ 2 * (1 + μ⁻¹ * s)) := by
      gcongr
      simpa only [one_mul] using mul_le_mul_of_nonneg_right hni
        (show 0 ≤ μ⁻¹ ^ 3 by positivity)
    _ ≤ 4 * (4 * μ⁻¹ ^ 2 * (1 + s) ^ 2 + μ⁻¹ ^ 3 * (1 + s) ^ 2 +
        2 * (1 + δ ^ 2) * μ⁻¹ ^ 2 * ((1 + μ⁻¹) * (1 + s) ^ 2)) := by
      gcongr
    _ = _ := by unfold fiberRemainderCorrectionConstant; dsimp only [s]; ring

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)
  (X : ι → V)

local notation "A" => reducedInverse T H (lossCurvature X d) α hα hH
  (lossCurvature_nonneg X d hd)
local notation "B" => ‖euclideanDesignOperator X‖

/-- The full correction bound for arbitrary projection ranks, including
the identity and zero projections. -/
theorem general_inverseRowCorrection_le_constant
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
    {κ : Type*} [Fintype κ] (b : OrthonormalBasis κ ℝ V)
    (μ δ : ℝ) (hμ : 0 < μ) (hscale : α = Fintype.card ι * μ)
    (hdim : (Fintype.card κ : ℝ) ≤ δ * Fintype.card ι) :
    (∑ i, (inverseRowRemainder d X A i -
      correctedInverseRowRemainder d X A S.starProjection
        (observationProjectionColumn U i) i) ^ 2) ≤
      projectionDefectRankFactor S U * fiberRemainderCorrectionConstant μ δ *
        (1 + B ^ 2 / Fintype.card ι) ^ 2 := by
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := Nat.eq_zero_of_not_pos h
    rw [hscale, hz, Nat.cast_zero, zero_mul] at hα
    exact lt_irrefl _ hα
  have hn1 : (1 : ℝ) ≤ Fintype.card ι := by exact_mod_cast hn
  have he := correctionEnvelope_le_constant B (Fintype.card ι) (Fintype.card κ)
    α μ δ hn1 (Nat.cast_nonneg _) hμ hscale hdim
  have hr : 0 ≤ projectionDefectRankFactor S U :=
    le_trans zero_le_one (projectionDefectRankFactor_ge_one S U)
  exact (sum_general_inverseRowCorrection_sq_le T H d α hα hH hd X hHsymm hd1 S U b).trans
    ((mul_le_mul_of_nonneg_left he hr).trans_eq (by ring))

/-- The original remainder is controlled by its Stein discrepancy and a
dimension-uniform term with the exact complementary-rank factor. -/
theorem general_inverseRowRemainder_le_corrected
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
    {κ : Type*} [Fintype κ] (b : OrthonormalBasis κ ℝ V)
    (μ δ : ℝ) (hμ : 0 < μ) (hscale : α = Fintype.card ι * μ)
    (hdim : (Fintype.card κ : ℝ) ≤ δ * Fintype.card ι) :
    (∑ i, inverseRowRemainder d X A i ^ 2) ≤
      2 * (∑ i, correctedInverseRowRemainder d X A S.starProjection
        (observationProjectionColumn U i) i ^ 2) +
      2 * projectionDefectRankFactor S U * fiberRemainderCorrectionConstant μ δ *
        (1 + B ^ 2 / Fintype.card ι) ^ 2 := by
  have hc := general_inverseRowCorrection_le_constant T H d α hα hH hd X
    hHsymm hd1 S U b μ δ hμ hscale hdim
  calc
    _ ≤ 2 * (∑ i, correctedInverseRowRemainder d X A S.starProjection
        (observationProjectionColumn U i) i ^ 2) +
        2 * ∑ i, (inverseRowRemainder d X A i -
          correctedInverseRowRemainder d X A S.starProjection
            (observationProjectionColumn U i) i) ^ 2 := by
      rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
      apply Finset.sum_le_sum
      intro i _
      nlinarith [sq_nonneg (inverseRowRemainder d X A i -
        2 * correctedInverseRowRemainder d X A S.starProjection
          (observationProjectionColumn U i) i)]
    _ ≤ _ := by linarith

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoALOUnconditional.lean <==
module

public import ALO.Estimator.EmpiricalALOUnconditional
public import ALO.Estimator.GroupLassoCovarianceTest

/-! # Unconditional ALO with the prescribed active-group inverse -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype K] [Fintype ι] [DecidableEq ι]
  (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a : ℝ) (ha : 0 < a) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)

local notation "R" => groupLassoPenalty P w a
local notation "hR" => strongConvexOn_groupLassoPenalty P w hw a

/-- The prescribed group inverse has the same global deletion envelope.
The groups may overlap or leave coefficient directions uncovered. -/
theorem groupLassoALO_leaveOneOut_envelope
    (hscore : ∀ i t, |slope i t| ≤ 1) (X : ι → V) (i : ι) :
    |groupLassoEmpiricalALOPrediction P w hw a ha c loss slope hc hl X i -
      ⟪X i, leaveOneOutEstimator R a ha hR c loss hc i X⟫| ≤ 2 * ‖X i‖ ^ 2 / a := by
  have hQ := groupLassoALOOperator_spec P w hw a ha
    (empiricalDesignEstimator R a ha hR c loss hc X) X
    (fun j => deriv (slope j) ⟪X j, empiricalDesignEstimator R a ha hR c loss hc X - c⟫)
    (fun j => loss_curvature_nonneg (hc j) (hl j) _)
  have hd := groupLassoEmpiricalALOOperator_denominator P w hw a ha c loss slope hc hl X i
  have hW := operator_rational_weight_bound _ a ha hQ.2.2.1 (X i)
    _ (loss_curvature_nonneg (hc i) (hl i) _) (hQ.2.2.2.1 _) hd.1 hd.2
  simpa only [groupLassoEmpiricalALOPrediction, groupLassoEmpiricalALOOperator, mul_div_assoc] using
    alo_loo_abs_le_of_weight_bound (hscore i _) hW.1 hW.2
      (empirical_full_leaveOneOut_prediction_envelope R a ha hR c loss slope hc hl hscore X i)

/-- Covariance-uniform deletion envelope in whitened design coordinates,
with the original prescribed group inverse and original fitted penalty. -/
theorem groupLasso_covarianceALO_leaveOneOut_envelope
    (S : V ≃L[ℝ] V) (α : ℝ) (hα : 0 < α)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (hcov : α * ‖designCovariance S‖ ≤ a)
    (hscore : ∀ i t, |slope i t| ≤ 1) (Z : ι → V) (i : ι) :
    |groupLassoEmpiricalALOPrediction P w hw a ha c loss slope hc hl
        (fun j => covarianceRow S (Z j)) i -
      ⟪Z i, leaveOneOutEstimator (fun z => R (S.symm z)) α hα hRS (S c) loss hc i Z⟫| ≤
        2 * ‖Z i‖ ^ 2 / α := by
  let X := fun j => covarianceRow S (Z j)
  let b := empiricalDesignEstimator R a ha hR c loss hc X
  let d := fun j => deriv (slope j) ⟪X j, b - c⟫
  let Q := groupLassoEmpiricalALOOperator P w hw a ha c loss slope hc hl X
  have hQ := groupLassoALOOperator_spec P w hw a ha b X d
    (fun j => loss_curvature_nonneg (hc j) (hl j) _)
  have hd := groupLasso_covariance_denominator S P w hw a α ha hα hRS c loss slope hc hl hcov Z i
  have hpos : 0 ≤ ⟪Z i, whitenOperator S Q (Z i)⟫ := by
    rw [whitenOperator_inner]
    exact hQ.2.2.2.1 _
  have hW := operator_rational_weight_bound (whitenOperator S Q) α hα
    (norm_whitenOperator_le_inv S Q a α ha hα hcov hQ.2.2.1) (Z i)
    _ (loss_curvature_nonneg (hc i) (hl i) _) hpos hd.1 hd.2
  rw [groupLassoALOPrediction_covarianceRow S P w hw a α ha hα hRS]
  simpa only [mul_div_assoc] using alo_loo_abs_le_of_weight_bound (hscore i _) hW.1 hW.2
    (empirical_full_leaveOneOut_prediction_envelope (fun z => R (S.symm z)) α hα hRS (S c)
      loss slope hc hl hscore Z i)

variable {U Y : Type*} [TopologicalSpace U] [MeasurableSpace U] [BorelSpace U]
  [MeasurableSpace V] [BorelSpace V] [MeasurableSpace Y]

/-- Full-law ALO--LOO test bound for the prescribed group matrix. -/
theorem parametricGroupLassoALO_test_bound_unconditional
    (loss slope : U → ι → ℝ → ℝ)
    (hc : ∀ u i, ConvexOn ℝ Set.univ (loss u i))
    (hl : ∀ u i t, HasDerivAt (loss u i) (slope u i t) t)
    (hsU : ∀ i, Continuous (fun q : U × ℝ => slope q.1 i q.2))
    (hs : ∀ u i, LipschitzWith 1 (slope u i))
    (hscore : ∀ u i t, |slope u i t| ≤ 1)
    (T : Submodule ℝ V) (hTc : T.starProjection c = 0)
    (hrank : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : a = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure U) [IsProbabilityMeasure ν]
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    Integrable (parametricGroupLassoALOTestError P w hw a ha c loss slope hc hl y g)
      (ν.prod ambientDesignGaussian) ∧
      (∫ q, parametricGroupLassoALOTestError P w hw a ha c loss slope hc hl y g q
        ∂ν.prod ambientDesignGaussian) ≤
      unconditionalALOTestConstant (groupLassoMeanFieldPredictionConstant μ δ) μ δ /
        Real.sqrt (Fintype.card ι) := by
  have hP := parametricGroupLasso_meanField_prediction_bound P w hw a ha c loss slope hc hl hsU
    hs hscore μ δ hμ hδ hscale hdim ν
  exact (parametricALO_unconditional_of_envelope R a ha hR c loss slope hc hl hsU
    (groupLassoPenalty_min_zero P w hw a ha.le) hs hscore T hTc hrank
    μ δ (groupLassoMeanFieldPredictionConstant μ δ) hμ hδ hscale hdim ν
    (fun q => groupLassoEmpiricalALOPrediction P w hw a ha c (loss q.1) (slope q.1) (hc q.1) (hl q.1) q.2)
    (fun i => measurable_parametricGroupLassoEmpiricalALOPrediction P w hw a ha c loss slope hc hl hsU i)
    (fun u => Filter.Eventually.of_forall fun X i =>
      groupLassoALO_leaveOneOut_envelope P w hw a ha c (loss u) (slope u) (hc u) (hl u)
        (hscore u) X i) hP.1 hP.2 y hy g hgm hg).2

/-- General-covariance prescribed group ALO under standard Gaussian
coordinates. No coverage assumption on the group maps is required. -/
theorem parametricWhitenedGroupLassoALO_test_bound_unconditional
    (S : V ≃L[ℝ] V) (α : ℝ) (hα : 0 < α)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (loss slope : U → ι → ℝ → ℝ)
    (hc : ∀ u i, ConvexOn ℝ Set.univ (loss u i))
    (hl : ∀ u i t, HasDerivAt (loss u i) (slope u i t) t)
    (hsU : ∀ i, Continuous (fun q : U × ℝ => slope q.1 i q.2))
    (hcov : α * ‖designCovariance S‖ ≤ a)
    (hs : ∀ u i, LipschitzWith 1 (slope u i))
    (hscore : ∀ u i t, |slope u i t| ≤ 1)
    (T : Submodule ℝ V) (hTc : T.starProjection (S c) = 0)
    (hrank : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure U) [IsProbabilityMeasure ν]
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    Integrable (parametricWhitenedGroupLassoALOTestError S P w hw a α ha hα hRS c loss slope hc hl y g)
      (ν.prod ambientDesignGaussian) ∧
      (∫ q, parametricWhitenedGroupLassoALOTestError S P w hw a α ha hα hRS c loss slope hc hl y g q
        ∂ν.prod ambientDesignGaussian) ≤
      unconditionalALOTestConstant (groupLassoMeanFieldPredictionConstant μ δ) μ δ /
        Real.sqrt (Fintype.card ι) := by
  have hP := parametricGroupLasso_covariance_meanField_prediction_bound S P w hw a α ha hα hRS c
    loss slope hc hl hsU hcov hs hscore μ δ hμ hδ hscale hdim ν
  exact (parametricALO_unconditional_of_envelope (fun z => R (S.symm z)) α hα hRS (S c)
    loss slope hc hl hsU (groupLasso_whitenedPenalty_min_zero S P w hw a ha.le)
    hs hscore T hTc hrank μ δ (groupLassoMeanFieldPredictionConstant μ δ) hμ hδ hscale hdim ν
    (fun q => groupLassoEmpiricalALOPrediction P w hw a ha c (loss q.1) (slope q.1)
      (hc q.1) (hl q.1) (fun j => covarianceRow S (q.2 j)))
    (fun i => (measurable_parametricGroupLassoEmpiricalALOPrediction P w hw a ha c loss slope hc hl hsU i).comp
      (measurable_fst.prodMk ((measurable_covarianceRows S).comp measurable_snd)))
    (fun u => Filter.Eventually.of_forall fun Z i =>
      groupLasso_covarianceALO_leaveOneOut_envelope P w hw a ha c (loss u) (slope u) (hc u) (hl u)
        S α hα hRS hcov (hscore u) Z i) hP.1 hP.2 y hy g hgm hg).2

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoCovarianceALO.lean <==
module

public import ALO.Convex.GroupLasso
public import ALO.Estimator.CovarianceALO
public import ALO.Estimator.CovarianceWeight

/-!
# Group-Lasso regression with general covariance and Lipschitz score

This specializes the covariance ALO--LOO theorem to the actual group penalty,
discharging strong convexity and the minimum-at-zero assumption.
The ALO matrix is the transported canonical Borel matrix. Transfer to the
prescribed active-group inverse is not claimed by this theorem.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype K] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]

omit [MeasurableSpace V] [BorelSpace V] in
/-- The manuscript's ridge condition, `ν ≥ μ ‖Σ‖`, makes the entire
whitened group penalty `n μ`-strongly convex, for arbitrary covariance. -/
theorem groupLasso_covariance_strongConvex
    (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (n μ ridge : ℝ) (hn : 0 ≤ n) (hμ : 0 ≤ μ)
    (hscale : μ * ‖designCovariance S‖ ≤ ridge) :
    StrongConvexOn Set.univ (n * μ)
      (fun z => groupLassoPenalty P w (n * ridge) (S.symm z)) := by
  apply strongConvexOn_whitenedGroupLasso P w hw (n * ridge) (n * μ)
    (mul_nonneg hn hμ) S
  simpa only [norm_designCovariance, mul_assoc] using
    mul_le_mul_of_nonneg_left hscale hn

omit [DecidableEq ι] in
/-- The group-Lasso weight bound with center `tr(A Σ)` and the actual
covariance-design law. Scores need not be bounded for this conclusion. -/
theorem groupLasso_covarianceWeight_uniform_bound
    (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (ridge μ δ : ℝ) (hridge : 0 < ridge) (hμ : 0 < μ) (hδ : 0 < δ)
    (hn : 0 < Fintype.card ι)
    (hscale : μ * ‖designCovariance S‖ ≤ ridge)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (β : V) (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ)
    (hρ : Differentiable ℝ ρ) (hs : LipschitzWith 1 (deriv ρ))
    (η : Measure (ι → ℝ)) [IsProbabilityMeasure η] :
    let a : ℝ := Fintype.card ι * ridge
    let α : ℝ := Fintype.card ι * μ
    let ha : 0 < a := mul_pos (Nat.cast_pos.mpr hn) hridge
    let hα : 0 < α := mul_pos (Nat.cast_pos.mpr hn) hμ
    let R := groupLassoPenalty P w a
    let hR := strongConvexOn_groupLassoPenalty P w hw a
    let hRS := groupLasso_covariance_strongConvex S P w hw (Fintype.card ι) μ ridge
      (Nat.cast_nonneg _) hμ.le hscale
    let F : Set ((ι → ℝ) × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
    let r := fun q : (ι → ℝ) × (ι → V) =>
      covarianceWeightErrorSqSum S R a α ha hα hR hRS β
        (regressionLoss ρ q.1) (regressionSlope ρ q.1)
        (convexOn_regressionLoss ρ hc q.1) q.2
    Integrable (F.indicator r) (η.prod (covarianceDesignGaussian S)) ∧
      (∫ q, F.indicator r q ∂η.prod (covarianceDesignGaussian S)) ≤
        empiricalWeightConstant μ δ := by
  dsimp only
  exact covarianceRegressionWeight_uniform_bound_of_lipschitz_score
    S _ _ _ _ _ _ _ β ρ hc hρ hs μ δ hμ hδ rfl hdim η

/-- ALO--LOO test error at rate `C(μ,δ)/√n` for ridge-augmented group Lasso
under covariance `Σ = S† S`.

Choose `P k` to be the zero-padded coordinate projection for each group.
No compatibility between the groups and the covariance factor is required.
The noise vector has any law independent of the design, and the convex loss
need only have a bounded 1-Lipschitz derivative. The conclusion uses the
original estimator, original leave-one-out estimators, and the transported
canonical ALO operator.
-/
theorem groupLasso_covarianceALO_test_bound
    (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (ridge μ δ : ℝ) (hridge : 0 < ridge) (hμ : 0 < μ) (hδ : 0 < δ)
    (hn : 0 < Fintype.card ι)
    (hscale : μ * ‖designCovariance S‖ ≤ ridge)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (β : V) (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ)
    (hρ : Differentiable ℝ ρ) (hs : LipschitzWith 1 (deriv ρ))
    (hscore : ∀ t, |deriv ρ t| ≤ 1)
    (η : Measure (ι → ℝ)) [IsProbabilityMeasure η]
    (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let a : ℝ := Fintype.card ι * ridge
    let α : ℝ := Fintype.card ι * μ
    let ha : 0 < a := mul_pos (Nat.cast_pos.mpr hn) hridge
    let hα : 0 < α := mul_pos (Nat.cast_pos.mpr hn) hμ
    let R := groupLassoPenalty P w a
    let hR := strongConvexOn_groupLassoPenalty P w hw a
    let hRS := groupLasso_covariance_strongConvex S P w hw (Fintype.card ι) μ ridge
      (Nat.cast_nonneg _) hμ.le hscale
    let F : Set ((ι → ℝ) × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
    let r := covarianceRegressionALOTestError S R a α ha hα hR hRS β ρ hc g
    Integrable (F.indicator r) (η.prod (covarianceDesignGaussian S)) ∧
      (∫ q, F.indicator r q ∂η.prod (covarianceDesignGaussian S)) ≤
        aloLOOTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  dsimp only
  apply covarianceRegressionALO_test_bound_of_lipschitz_score
    S _ _ _ _ _ _ _ β
    (groupLassoPenalty_min_zero P w hw _ (mul_nonneg (Nat.cast_nonneg _) hridge.le))
    ρ hc hρ hs hscore μ δ hμ hδ rfl hdim η g hgm hg

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoCovarianceAveraging.lean <==
module

public import ALO.Estimator.GroupLassoPredictionAveraging
public import ALO.Estimator.GroupLassoCovariancePrediction

/-! # Averaged prescribed group-inverse comparison for general covariance -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {U V K ι : Type*} [TopologicalSpace U] [MeasurableSpace U] [BorelSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [Fintype K] [Fintype ι]
  (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hRS : StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)))
  (c : V)
  (loss slope : U → ι → ℝ → ℝ)
  (hc : ∀ u i, ConvexOn ℝ Set.univ (loss u i))
  (hl : ∀ u i t, HasDerivAt (loss u i) (slope u i t) t)
  (hsU : ∀ i, Continuous (fun p : U × ℝ => slope p.1 i p.2))

local notation "R" => fun z => groupLassoPenalty P w a (S.symm z)

/-- Squared discrepancy between the actual prescribed and canonical predictions. -/
@[expose] noncomputable def parametricGroupLassoCovariancePredictionDiscrepancy
    (q : U × (ι → V)) : ℝ :=
  ∑ i, (groupLassoEmpiricalALOPrediction P w hw a ha c (loss q.1) (slope q.1)
    (hc q.1) (hl q.1) (fun j => covarianceRow S (q.2 j)) i -
      empiricalALOPrediction R α hα hRS (S c) (loss q.1) (slope q.1) (hc q.1) q.2 i) ^ 2

include hsU in
theorem measurable_parametricGroupLassoCovariancePredictionDiscrepancy :
    Measurable (parametricGroupLassoCovariancePredictionDiscrepancy S P w hw a α ha hα hRS c loss slope hc hl) := by
  classical
  exact
  Finset.measurable_sum Finset.univ fun i _ =>
    (((measurable_parametricGroupLassoEmpiricalALOPrediction P w hw a ha c loss slope hc hl hsU i).comp
      (measurable_fst.prodMk ((measurable_covarianceRows S).comp measurable_snd))).sub
      (measurable_parametricEmpiricalALOPrediction R α hα hRS (S c) loss slope hc hl hsU i)).pow_const 2

include hsU in
/-- The total squared prediction discrepancy is bounded by a constant
depending only on `μ,δ`, under independent arbitrary loss parameters and
standard Gaussian design. This is an averaged statement about the prescribed
active inverse, not merely its deterministic algebraic properties. -/
theorem parametricGroupLassoCovariancePredictionDiscrepancy_bound
    (hcov : α * ‖designCovariance S‖ ≤ a)
    (hs : ∀ u i, LipschitzWith 1 (slope u i))
    (hscore : ∀ u i t, |slope u i t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure U) [IsProbabilityMeasure ν] :
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    let r := parametricGroupLassoCovariancePredictionDiscrepancy S P w hw a α ha hα hRS c loss slope hc hl
    Integrable (F.indicator r) (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator r q ∂ν.prod ambientDesignGaussian) ≤
        groupLassoPredictionBridgeConstant μ δ := by
  classical
  let r := parametricGroupLassoCovariancePredictionDiscrepancy S P w hw a α ha hα hRS c loss slope hc hl
  let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
  let B := fun X : ι → V => groupLassoPredictionBridgeCoefficient μ δ *
    (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp only [hz, Nat.cast_zero, zero_mul] at hscale
    linarith
  have hrm : Measurable (F.indicator r) :=
    (measurable_parametricGroupLassoCovariancePredictionDiscrepancy S P w hw a α ha hα hRS c loss slope hc hl hsU).indicator
      (measurableSet_empiricalWeightEvent.preimage measurable_snd)
  have hBm : Measurable B :=
    (((continuous_euclideanDesignOperator.norm.pow 2).measurable.div_const _).const_add 1).pow_const 2
      |>.const_mul _
  have hBi : Integrable B ambientDesignGaussian :=
    integrable_ambientDesign_quarticEnvelope.const_mul _
  have habs : (ambientDesignGaussian (ι := ι) (V := V)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  have hle : ∀ᵐ q ∂ν.prod ambientDesignGaussian, F.indicator r q ≤ B q.2 := by
    apply (Measure.ae_prod_iff_ae_ae (measurableSet_le hrm (hBm.comp measurable_snd))).mpr
    apply Filter.Eventually.of_forall
    intro u
    filter_upwards [ae_sum_groupLasso_covariance_prediction_sub_borel_sq_le S P w hw a α ha hα hRS c
      (loss u) (slope u) (hc u) (hl u) hcov ambientDesignHaar ambientDesignGaussian habs
        (hs u) (hscore u)] with X hX
    by_cases hF : X ∈ empiricalWeightEvent
    · rw [Set.indicator_of_mem (show (u, X) ∈ F from hF)]
      exact (hX hF).trans
        (groupLassoPredictionBridge_le_envelope _ _ α μ δ _
          (Nat.cast_nonneg _) (Nat.cast_pos.mpr hn) hα hμ hscale hdim)
    · rw [Set.indicator_of_notMem (show (u, X) ∉ F from hF)]
      exact mul_nonneg (groupLassoPredictionBridgeCoefficient_nonneg μ δ) (sq_nonneg _)
  have hi : Integrable (F.indicator r) (ν.prod ambientDesignGaussian) :=
    (hBi.comp_snd ν).mono' hrm.aestronglyMeasurable (hle.mono fun q hq => by
      have hr0 : 0 ≤ F.indicator r q := Set.indicator_nonneg
        (fun q _ => show 0 ≤ r q from Finset.sum_nonneg fun i _ => sq_nonneg _) q
      rw [Real.norm_of_nonneg hr0]
      exact hq)
  refine ⟨hi, ?_⟩
  have hi' : (∫ q, F.indicator r q ∂ν.prod ambientDesignGaussian) ≤
      ∫ X, B X ∂ambientDesignGaussian := by
    have h := integral_mono_ae hi (hBi.comp_snd ν) hle
    simpa only [integral_prod _ (hBi.comp_snd ν), integral_const, probReal_univ, one_smul] using h
  refine hi'.trans ?_
  dsimp only [B, groupLassoPredictionBridgeConstant]
  rw [integral_const_mul]
  exact mul_le_mul_of_nonneg_left (ambientDesign_quarticEnvelope_le δ hδ hn hdim)
    (groupLassoPredictionBridgeCoefficient_nonneg μ δ)

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoCovarianceForcing.lean <==
module

public import ALO.Estimator.GroupLassoFeatureForcing
public import ALO.Estimator.CovarianceCoordinates
public import ALO.LinearAlgebra.CovarianceOperatorBounds

/-! # The original active-group inverse in whitened derivative coordinates -/

public section
namespace ALO
open MeasureTheory
open scoped NNReal RealInnerProductSpace

variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [MeasurableSpace V] [BorelSpace V]
  [Fintype K] [Fintype ι]
  (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hRS : StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)))
  (c : V) (loss slope : ι → ℝ → ℝ)
  (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)

local notation "R" => groupLassoPenalty P w a
local notation "hR" => strongConvexOn_groupLassoPenalty P w hw a
local notation "bW" => empiricalDesignEstimator (fun z => R (S.symm z)) α hα hRS (S c) loss hc
local notation "QW" => fun Z : ι → V => whitenOperator S
  (groupLassoEmpiricalALOOperator P w hw a ha c loss slope hc hl (fun i => covarianceRow S (Z i)))
local notation "AW" => measurableEmpiricalALOOperator (fun i (Z : ι → V) => Z i) bW (S c) slope

/-- Whitening transports the original group inverse's forcing equation,
including the entire pulled-back penalty and its anisotropic ridge. -/
theorem ae_groupLasso_covariance_forcing
    (μ : Measure (ι → V)) [μ.IsAddHaarMeasure]
    {L : ι → ℝ≥0} (hs : ∀ i, LipschitzWith (L i) (slope i)) :
    ∀ᵐ Z ∂μ, ∀ E, fderiv ℝ bW Z E =
      QW Z (rowLossForcing Z (bW Z - S c)
        (fun i => -slope i ⟪Z i, bW Z - S c⟫)
        (fun i => deriv (slope i) ⟪Z i, bW Z - S c⟫) E) := by
  let x := fun i (Z : ι → V) => covarianceRow S (Z i)
  let b := empiricalEstimator R a ha hR x c loss hc
  have hx (i : ι) : ContDiff ℝ 1 (x i) :=
    S.toContinuousLinearMap.adjoint.contDiff.comp (contDiff_apply ℝ (fun _ : ι => V) i)
  have hb (Z : ι → V) : b Z = S.symm (bW Z) :=
    empiricalDesignEstimator_covarianceRow S R a α ha hα hR hRS c loss hc Z
  have hbfun : bW = fun Z => S (b Z) := by
    funext Z
    rw [hb, S.apply_symm_apply]
  filter_upwards [ae_groupLasso_feature_forcing P w hw a ha x c loss slope hc hl hx μ hs]
    with Z hZ E
  have hd := (S.toContinuousLinearMap.hasFDerivAt.comp Z hZ.1.hasFDerivAt).fderiv
  change fderiv ℝ (fun Z => S (b Z)) Z = S.toContinuousLinearMap.comp (fderiv ℝ b Z) at hd
  rw [← hbfun] at hd
  rw [hd]
  change S (fderiv ℝ b Z E) = _
  rw [hZ.2 E]
  have hinner (i : ι) : ⟪x i Z, b Z - c⟫ = ⟪Z i, bW Z - S c⟫ := by
    change ⟪covarianceRow S (Z i), b Z - c⟫ = _
    rw [covarianceRow_inner, map_sub, hb, S.apply_symm_apply]
  have hxder (i : ι) :
      fderiv ℝ (x i) Z = S.toContinuousLinearMap.adjoint.comp (ContinuousLinearMap.proj i) :=
    (S.toContinuousLinearMap.adjoint.hasFDerivAt.comp Z (hasFDerivAt_apply i Z)).fderiv
  change S ((groupLassoEmpiricalALOOperator P w hw a ha c loss slope hc hl (fun i => x i Z))
    (lossForcing _ _ _ _ _ E)) =
    S ((groupLassoEmpiricalALOOperator P w hw a ha c loss slope hc hl (fun i => x i Z))
      (covarianceRow S _))
  apply congrArg S
  apply congrArg (groupLassoEmpiricalALOOperator P w hw a ha c loss slope hc hl (fun i => x i Z))
  change lossForcing (fun i => x i Z) (b Z - c)
    (fun i => -slope i ⟪x i Z, b Z - c⟫) (fun i => deriv (slope i) ⟪x i Z, b Z - c⟫)
    (fun i => fderiv ℝ (x i) Z) E = covarianceRow S
      (rowLossForcing Z (bW Z - S c) (fun i => -slope i ⟪Z i, bW Z - S c⟫)
        (fun i => deriv (slope i) ⟪Z i, bW Z - S c⟫) E)
  simp only [hxder, hinner]
  simp only [lossForcing, rowLossForcing, sum_apply, sub_apply, smul_apply,
    ContinuousLinearMap.smulRight_apply, ContinuousLinearMap.comp_apply,
    innerSL_apply_apply, ContinuousLinearMap.proj_apply, covarianceRow, map_sum, map_sub, map_smul]
  simp only [x, covarianceRow, ContinuousLinearMap.adjoint_inner_right,
    ContinuousLinearEquiv.coe_coe, hb, S.apply_symm_apply]

/-- The discrepancy from the whitened canonical factor is still rank one.
This compares with the canonical factor of the entire whitened penalty. -/
theorem ae_groupLasso_covariance_sub_borel_range_le_span
    (μ : Measure (ι → V)) [μ.IsAddHaarMeasure]
    {L : ι → ℝ≥0} (hs : ∀ i, LipschitzWith (L i) (slope i)) :
    ∀ᵐ Z ∂μ, (∃ i, slope i ⟪Z i, bW Z - S c⟫ ≠ 0) →
      LinearMap.range (QW Z - AW Z).toLinearMap ≤ Submodule.span ℝ {bW Z - S c} := by
  have hA := ae_measurableEmpiricalALOOperator_spec_of_lipschitz_score μ μ
    Measure.AbsolutelyContinuous.rfl (fun z => R (S.symm z)) α hα hRS
    (fun i (Z : ι → V) => Z i) (S c) loss slope hc hl
    (fun i => contDiff_apply ℝ (fun _ : ι => V) i) hs
  have hbfun : empiricalEstimator (fun z => R (S.symm z)) α hα hRS
      (fun i (Z : ι → V) => Z i) (S c) loss hc = bW := by funext Z; rfl
  rw [hbfun] at hA
  filter_upwards [ae_groupLasso_covariance_forcing S P w hw a α ha hα hRS c loss slope hc hl μ hs,
    hA] with Z hQ hA hv
  apply symmetric_rowLossForcing_difference_range_le_span Z (bW Z - S c)
    (fun i => -slope i ⟪Z i, bW Z - S c⟫)
    (fun i => deriv (slope i) ⟪Z i, bW Z - S c⟫)
    (by simpa only [neg_ne_zero] using hv) _ _
    (whitenOperator_isSymmetric S _ (groupLassoALOOperator_spec P w hw a ha _ _ _
      (fun i => loss_curvature_nonneg (hc i) (hl i) _)).1) hA.2.1
  intro E
  exact (hQ E).symm.trans (by
    simpa only [rowLossForcing, (hasFDerivAt_apply _ Z).fderiv] using hA.2.2.2.2.1 E)

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoCovarianceMeanField.lean <==
module

public import ALO.Estimator.GroupLassoCovarianceAveraging
public import ALO.Estimator.GroupLassoMeanFieldComparison

/-! # Covariance-uniform prescribed group prediction versus mean field -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {U V K ι : Type*} [TopologicalSpace U] [MeasurableSpace U] [BorelSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [Fintype K] [Fintype ι]
  (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hRS : StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)))
  (c : V)
  (loss slope : U → ι → ℝ → ℝ)
  (hc : ∀ u i, ConvexOn ℝ Set.univ (loss u i))
  (hl : ∀ u i t, HasDerivAt (loss u i) (slope u i t) t)
  (hsU : ∀ i, Continuous (fun p : U × ℝ => slope p.1 i p.2))

local notation "R" => fun z => groupLassoPenalty P w a (S.symm z)

include hsU in
/-- The prescribed active inverse has bounded total squared prediction error
relative to the canonical mean-field prediction, under the original product
law. No conditioning on the estimator or its active pattern is used. -/
theorem parametricGroupLasso_covariance_meanField_prediction_bound
    (hcov : α * ‖designCovariance S‖ ≤ a)
    (hs : ∀ u i, LipschitzWith 1 (slope u i))
    (hscore : ∀ u i t, |slope u i t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure U) [IsProbabilityMeasure ν] :
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    let r := fun q : U × (ι → V) => ∑ i,
      (empiricalMeanFieldPrediction R α hα hRS (S c) (loss q.1) (slope q.1) (hc q.1) q.2 i -
        groupLassoEmpiricalALOPrediction P w hw a ha c (loss q.1) (slope q.1)
          (hc q.1) (hl q.1) (fun j => covarianceRow S (q.2 j)) i) ^ 2
    Integrable (F.indicator r) (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator r q ∂ν.prod ambientDesignGaussian) ≤
        groupLassoMeanFieldPredictionConstant μ δ := by
  classical
  let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
  let m := fun q : U × (ι → V) =>
    empiricalMeanFieldPrediction R α hα hRS (S c) (loss q.1) (slope q.1) (hc q.1) q.2
  let b := fun q : U × (ι → V) =>
    empiricalALOPrediction R α hα hRS (S c) (loss q.1) (slope q.1) (hc q.1) q.2
  let p := fun q : U × (ι → V) =>
    groupLassoEmpiricalALOPrediction P w hw a ha c (loss q.1) (slope q.1)
      (hc q.1) (hl q.1) (fun j => covarianceRow S (q.2 j))
  let r := fun q => ∑ i, (m q i - p q i) ^ 2
  let u := fun q => ∑ i, (m q i - b q i) ^ 2
  let v := parametricGroupLassoCovariancePredictionDiscrepancy S P w hw a α ha hα hRS c loss slope hc hl
  have hF : MeasurableSet F := measurableSet_empiricalWeightEvent.preimage measurable_snd
  have hrm : Measurable (F.indicator r) := (Finset.measurable_sum _ fun i _ =>
    ((measurable_parametricEmpiricalMeanFieldPrediction R α hα hRS (S c) loss slope hc hl hsU i).sub
      ((measurable_parametricGroupLassoEmpiricalALOPrediction P w hw a ha c loss slope hc hl hsU i).comp
        (measurable_fst.prodMk ((measurable_covarianceRows S).comp measurable_snd)))).pow_const 2).indicator hF
  have hu := parametricALO_meanField_prediction_bound_of_lipschitz_score
    R α hα hRS (S c) loss slope hc hl hsU hs hscore μ δ hμ hδ hscale hdim ν
  have hv := parametricGroupLassoCovariancePredictionDiscrepancy_bound
    S P w hw a α ha hα hRS c loss slope hc hl hsU hcov hs hscore μ δ hμ hδ hscale hdim ν
  have hi : Integrable (fun q => 2 * F.indicator u q + 2 * F.indicator v q)
      (ν.prod ambientDesignGaussian) := (hu.1.const_mul 2).add (hv.1.const_mul 2)
  have hle (q) : F.indicator r q ≤ 2 * F.indicator u q + 2 * F.indicator v q := by
    by_cases hq : q ∈ F
    · simp only [Set.indicator_of_mem hq]
      dsimp only [r, u, v, parametricGroupLassoCovariancePredictionDiscrepancy]
      rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
      apply Finset.sum_le_sum
      intro i _
      change (m q i - p q i) ^ 2 ≤ 2 * (m q i - b q i) ^ 2 + 2 * (p q i - b q i) ^ 2
      nlinarith [sq_nonneg (m q i + p q i - 2 * b q i)]
    · simp only [Set.indicator_of_notMem hq, mul_zero, add_zero, le_refl]
  have hri : Integrable (F.indicator r) (ν.prod ambientDesignGaussian) :=
    hi.mono' hrm.aestronglyMeasurable (Filter.Eventually.of_forall fun q => by
      have hr0 : 0 ≤ F.indicator r q := Set.indicator_nonneg
        (fun q _ => show 0 ≤ r q from Finset.sum_nonneg fun i _ => sq_nonneg _) q
      rw [Real.norm_of_nonneg hr0]
      exact hle q)
  refine ⟨hri, (integral_mono hri hi hle).trans ?_⟩
  rw [integral_add (hu.1.const_mul 2) (hv.1.const_mul 2), integral_const_mul, integral_const_mul]
  exact add_le_add (mul_le_mul_of_nonneg_left hu.2 (by norm_num))
    (mul_le_mul_of_nonneg_left hv.2 (by norm_num))

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoCovariancePrediction.lean <==
module

public import ALO.Estimator.GroupLassoCovarianceForcing
public import ALO.Estimator.GroupLassoPredictionBridge

/-! # Covariance-uniform prediction comparison for the prescribed group inverse -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [MeasurableSpace V] [BorelSpace V] [Fintype K] [Fintype ι]
  (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hRS : StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)))
  (c : V) (loss slope : ι → ℝ → ℝ)
  (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)

local notation "R" => groupLassoPenalty P w a
local notation "hR" => strongConvexOn_groupLassoPenalty P w hw a
local notation "bW" => empiricalDesignEstimator (fun z => R (S.symm z)) α hα hRS (S c) loss hc
local notation "Q" => groupLassoEmpiricalALOOperator P w hw a ha c loss slope hc hl
local notation "QW" => fun Z : ι → V => whitenOperator S (Q (fun i => covarianceRow S (Z i)))
local notation "AW" => measurableEmpiricalALOOperator (fun i (Z : ι → V) => Z i) bW (S c) slope
local notation "d" => fun Z i => deriv (slope i) ⟪Z i, bW Z - S c⟫

omit [MeasurableSpace V] [BorelSpace V] in
theorem groupLassoALOPrediction_covarianceRow (Z : ι → V) (i : ι) :
    groupLassoEmpiricalALOPrediction P w hw a ha c loss slope hc hl
      (fun j => covarianceRow S (Z j)) i =
    ⟪Z i, bW Z⟫ + slope i ⟪Z i, bW Z - S c⟫ *
      (⟪Z i, QW Z (Z i)⟫ / (1 - d Z i * ⟪Z i, QW Z (Z i)⟫)) := by
  have hb := empiricalDesignEstimator_covarianceRow S R a α ha hα hR hRS c loss hc Z
  unfold groupLassoEmpiricalALOPrediction
  rw [whitenOperator_inner]
  simp only [hb, covarianceRow_inner, map_sub, S.apply_symm_apply]

omit [MeasurableSpace V] [BorelSpace V] in
theorem groupLasso_covariance_denominator
    (hscale : α * ‖designCovariance S‖ ≤ a) (Z : ι → V) (i : ι) :
    0 < 1 - d Z i * ⟪Z i, QW Z (Z i)⟫ ∧
      (1 - d Z i * ⟪Z i, QW Z (Z i)⟫)⁻¹ ≤ 1 + d Z i * ‖Z i‖ ^ 2 / α := by
  have hb := empiricalDesignEstimator_covarianceRow S R a α ha hα hR hRS c loss hc Z
  have h := groupLassoEmpiricalALOOperator_denominator P w hw a ha c loss slope hc hl
    (fun j => covarianceRow S (Z j)) i
  simp only [hb, covarianceRow_inner, map_sub, S.apply_symm_apply, ← whitenOperator_inner S] at h
  refine ⟨h.1, h.2.trans ?_⟩
  have hd0 : 0 ≤ d Z i := loss_curvature_nonneg (hc i) (hl i) _
  simpa only [mul_div_assoc] using add_le_add_right
    (mul_le_mul_of_nonneg_left (covarianceRow_norm_sq_div_le S a α ha hα hscale (Z i)) hd0) 1

omit [MeasurableSpace V] [BorelSpace V] in
/-- The pointwise comparison has the same constant as in isotropic coordinates:
all covariance dependence is absorbed by `α ‖Σ‖ ≤ a`. -/
theorem sum_groupLasso_covariance_prediction_sub_borel_sq_le
    (hscale : α * ‖designCovariance S‖ ≤ a)
    (hscore : ∀ i t, |slope i t| ≤ 1) (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (Z : ι → V) (hZ : Z ∈ empiricalWeightEvent)
    (hA : IsEmpiricalALO (fun i (Y : ι → V) => Y i) bW (S c) slope α Z (AW Z))
    (hr : (∃ i, slope i ⟪Z i, bW Z - S c⟫ ≠ 0) →
      LinearMap.range (QW Z - AW Z).toLinearMap ≤ Submodule.span ℝ {bW Z - S c}) :
    (∑ i, (groupLassoEmpiricalALOPrediction P w hw a ha c loss slope hc hl
        (fun j => covarianceRow S (Z j)) i -
      empiricalALOPrediction (fun z => R (S.symm z)) α hα hRS (S c) loss slope hc Z i) ^ 2) ≤
      (1 + 2 * ((Module.finrank ℝ V : ℝ) + Fintype.card ι) / α) ^ 4 *
        (2 * α⁻¹) ^ 2 * ‖euclideanDesignOperator Z‖ ^ 4 := by
  classical
  simp_rw [groupLassoALOPrediction_covarianceRow S P w hw a α ha hα hRS]
  by_cases hv : ∃ i, slope i ⟪Z i, bW Z - S c⟫ ≠ 0
  · let C := 1 + 2 * ((Module.finrank ℝ V : ℝ) + Fintype.card ι) / α
    have hQ := groupLassoALOOperator_spec P w hw a ha
      (empiricalDesignEstimator R a ha hR c loss hc (fun j => covarianceRow S (Z j)))
      (fun j => covarianceRow S (Z j))
      (fun i => deriv (slope i) ⟪covarianceRow S (Z i),
        empiricalDesignEstimator R a ha hR c loss hc (fun j => covarianceRow S (Z j)) - c⟫)
      (fun i => loss_curvature_nonneg (hc i) (hl i) _)
    have hden := groupLasso_covariance_denominator S P w hw a α ha hα hRS c loss slope hc hl hscale Z
    have hC (i : ι) : 1 + d Z i * ‖Z i‖ ^ 2 / α ≤ C := by
      apply add_le_add le_rfl
      apply div_le_div_of_nonneg_right _ hα.le
      exact (mul_le_mul_of_nonneg_right (hd1 i _) (sq_nonneg _)).trans
        (by simpa only [one_mul] using norm_sq_le_of_mem_empiricalWeightEvent hZ i)
    have hbound := sum_ALO_correction_difference_sq_le Z
      (fun i => slope i ⟪Z i, bW Z - S c⟫) (d Z) (fun i => hscore i _) (QW Z) (AW Z)
      ((whitenOperator_isSymmetric S _ hQ.1).sub hA.2.1) (bW Z - S c) (hr hv) C
      (fun i => (hden i).1) hA.2.2.2.2.2.2.2.2.1
      (fun i => (hden i).2.trans (hC i))
      (fun i => (hA.2.2.2.2.2.2.2.2.2 i).trans (hC i))
    have heq (i : ι) :
        (⟪Z i, bW Z⟫ + slope i ⟪Z i, bW Z - S c⟫ *
          (⟪Z i, QW Z (Z i)⟫ / (1 - d Z i * ⟪Z i, QW Z (Z i)⟫))) -
        empiricalALOPrediction (fun z => R (S.symm z)) α hα hRS (S c) loss slope hc Z i =
        slope i ⟪Z i, bW Z - S c⟫ *
          (⟪Z i, QW Z (Z i)⟫ / (1 - d Z i * ⟪Z i, QW Z (Z i)⟫) -
            ⟪Z i, AW Z (Z i)⟫ / (1 - d Z i * ⟪Z i, AW Z (Z i)⟫)) := by
      unfold empiricalALOPrediction
      dsimp only
      ring
    simp_rw [heq]
    have hQN : ‖QW Z‖ ≤ α⁻¹ := norm_whitenOperator_le_inv S _ a α ha hα hscale hQ.2.2.1
    have hn : ‖QW Z - AW Z‖ ≤ 2 * α⁻¹ :=
      (norm_sub_le _ _).trans ((add_le_add hQN hA.2.2.2.1).trans_eq (by ring))
    exact hbound.trans (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_left (pow_le_pow_left₀ (norm_nonneg _) hn 2) (by positivity))
        (by positivity))
  · have hz : ∀ i, slope i ⟪Z i, bW Z - S c⟫ = 0 := by
      simpa only [not_exists, not_not] using hv
    simp only [empiricalALOPrediction, hz, zero_mul, add_zero, sub_self,
      ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow, Finset.sum_const_zero]
    positivity

theorem ae_sum_groupLasso_covariance_prediction_sub_borel_sq_le
    (hscale : α * ‖designCovariance S‖ ≤ a)
    (μ ν : Measure (ι → V)) [μ.IsAddHaarMeasure] (hν : ν ≪ μ)
    (hs : ∀ i, LipschitzWith 1 (slope i)) (hscore : ∀ i t, |slope i t| ≤ 1) :
    ∀ᵐ Z ∂ν, Z ∈ empiricalWeightEvent →
      (∑ i, (groupLassoEmpiricalALOPrediction P w hw a ha c loss slope hc hl
          (fun j => covarianceRow S (Z j)) i -
        empiricalALOPrediction (fun z => R (S.symm z)) α hα hRS (S c) loss slope hc Z i) ^ 2) ≤
        (1 + 2 * ((Module.finrank ℝ V : ℝ) + Fintype.card ι) / α) ^ 4 *
          (2 * α⁻¹) ^ 2 * ‖euclideanDesignOperator Z‖ ^ 4 := by
  have hA := ae_measurableEmpiricalALOOperator_spec_of_lipschitz_score μ ν hν
    (fun z => R (S.symm z)) α hα hRS (fun i (Z : ι → V) => Z i) (S c) loss slope hc hl
    (fun i => contDiff_apply ℝ (fun _ : ι => V) i) hs
  have hbfun : empiricalEstimator (fun z => R (S.symm z)) α hα hRS
      (fun i (Z : ι → V) => Z i) (S c) loss hc = bW := by funext Z; rfl
  rw [hbfun] at hA
  have hr := (ae_groupLasso_covariance_sub_borel_range_le_span
    S P w hw a α ha hα hRS c loss slope hc hl μ hs).filter_mono hν.ae_le
  filter_upwards [hA, hr] with Z hA hr hZ
  exact sum_groupLasso_covariance_prediction_sub_borel_sq_le S P w hw a α ha hα hRS c
    loss slope hc hl hscale hscore
    (fun i t => (loss_curvature_mem_Icc_of_lipschitz_score (hc i) (hl i) (hs i) t).2) Z hZ hA hr

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoCovarianceSignalModel.lean <==
module

public import ALO.Estimator.GroupLassoCovarianceSignalSlice
public import ALO.Estimator.GroupLassoSignalAdaptiveModel
public import ALO.Estimator.GroupLassoCovarianceTest

/-! # The prescribed covariance group inverse satisfies the single-index model -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι] [Fintype K]
  [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hRS : StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)))
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)
local notation "R" => groupLassoPenalty P w a
local notation "hR" => strongConvexOn_groupLassoPenalty P w hw a
local notation "RW" => fun z => R (S.symm z)
local notation "b" => signalAdaptiveEstimator RW α hα hRS T s
local notation "d" => signalAdaptiveCurvature RW α hα hRS T s

@[expose] noncomputable def groupLassoCovarianceSignalAdaptiveOperator (X : ι → V) : V →L[ℝ] V :=
  groupLassoCovarianceSignalSliceOperator S P w hw a ha T (signalDesignPart T X)
    (s (signalDesignPart T X)) (freeDesignPart T X)
local notation "QW" => groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T s

omit [DecidableEq ι] [MeasurableSpace V] [BorelSpace V] in
/-- The scaled ridge controls the whitened norm, and the energy inequality
transports exactly. No transformed group-Lasso penalty is substituted. -/
theorem groupLassoCovarianceSignalAdaptiveOperator_spec
    (hscale : α * ‖designCovariance S‖ ≤ a) (X : ι → V) :
    (QW X).toLinearMap.IsSymmetric ∧ ‖QW X‖ ≤ α⁻¹ ∧
      (∀ i, 0 ≤ d X i) ∧ (∀ i, d X i ≤ 1) ∧
      ∀ z, ⟪QW X z, lossCurvature X (d X) (QW X z)⟫ ≤ ⟪z, QW X z⟫ := by
  have hd (i) : d X i ∈ Set.Icc (0 : ℝ) 1 :=
    loss_curvature_mem_Icc_of_lipschitz_score
      (convexOn_boundedScoreLoss (s (signalDesignPart T X) i))
      (hasDerivAt_boundedScoreLoss _) (lipschitzWith_boundedScore _) _
  have hb : empiricalDesignEstimator R a ha hR 0
      (fun i => boundedScoreLoss (s (signalDesignPart T X) i))
      (fun i => convexOn_boundedScoreLoss (s (signalDesignPart T X) i))
      (fun i => covarianceRow S (X i)) = S.symm (b X) := by
    have h := empiricalDesignEstimator_covarianceRow S R a α ha hα hR hRS 0
      (fun i => boundedScoreLoss (s (signalDesignPart T X) i))
      (fun i => convexOn_boundedScoreLoss (s (signalDesignPart T X) i)) X
    simp only [map_zero] at h
    convert h using 1; rfl
  let Q := groupLassoALOOperator P w hw a ha (S.symm (b X))
    (fun i => covarianceRow S (X i)) (d X) (fun i => (hd i).1)
  have heq : QW X = whitenOperator S Q := by
    unfold groupLassoCovarianceSignalAdaptiveOperator groupLassoCovarianceSignalSliceOperator
      groupLassoEmpiricalALOOperator
    simp only [signalSliceDesign_parts, hb, sub_zero, covarianceRow_inner, S.apply_symm_apply]
    rfl
  rw [heq]
  have hQ := groupLassoALOOperator_spec P w hw a ha (S.symm (b X))
    (fun i => covarianceRow S (X i)) (d X) (fun i => (hd i).1)
  refine ⟨whitenOperator_isSymmetric S Q hQ.1,
    norm_whitenOperator_le_inv S Q a α ha hα hscale hQ.2.2.1,
    fun i => (hd i).1, fun i => (hd i).2, ?_⟩
  apply whitenOperator_lossCurvature_energy S Q X (d X)
  exact reducedInverse_energy _ _ _ a ha
    (groupLassoActiveCurvature_isCoercive P w hw a (S.symm (b X)))
    (lossCurvature_nonneg _ (d X) (fun i => (hd i).1))

omit [DecidableEq ι] in
theorem measurable_groupLassoCovarianceSignalAdaptiveOperator (hs : Measurable s) : Measurable QW := by
  have hH := (continuous_signalDesignPart (ι := ι) T).measurable
  exact (measurable_groupLassoCovarianceSignalSliceOperator S P w hw a ha T).comp
    (f := fun X => ((s (signalDesignPart T X), signalDesignPart T X), freeDesignPart T X))
    (((hs.comp hH).prodMk hH).prodMk (continuous_freeDesignPart T).measurable)

/-- The actual prescribed group inverse, in whitened coordinates, meets
all hypotheses of the single-index statistical theorem. -/
@[expose] noncomputable def groupLassoCovarianceSignalMeanFieldModel
    (hs : Measurable s) (hscale : α * ‖designCovariance S‖ ≤ a) :
    GaussianMeanFieldModel (ι := ι) T α := by
  apply signalAdaptiveMeanFieldModel RW α hα hRS T s hs
    (groupLasso_whitenedPenalty_min_zero S P w hw a ha.le) QW
    (measurable_groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T s hs)
    (Filter.Eventually.of_forall
      (groupLassoCovarianceSignalAdaptiveOperator_spec S P w hw a α ha hα hRS T s hscale))
  filter_upwards [ae_signalAdaptive_regular T RW α hα hRS s hs,
    ae_groupLassoCovarianceSignalAdaptive_forcing S P w hw a α ha hα hRS T s hs] with X hX hQX
  unfold groupLassoCovarianceSignalAdaptiveOperator
  rw [← hQX]
  exact hX.1

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoCovarianceSignalSlice.lean <==
module

public import ALO.Estimator.GroupLassoSignalSlice
public import ALO.Estimator.GroupLassoCovarianceForcing
public import ALO.LinearAlgebra.CovarianceEnergy

/-! # Prescribed group inverse on covariance-design signal slices -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [Fintype K]
  [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hRS : StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)))
  (T : Submodule ℝ V)
local notation "R" => groupLassoPenalty P w a
local notation "hR" => strongConvexOn_groupLassoPenalty P w hw a
local notation "RW" => fun z => R (S.symm z)

/-- Whiten the original prescribed inverse; the original groups and ridge
are retained in its definition. -/
@[expose] noncomputable def groupLassoCovarianceSignalSliceOperator
    (H : ι → V) (s : ι → BoundedLipschitzScore) (Z : ι → T) : V →L[ℝ] V :=
  whitenOperator S (groupLassoEmpiricalALOOperator P w hw a ha 0
    (fun i => boundedScoreLoss (s i)) (fun i => boundedScore (s i))
    (fun i => convexOn_boundedScoreLoss (s i)) (fun i => hasDerivAt_boundedScoreLoss (s i))
    (fun i => covarianceRow S (signalSliceDesign T H Z i)))

local notation "QW" => groupLassoCovarianceSignalSliceOperator S P w hw a ha T

/-- The original prescribed inverse represents the derivative in the free
whitened coordinates on every fixed signal slice. -/
theorem ae_groupLassoCovarianceSignalSlice_forcing
    (H : ι → V) (s : ι → BoundedLipschitzScore) :
    ∀ᵐ Z ∂(ambientDesignGaussian (ι := ι) (V := T)),
      HasFDerivAt (signalSliceEstimator RW α hα hRS T H s)
        (fderiv ℝ (signalSliceEstimator RW α hα hRS T H s) Z) Z ∧
      fderiv ℝ (signalSliceEstimator RW α hα hRS T H s) Z =
        (QW H s Z).comp (signalSliceForcing RW α hα hRS T H s Z) := by
  let x := fun i (Z : ι → T) => covarianceRow S (signalSliceDesign T H Z i)
  let loss := fun i => boundedScoreLoss (s i)
  let slope := fun i => boundedScore (s i)
  let hc := fun i => convexOn_boundedScoreLoss (s i)
  let hl := fun i => hasDerivAt_boundedScoreLoss (s i)
  let b := empiricalEstimator R a ha hR x 0 loss hc
  let bW := signalSliceEstimator RW α hα hRS T H s
  have hx (i) : ContDiff ℝ 1 (x i) :=
    S.toContinuousLinearMap.adjoint.contDiff.comp (contDiff_signalSliceRow T H i)
  have hb (Z : ι → T) : b Z = S.symm (bW Z) := by
    have h := empiricalDesignEstimator_covarianceRow S R a α ha hα hR hRS 0 loss hc
      (signalSliceDesign T H Z)
    simp only [map_zero] at h
    convert h using 1 <;> rfl
  have hbfun : bW = fun Z => S (b Z) := by
    funext Z
    rw [hb, S.apply_symm_apply]
  have habs : (ambientDesignGaussian (ι := ι) (V := T)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  have hf := habs.ae_le (ae_groupLasso_feature_forcing P w hw a ha x 0 loss slope hc hl hx
    ambientDesignHaar (fun i => lipschitzWith_boundedScore (s i)))
  filter_upwards [hf] with Z hZ
  have hd := S.toContinuousLinearMap.hasFDerivAt.comp Z hZ.1.hasFDerivAt
  change HasFDerivAt (fun Z => S (b Z)) (S.toContinuousLinearMap.comp (fderiv ℝ b Z)) Z at hd
  rw [← hbfun] at hd
  refine ⟨hd.differentiableAt.hasFDerivAt, ?_⟩
  change fderiv ℝ bW Z = _
  rw [hd.fderiv]
  ext E
  change S (fderiv ℝ b Z E) = _
  rw [hZ.2 E]
  have hxder (i) : fderiv ℝ (x i) Z = S.toContinuousLinearMap.adjoint.comp
      (T.subtypeL.comp (ContinuousLinearMap.proj i)) :=
    (S.toContinuousLinearMap.adjoint.hasFDerivAt.comp Z (hasFDerivAt_signalSliceRow T H Z i)).fderiv
  change S ((groupLassoEmpiricalALOOperator P w hw a ha 0 loss slope hc hl (fun i => x i Z))
    (lossForcing _ _ _ _ _ E)) =
    S ((groupLassoEmpiricalALOOperator P w hw a ha 0 loss slope hc hl (fun i => x i Z))
      (covarianceRow S (signalSliceForcing RW α hα hRS T H s Z E)))
  apply congrArg S
  apply congrArg (groupLassoEmpiricalALOOperator P w hw a ha 0 loss slope hc hl (fun i => x i Z))
  change lossForcing (fun i => x i Z) (b Z - 0)
    (fun i => -slope i ⟪x i Z, b Z - 0⟫)
    (fun i => deriv (slope i) ⟪x i Z, b Z - 0⟫) (fun i => fderiv ℝ (x i) Z) E =
    covarianceRow S (lossForcing (signalSliceDesign T H Z) (bW Z - 0)
      (fun i => -slope i ⟪signalSliceDesign T H Z i, bW Z - 0⟫)
      (fun i => deriv (slope i) ⟪signalSliceDesign T H Z i, bW Z - 0⟫)
      (fun i => T.subtypeL.comp (ContinuousLinearMap.proj i)) E)
  simp only [hxder, hb]
  simp only [lossForcing, sum_apply, sub_apply, smul_apply,
    ContinuousLinearMap.smulRight_apply, ContinuousLinearMap.comp_apply,
    innerSL_apply_apply, ContinuousLinearMap.proj_apply, covarianceRow, map_sum, map_sub, map_smul]
  simp only [x, covarianceRow, ContinuousLinearMap.adjoint_inner_right, ContinuousLinearMap.adjoint_inner_left,
    ContinuousLinearEquiv.coe_coe, S.apply_symm_apply, sub_zero, map_zero, inner_zero_left]

/-- Joint measurability survives both active-group changes and whitening. -/
theorem measurable_groupLassoCovarianceSignalSliceOperator :
    Measurable (fun q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) => QW q.1.2 q.1.1 q.2) := by
  have hm := measurable_parametricGroupLassoEmpiricalALOOperator P w hw a ha 0
    (fun (s : ι → BoundedLipschitzScore) i => boundedScoreLoss (s i))
    (fun (s : ι → BoundedLipschitzScore) i => boundedScore (s i))
    (fun s i => convexOn_boundedScoreLoss (s i))
    (fun s i => hasDerivAt_boundedScoreLoss (s i)) continuous_boundedScore_family
  have hx : Measurable (fun q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) =>
      fun i => covarianceRow S (signalSliceDesign T q.1.2 q.2 i)) :=
    (measurable_covarianceRows S).comp ((continuous_signalSliceDesign T).measurable.comp
      ((measurable_snd.comp measurable_fst).prodMk measurable_snd))
  have hwc : Continuous (whitenOperator S) := by unfold whitenOperator; fun_prop
  exact hwc.measurable.comp (hm.comp
    (f := fun q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) =>
      (q.1.1, fun i => covarianceRow S (signalSliceDesign T q.1.2 q.2 i)))
    ((measurable_fst.comp measurable_fst).prodMk hx))

/-- Measurable free-derivative identity for the whitened prescribed inverse. -/
theorem measurableSet_groupLassoCovarianceSignalSlice_forcing :
    MeasurableSet {q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) |
      fderiv ℝ (signalSliceEstimator RW α hα hRS T q.1.2 q.1.1) q.2 =
        (QW q.1.2 q.1.1 q.2).comp (signalSliceForcing RW α hα hRS T q.1.2 q.1.1 q.2)} := by
  have hc : Continuous (fun q : (V →L[ℝ] V) × ((ι → T) →L[ℝ] V) => q.1.comp q.2) :=
    continuous_fst.clm_comp continuous_snd
  exact measurableSet_eq_fun (measurable_signalSliceDerivative RW α hα hRS T)
    (hc.measurable.comp ((measurable_groupLassoCovarianceSignalSliceOperator S P w hw a ha T).prodMk
      (measurable_signalSliceForcing RW α hα hRS T)))

/-- Unconditional covariance-design forcing after selecting scores from the
observed whitened signal coordinates. -/
theorem ae_groupLassoCovarianceSignalAdaptive_forcing [DecidableEq ι]
    (s : (ι → V) → ι → BoundedLipschitzScore) (hs : Measurable s) :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
      fderiv ℝ (signalSliceEstimator RW α hα hRS T (signalDesignPart T X)
        (s (signalDesignPart T X))) (freeDesignPart T X) =
        (QW (signalDesignPart T X) (s (signalDesignPart T X)) (freeDesignPart T X)).comp
          (signalSliceForcing RW α hα hRS T (signalDesignPart T X)
            (s (signalDesignPart T X)) (freeDesignPart T X)) := by
  have hH := (continuous_signalDesignPart (ι := ι) T).measurable
  have hZ := (continuous_freeDesignPart (ι := ι) T).measurable
  apply ae_ambient_of_ae_signalSlices T
    ((measurableSet_groupLassoCovarianceSignalSlice_forcing S P w hw a α ha hα hRS T).preimage
      (((hs.comp hH).prodMk hH).prodMk hZ))
  intro y
  simpa only [Function.comp_def, Set.mem_ofPred_eq,
    signalDesignPart_signalSliceDesign T _ _ (signalBaseDesign_orthogonal T y),
    freeDesignPart_signalSliceDesign T _ _ (signalBaseDesign_orthogonal T y)] using
      (ae_groupLassoCovarianceSignalSlice_forcing S P w hw a α ha hα hRS T
        (signalBaseDesign T y) (s (signalBaseDesign T y))).mono fun _ h => h.2

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoCovarianceTest.lean <==
module

public import ALO.Estimator.GroupLassoCovarianceMeanField
public import ALO.Estimator.GroupLassoTestComparison

/-! # General-covariance prescribed group ALO in standard Gaussian coordinates -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V K : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype K]

omit [FiniteDimensional ℝ V] in
/-- Whitening preserves the minimum at zero of the entire group penalty. -/
theorem groupLasso_whitenedPenalty_min_zero (S : V ≃L[ℝ] V)
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (a : ℝ) (ha : 0 ≤ a) :
    IsMinOn (fun z => groupLassoPenalty P w a (S.symm z)) Set.univ 0 := by
  intro z _
  simpa only [map_zero, Set.mem_ofPred_eq] using
    groupLassoPenalty_min_zero P w hw a ha (Set.mem_univ (S.symm z))

variable {U V K ι Y : Type*} [TopologicalSpace U] [MeasurableSpace U] [BorelSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [Fintype K] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace Y]
  (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hRS : StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)))
  (c : V)
  (loss slope : U → ι → ℝ → ℝ)
  (hc : ∀ u i, ConvexOn ℝ Set.univ (loss u i))
  (hl : ∀ u i t, HasDerivAt (loss u i) (slope u i t) t)
  (hsU : ∀ i, Continuous (fun p : U × ℝ => slope p.1 i p.2))

local notation "R" => fun z => groupLassoPenalty P w a (S.symm z)

/-- Test-score error using the actual group inverse and actual retained-row fits. -/
@[expose] noncomputable def parametricWhitenedGroupLassoALOTestError
    (y : U × (ι → V) → ι → Y) (g : ℝ → Y → ℝ) (q : U × (ι → V)) : ℝ :=
  |(∑ i, (g (groupLassoEmpiricalALOPrediction P w hw a ha c
      (loss q.1) (slope q.1) (hc q.1) (hl q.1) (fun j => covarianceRow S (q.2 j)) i) (y q i) -
    g ⟪q.2 i, leaveOneOutEstimator R α hα hRS (S c) (loss q.1) (hc q.1) i q.2⟫ (y q i))) /
      Fintype.card ι|

include hsU in
theorem measurable_parametricWhitenedGroupLassoALOTestError
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g)) :
    Measurable (parametricWhitenedGroupLassoALOTestError S P w hw a α ha hα hRS c loss slope hc hl y g) := by
  have hp (i) := (measurable_parametricGroupLassoEmpiricalALOPrediction
    P w hw a ha c loss slope hc hl hsU i).comp
      (measurable_fst.prodMk ((measurable_covarianceRows S).comp measurable_snd))
  have hlm (i) : Measurable (fun q : U × (ι → V) =>
      ⟪q.2 i, leaveOneOutEstimator R α hα hRS (S c) (loss q.1) (hc q.1) i q.2⟫) :=
    ((measurable_pi_apply i).comp measurable_snd).inner
      (continuous_parametricLeaveOneOutEstimator R α hα hRS (S c) loss slope hc hl hsU i).measurable
  exact continuous_abs.measurable.comp ((Finset.measurable_sum _ fun i _ =>
    (hgm.comp ((hp i).prodMk (hy i))).sub (hgm.comp ((hlm i).prodMk (hy i)))).div_const _)

include hsU in
/-- Prescribed group predictions versus mean field, for bounded Lipschitz scores. -/
theorem parametricGroupLasso_covariance_meanField_test_bound
    (hcov : α * ‖designCovariance S‖ ≤ a)
    (hs : ∀ u i, LipschitzWith 1 (slope u i))
    (hscore : ∀ u i t, |slope u i t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure U) [IsProbabilityMeasure ν]
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    let r := fun q : U × (ι → V) => |(∑ i,
      (g (empiricalMeanFieldPrediction R α hα hRS (S c) (loss q.1) (slope q.1) (hc q.1) q.2 i) (y q i) -
        g (groupLassoEmpiricalALOPrediction P w hw a ha c (loss q.1) (slope q.1)
          (hc q.1) (hl q.1) (fun j => covarianceRow S (q.2 j)) i) (y q i))) / Fintype.card ι|
    Integrable (F.indicator r) (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator r q ∂ν.prod ambientDesignGaussian) ≤
        groupLassoMeanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  have hU := parametricGroupLasso_covariance_meanField_prediction_bound
    S P w hw a α ha hα hRS c loss slope hc hl hsU hcov hs hscore μ δ hμ hδ hscale hdim ν
  have hA := parametricEmpiricalMeanField_prediction_moment_of_lipschitz_score
    R α hα hRS (S c) loss slope hc hl hsU (groupLasso_whitenedPenalty_min_zero S P w hw a ha.le)
    hs hscore μ δ hμ hδ hscale hdim ν
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp only [hz, Nat.cast_zero, zero_mul] at hscale
    linarith
  exact prediction_test_comparison_on_event (ν.prod ambientDesignGaussian)
    (Prod.snd ⁻¹' empiricalWeightEvent) (measurableSet_empiricalWeightEvent.preimage measurable_snd)
    (fun q i => empiricalMeanFieldPrediction R α hα hRS (S c) (loss q.1) (slope q.1) (hc q.1) q.2 i)
    (fun q i => groupLassoEmpiricalALOPrediction P w hw a ha c (loss q.1) (slope q.1)
      (hc q.1) (hl q.1) (fun j => covarianceRow S (q.2 j)) i)
    y g (fun i => measurable_parametricEmpiricalMeanFieldPrediction R α hα hRS (S c) loss slope hc hl hsU i)
    (fun i => (measurable_parametricGroupLassoEmpiricalALOPrediction P w hw a ha c loss slope hc hl hsU i).comp
      (measurable_fst.prodMk ((measurable_covarianceRows S).comp measurable_snd)))
    hy hgm hg (groupLassoMeanFieldPredictionConstant μ δ) (meanFieldPredictionMomentConstant μ δ)
    (groupLassoMeanFieldPredictionConstant_nonneg μ δ hμ hδ)
    (meanFieldPredictionMomentConstant_nonneg μ δ) hU.1 hA.1 hU.2 hA.2 hn

include hsU in
/-- The prescribed active-group ALO formula attains the `n⁻¹ᐟ²` test-score
rate against LOO under standard Gaussian coordinates for covariance rows. The joint parameter law
is arbitrary and independent of design. The row-event indicator is retained. -/
theorem parametricWhitenedGroupLassoALO_test_bound
    (hcov : α * ‖designCovariance S‖ ≤ a)
    (hs : ∀ u i, LipschitzWith 1 (slope u i))
    (hscore : ∀ u i t, |slope u i t| ≤ 1)
    (T : Submodule ℝ V) (hTc : T.starProjection (S c) = 0)
    (hrank : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure U) [IsProbabilityMeasure ν]
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    Integrable (F.indicator (parametricWhitenedGroupLassoALOTestError S P w hw a α ha hα hRS c loss slope hc hl y g))
      (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator (parametricWhitenedGroupLassoALOTestError S P w hw a α ha hα hRS c loss slope hc hl y g) q
        ∂ν.prod ambientDesignGaussian) ≤
          groupLassoLOOTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  classical
  let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
  let r := parametricWhitenedGroupLassoALOTestError S P w hw a α ha hα hRS c loss slope hc hl y g
  let t := parametricMeanFieldTestError R α hα hRS (S c) loss slope hc y g
  let s := fun q : U × (ι → V) => |(∑ i,
    (g (empiricalMeanFieldPrediction R α hα hRS (S c) (loss q.1) (slope q.1) (hc q.1) q.2 i) (y q i) -
      g (groupLassoEmpiricalALOPrediction P w hw a ha c (loss q.1) (slope q.1)
        (hc q.1) (hl q.1) (fun j => covarianceRow S (q.2 j)) i) (y q i))) / Fintype.card ι|
  have hF : MeasurableSet F := measurableSet_empiricalWeightEvent.preimage measurable_snd
  have hs' := parametricGroupLasso_covariance_meanField_test_bound
    S P w hw a α ha hα hRS c loss slope hc hl hsU hcov hs hscore μ δ hμ hδ hscale hdim ν y hy g hgm hg
  have ht := parametricMeanField_test_bound_of_lipschitz_score
    R α hα hRS (S c) loss slope hc (groupLasso_whitenedPenalty_min_zero S P w hw a ha.le) hl hsU
    hs hscore T hTc hrank μ δ hμ hδ hscale hdim ν y hy g hgm hg
  have hsum : Integrable (fun q => F.indicator s q + t q) (ν.prod ambientDesignGaussian) :=
    hs'.1.add ht.1
  have hle (q) : F.indicator r q ≤ F.indicator s q + t q := by
    by_cases hq : q ∈ F
    · simp only [Set.indicator_of_mem hq]
      exact test_average_difference_triangle
        (fun i => groupLassoEmpiricalALOPrediction P w hw a ha c (loss q.1) (slope q.1)
          (hc q.1) (hl q.1) (fun j => covarianceRow S (q.2 j)) i)
        (fun i => empiricalMeanFieldPrediction R α hα hRS (S c) (loss q.1) (slope q.1) (hc q.1) q.2 i)
        (fun i => ⟪q.2 i, leaveOneOutEstimator R α hα hRS (S c) (loss q.1) (hc q.1) i q.2⟫) (y q) g
    · simp only [Set.indicator_of_notMem hq, zero_add]
      exact abs_nonneg _
  have hri : Integrable (F.indicator r) (ν.prod ambientDesignGaussian) :=
    hsum.mono' ((measurable_parametricWhitenedGroupLassoALOTestError
      S P w hw a α ha hα hRS c loss slope hc hl hsU y hy g hgm).indicator hF).aestronglyMeasurable
      (Filter.Eventually.of_forall fun q => by
        have hr0 : 0 ≤ F.indicator r q := Set.indicator_nonneg
          (fun q _ => show 0 ≤ r q from abs_nonneg _) q
        rw [Real.norm_of_nonneg hr0]
        exact hle q)
  refine ⟨hri, ?_⟩
  calc
    _ ≤ ∫ q, F.indicator s q + t q ∂ν.prod ambientDesignGaussian := integral_mono hri hsum hle
    _ = (∫ q, F.indicator s q ∂ν.prod ambientDesignGaussian) + ∫ q, t q ∂ν.prod ambientDesignGaussian :=
      integral_add hs'.1 ht.1
    _ ≤ groupLassoMeanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) +
        meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := add_le_add hs'.2 ht.2
    _ = _ := by rw [← add_div]; rfl

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoCovarianceWeightAveraging.lean <==
module

public import ALO.Estimator.MeasurableGroupLassoWeight
public import ALO.Estimator.GroupLassoPredictionAveraging
public import ALO.Estimator.LipschitzParametricEmpiricalWeight

/-! # Averaged prescribed covariance-weight bound without bounded scores -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

@[expose] noncomputable def groupLassoPrescribedWeightConstant (μ δ : ℝ) : ℝ :=
  3 * empiricalWeightConstant μ δ + 3 * groupLassoPredictionBridgeConstant μ δ + 12 / μ ^ 2

/-- The trace contribution is uniform in nonempty sample size after `α=nμ`. -/
theorem groupLasso_weight_trace_term_le (n μ : ℝ) (hn : 1 ≤ n) (hμ : 0 < μ) :
    3 * n * (2 * (n * μ)⁻¹) ^ 2 ≤ 12 / μ ^ 2 := by
  have hn0 : 0 < n := lt_of_lt_of_le zero_lt_one hn
  have heq : 3 * n * (2 * (n * μ)⁻¹) ^ 2 = (12 / μ ^ 2) / n := by
    field_simp
    ring
  rw [heq]
  apply (div_le_iff₀ hn0).mpr
  have h := mul_le_mul_of_nonneg_left hn (by positivity : 0 ≤ 12 / μ ^ 2)
  simpa only [mul_one] using h

variable {U V K ι : Type*} [TopologicalSpace U] [MeasurableSpace U] [BorelSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [Fintype K] [Fintype ι]
  (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hRS : StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)))
  (c : V) (loss slope : U → ι → ℝ → ℝ)
  (hc : ∀ u i, ConvexOn ℝ Set.univ (loss u i))
  (hl : ∀ u i t, HasDerivAt (loss u i) (slope u i t) t)
  (hsU : ∀ i, Continuous (fun p : U × ℝ => slope p.1 i p.2))

local notation "R" => fun z => groupLassoPenalty P w a (S.symm z)

include hsU hα hRS in
/-- The prescribed weights are square-integrably close to their own covariance
trace, averaged over arbitrary independent loss parameters. Scores need only
be 1-Lipschitz: there is no uniform bound on their values. -/
theorem parametricGroupLasso_covarianceWeight_uniform_bound
    (hP : ∀ z, (∀ k, P k z = 0) → z = 0)
    (hcov : α * ‖designCovariance S‖ ≤ a)
    (hs : ∀ u i, LipschitzWith 1 (slope u i))
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure U) [IsProbabilityMeasure ν] :
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    let r := fun q : U × (ι → V) =>
      groupLassoCovarianceWeightErrorSqSum P w hw a ha c (loss q.1) (slope q.1)
        (hc q.1) (hl q.1) S (fun i => covarianceRow S (q.2 i))
    Integrable (F.indicator r) (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator r q ∂ν.prod ambientDesignGaussian) ≤
        groupLassoPrescribedWeightConstant μ δ := by
  classical
  let r := fun q : U × (ι → V) =>
    groupLassoCovarianceWeightErrorSqSum P w hw a ha c (loss q.1) (slope q.1)
      (hc q.1) (hl q.1) S (fun i => covarianceRow S (q.2 i))
  let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
  let u := fun q : U × (ι → V) => empiricalWeightEvent.indicator
    (empiricalWeightErrorSqSum R α hα hRS (S c) (loss q.1) (slope q.1) (hc q.1)) q.2
  let B := fun X : ι → V => 3 * groupLassoPredictionBridgeCoefficient μ δ *
    (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2 + 12 / μ ^ 2
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp only [hz, Nat.cast_zero, zero_mul] at hscale
    linarith
  have hn1 : (1 : ℝ) ≤ Fintype.card ι := Nat.one_le_cast.mpr hn
  have htrace : 3 * Fintype.card ι * (2 * α⁻¹) ^ 2 ≤ 12 / μ ^ 2 := by
    rw [hscale]
    exact groupLasso_weight_trace_term_le _ μ hn1 hμ
  have hF : MeasurableSet F := measurableSet_empiricalWeightEvent.preimage measurable_snd
  have hrm : Measurable (F.indicator r) :=
    ((measurable_parametricGroupLassoCovarianceWeightErrorSqSum P w hw a ha c loss slope hc hl hsU S).comp
      (measurable_fst.prodMk ((measurable_covarianceRows S).comp measurable_snd))).indicator hF
  have hum : Measurable u :=
    (measurable_parametricEmpiricalWeightErrorSqSum R α hα hRS (S c) loss slope hc hl hsU).indicator hF
  have hBm : Measurable B :=
    (((((continuous_euclideanDesignOperator.norm.pow 2).measurable.div_const _).const_add 1).pow_const 2).const_mul _).add_const _
  have hBi : Integrable B ambientDesignGaussian :=
    (integrable_ambientDesign_quarticEnvelope.const_mul _).add (integrable_const _)
  have hu := parametricEmpiricalWeight_uniform_bound_of_lipschitz_score
    R α hα hRS (S c) loss slope hc hl hsU hs μ δ hμ hδ hscale hdim ν
  have hui : Integrable u (ν.prod ambientDesignGaussian) := hu.1
  have henv : Integrable (fun q => 3 * u q + B q.2) (ν.prod ambientDesignGaussian) :=
    (hui.const_mul 3).add (hBi.comp_snd ν)
  have habs : (ambientDesignGaussian (ι := ι) (V := V)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  have hle : ∀ᵐ q ∂ν.prod ambientDesignGaussian, F.indicator r q ≤ 3 * u q + B q.2 := by
    apply (Measure.ae_prod_iff_ae_ae
      (measurableSet_le hrm ((hum.const_mul 3).add (hBm.comp measurable_snd)))).mpr
    apply Filter.Eventually.of_forall
    intro v
    filter_upwards [ae_groupLassoCovarianceWeightErrorSqSum_le_borel
      P w hw a ha c (loss v) (slope v) (hc v) (hl v) S α hα hRS hP hcov
      ambientDesignHaar ambientDesignGaussian habs (hs v)] with X hX
    change F.indicator r (v, X) ≤ 3 * u (v, X) + B X
    by_cases hXevent : X ∈ empiricalWeightEvent
    · rw [Set.indicator_of_mem (show (v, X) ∈ F from hXevent)]
      have hb := groupLassoPredictionBridge_le_envelope _ _ α μ δ ‖euclideanDesignOperator X‖
        (Nat.cast_nonneg _) (Nat.cast_pos.mpr hn) hα hμ hscale hdim
      have hb3 := mul_le_mul_of_nonneg_left hb (by norm_num : (0 : ℝ) ≤ 3)
      have huX : u (v, X) = empiricalWeightErrorSqSum R α hα hRS (S c) (loss v) (slope v) (hc v) X :=
        Set.indicator_of_mem hXevent _
      rw [huX]
      have h := hX hXevent
      dsimp only [B]
      nlinarith only [h, hb3, htrace]
    · have huX : u (v, X) = 0 := Set.indicator_of_notMem hXevent _
      rw [Set.indicator_of_notMem (show (v, X) ∉ F from hXevent), huX]
      have hcoef := groupLassoPredictionBridgeCoefficient_nonneg μ δ
      dsimp only [B]
      positivity
  have hi : Integrable (F.indicator r) (ν.prod ambientDesignGaussian) :=
    henv.mono' hrm.aestronglyMeasurable (hle.mono fun q hq => by
      have hr0 : 0 ≤ F.indicator r q := Set.indicator_nonneg
        (fun q _ => show 0 ≤ r q from Finset.sum_nonneg fun i _ => sq_nonneg _) q
      rw [Real.norm_of_nonneg hr0]
      exact hq)
  have hBint : (∫ X, B X ∂ambientDesignGaussian) ≤
      3 * groupLassoPredictionBridgeConstant μ δ + 12 / μ ^ 2 := by
    dsimp only [B, groupLassoPredictionBridgeConstant]
    rw [integral_add (integrable_ambientDesign_quarticEnvelope.const_mul _) (integrable_const _),
      integral_const_mul, integral_const, probReal_univ, one_smul]
    have h := mul_le_mul_of_nonneg_left (ambientDesign_quarticEnvelope_le δ hδ hn hdim)
      (show 0 ≤ 3 * groupLassoPredictionBridgeCoefficient μ δ from
        mul_nonneg (by norm_num) (groupLassoPredictionBridgeCoefficient_nonneg μ δ))
    nlinarith only [h]
  refine ⟨hi, (integral_mono_ae hi henv hle).trans ?_⟩
  rw [integral_add (hui.const_mul 3) (hBi.comp_snd ν), integral_const_mul]
  have hprod : (∫ q : U × (ι → V), B q.2 ∂ν.prod ambientDesignGaussian) =
      ∫ X, B X ∂ambientDesignGaussian := by
    rw [integral_prod _ (hBi.comp_snd ν)]
    simp only [integral_const, probReal_univ, one_smul]
  rw [hprod]
  have h := mul_le_mul_of_nonneg_left hu.2 (by norm_num : (0 : ℝ) ≤ 3)
  dsimp only [groupLassoPrescribedWeightConstant]
  nlinarith only [h, hBint]

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoCovarianceWeightBridge.lean <==
module

public import ALO.Estimator.GroupLassoCovariancePrediction
public import ALO.Estimator.RankOneWeightTransfer
public import ALO.Estimator.DegenerateEmpiricalOperator

/-! # Prescribed covariance-weight comparison, including zero fitted scores -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype K] [Fintype ι]
  (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a : ℝ) (ha : 0 < a) (c : V) (loss slope : ι → ℝ → ℝ)
  (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)

local notation "R" => groupLassoPenalty P w a
local notation "hR" => strongConvexOn_groupLassoPenalty P w hw a
local notation "b" => empiricalDesignEstimator R a ha hR c loss hc
local notation "Q" => groupLassoEmpiricalALOOperator P w hw a ha c loss slope hc hl

/-- With groups covering every direction, zero fitted scores force the
coefficient, active tangent, and prescribed inverse to vanish. -/
theorem groupLassoEmpiricalALOOperator_eq_zero_of_zero_score
    (hP : ∀ z, (∀ k, P k z = 0) → z = 0) (X : ι → V)
    (hv : ∀ i, slope i ⟪X i, b X - c⟫ = 0) :
    Q X = 0 := by
  have hmin := empiricalDesignEstimator_isMinOn_of_zero_score R a ha hR c loss slope hc hl X
    (by
      funext i
      change -slope i ⟪X i, b X - c⟫ = 0
      rw [hv, neg_zero])
  have hb : b X = 0 := ((strongConvexOn_groupLassoPenalty P w hw a).strictConvexOn ha).eq_of_isMinOn hmin
    (groupLassoPenalty_min_zero P w hw a ha.le) (Set.mem_univ _) (Set.mem_univ _)
  unfold groupLassoEmpiricalALOOperator
  simp only [hb]
  exact groupLassoALOOperator_zero_coefficient P hP w hw a ha X _ _

/-- Squared error of the actual prescribed row weights centered at
`tr(Q Σ)`, in original design coordinates. -/
@[expose] noncomputable def groupLassoCovarianceWeightErrorSqSum
    (S : V ≃L[ℝ] V) (X : ι → V) : ℝ :=
  ∑ i, (LinearMap.trace ℝ V ((Q X).comp (designCovariance S)).toLinearMap -
    ⟪X i, Q X (X i)⟫ /
      (1 - deriv (slope i) ⟪X i, b X - c⟫ * ⟪X i, Q X (X i)⟫)) ^ 2

variable (S : V ≃L[ℝ] V) (α : ℝ) (hα : 0 < α)
  (hRS : StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)))

local notation "bW" => empiricalDesignEstimator (fun z => R (S.symm z)) α hα hRS (S c) loss hc
local notation "QW" => fun Z : ι → V => whitenOperator S (Q (fun i => covarianceRow S (Z i)))
local notation "AW" => measurableEmpiricalALOOperator (fun i (Z : ι → V) => Z i) bW (S c) slope
local notation "d" => fun Z i => deriv (slope i) ⟪Z i, bW Z - S c⟫

theorem groupLassoCovarianceWeightErrorSqSum_covarianceRow (Z : ι → V) :
    groupLassoCovarianceWeightErrorSqSum P w hw a ha c loss slope hc hl S
      (fun i => covarianceRow S (Z i)) =
      ∑ i, inverseRowRatioError (d Z) Z (QW Z) i ^ 2 := by
  have hb := empiricalDesignEstimator_covarianceRow S R a α ha hα hR hRS c loss hc Z
  unfold groupLassoCovarianceWeightErrorSqSum inverseRowRatioError
  simp only [← trace_whitenOperator, hb, covarianceRow_inner,
    map_sub, S.apply_symm_apply]
  rfl

/-- Pointwise transfer of the unweighted error. The zero-score branch
uses the zero prescribed inverse and needs no canonical-matrix comparison. -/
theorem groupLassoCovarianceWeightErrorSqSum_le_borel
    (hP : ∀ z, (∀ k, P k z = 0) → z = 0)
    (hscale : α * ‖designCovariance S‖ ≤ a)
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (Z : ι → V) (hZ : Z ∈ empiricalWeightEvent)
    (hA : IsEmpiricalALO (fun i (Y : ι → V) => Y i) bW (S c) slope α Z (AW Z))
    (hr : (∃ i, slope i ⟪Z i, bW Z - S c⟫ ≠ 0) →
      LinearMap.range (QW Z - AW Z).toLinearMap ≤ Submodule.span ℝ {bW Z - S c}) :
    groupLassoCovarianceWeightErrorSqSum P w hw a ha c loss slope hc hl S
      (fun i => covarianceRow S (Z i)) ≤
      3 * empiricalWeightErrorSqSum (fun z => R (S.symm z)) α hα hRS (S c) loss slope hc Z +
      3 * (1 + 2 * ((Module.finrank ℝ V : ℝ) + Fintype.card ι) / α) ^ 4 *
        (2 * α⁻¹) ^ 2 * ‖euclideanDesignOperator Z‖ ^ 4 +
      3 * Fintype.card ι * (2 * α⁻¹) ^ 2 := by
  classical
  by_cases hv : ∃ i, slope i ⟪Z i, bW Z - S c⟫ ≠ 0
  · rw [groupLassoCovarianceWeightErrorSqSum_covarianceRow P w hw a ha c loss slope hc hl S α hα hRS]
    let C := 1 + 2 * ((Module.finrank ℝ V : ℝ) + Fintype.card ι) / α
    have hQ := groupLassoALOOperator_spec P w hw a ha
      (b (fun j => covarianceRow S (Z j))) (fun j => covarianceRow S (Z j))
      (fun i => deriv (slope i) ⟪covarianceRow S (Z i), b (fun j => covarianceRow S (Z j)) - c⟫)
      (fun i => loss_curvature_nonneg (hc i) (hl i) _)
    have hden := groupLasso_covariance_denominator S P w hw a α ha hα hRS c loss slope hc hl hscale Z
    have hC (i : ι) : 1 + d Z i * ‖Z i‖ ^ 2 / α ≤ C := by
      apply add_le_add le_rfl
      apply div_le_div_of_nonneg_right _ hα.le
      exact (mul_le_mul_of_nonneg_right (hd1 i _) (sq_nonneg _)).trans
        (by simpa only [one_mul] using norm_sq_le_of_mem_empiricalWeightEvent hZ i)
    have hbound := sum_inverseRowRatioError_sq_le_of_rankOne Z (d Z) (QW Z) (AW Z)
      ((whitenOperator_isSymmetric S _ hQ.1).sub hA.2.1) (bW Z - S c) (hr hv) C
      (fun i => (hden i).1) hA.2.2.2.2.2.2.2.2.1
      (fun i => (hden i).2.trans (hC i))
      (fun i => (hA.2.2.2.2.2.2.2.2.2 i).trans (hC i))
    have hQN : ‖QW Z‖ ≤ α⁻¹ := norm_whitenOperator_le_inv S _ a α ha hα hscale hQ.2.2.1
    have hn : ‖QW Z - AW Z‖ ≤ 2 * α⁻¹ :=
      (norm_sub_le _ _).trans ((add_le_add hQN hA.2.2.2.1).trans_eq (by ring))
    have hn2 := pow_le_pow_left₀ (norm_nonneg _) hn 2
    apply hbound.trans
    apply add_le_add
    · apply add_le_add le_rfl
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left hn2 (by positivity)) (by positivity)
    · exact mul_le_mul_of_nonneg_left hn2 (by positivity)
  · have hz : ∀ i, slope i ⟪Z i, bW Z - S c⟫ = 0 := by
      simpa only [not_exists, not_not] using hv
    have hb := empiricalDesignEstimator_covarianceRow S R a α ha hα hR hRS c loss hc Z
    have hQzero : Q (fun i => covarianceRow S (Z i)) = 0 :=
      groupLassoEmpiricalALOOperator_eq_zero_of_zero_score P w hw a ha c loss slope hc hl hP _
        (fun i => by simpa only [hb, covarianceRow_inner, map_sub, S.apply_symm_apply] using hz i)
    have hrzero : groupLassoCovarianceWeightErrorSqSum P w hw a ha c loss slope hc hl S
        (fun i => covarianceRow S (Z i)) = 0 := by
      simp [groupLassoCovarianceWeightErrorSqSum, hQzero]
    rw [hrzero]
    have hw0 : 0 ≤ empiricalWeightErrorSqSum (fun z => R (S.symm z)) α hα hRS (S c) loss slope hc Z :=
      Finset.sum_nonneg fun i _ => sq_nonneg _
    positivity

variable [MeasurableSpace V] [BorelSpace V]

theorem ae_groupLassoCovarianceWeightErrorSqSum_le_borel
    (hP : ∀ z, (∀ k, P k z = 0) → z = 0)
    (hscale : α * ‖designCovariance S‖ ≤ a)
    (μ ν : Measure (ι → V)) [μ.IsAddHaarMeasure] (hν : ν ≪ μ)
    (hs : ∀ i, LipschitzWith 1 (slope i)) :
    ∀ᵐ Z ∂ν, Z ∈ empiricalWeightEvent →
      groupLassoCovarianceWeightErrorSqSum P w hw a ha c loss slope hc hl S
        (fun i => covarianceRow S (Z i)) ≤
        3 * empiricalWeightErrorSqSum (fun z => R (S.symm z)) α hα hRS (S c) loss slope hc Z +
        3 * (1 + 2 * ((Module.finrank ℝ V : ℝ) + Fintype.card ι) / α) ^ 4 *
          (2 * α⁻¹) ^ 2 * ‖euclideanDesignOperator Z‖ ^ 4 +
        3 * Fintype.card ι * (2 * α⁻¹) ^ 2 := by
  have hA := ae_measurableEmpiricalALOOperator_spec_of_lipschitz_score μ ν hν
    (fun z => R (S.symm z)) α hα hRS (fun i (Z : ι → V) => Z i) (S c) loss slope hc hl
    (fun i => contDiff_apply ℝ (fun _ : ι => V) i) hs
  have hbfun : empiricalEstimator (fun z => R (S.symm z)) α hα hRS
      (fun i (Z : ι → V) => Z i) (S c) loss hc = bW := by funext Z; rfl
  rw [hbfun] at hA
  have hr := (ae_groupLasso_covariance_sub_borel_range_le_span
    S P w hw a α ha hα hRS c loss slope hc hl μ hs).filter_mono hν.ae_le
  filter_upwards [hA, hr] with Z hA hr hZ
  exact groupLassoCovarianceWeightErrorSqSum_le_borel P w hw a ha c loss slope hc hl S α hα hRS
    hP hscale (fun i t => (loss_curvature_mem_Icc_of_lipschitz_score (hc i) (hl i) (hs i) t).2) Z hZ hA hr

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoEmpiricalOperator.lean <==
module

public import ALO.Convex.GroupLassoDerivative
public import ALO.Estimator.GroupLassoTangent
public import ALO.Estimator.LipschitzEmpiricalALO
public import ALO.Estimator.LossForcingRange
public import ALO.Estimator.FiberGeometry

/-!
# The active-group inverse represents the actual estimator derivative

Projected KKT differentiation and inactive-block level-set locality identify
the prescribed inverse as a factor of the coefficient derivative. The
canonical Borel factor can differ, but only in the offset direction when a
fitted score is nonzero.
-/

public section
namespace ALO
open MeasureTheory
open scoped Topology NNReal RealInnerProductSpace

variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype K] [Fintype ι]
  (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a : ℝ) (ha : 0 < a) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)

local notation "R" => groupLassoPenalty P w a
local notation "hR" => strongConvexOn_groupLassoPenalty P w hw a
local notation "b" => empiricalDesignEstimator R a ha hR c loss hc
local notation "d" => fun X i => deriv (slope i) ⟪X i, b X - c⟫
local notation "v" => fun X i => -slope i ⟪X i, b X - c⟫
local notation "A" => measurableEmpiricalALOOperator (fun i (X : ι → V) => X i) b c slope

/-- The manuscript's group inverse evaluated at the fitted coefficient,
with the actual fitted loss curvatures. -/
@[expose] noncomputable def groupLassoEmpiricalALOOperator (X : ι → V) : V →L[ℝ] V :=
  groupLassoALOOperator P w hw a ha (b X) X (d X)
    (fun i => loss_curvature_nonneg (hc i) (hl i) _)

local notation "Q" => groupLassoEmpiricalALOOperator P w hw a ha c loss slope hc hl

/-- The projected differentiated KKT equation uniquely determines the
active inverse acting on each forcing direction. -/
theorem fderiv_eq_groupLassoEmpiricalALOOperator_forcing
    (X : ι → V) (hb : DifferentiableAt ℝ b X)
    (hT : LinearMap.range (fderiv ℝ b X).toLinearMap ≤ groupLassoTangent P (b X))
    (hq : HasFDerivAt (lossKKT (fun i (Y : ι → V) => Y i) b c (fun i t => -slope i t))
      (lossKKTDerivative X (b X - c) (v X) (d X)
        (fun i => ContinuousLinearMap.proj i) (fderiv ℝ b X)) X)
    (E : ι → V) :
    fderiv ℝ b X E = Q X (rowLossForcing X (b X - c) (v X) (d X) E) := by
  let T := groupLassoTangent P (b X)
  have hgraph : ∀ᶠ Y in 𝓝 X, IsSubgradient R (b Y)
      (lossKKT (fun i (Y : ι → V) => Y i) b c (fun i t => -slope i t) Y) := by
    apply Filter.Eventually.of_forall
    intro Y
    have h := empiricalEstimator_isSubgradient R a ha hR
      (fun i (Y : ι → V) => Y i) c loss slope hc hl Y
    simpa only [lossKKT, empiricalGradient, neg_smul, Finset.sum_neg_distrib,
      empiricalEstimator, empiricalDesignEstimator] using h
  have he := groupLasso_subgradient_derivative_projection P w a b
    (lossKKT (fun i (Y : ι → V) => Y i) b c (fun i t => -slope i t))
    X (fderiv ℝ b X) _ hb.hasFDerivAt hq hgraph E
  rw [lossKKTDerivative_eq] at he
  change T.orthogonalProjectionOnto
      (rowLossForcing X (b X - c) (v X) (d X) E -
        lossCurvature X (d X) (fderiv ℝ b X E)) =
      T.orthogonalProjectionOnto (groupLassoCurvature P w a (b X) (fderiv ℝ b X E)) at he
  rw [map_sub] at he
  exact restrictedInverse_unique T
    (groupLassoActiveCurvature P w a (b X) + compressedOperator T (lossCurvature X (d X)))
    a ha _ (rowLossForcing X (b X - c) (v X) (d X) E)
    ⟨fderiv ℝ b X E, hT (LinearMap.mem_range_self _ E)⟩
    (by
      change T.orthogonalProjectionOnto (groupLassoCurvature P w a (b X) (fderiv ℝ b X E)) +
        T.orthogonalProjectionOnto (lossCurvature X (d X) (fderiv ℝ b X E)) =
          T.orthogonalProjectionOnto (rowLossForcing X (b X - c) (v X) (d X) E)
      exact (sub_eq_iff_eq_add.mp he).symm)

variable [MeasurableSpace V] [BorelSpace V]

/-- The prescribed active-group inverse solves the actual derivative
equation Haar-almost everywhere, with merely Lipschitz scores. -/
theorem ae_groupLassoEmpiricalALOOperator_forcing
    (μ : Measure (ι → V)) [μ.IsAddHaarMeasure]
    {L : ι → ℝ≥0} (hs : ∀ i, LipschitzWith (L i) (slope i)) :
    ∀ᵐ X ∂μ, ∀ E, fderiv ℝ b X E =
      Q X (rowLossForcing X (b X - c) (v X) (d X) E) := by
  have hb : LocallyLipschitz b :=
    locallyLipschitz_empiricalEstimator_of_lipschitz_score R a ha hR
      (fun i (X : ι → V) => X i) c loss slope hc hl
      (fun i => contDiff_apply ℝ (fun _ : ι => V) i) hs
  have hT := ae_fderiv_range_le_groupLassoTangent μ P b hb.continuous.measurable
  have hq := ae_hasFDerivAt_lossKKT_of_lipschitz_score μ
    (fun i (X : ι → V) => X i) b c slope
    (fun i => contDiff_apply ℝ (fun _ : ι => V) i) hb hs
  filter_upwards [ae_differentiableAt_of_locallyLipschitz μ hb, hT, hq] with X hbX hTX hqX
  apply fderiv_eq_groupLassoEmpiricalALOOperator_forcing P w hw a ha c loss slope hc hl X hbX hTX
  simpa only [(hasFDerivAt_apply _ X).fderiv] using hqX

/-- With a nonzero score, the discrepancy from the canonical factor is
confined to the one-dimensional coefficient-offset space. -/
theorem ae_groupLassoEmpiricalALOOperator_sub_borel_range_le_span
    (μ : Measure (ι → V)) [μ.IsAddHaarMeasure]
    {L : ι → ℝ≥0} (hs : ∀ i, LipschitzWith (L i) (slope i)) :
    ∀ᵐ X ∂μ, (∃ i, slope i ⟪X i, b X - c⟫ ≠ 0) →
      LinearMap.range (Q X - A X).toLinearMap ≤ Submodule.span ℝ {b X - c} := by
  have hA := ae_measurableEmpiricalALOOperator_spec_of_lipschitz_score μ μ
    Measure.AbsolutelyContinuous.rfl R a ha hR
    (fun i (X : ι → V) => X i) c loss slope hc hl
    (fun i => contDiff_apply ℝ (fun _ : ι => V) i) hs
  have hbfun : empiricalEstimator R a ha hR (fun i (X : ι → V) => X i) c loss hc = b := by
    funext X
    rfl
  rw [hbfun] at hA
  filter_upwards [ae_groupLassoEmpiricalALOOperator_forcing P w hw a ha c loss slope hc hl μ hs,
    hA] with X hQX hAX
  intro hv
  apply symmetric_rowLossForcing_difference_range_le_span X (b X - c) (v X) (d X)
    (by simpa only [neg_ne_zero] using hv) _ _
    (groupLassoALOOperator_spec P w hw a ha (b X) X (d X)
      (fun i => loss_curvature_nonneg (hc i) (hl i) _)).1 hAX.2.1
  intro E
  exact (hQX E).symm.trans (by
    simpa only [rowLossForcing, (hasFDerivAt_apply _ X).fderiv] using hAX.2.2.2.2.1 E)

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoFeatureForcing.lean <==
module

public import ALO.Estimator.GroupLassoEmpiricalOperator

/-! # Prescribed group-inverse forcing for varying feature maps -/

public section
namespace ALO
open MeasureTheory
open scoped Topology NNReal RealInnerProductSpace

variable {E V K ι : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [Fintype K] [Fintype ι]

/-- The original prescribed inverse factors the derivative with respect to
any smooth feature parameterization. This permits covariance rows to be
parameterized directly by standard Gaussian coordinates. -/
theorem ae_groupLasso_feature_forcing
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (a : ℝ) (ha : 0 < a) (x : ι → E → V) (c : V)
    (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hx : ∀ i, ContDiff ℝ 1 (x i))
    (μ : Measure E) [μ.IsAddHaarMeasure]
    {L : ι → ℝ≥0} (hs : ∀ i, LipschitzWith (L i) (slope i)) :
    let R := groupLassoPenalty P w a
    let hR := strongConvexOn_groupLassoPenalty P w hw a
    let b := empiricalEstimator R a ha hR x c loss hc
    ∀ᵐ θ ∂μ, DifferentiableAt ℝ b θ ∧ ∀ e,
      fderiv ℝ b θ e =
        groupLassoEmpiricalALOOperator P w hw a ha c loss slope hc hl (fun i => x i θ)
          (lossForcing (fun i => x i θ) (b θ - c)
            (fun i => -slope i ⟪x i θ, b θ - c⟫)
            (fun i => deriv (slope i) ⟪x i θ, b θ - c⟫)
            (fun i => fderiv ℝ (x i) θ) e) := by
  let R := groupLassoPenalty P w a
  let hR := strongConvexOn_groupLassoPenalty P w hw a
  let b := empiricalEstimator R a ha hR x c loss hc
  have hb : LocallyLipschitz b :=
    locallyLipschitz_empiricalEstimator_of_lipschitz_score R a ha hR x c loss slope hc hl hx hs
  have hT := ae_fderiv_range_le_groupLassoTangent μ P b hb.continuous.measurable
  have hq := ae_hasFDerivAt_lossKKT_of_lipschitz_score μ x b c slope hx hb hs
  filter_upwards [ae_differentiableAt_of_locallyLipschitz μ hb, hT, hq] with θ hbθ hTθ hqθ
  refine ⟨hbθ, fun e => ?_⟩
  let T := groupLassoTangent P (b θ)
  let d := fun i => deriv (slope i) ⟪x i θ, b θ - c⟫
  let v := fun i => -slope i ⟪x i θ, b θ - c⟫
  let X := fun i => x i θ
  let F := lossForcing X (b θ - c) v d (fun i => fderiv ℝ (x i) θ) e
  have hgraph : ∀ᶠ η in 𝓝 θ, IsSubgradient R (b η)
      (lossKKT x b c (fun i t => -slope i t) η) := by
    apply Filter.Eventually.of_forall
    intro η
    have h := empiricalEstimator_isSubgradient R a ha hR x c loss slope hc hl η
    simpa only [lossKKT, empiricalGradient, neg_smul, Finset.sum_neg_distrib] using h
  have he := groupLasso_subgradient_derivative_projection P w a b
    (lossKKT x b c (fun i t => -slope i t)) θ (fderiv ℝ b θ) _
    hbθ.hasFDerivAt hqθ hgraph e
  rw [lossKKTDerivative_eq] at he
  change T.orthogonalProjectionOnto (F - lossCurvature X d (fderiv ℝ b θ e)) =
    T.orthogonalProjectionOnto (groupLassoCurvature P w a (b θ) (fderiv ℝ b θ e)) at he
  rw [map_sub] at he
  exact restrictedInverse_unique T
    (groupLassoActiveCurvature P w a (b θ) + compressedOperator T (lossCurvature X d))
    a ha _ F ⟨fderiv ℝ b θ e, hTθ (LinearMap.mem_range_self _ e)⟩
    (by
      change T.orthogonalProjectionOnto (groupLassoCurvature P w a (b θ) (fderiv ℝ b θ e)) +
        T.orthogonalProjectionOnto (lossCurvature X d (fderiv ℝ b θ e)) =
          T.orthogonalProjectionOnto F
      exact (sub_eq_iff_eq_add.mp he).symm)

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoMeanFieldComparison.lean <==
module

public import ALO.Estimator.GroupLassoPredictionAveraging
public import ALO.Estimator.LipschitzALOTestComparison

/-! # Mean-field prediction comparison for the prescribed group inverse -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

@[expose] noncomputable def groupLassoMeanFieldPredictionConstant (μ δ : ℝ) : ℝ :=
  2 * empiricalWeightConstant μ δ + 2 * groupLassoPredictionBridgeConstant μ δ

theorem groupLassoMeanFieldPredictionConstant_nonneg
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ) :
    0 ≤ groupLassoMeanFieldPredictionConstant μ δ :=
  add_nonneg (mul_nonneg (by norm_num) (empiricalWeightConstant_nonneg μ δ hμ hδ))
    (mul_nonneg (by norm_num) (groupLassoPredictionBridgeConstant_nonneg μ δ))

variable {U V K ι : Type*} [TopologicalSpace U] [MeasurableSpace U] [BorelSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [Fintype K] [Fintype ι]
  (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a : ℝ) (ha : 0 < a) (c : V)
  (loss slope : U → ι → ℝ → ℝ)
  (hc : ∀ u i, ConvexOn ℝ Set.univ (loss u i))
  (hl : ∀ u i t, HasDerivAt (loss u i) (slope u i t) t)
  (hsU : ∀ i, Continuous (fun p : U × ℝ => slope p.1 i p.2))

local notation "R" => groupLassoPenalty P w a
local notation "hR" => strongConvexOn_groupLassoPenalty P w hw a

include hsU in
/-- The prescribed active inverse has bounded total squared prediction error
relative to the canonical mean-field prediction, under the original product
law. No conditioning on the estimator or its active pattern is used. -/
theorem parametricGroupLasso_meanField_prediction_bound
    (hs : ∀ u i, LipschitzWith 1 (slope u i))
    (hscore : ∀ u i t, |slope u i t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : a = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure U) [IsProbabilityMeasure ν] :
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    let r := fun q : U × (ι → V) => ∑ i,
      (empiricalMeanFieldPrediction R a ha hR c (loss q.1) (slope q.1) (hc q.1) q.2 i -
        groupLassoEmpiricalALOPrediction P w hw a ha c (loss q.1) (slope q.1)
          (hc q.1) (hl q.1) q.2 i) ^ 2
    Integrable (F.indicator r) (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator r q ∂ν.prod ambientDesignGaussian) ≤
        groupLassoMeanFieldPredictionConstant μ δ := by
  classical
  let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
  let m := fun q : U × (ι → V) =>
    empiricalMeanFieldPrediction R a ha hR c (loss q.1) (slope q.1) (hc q.1) q.2
  let b := fun q : U × (ι → V) =>
    empiricalALOPrediction R a ha hR c (loss q.1) (slope q.1) (hc q.1) q.2
  let p := fun q : U × (ι → V) =>
    groupLassoEmpiricalALOPrediction P w hw a ha c (loss q.1) (slope q.1)
      (hc q.1) (hl q.1) q.2
  let r := fun q => ∑ i, (m q i - p q i) ^ 2
  let u := fun q => ∑ i, (m q i - b q i) ^ 2
  let v := parametricGroupLassoPredictionDiscrepancy P w hw a ha c loss slope hc hl
  have hF : MeasurableSet F := measurableSet_empiricalWeightEvent.preimage measurable_snd
  have hrm : Measurable (F.indicator r) := (Finset.measurable_sum _ fun i _ =>
    ((measurable_parametricEmpiricalMeanFieldPrediction R a ha hR c loss slope hc hl hsU i).sub
      (measurable_parametricGroupLassoEmpiricalALOPrediction P w hw a ha c loss slope hc hl hsU i)).pow_const 2).indicator hF
  have hu := parametricALO_meanField_prediction_bound_of_lipschitz_score
    R a ha hR c loss slope hc hl hsU hs hscore μ δ hμ hδ hscale hdim ν
  have hv := parametricGroupLassoPredictionDiscrepancy_bound
    P w hw a ha c loss slope hc hl hsU hs hscore μ δ hμ hδ hscale hdim ν
  have hi : Integrable (fun q => 2 * F.indicator u q + 2 * F.indicator v q)
      (ν.prod ambientDesignGaussian) := (hu.1.const_mul 2).add (hv.1.const_mul 2)
  have hle (q) : F.indicator r q ≤ 2 * F.indicator u q + 2 * F.indicator v q := by
    by_cases hq : q ∈ F
    · simp only [Set.indicator_of_mem hq]
      dsimp only [r, u, v, parametricGroupLassoPredictionDiscrepancy]
      rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
      apply Finset.sum_le_sum
      intro i _
      change (m q i - p q i) ^ 2 ≤ 2 * (m q i - b q i) ^ 2 + 2 * (p q i - b q i) ^ 2
      nlinarith [sq_nonneg (m q i + p q i - 2 * b q i)]
    · simp only [Set.indicator_of_notMem hq, mul_zero, add_zero, le_refl]
  have hri : Integrable (F.indicator r) (ν.prod ambientDesignGaussian) :=
    hi.mono' hrm.aestronglyMeasurable (Filter.Eventually.of_forall fun q => by
      have hr0 : 0 ≤ F.indicator r q := Set.indicator_nonneg
        (fun q _ => show 0 ≤ r q from Finset.sum_nonneg fun i _ => sq_nonneg _) q
      rw [Real.norm_of_nonneg hr0]
      exact hle q)
  refine ⟨hri, (integral_mono hri hi hle).trans ?_⟩
  rw [integral_add (hu.1.const_mul 2) (hv.1.const_mul 2), integral_const_mul, integral_const_mul]
  exact add_le_add (mul_le_mul_of_nonneg_left hu.2 (by norm_num))
    (mul_le_mul_of_nonneg_left hv.2 (by norm_num))

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoMeanFieldTraceAveraging.lean <==
module

public import ALO.Estimator.MeasurableGroupLassoMeanField
public import ALO.Estimator.CovarianceCoordinates

/-! # Unconditional averaged trace transfer -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {U V K ι : Type*} [TopologicalSpace U] [MeasurableSpace U] [BorelSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [Fintype K] [Fintype ι] [DecidableEq ι]
  (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hRS : StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)))
  (c : V) (loss slope : U → ι → ℝ → ℝ)
  (hc : ∀ u i, ConvexOn ℝ Set.univ (loss u i))
  (hl : ∀ u i t, HasDerivAt (loss u i) (slope u i t) t)
  (hsU : ∀ i, Continuous (fun p : U × ℝ => slope p.1 i p.2))

local notation "R" => fun z => groupLassoPenalty P w a (S.symm z)

/-- Total squared difference of the two mean-field predictions. -/
@[expose] noncomputable def parametricGroupLassoMeanFieldTraceDiscrepancy (q : U × (ι → V)) : ℝ :=
  ∑ i, (empiricalMeanFieldPrediction R α hα hRS (S c) (loss q.1) (slope q.1) (hc q.1) q.2 i -
    groupLassoMeanFieldPrediction P w hw a ha c (loss q.1) (slope q.1) (hc q.1) (hl q.1) S
      (fun j => covarianceRow S (q.2 j)) i) ^ 2

include hsU in
theorem measurable_parametricGroupLassoMeanFieldTraceDiscrepancy :
    Measurable (parametricGroupLassoMeanFieldTraceDiscrepancy S P w hw a α ha hα hRS c loss slope hc hl) := by
  exact Finset.measurable_sum _ fun i _ =>
    ((measurable_parametricEmpiricalMeanFieldPrediction R α hα hRS (S c) loss slope hc hl hsU i).sub
      ((measurable_parametricGroupLassoMeanFieldPrediction S P w hw a ha c loss slope hc hl hsU i).comp
        (measurable_fst.prodMk ((measurable_covarianceRows S).comp measurable_snd)))).pow_const 2

include hsU in
/-- Sharp unconditional comparison; it is `4/(n μ²)` when `α = n μ`. -/
theorem parametricGroupLassoMeanFieldTraceDiscrepancy_bound
    (hcov : α * ‖designCovariance S‖ ≤ a)
    (hs : ∀ u i, LipschitzWith 1 (slope u i))
    (hscore : ∀ u i t, |slope u i t| ≤ 1)
    (ν : Measure U) [IsProbabilityMeasure ν] :
    let r := parametricGroupLassoMeanFieldTraceDiscrepancy S P w hw a α ha hα hRS c loss slope hc hl
    Integrable r (ν.prod ambientDesignGaussian) ∧
      (∫ q, r q ∂ν.prod ambientDesignGaussian) ≤ Fintype.card ι * (2 * α⁻¹) ^ 2 := by
  let r := parametricGroupLassoMeanFieldTraceDiscrepancy S P w hw a α ha hα hRS c loss slope hc hl
  have hrm : Measurable r :=
    measurable_parametricGroupLassoMeanFieldTraceDiscrepancy S P w hw a α ha hα hRS c loss slope hc hl hsU
  have habs : (ambientDesignGaussian (ι := ι) (V := V)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  have hle : ∀ᵐ q ∂ν.prod ambientDesignGaussian, r q ≤ Fintype.card ι * (2 * α⁻¹) ^ 2 := by
    apply (Measure.ae_prod_iff_ae_ae (measurableSet_le hrm measurable_const)).mpr
    apply Filter.Eventually.of_forall
    intro u
    filter_upwards [ae_sum_groupLassoMeanFieldPrediction_sub_borel_sq_le P w hw a ha c
      (loss u) (slope u) (hc u) (hl u) S α hα hRS hcov ambientDesignHaar ambientDesignGaussian
      habs (hs u) (hscore u)] with Z hZ
    simpa only [r, parametricGroupLassoMeanFieldTraceDiscrepancy, sub_sq_comm] using hZ
  have hi : Integrable r (ν.prod ambientDesignGaussian) :=
    (integrable_const (Fintype.card ι * (2 * α⁻¹) ^ 2 : ℝ)).mono' hrm.aestronglyMeasurable
      (hle.mono fun q hq => by
        rw [Real.norm_of_nonneg (show 0 ≤ r q from Finset.sum_nonneg fun i _ => sq_nonneg _)]
        exact hq)
  refine ⟨hi, ?_⟩
  simpa only [integral_const, probReal_univ, one_smul] using
    integral_mono_ae hi (integrable_const (Fintype.card ι * (2 * α⁻¹) ^ 2 : ℝ)) hle

/-- A dimension-free envelope for the sharp trace comparison. -/
theorem groupLassoMeanFieldTrace_bound_le (n : ℕ) (hn : 0 < n)
    (μ : ℝ) (hμ : 0 < μ) :
    (n : ℝ) * (2 * ((n : ℝ) * μ)⁻¹) ^ 2 ≤ 4 / μ ^ 2 := by
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  apply (le_div_iff₀ (sq_pos_of_pos hμ)).mpr
  have he : (n : ℝ) * (2 * ((n : ℝ) * μ)⁻¹) ^ 2 * μ ^ 2 = 4 / n := by
    field_simp
    ring
  rw [he]
  exact (div_le_iff₀ hn0).mpr (by linarith)

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoMeanFieldTraceBridge.lean <==
module

public import ALO.Estimator.GroupLassoCovarianceForcing
public import ALO.Estimator.RankOneWeightTransfer
public import ALO.Estimator.MeanFieldPredictionMoments

/-! # Unconditional comparison of prescribed and canonical mean-field corrections -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype K] [Fintype ι] [DecidableEq ι]
  (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a : ℝ) (ha : 0 < a) (c : V) (loss slope : ι → ℝ → ℝ)
  (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)

local notation "R" => groupLassoPenalty P w a
local notation "hR" => strongConvexOn_groupLassoPenalty P w hw a
local notation "b" => empiricalDesignEstimator R a ha hR c loss hc
local notation "Q" => groupLassoEmpiricalALOOperator P w hw a ha c loss slope hc hl

/-- Original-coordinate mean-field prediction with the prescribed group
inverse and its covariance trace. -/
@[expose] noncomputable def groupLassoMeanFieldPrediction
    (S : V ≃L[ℝ] V) (X : ι → V) (i : ι) : ℝ :=
  ⟪X i, b X⟫ + slope i ⟪X i, b X - c⟫ *
    LinearMap.trace ℝ V ((Q X).comp (designCovariance S)).toLinearMap

/-- Total squared error against the actual original-coordinate LOO predictions. -/
@[expose] noncomputable def groupLassoMeanFieldErrorSqSum
    (S : V ≃L[ℝ] V) (X : ι → V) : ℝ :=
  ∑ i, (groupLassoMeanFieldPrediction P w hw a ha c loss slope hc hl S X i -
    ⟪X i, leaveOneOutEstimator R a ha hR c loss hc i X⟫) ^ 2

variable (S : V ≃L[ℝ] V) (α : ℝ) (hα : 0 < α)
  (hRS : StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)))

local notation "bW" => empiricalDesignEstimator (fun z => R (S.symm z)) α hα hRS (S c) loss hc
local notation "QW" => fun Z : ι → V => whitenOperator S (Q (fun i => covarianceRow S (Z i)))
local notation "AW" => measurableEmpiricalALOOperator (fun i (Z : ι → V) => Z i) bW (S c) slope

omit [DecidableEq ι] in
theorem groupLassoMeanFieldPrediction_covarianceRow (Z : ι → V) (i : ι) :
    groupLassoMeanFieldPrediction P w hw a ha c loss slope hc hl S
      (fun j => covarianceRow S (Z j)) i =
      ⟪Z i, bW Z⟫ + slope i ⟪Z i, bW Z - S c⟫ *
        LinearMap.trace ℝ V (QW Z).toLinearMap := by
  have hb := empiricalDesignEstimator_covarianceRow S R a α ha hα hR hRS c loss hc Z
  unfold groupLassoMeanFieldPrediction
  simp only [← trace_whitenOperator, hb, covarianceRow_inner, map_sub, S.apply_symm_apply]

omit [DecidableEq ι] in
/-- No row event is needed for trace corrections. The total discrepancy is
at most `4n/α²`, including all-zero-score designs without a coverage assumption. -/
theorem sum_groupLassoMeanFieldPrediction_sub_borel_sq_le
    (hcov : α * ‖designCovariance S‖ ≤ a) (hscore : ∀ i t, |slope i t| ≤ 1)
    (Z : ι → V)
    (hA : IsEmpiricalALO (fun i (Y : ι → V) => Y i) bW (S c) slope α Z (AW Z))
    (hr : (∃ i, slope i ⟪Z i, bW Z - S c⟫ ≠ 0) →
      LinearMap.range (QW Z - AW Z).toLinearMap ≤ Submodule.span ℝ {bW Z - S c}) :
    (∑ i, (groupLassoMeanFieldPrediction P w hw a ha c loss slope hc hl S
        (fun j => covarianceRow S (Z j)) i -
      empiricalMeanFieldPrediction (fun z => R (S.symm z)) α hα hRS (S c) loss slope hc Z i) ^ 2) ≤
      Fintype.card ι * (2 * α⁻¹) ^ 2 := by
  classical
  simp_rw [groupLassoMeanFieldPrediction_covarianceRow P w hw a ha c loss slope hc hl S α hα hRS]
  by_cases hv : ∃ i, slope i ⟪Z i, bW Z - S c⟫ ≠ 0
  · have hQ := groupLassoALOOperator_spec P w hw a ha
      (b (fun j => covarianceRow S (Z j))) (fun j => covarianceRow S (Z j))
      (fun i => deriv (slope i) ⟪covarianceRow S (Z i), b (fun j => covarianceRow S (Z j)) - c⟫)
      (fun i => loss_curvature_nonneg (hc i) (hl i) _)
    have hQN : ‖QW Z‖ ≤ α⁻¹ := norm_whitenOperator_le_inv S _ a α ha hα hcov hQ.2.2.1
    have hn : ‖QW Z - AW Z‖ ≤ 2 * α⁻¹ :=
      (norm_sub_le _ _).trans ((add_le_add hQN hA.2.2.2.1).trans_eq (by ring))
    have ht : |LinearMap.trace ℝ V (QW Z).toLinearMap -
        LinearMap.trace ℝ V (AW Z).toLinearMap| ≤ 2 * α⁻¹ := by
      have h := (abs_trace_le_opNorm_of_range_le_span (QW Z - AW Z)
        ((whitenOperator_isSymmetric S _ hQ.1).sub hA.2.1) (bW Z - S c) (hr hv)).trans hn
      simpa only [ContinuousLinearMap.toLinearMap_sub, map_sub] using h
    have ht2 := pow_le_pow_left₀ (abs_nonneg _) ht 2
    simp only [sq_abs] at ht2
    calc
      _ ≤ ∑ _i : ι, (2 * α⁻¹) ^ 2 := by
        apply Finset.sum_le_sum
        intro i _
        have he :
            (⟪Z i, bW Z⟫ + slope i ⟪Z i, bW Z - S c⟫ *
              LinearMap.trace ℝ V (QW Z).toLinearMap) -
            empiricalMeanFieldPrediction (fun z => R (S.symm z)) α hα hRS (S c) loss slope hc Z i =
            slope i ⟪Z i, bW Z - S c⟫ *
              (LinearMap.trace ℝ V (QW Z).toLinearMap - LinearMap.trace ℝ V (AW Z).toLinearMap) := by
          unfold empiricalMeanFieldPrediction
          dsimp only
          ring
        rw [he, mul_pow]
        have hv2 : (slope i ⟪Z i, bW Z - S c⟫) ^ 2 ≤ 1 := by
          simpa only [sq_abs, one_pow] using pow_le_pow_left₀ (abs_nonneg _) (hscore i _) 2
        exact (mul_le_mul_of_nonneg_right hv2 (sq_nonneg _)).trans (by simpa only [one_mul] using ht2)
      _ = _ := by simp
  · have hz : ∀ i, slope i ⟪Z i, bW Z - S c⟫ = 0 := by
      simpa only [not_exists, not_not] using hv
    simp only [empiricalMeanFieldPrediction, hz, zero_mul, add_zero, sub_self,
      ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow, Finset.sum_const_zero]
    positivity

variable [MeasurableSpace V] [BorelSpace V]

omit [DecidableEq ι] in
theorem ae_sum_groupLassoMeanFieldPrediction_sub_borel_sq_le
    (hcov : α * ‖designCovariance S‖ ≤ a)
    (μ ν : Measure (ι → V)) [μ.IsAddHaarMeasure] (hν : ν ≪ μ)
    (hs : ∀ i, LipschitzWith 1 (slope i)) (hscore : ∀ i t, |slope i t| ≤ 1) :
    ∀ᵐ Z ∂ν, (∑ i, (groupLassoMeanFieldPrediction P w hw a ha c loss slope hc hl S
        (fun j => covarianceRow S (Z j)) i -
      empiricalMeanFieldPrediction (fun z => R (S.symm z)) α hα hRS (S c) loss slope hc Z i) ^ 2) ≤
      Fintype.card ι * (2 * α⁻¹) ^ 2 := by
  have hA := ae_measurableEmpiricalALOOperator_spec_of_lipschitz_score μ ν hν
    (fun z => R (S.symm z)) α hα hRS (fun i (Z : ι → V) => Z i) (S c) loss slope hc hl
    (fun i => contDiff_apply ℝ (fun _ : ι => V) i) hs
  have hbfun : empiricalEstimator (fun z => R (S.symm z)) α hα hRS
      (fun i (Z : ι → V) => Z i) (S c) loss hc = bW := by funext Z; rfl
  rw [hbfun] at hA
  have hr := (ae_groupLasso_covariance_sub_borel_range_le_span
    S P w hw a α ha hα hRS c loss slope hc hl μ hs).filter_mono hν.ae_le
  filter_upwards [hA, hr] with Z hA hr
  exact sum_groupLassoMeanFieldPrediction_sub_borel_sq_le P w hw a ha c loss slope hc hl S α hα hRS
    hcov hscore Z hA hr

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoPredictionAveraging.lean <==
module

public import ALO.Estimator.MeasurableGroupLassoOperator
public import ALO.Estimator.GaussianDesignSpectralMoments

/-! # Averaging the prescribed/canonical group-Lasso prediction comparison -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

@[expose] noncomputable def groupLassoPredictionBridgeCoefficient (μ δ : ℝ) : ℝ :=
  (1 + 2 * (δ⁻¹ + 1) / μ) ^ 4 * (2 / μ) ^ 2

@[expose] noncomputable def groupLassoPredictionBridgeConstant (μ δ : ℝ) : ℝ :=
  groupLassoPredictionBridgeCoefficient μ δ * gaussianDesignEnvelopeConstant δ

theorem groupLassoPredictionBridgeCoefficient_nonneg (μ δ : ℝ) :
    0 ≤ groupLassoPredictionBridgeCoefficient μ δ := by
  unfold groupLassoPredictionBridgeCoefficient
  positivity

theorem groupLassoPredictionBridgeConstant_nonneg (μ δ : ℝ) :
    0 ≤ groupLassoPredictionBridgeConstant μ δ :=
  mul_nonneg (groupLassoPredictionBridgeCoefficient_nonneg μ δ)
    (gaussianDesignEnvelopeConstant_pos δ).le

/-- Normalize the deterministic quartic comparison without a growing
dimension factor. -/
theorem groupLassoPredictionBridge_le_envelope
    (p n a μ δ t : ℝ) (hp : 0 ≤ p) (hn : 0 < n) (ha : 0 < a)
    (hμ : 0 < μ) (hscale : a = n * μ) (hdim : p ≤ δ⁻¹ * n) :
    (1 + 2 * (p + n) / a) ^ 4 * (2 * a⁻¹) ^ 2 * t ^ 4 ≤
      groupLassoPredictionBridgeCoefficient μ δ * (1 + t ^ 2 / n) ^ 2 := by
  have hratio : (p + n) / a ≤ (δ⁻¹ + 1) / μ := by
    apply (div_le_div_iff₀ ha hμ).mpr
    rw [hscale]
    nlinarith [mul_le_mul_of_nonneg_right hdim hμ.le]
  have hC : 1 + 2 * (p + n) / a ≤ 1 + 2 * (δ⁻¹ + 1) / μ := by
    simpa only [mul_div_assoc] using add_le_add_right
      (mul_le_mul_of_nonneg_left hratio (by norm_num : (0 : ℝ) ≤ 2)) 1
  have hC0 : 0 ≤ 1 + 2 * (p + n) / a := by positivity
  have hid : (2 * a⁻¹) ^ 2 * t ^ 4 = (2 / μ) ^ 2 * (t ^ 2 / n) ^ 2 := by
    rw [hscale]
    field_simp
  have he : (t ^ 2 / n) ^ 2 ≤ (1 + t ^ 2 / n) ^ 2 := by
    have h := div_nonneg (sq_nonneg t) hn.le
    nlinarith
  calc
    _ ≤ (1 + 2 * (δ⁻¹ + 1) / μ) ^ 4 * ((2 * a⁻¹) ^ 2 * t ^ 4) := by
      rw [mul_assoc]
      exact mul_le_mul_of_nonneg_right (pow_le_pow_left₀ hC0 hC 4) (by positivity)
    _ = (1 + 2 * (δ⁻¹ + 1) / μ) ^ 4 * (2 / μ) ^ 2 * (t ^ 2 / n) ^ 2 := by
      rw [hid, ← mul_assoc]
    _ ≤ _ := mul_le_mul_of_nonneg_left he (groupLassoPredictionBridgeCoefficient_nonneg μ δ)

variable {U V K ι : Type*} [TopologicalSpace U] [MeasurableSpace U] [BorelSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [Fintype K] [Fintype ι]
  (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a : ℝ) (ha : 0 < a) (c : V)
  (loss slope : U → ι → ℝ → ℝ)
  (hc : ∀ u i, ConvexOn ℝ Set.univ (loss u i))
  (hl : ∀ u i t, HasDerivAt (loss u i) (slope u i t) t)
  (hsU : ∀ i, Continuous (fun p : U × ℝ => slope p.1 i p.2))

local notation "R" => groupLassoPenalty P w a
local notation "hR" => strongConvexOn_groupLassoPenalty P w hw a

/-- Squared discrepancy between the actual prescribed and canonical predictions. -/
@[expose] noncomputable def parametricGroupLassoPredictionDiscrepancy
    (q : U × (ι → V)) : ℝ :=
  ∑ i, (groupLassoEmpiricalALOPrediction P w hw a ha c (loss q.1) (slope q.1)
    (hc q.1) (hl q.1) q.2 i -
      empiricalALOPrediction R a ha hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) ^ 2

include hsU in
theorem measurable_parametricGroupLassoPredictionDiscrepancy :
    Measurable (parametricGroupLassoPredictionDiscrepancy P w hw a ha c loss slope hc hl) := by
  classical
  exact
  Finset.measurable_sum Finset.univ fun i _ =>
    ((measurable_parametricGroupLassoEmpiricalALOPrediction P w hw a ha c loss slope hc hl hsU i).sub
      (measurable_parametricEmpiricalALOPrediction R a ha hR c loss slope hc hl hsU i)).pow_const 2

include hsU in
/-- The total squared prediction discrepancy is bounded by a constant
depending only on `μ,δ`, under independent arbitrary loss parameters and
standard Gaussian design. This is an averaged statement about the prescribed
active inverse, not merely its deterministic algebraic properties. -/
theorem parametricGroupLassoPredictionDiscrepancy_bound
    (hs : ∀ u i, LipschitzWith 1 (slope u i))
    (hscore : ∀ u i t, |slope u i t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : a = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure U) [IsProbabilityMeasure ν] :
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    let r := parametricGroupLassoPredictionDiscrepancy P w hw a ha c loss slope hc hl
    Integrable (F.indicator r) (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator r q ∂ν.prod ambientDesignGaussian) ≤
        groupLassoPredictionBridgeConstant μ δ := by
  classical
  let r := parametricGroupLassoPredictionDiscrepancy P w hw a ha c loss slope hc hl
  let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
  let B := fun X : ι → V => groupLassoPredictionBridgeCoefficient μ δ *
    (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp only [hz, Nat.cast_zero, zero_mul] at hscale
    linarith
  have hrm : Measurable (F.indicator r) :=
    (measurable_parametricGroupLassoPredictionDiscrepancy P w hw a ha c loss slope hc hl hsU).indicator
      (measurableSet_empiricalWeightEvent.preimage measurable_snd)
  have hBm : Measurable B :=
    (((continuous_euclideanDesignOperator.norm.pow 2).measurable.div_const _).const_add 1).pow_const 2
      |>.const_mul _
  have hBi : Integrable B ambientDesignGaussian :=
    integrable_ambientDesign_quarticEnvelope.const_mul _
  have habs : (ambientDesignGaussian (ι := ι) (V := V)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  have hle : ∀ᵐ q ∂ν.prod ambientDesignGaussian, F.indicator r q ≤ B q.2 := by
    apply (Measure.ae_prod_iff_ae_ae (measurableSet_le hrm (hBm.comp measurable_snd))).mpr
    apply Filter.Eventually.of_forall
    intro u
    filter_upwards [ae_sum_groupLassoEmpiricalALOPrediction_sub_borel_sq_le P w hw a ha c
      (loss u) (slope u) (hc u) (hl u) ambientDesignHaar ambientDesignGaussian habs
        (hs u) (hscore u)] with X hX
    by_cases hF : X ∈ empiricalWeightEvent
    · rw [Set.indicator_of_mem (show (u, X) ∈ F from hF)]
      exact (hX hF).trans
        (groupLassoPredictionBridge_le_envelope _ _ a μ δ _
          (Nat.cast_nonneg _) (Nat.cast_pos.mpr hn) ha hμ hscale hdim)
    · rw [Set.indicator_of_notMem (show (u, X) ∉ F from hF)]
      exact mul_nonneg (groupLassoPredictionBridgeCoefficient_nonneg μ δ) (sq_nonneg _)
  have hi : Integrable (F.indicator r) (ν.prod ambientDesignGaussian) :=
    (hBi.comp_snd ν).mono' hrm.aestronglyMeasurable (hle.mono fun q hq => by
      have hr0 : 0 ≤ F.indicator r q := Set.indicator_nonneg
        (fun q _ => show 0 ≤ r q from Finset.sum_nonneg fun i _ => sq_nonneg _) q
      rw [Real.norm_of_nonneg hr0]
      exact hq)
  refine ⟨hi, ?_⟩
  have hi' : (∫ q, F.indicator r q ∂ν.prod ambientDesignGaussian) ≤
      ∫ X, B X ∂ambientDesignGaussian := by
    have h := integral_mono_ae hi (hBi.comp_snd ν) hle
    simpa only [integral_prod _ (hBi.comp_snd ν), integral_const, probReal_univ, one_smul] using h
  refine hi'.trans ?_
  dsimp only [B, groupLassoPredictionBridgeConstant]
  rw [integral_const_mul]
  exact mul_le_mul_of_nonneg_left (ambientDesign_quarticEnvelope_le δ hδ hn hdim)
    (groupLassoPredictionBridgeCoefficient_nonneg μ δ)

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoPredictionBridge.lean <==
module

public import ALO.Estimator.GroupLassoEmpiricalOperator
public import ALO.Estimator.RankOnePredictionEnergy
public import ALO.Estimator.ALOPredictionComparison

/-! # Quantitative comparison of prescribed and canonical group-Lasso ALO -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype K] [Fintype ι]
  (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a : ℝ) (ha : 0 < a) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)

local notation "R" => groupLassoPenalty P w a
local notation "hR" => strongConvexOn_groupLassoPenalty P w hw a
local notation "b" => empiricalDesignEstimator R a ha hR c loss hc
local notation "d" => fun X i => deriv (slope i) ⟪X i, b X - c⟫
local notation "A" => measurableEmpiricalALOOperator (fun i (X : ι → V) => X i) b c slope
local notation "Q" => groupLassoEmpiricalALOOperator P w hw a ha c loss slope hc hl

/-- The ALO prediction using the manuscript's active-group inverse. -/
@[expose] noncomputable def groupLassoEmpiricalALOPrediction (X : ι → V) (i : ι) : ℝ :=
  ⟪X i, b X⟫ + slope i ⟪X i, b X - c⟫ *
    (⟪X i, Q X (X i)⟫ / (1 - d X i * ⟪X i, Q X (X i)⟫))

theorem groupLassoEmpiricalALOOperator_denominator (X : ι → V) (i : ι) :
    0 < 1 - d X i * ⟪X i, Q X (X i)⟫ ∧
      (1 - d X i * ⟪X i, Q X (X i)⟫)⁻¹ ≤ 1 + d X i * ‖X i‖ ^ 2 / a := by
  have hd (j) : 0 ≤ d X j := loss_curvature_nonneg (hc j) (hl j) _
  exact ⟨lossCurvature_denominator_pos _ _ a ha
      (groupLassoActiveCurvature_isCoercive P w hw a (b X)) X (d X) hd i,
    reducedInverse_denominator_inv_le _ _ _ a ha
      (groupLassoActiveCurvature_isCoercive P w hw a (b X))
      (lossCurvature_nonneg X (d X) hd) (X i) (d X i) (hd i)
      (lossCurvature_row_le X (d X) hd i)⟩

/-- The squared prediction discrepancy is controlled without a factor of
the coefficient dimension. Zero-score rows need no matrix comparison. -/
theorem sum_groupLassoEmpiricalALOPrediction_sub_borel_sq_le
    (hscore : ∀ i t, |slope i t| ≤ 1) (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (X : ι → V) (hX : X ∈ empiricalWeightEvent)
    (hA : IsEmpiricalALO (fun i (Y : ι → V) => Y i) b c slope a X (A X))
    (hr : (∃ i, slope i ⟪X i, b X - c⟫ ≠ 0) →
      LinearMap.range (Q X - A X).toLinearMap ≤ Submodule.span ℝ {b X - c}) :
    (∑ i, (groupLassoEmpiricalALOPrediction P w hw a ha c loss slope hc hl X i -
      empiricalALOPrediction R a ha hR c loss slope hc X i) ^ 2) ≤
        (1 + 2 * ((Module.finrank ℝ V : ℝ) + Fintype.card ι) / a) ^ 4 *
          (2 * a⁻¹) ^ 2 * ‖euclideanDesignOperator X‖ ^ 4 := by
  classical
  by_cases hv : ∃ i, slope i ⟪X i, b X - c⟫ ≠ 0
  · let C := 1 + 2 * ((Module.finrank ℝ V : ℝ) + Fintype.card ι) / a
    have hQ := groupLassoALOOperator_spec P w hw a ha (b X) X (d X)
      (fun i => loss_curvature_nonneg (hc i) (hl i) _)
    have hdenQ := groupLassoEmpiricalALOOperator_denominator P w hw a ha c loss slope hc hl X
    have hC (i : ι) : 1 + d X i * ‖X i‖ ^ 2 / a ≤ C := by
      apply add_le_add le_rfl
      apply div_le_div_of_nonneg_right _ ha.le
      exact (mul_le_mul_of_nonneg_right (hd1 i _) (sq_nonneg _)).trans
        (by simpa only [one_mul] using norm_sq_le_of_mem_empiricalWeightEvent hX i)
    have hbound := sum_ALO_correction_difference_sq_le X
      (fun i => slope i ⟪X i, b X - c⟫) (d X) (fun i => hscore i _) (Q X) (A X)
      (hQ.1.sub hA.2.1) (b X - c) (hr hv) C
      (fun i => (hdenQ i).1) hA.2.2.2.2.2.2.2.2.1
      (fun i => (hdenQ i).2.trans (hC i))
      (fun i => (hA.2.2.2.2.2.2.2.2.2 i).trans (hC i))
    have heq (i : ι) :
        groupLassoEmpiricalALOPrediction P w hw a ha c loss slope hc hl X i -
          empiricalALOPrediction R a ha hR c loss slope hc X i =
        slope i ⟪X i, b X - c⟫ *
          (⟪X i, Q X (X i)⟫ / (1 - d X i * ⟪X i, Q X (X i)⟫) -
            ⟪X i, A X (X i)⟫ / (1 - d X i * ⟪X i, A X (X i)⟫)) := by
      unfold groupLassoEmpiricalALOPrediction empiricalALOPrediction
      dsimp only
      ring
    simp_rw [heq]
    have hn : ‖Q X - A X‖ ≤ 2 * a⁻¹ :=
      (norm_sub_le _ _).trans ((add_le_add hQ.2.2.1 hA.2.2.2.1).trans_eq (by ring))
    exact hbound.trans (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_left (pow_le_pow_left₀ (norm_nonneg _) hn 2) (by positivity))
        (by positivity))
  · have hz : ∀ i, slope i ⟪X i, b X - c⟫ = 0 := by
      simpa only [not_exists, not_not] using hv
    simp only [groupLassoEmpiricalALOPrediction, empiricalALOPrediction, hz, zero_mul,
      add_zero, sub_self, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
      zero_pow, Finset.sum_const_zero]
    positivity

variable [MeasurableSpace V] [BorelSpace V]

/-- The prescribed/canonical prediction comparison under any design law
absolutely continuous with respect to Haar, including nonidentity Gaussian
covariances. The displayed row event is in these coefficient coordinates. -/
theorem ae_sum_groupLassoEmpiricalALOPrediction_sub_borel_sq_le
    (μ ν : Measure (ι → V)) [μ.IsAddHaarMeasure] (hν : ν ≪ μ)
    (hs : ∀ i, LipschitzWith 1 (slope i)) (hscore : ∀ i t, |slope i t| ≤ 1) :
    ∀ᵐ X ∂ν, X ∈ empiricalWeightEvent →
      (∑ i, (groupLassoEmpiricalALOPrediction P w hw a ha c loss slope hc hl X i -
        empiricalALOPrediction R a ha hR c loss slope hc X i) ^ 2) ≤
          (1 + 2 * ((Module.finrank ℝ V : ℝ) + Fintype.card ι) / a) ^ 4 *
            (2 * a⁻¹) ^ 2 * ‖euclideanDesignOperator X‖ ^ 4 := by
  have hA := ae_measurableEmpiricalALOOperator_spec_of_lipschitz_score μ ν hν
    R a ha hR (fun i (X : ι → V) => X i) c loss slope hc hl
    (fun i => contDiff_apply ℝ (fun _ : ι => V) i) hs
  have hbfun : empiricalEstimator R a ha hR (fun i (X : ι → V) => X i) c loss hc = b := by
    funext X
    rfl
  rw [hbfun] at hA
  have hr := (ae_groupLassoEmpiricalALOOperator_sub_borel_range_le_span
    P w hw a ha c loss slope hc hl μ hs).filter_mono hν.ae_le
  filter_upwards [hA, hr] with X hAX hrX hX
  exact sum_groupLassoEmpiricalALOPrediction_sub_borel_sq_le
    P w hw a ha c loss slope hc hl hscore
    (fun i t => (loss_curvature_mem_Icc_of_lipschitz_score (hc i) (hl i) (hs i) t).2)
    X hX hAX hrX

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoPrescribedCovarianceALO.lean <==
module

public import ALO.Estimator.GroupLassoCovarianceTest
public import ALO.Estimator.GroupLassoCovarianceALO

/-! # Prescribed group-Lasso ALO under the original general-covariance law -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype K] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]

/-- General-covariance group Lasso with the manuscript's prescribed active
inverse, original full-sample and LOO fits, and the original product law.
The ridge is `n * ridge`, with `ridge ≥ μ ‖Σ‖`. Neither groups nor the ridge
are silently replaced by isotropic penalties after whitening. -/
theorem groupLasso_prescribed_covarianceALO_test_bound
    (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (ridge μ δ : ℝ) (hridge : 0 < ridge) (hμ : 0 < μ) (hδ : 0 < δ)
    (hn : 0 < Fintype.card ι)
    (hscale : μ * ‖designCovariance S‖ ≤ ridge)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (β : V) (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ)
    (hρ : Differentiable ℝ ρ) (hs : LipschitzWith 1 (deriv ρ))
    (hscore : ∀ t, |deriv ρ t| ≤ 1)
    (η : Measure (ι → ℝ)) [IsProbabilityMeasure η]
    (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let a : ℝ := Fintype.card ι * ridge
    let ha : 0 < a := mul_pos (Nat.cast_pos.mpr hn) hridge
    let F : Set ((ι → ℝ) × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
    let r := parametricGroupLassoALOTestError P w hw a ha β
      (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hc)
      (hasDerivAt_regressionLoss_of_differentiable ρ hρ)
      (fun q i => ⟪q.2 i, β⟫ + q.1 i) g
    Integrable (F.indicator r) (η.prod (covarianceDesignGaussian S)) ∧
      (∫ q, F.indicator r q ∂η.prod (covarianceDesignGaussian S)) ≤
        groupLassoLOOTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  let a : ℝ := Fintype.card ι * ridge
  let α : ℝ := Fintype.card ι * μ
  have ha : 0 < a := mul_pos (Nat.cast_pos.mpr hn) hridge
  have hα : 0 < α := mul_pos (Nat.cast_pos.mpr hn) hμ
  let R := groupLassoPenalty P w a
  let hR := strongConvexOn_groupLassoPenalty P w hw a
  have hRS := groupLasso_covariance_strongConvex S P w hw (Fintype.card ι) μ ridge
    (Nat.cast_nonneg _) hμ.le hscale
  have hcov : α * ‖designCovariance S‖ ≤ a := by
    simpa only [α, a, mul_assoc] using mul_le_mul_of_nonneg_left hscale (Nat.cast_nonneg (Fintype.card ι))
  let loss := regressionLoss (ι := ι) ρ
  let slope := regressionSlope (ι := ι) ρ
  let hcl := convexOn_regressionLoss (ι := ι) ρ hc
  let hl := hasDerivAt_regressionLoss_of_differentiable (ι := ι) ρ hρ
  have hsU := continuous_regressionSlope_joint_of_continuous_deriv (ι := ι) ρ hs.continuous
  let y := fun q : (ι → ℝ) × (ι → V) => fun i => ⟪q.2 i, S β⟫ + q.1 i
  have hy (i) : Measurable (fun q => y q i) :=
    (((measurable_pi_apply i).comp measurable_snd).inner measurable_const).add
      ((measurable_pi_apply i).comp measurable_fst)
  let FW : Set ((ι → ℝ) × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
  let rW := parametricWhitenedGroupLassoALOTestError S P w hw a α ha hα hRS β
    loss slope hcl hl y g
  let f := FW.indicator rW
  let T := (Submodule.span ℝ {S β})ᗮ
  have hT : T.starProjection (S β) = 0 := by
    apply T.starProjection_apply_eq_zero_iff.mpr
    change S β ∈ (Submodule.span ℝ {S β})ᗮᗮ
    rw [Submodule.orthogonal_orthogonal]
    exact Submodule.subset_span (Set.mem_singleton _)
  have hrank : Module.finrank ℝ Tᗮ ≤ 1 := by
    change Module.finrank ℝ (Submodule.span ℝ {S β})ᗮᗮ ≤ 1
    rw [Submodule.orthogonal_orthogonal]
    exact finrank_span_le_card ({S β} : Set V)
  have hb : Integrable f (η.prod ambientDesignGaussian) ∧
      (∫ q, f q ∂η.prod ambientDesignGaussian) ≤
        groupLassoLOOTestConstant μ δ / Real.sqrt (Fintype.card ι) :=
    parametricWhitenedGroupLassoALO_test_bound S P w hw a α ha hα hRS β loss slope hcl hl hsU hcov
      (lipschitzWith_regressionSlope ρ hs)
      (fun ε i t => by simpa only [slope, regressionSlope, abs_neg] using hscore (ε i - t))
      T hT hrank μ δ hμ hδ rfl hdim η y hy g hgm hg
  have hfm : Measurable f :=
    (measurable_parametricWhitenedGroupLassoALOTestError S P w hw a α ha hα hRS β
      loss slope hcl hl hsU y hy g hgm).indicator
        (measurableSet_empiricalWeightEvent.preimage measurable_snd)
  have htrans := covarianceDesign_integral_transport S η f hfm
  let F : Set ((ι → ℝ) × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
  let r := parametricGroupLassoALOTestError P w hw a ha β loss slope hcl hl
    (fun q i => ⟪q.2 i, β⟫ + q.1 i) g
  have heq : (fun q : (ι → ℝ) × (ι → V) =>
      f (q.1, fun i => whitenRow S (q.2 i))) = F.indicator r := by
    funext q
    have hpred : rW (q.1, fun i => whitenRow S (q.2 i)) = r q := by
      unfold rW r parametricWhitenedGroupLassoALOTestError parametricGroupLassoALOTestError
      dsimp only
      simp only [covarianceRow_whitenRow, y, whitenRow_inner]
      congr 2
      apply Finset.sum_congr rfl
      intro i _
      have hloo := leaveOneOutEstimator_covarianceRow S R a α ha hα hR hRS β
        (loss q.1) (hcl q.1) (fun j => whitenRow S (q.2 j)) i
      simp only [covarianceRow_whitenRow] at hloo
      rw [hloo]
      simp only [whitenRow, ContinuousLinearMap.adjoint_inner_left,
        ContinuousLinearEquiv.coe_coe]
      rfl
    by_cases hq : q ∈ F
    · have hqw : (q.1, fun i => whitenRow S (q.2 i)) ∈ FW := hq
      simpa only [f, Set.indicator_of_mem hqw, Set.indicator_of_mem hq] using hpred
    · have hqw : (q.1, fun i => whitenRow S (q.2 i)) ∉ FW := hq
      simp only [f, Set.indicator_of_notMem hqw, Set.indicator_of_notMem hq]
  rw [heq] at htrans
  exact ⟨htrans.1.mpr hb.1, htrans.2.trans_le hb.2⟩

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoPrescribedCovarianceALOUnconditional.lean <==
module

public import ALO.Estimator.GroupLassoALOUnconditional
public import ALO.Estimator.GroupLassoPrescribedCovarianceALO

/-! # Full-law regression ALO with general covariance and prescribed group matrices -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype K] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]

/-- Unconditional expected absolute ALO--LOO test difference for the
original ridge-augmented group penalty and its prescribed active inverse.
The covariance and group maps need not commute; no group-coverage assumption
or noise-moment assumption is added. -/
theorem groupLasso_prescribed_covarianceALO_test_bound_unconditional
    (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (ridge μ δ : ℝ) (hridge : 0 < ridge) (hμ : 0 < μ) (hδ : 0 < δ)
    (hn : 0 < Fintype.card ι)
    (hscale : μ * ‖designCovariance S‖ ≤ ridge)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (β : V) (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ)
    (hρ : Differentiable ℝ ρ) (hs : LipschitzWith 1 (deriv ρ))
    (hscore : ∀ t, |deriv ρ t| ≤ 1)
    (η : Measure (ι → ℝ)) [IsProbabilityMeasure η]
    (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let a : ℝ := Fintype.card ι * ridge
    let ha : 0 < a := mul_pos (Nat.cast_pos.mpr hn) hridge
    let r := parametricGroupLassoALOTestError P w hw a ha β
      (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hc)
      (hasDerivAt_regressionLoss_of_differentiable ρ hρ)
      (fun q i => ⟪q.2 i, β⟫ + q.1 i) g
    Integrable r (η.prod (covarianceDesignGaussian S)) ∧
      (∫ q, r q ∂η.prod (covarianceDesignGaussian S)) ≤
        unconditionalALOTestConstant (groupLassoMeanFieldPredictionConstant μ δ) μ δ /
          Real.sqrt (Fintype.card ι) := by
  let a : ℝ := Fintype.card ι * ridge
  let α : ℝ := Fintype.card ι * μ
  have ha : 0 < a := mul_pos (Nat.cast_pos.mpr hn) hridge
  have hα : 0 < α := mul_pos (Nat.cast_pos.mpr hn) hμ
  let R := groupLassoPenalty P w a
  let hR := strongConvexOn_groupLassoPenalty P w hw a
  have hRS := groupLasso_covariance_strongConvex S P w hw (Fintype.card ι) μ ridge
    (Nat.cast_nonneg _) hμ.le hscale
  have hcov : α * ‖designCovariance S‖ ≤ a := by
    simpa only [α, a, mul_assoc] using
      mul_le_mul_of_nonneg_left hscale (Nat.cast_nonneg (Fintype.card ι))
  let loss := regressionLoss (ι := ι) ρ
  let slope := regressionSlope (ι := ι) ρ
  let hcl := convexOn_regressionLoss (ι := ι) ρ hc
  let hl := hasDerivAt_regressionLoss_of_differentiable (ι := ι) ρ hρ
  have hsU := continuous_regressionSlope_joint_of_continuous_deriv (ι := ι) ρ hs.continuous
  let y := fun q : (ι → ℝ) × (ι → V) => fun i => ⟪q.2 i, S β⟫ + q.1 i
  have hy (i) : Measurable (fun q => y q i) :=
    (((measurable_pi_apply i).comp measurable_snd).inner measurable_const).add
      ((measurable_pi_apply i).comp measurable_fst)
  let rW := parametricWhitenedGroupLassoALOTestError S P w hw a α ha hα hRS β
    loss slope hcl hl y g
  let T := (Submodule.span ℝ {S β})ᗮ
  have hT : T.starProjection (S β) = 0 := by
    apply T.starProjection_apply_eq_zero_iff.mpr
    change S β ∈ (Submodule.span ℝ {S β})ᗮᗮ
    rw [Submodule.orthogonal_orthogonal]
    exact Submodule.subset_span (Set.mem_singleton _)
  have hrank : Module.finrank ℝ Tᗮ ≤ 1 := by
    change Module.finrank ℝ (Submodule.span ℝ {S β})ᗮᗮ ≤ 1
    rw [Submodule.orthogonal_orthogonal]
    exact finrank_span_le_card ({S β} : Set V)
  have hb := parametricWhitenedGroupLassoALO_test_bound_unconditional P w hw a ha β S α hα hRS
    loss slope hcl hl hsU hcov (lipschitzWith_regressionSlope ρ hs)
    (fun ε i t => by simpa only [slope, regressionSlope, abs_neg] using hscore (ε i - t))
    T hT hrank μ δ hμ hδ rfl hdim η y hy g hgm hg
  have hm : Measurable rW := measurable_parametricWhitenedGroupLassoALOTestError
    S P w hw a α ha hα hRS β loss slope hcl hl hsU y hy g hgm
  have ht := covarianceDesign_integral_transport S η rW hm
  let r := parametricGroupLassoALOTestError P w hw a ha β loss slope hcl hl
    (fun q i => ⟪q.2 i, β⟫ + q.1 i) g
  have heq : (fun q : (ι → ℝ) × (ι → V) =>
      rW (q.1, fun i => whitenRow S (q.2 i))) = r := by
    funext q
    unfold rW r parametricWhitenedGroupLassoALOTestError parametricGroupLassoALOTestError
    dsimp only
    simp only [covarianceRow_whitenRow, y, whitenRow_inner]
    congr 2
    apply Finset.sum_congr rfl
    intro i _
    have hloo := leaveOneOutEstimator_covarianceRow S R a α ha hα hR hRS β
      (loss q.1) (hcl q.1) (fun j => whitenRow S (q.2 j)) i
    simp only [covarianceRow_whitenRow] at hloo
    rw [hloo]
    simp only [whitenRow, ContinuousLinearMap.adjoint_inner_left,
      ContinuousLinearEquiv.coe_coe]
    rfl
  rw [heq] at ht
  exact ⟨ht.1.mpr hb.1, ht.2.trans_le hb.2⟩

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoPrescribedCovarianceMeanField.lean <==
module

public import ALO.Estimator.GroupLassoUnconditionalMeanField
public import ALO.Estimator.GroupLassoCovarianceALO

/-! # Unconditional regression mean field with the prescribed covariance trace -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype K] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]

/-- Regression mean-field bounds for the manuscript's prescribed active group
inverse under general covariance. The prediction is
`⟪Xᵢ,b̂⟫ + slopeᵢ * tr(Q Σ)`, and both comparisons use the actual original
LOO fits. Expectations are unconditional, with no row-event indicator and no
conditioning on the estimator. The independent noise vector may have any law.
Only bounded, one-Lipschitz scores are needed; the groups need not cover `V`. -/
theorem groupLasso_prescribed_covarianceMeanField_bounds
    (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (ridge μ δ : ℝ) (hridge : 0 < ridge) (hμ : 0 < μ) (hδ : 0 < δ)
    (hn : 0 < Fintype.card ι)
    (hscale : μ * ‖designCovariance S‖ ≤ ridge)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (β : V) (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ)
    (hρ : Differentiable ℝ ρ) (hs : LipschitzWith 1 (deriv ρ))
    (hscore : ∀ t, |deriv ρ t| ≤ 1)
    (η : Measure (ι → ℝ)) [IsProbabilityMeasure η]
    (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let a : ℝ := Fintype.card ι * ridge
    let ha : 0 < a := mul_pos (Nat.cast_pos.mpr hn) hridge
    let r := fun q : (ι → ℝ) × (ι → V) =>
      groupLassoMeanFieldErrorSqSum P w hw a ha β (regressionLoss ρ q.1) (regressionSlope ρ q.1)
        (convexOn_regressionLoss ρ hc q.1) (hasDerivAt_regressionLoss_of_differentiable ρ hρ q.1) S q.2
    let t := parametricGroupLassoMeanFieldTestError S P w hw a ha β
      (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hc)
      (hasDerivAt_regressionLoss_of_differentiable ρ hρ)
      (fun q i => ⟪q.2 i, β⟫ + q.1 i) g
    (Integrable r (η.prod (covarianceDesignGaussian S)) ∧
      (∫ q, r q ∂η.prod (covarianceDesignGaussian S)) ≤ groupLassoUnconditionalMeanFieldConstant μ δ) ∧
    (Integrable t (η.prod (covarianceDesignGaussian S)) ∧
      (∫ q, t q ∂η.prod (covarianceDesignGaussian S)) ≤
        groupLassoUnconditionalMeanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι)) := by
  let a : ℝ := Fintype.card ι * ridge
  let α : ℝ := Fintype.card ι * μ
  have ha : 0 < a := mul_pos (Nat.cast_pos.mpr hn) hridge
  have hα : 0 < α := mul_pos (Nat.cast_pos.mpr hn) hμ
  let R := groupLassoPenalty P w a
  let hR := strongConvexOn_groupLassoPenalty P w hw a
  have hRS := groupLasso_covariance_strongConvex S P w hw (Fintype.card ι) μ ridge
    (Nat.cast_nonneg _) hμ.le hscale
  have hcov : α * ‖designCovariance S‖ ≤ a := by
    simpa only [α, a, mul_assoc] using mul_le_mul_of_nonneg_left hscale (Nat.cast_nonneg (Fintype.card ι))
  let loss := regressionLoss (ι := ι) ρ
  let slope := regressionSlope (ι := ι) ρ
  let hcl := convexOn_regressionLoss (ι := ι) ρ hc
  let hl := hasDerivAt_regressionLoss_of_differentiable (ι := ι) ρ hρ
  have hsU := continuous_regressionSlope_joint_of_continuous_deriv (ι := ι) ρ hs.continuous
  have hsb : ∀ ε i t, |slope ε i t| ≤ 1 := fun ε i t => by
    simpa only [slope, regressionSlope, abs_neg] using hscore (ε i - t)
  let y := fun q : (ι → ℝ) × (ι → V) => fun i => ⟪q.2 i, S β⟫ + q.1 i
  have hy (i) : Measurable (fun q => y q i) :=
    (((measurable_pi_apply i).comp measurable_snd).inner measurable_const).add
      ((measurable_pi_apply i).comp measurable_fst)
  let T := (Submodule.span ℝ {S β})ᗮ
  have hT : T.starProjection (S β) = 0 := by
    apply T.starProjection_apply_eq_zero_iff.mpr
    change S β ∈ (Submodule.span ℝ {S β})ᗮᗮ
    rw [Submodule.orthogonal_orthogonal]
    exact Submodule.subset_span (Set.mem_singleton _)
  have hrank : Module.finrank ℝ Tᗮ ≤ 1 := by
    change Module.finrank ℝ (Submodule.span ℝ {S β})ᗮᗮ ≤ 1
    rw [Submodule.orthogonal_orthogonal]
    exact finrank_span_le_card ({S β} : Set V)
  let r := fun q : (ι → ℝ) × (ι → V) =>
    groupLassoMeanFieldErrorSqSum P w hw a ha β (loss q.1) (slope q.1) (hcl q.1) (hl q.1) S q.2
  let rW := fun q : (ι → ℝ) × (ι → V) => r (q.1, fun j => covarianceRow S (q.2 j))
  have hr := parametricGroupLasso_unconditional_meanField_prediction_bound
    S P w hw a α ha hα hRS β loss slope hcl hl hsU hcov
    (lipschitzWith_regressionSlope ρ hs) hsb T hT hrank μ δ hμ hδ rfl hdim η
  have hrm : Measurable rW :=
    (measurable_parametricGroupLassoMeanFieldErrorSqSum S P w hw a ha β loss slope hcl hl hsU).comp
      (f := fun q : (ι → ℝ) × (ι → V) => (q.1, fun j => covarianceRow S (q.2 j)))
      (measurable_fst.prodMk ((measurable_covarianceRows S).comp measurable_snd))
  have hrtrans := covarianceDesign_integral_transport S η rW hrm
  have hreq : (fun q : (ι → ℝ) × (ι → V) => rW (q.1, fun i => whitenRow S (q.2 i))) = r := by
    funext q
    simp only [rW, covarianceRow_whitenRow]
  rw [hreq] at hrtrans
  refine ⟨⟨hrtrans.1.mpr hr.1, hrtrans.2.trans_le hr.2⟩, ?_⟩
  let tW := parametricWhitenedGroupLassoMeanFieldTestError S P w hw a α ha hα hRS β loss slope hcl hl y g
  let t := parametricGroupLassoMeanFieldTestError S P w hw a ha β loss slope hcl hl
    (fun q i => ⟪q.2 i, β⟫ + q.1 i) g
  have ht := parametricWhitenedGroupLassoMeanField_test_bound
    S P w hw a α ha hα hRS β loss slope hcl hl hsU hcov
    (lipschitzWith_regressionSlope ρ hs) hsb T hT hrank μ δ hμ hδ rfl hdim η y hy g hgm hg
  have htm : Measurable tW :=
    measurable_parametricWhitenedGroupLassoMeanFieldTestError S P w hw a α ha hα hRS β
      loss slope hcl hl hsU y hy g hgm
  have httrans := covarianceDesign_integral_transport S η tW htm
  have hteq : (fun q : (ι → ℝ) × (ι → V) => tW (q.1, fun i => whitenRow S (q.2 i))) = t := by
    funext q
    unfold tW t parametricWhitenedGroupLassoMeanFieldTestError parametricGroupLassoMeanFieldTestError
    dsimp only
    simp only [covarianceRow_whitenRow, y, whitenRow_inner]
    congr 2
    apply Finset.sum_congr rfl
    intro i _
    have hloo := leaveOneOutEstimator_covarianceRow S R a α ha hα hR hRS β
      (loss q.1) (hcl q.1) (fun j => whitenRow S (q.2 j)) i
    simp only [covarianceRow_whitenRow] at hloo
    rw [hloo]
    simp only [whitenRow, ContinuousLinearMap.adjoint_inner_left, ContinuousLinearEquiv.coe_coe]
    rfl
  rw [hteq] at httrans
  exact ⟨httrans.1.mpr ht.1, httrans.2.trans_le ht.2⟩

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoPrescribedCovarianceWeight.lean <==
module

public import ALO.Estimator.GroupLassoCovarianceWeightAveraging
public import ALO.Estimator.GroupLassoCovarianceALO

/-! # The manuscript's prescribed group-Lasso covariance-weight bound -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype K] [Fintype ι]
  [MeasurableSpace V] [BorelSpace V]

/-- The prescribed group-Lasso row weights are close in total squared
error to `tr(Q Σ)` under the original covariance-design law. The groups
jointly cover coefficient space, as for a partition into coordinate groups.
The residual score is 1-Lipschitz but need not be bounded, and the noise
vector has any joint law independent of the Gaussian design. -/
theorem groupLasso_prescribed_covarianceWeight_uniform_bound
    (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V)
    (hP : ∀ z, (∀ k, P k z = 0) → z = 0)
    (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (ridge μ δ : ℝ) (hridge : 0 < ridge) (hμ : 0 < μ) (hδ : 0 < δ)
    (hn : 0 < Fintype.card ι)
    (hscale : μ * ‖designCovariance S‖ ≤ ridge)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (β : V) (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ)
    (hρ : Differentiable ℝ ρ) (hs : LipschitzWith 1 (deriv ρ))
    (η : Measure (ι → ℝ)) [IsProbabilityMeasure η] :
    let a : ℝ := Fintype.card ι * ridge
    let ha : 0 < a := mul_pos (Nat.cast_pos.mpr hn) hridge
    let F : Set ((ι → ℝ) × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
    let r := fun q : (ι → ℝ) × (ι → V) =>
      groupLassoCovarianceWeightErrorSqSum P w hw a ha β
        (regressionLoss ρ q.1) (regressionSlope ρ q.1) (convexOn_regressionLoss ρ hc q.1)
        (hasDerivAt_regressionLoss_of_differentiable ρ hρ q.1) S q.2
    Integrable (F.indicator r) (η.prod (covarianceDesignGaussian S)) ∧
      (∫ q, F.indicator r q ∂η.prod (covarianceDesignGaussian S)) ≤
        groupLassoPrescribedWeightConstant μ δ := by
  let a : ℝ := Fintype.card ι * ridge
  let α : ℝ := Fintype.card ι * μ
  have ha : 0 < a := mul_pos (Nat.cast_pos.mpr hn) hridge
  have hα : 0 < α := mul_pos (Nat.cast_pos.mpr hn) hμ
  have hRS := groupLasso_covariance_strongConvex S P w hw (Fintype.card ι) μ ridge
    (Nat.cast_nonneg _) hμ.le hscale
  have hcov : α * ‖designCovariance S‖ ≤ a := by
    simpa only [α, a, mul_assoc] using
      mul_le_mul_of_nonneg_left hscale (Nat.cast_nonneg (Fintype.card ι))
  let loss := regressionLoss (ι := ι) ρ
  let slope := regressionSlope (ι := ι) ρ
  let hcl := convexOn_regressionLoss (ι := ι) ρ hc
  let hl := hasDerivAt_regressionLoss_of_differentiable (ι := ι) ρ hρ
  have hsU := continuous_regressionSlope_joint_of_continuous_deriv (ι := ι) ρ hs.continuous
  let r := fun q : (ι → ℝ) × (ι → V) =>
    groupLassoCovarianceWeightErrorSqSum P w hw a ha β (loss q.1) (slope q.1)
      (hcl q.1) (hl q.1) S q.2
  let FW : Set ((ι → ℝ) × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
  let f := FW.indicator (fun q : (ι → ℝ) × (ι → V) =>
    r (q.1, fun i => covarianceRow S (q.2 i)))
  have hb : Integrable f (η.prod ambientDesignGaussian) ∧
      (∫ q, f q ∂η.prod ambientDesignGaussian) ≤ groupLassoPrescribedWeightConstant μ δ :=
    parametricGroupLasso_covarianceWeight_uniform_bound S P w hw a α ha hα hRS β
      loss slope hcl hl hsU hP hcov (lipschitzWith_regressionSlope ρ hs)
      μ δ hμ hδ rfl hdim η
  have hfm : Measurable f :=
    ((measurable_parametricGroupLassoCovarianceWeightErrorSqSum P w hw a ha β loss slope hcl hl hsU S).comp
      (measurable_fst.prodMk ((measurable_covarianceRows S).comp measurable_snd))).indicator
        (measurableSet_empiricalWeightEvent.preimage measurable_snd)
  have htrans := covarianceDesign_integral_transport S η f hfm
  let F : Set ((ι → ℝ) × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
  have heq : (fun q : (ι → ℝ) × (ι → V) =>
      f (q.1, fun i => whitenRow S (q.2 i))) = F.indicator r := by
    funext q
    by_cases hq : q ∈ F
    · have hqw : (q.1, fun i => whitenRow S (q.2 i)) ∈ FW := hq
      simp only [f, Set.indicator_of_mem hqw, Set.indicator_of_mem hq, covarianceRow_whitenRow]
    · have hqw : (q.1, fun i => whitenRow S (q.2 i)) ∉ FW := hq
      simp only [f, Set.indicator_of_notMem hqw, Set.indicator_of_notMem hq]
  rw [heq] at htrans
  exact ⟨htrans.1.mpr hb.1, htrans.2.trans_le hb.2⟩

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoRegressionALO.lean <==
module

public import ALO.Estimator.GroupLassoTestComparison
public import ALO.Estimator.LipschitzRegressionALO

/-! # Prescribed group-Lasso ALO for regression with Lipschitz score -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {ι V K : Type*} [Fintype ι] [DecidableEq ι] [Fintype K]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V]

/-- Actual active-group ALO versus LOO, with a bounded 1-Lipschitz residual
score and any joint noise law independent of standard Gaussian design.
The group maps may overlap. Choosing coordinate-block projections gives
the usual ridge-regularized group Lasso. -/
theorem groupLasso_regressionALO_test_bound
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (a : ℝ) (ha : 0 < a) (β : V)
    (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : Differentiable ℝ ρ)
    (hs : LipschitzWith 1 (deriv ρ)) (hscore : ∀ t, |deriv ρ t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : a = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν]
    (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let F : Set ((ι → ℝ) × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    let r := parametricGroupLassoALOTestError P w hw a ha β
      (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hc)
      (hasDerivAt_regressionLoss_of_differentiable ρ hρ)
      (fun q i => ⟪q.2 i, β⟫ + q.1 i) g
    Integrable (F.indicator r) (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator r q ∂ν.prod ambientDesignGaussian) ≤
        groupLassoLOOTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  let S := (Submodule.span ℝ {β})ᗮ
  have hS : S.starProjection β = 0 := by
    apply S.starProjection_apply_eq_zero_iff.mpr
    change β ∈ (Submodule.span ℝ {β})ᗮᗮ
    rw [Submodule.orthogonal_orthogonal]
    exact Submodule.subset_span (Set.mem_singleton β)
  have hrank : Module.finrank ℝ Sᗮ ≤ 1 := by
    change Module.finrank ℝ (Submodule.span ℝ {β})ᗮᗮ ≤ 1
    rw [Submodule.orthogonal_orthogonal]
    exact finrank_span_le_card ({β} : Set V)
  apply parametricGroupLassoALO_test_bound P w hw a ha β (regressionLoss ρ) (regressionSlope ρ)
    (convexOn_regressionLoss ρ hc) (hasDerivAt_regressionLoss_of_differentiable ρ hρ)
    (continuous_regressionSlope_joint_of_continuous_deriv ρ hs.continuous)
    (lipschitzWith_regressionSlope ρ hs) (fun ε i t => ?_)
    S hS hrank μ δ hμ hδ hscale hdim ν
    (fun q i => ⟪q.2 i, β⟫ + q.1 i) (fun i => ?_) g hgm hg
  · simpa only [regressionSlope, abs_neg] using hscore (ε i - t)
  · exact (((measurable_pi_apply i).comp measurable_snd).inner measurable_const).add
      ((measurable_pi_apply i).comp measurable_fst)

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoRegressionALOUnconditional.lean <==
module

public import ALO.Estimator.GroupLassoALOUnconditional
public import ALO.Estimator.RegressionALOUnconditional
public import ALO.Estimator.GroupLassoPrescribedCovarianceALO

/-! # Unconditional linear-regression ALO for group Lasso -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {ι V K : Type*} [Fintype ι] [DecidableEq ι] [Fintype K]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V]

/-- Identity-covariance regression using the prescribed active-group inverse.
The absolute averaged ALO--LOO test difference is integrated over the full law. -/
theorem groupLasso_regressionALO_test_bound_unconditional
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (a : ℝ) (ha : 0 < a) (β : V)
    (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : Differentiable ℝ ρ)
    (hs : LipschitzWith 1 (deriv ρ)) (hscore : ∀ t, |deriv ρ t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : a = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν]
    (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let r := parametricGroupLassoALOTestError P w hw a ha β
      (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hc)
      (hasDerivAt_regressionLoss_of_differentiable ρ hρ)
      (fun q i => ⟪q.2 i, β⟫ + q.1 i) g
    Integrable r (ν.prod ambientDesignGaussian) ∧
      (∫ q, r q ∂ν.prod ambientDesignGaussian) ≤
        unconditionalALOTestConstant (groupLassoMeanFieldPredictionConstant μ δ) μ δ / Real.sqrt (Fintype.card ι) := by
  let S := (Submodule.span ℝ {β})ᗮ
  have hS : S.starProjection β = 0 := by
    apply S.starProjection_apply_eq_zero_iff.mpr
    change β ∈ (Submodule.span ℝ {β})ᗮᗮ
    rw [Submodule.orthogonal_orthogonal]
    exact Submodule.subset_span (Set.mem_singleton β)
  have hrank : Module.finrank ℝ Sᗮ ≤ 1 := by
    change Module.finrank ℝ (Submodule.span ℝ {β})ᗮᗮ ≤ 1
    rw [Submodule.orthogonal_orthogonal]
    exact finrank_span_le_card ({β} : Set V)
  apply parametricGroupLassoALO_test_bound_unconditional P w hw a ha β (regressionLoss ρ) (regressionSlope ρ)
    (convexOn_regressionLoss ρ hc) (hasDerivAt_regressionLoss_of_differentiable ρ hρ)
    (continuous_regressionSlope_joint_of_continuous_deriv ρ hs.continuous)
    (lipschitzWith_regressionSlope ρ hs) (fun ε i t => ?_)
    S hS hrank μ δ hμ hδ hscale hdim ν
    (fun q i => ⟪q.2 i, β⟫ + q.1 i) (fun i => ?_) g hgm hg
  · simpa only [regressionSlope, abs_neg] using hscore (ε i - t)
  · exact (((measurable_pi_apply i).comp measurable_snd).inner measurable_const).add
      ((measurable_pi_apply i).comp measurable_fst)


/-- General covariance using the canonical Borel operator for the group penalty. -/
theorem groupLasso_covarianceALO_test_bound_unconditional
    (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (ridge μ δ : ℝ) (hridge : 0 < ridge) (hμ : 0 < μ) (hδ : 0 < δ)
    (hn : 0 < Fintype.card ι)
    (hscale : μ * ‖designCovariance S‖ ≤ ridge)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (β : V) (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ)
    (hρ : Differentiable ℝ ρ) (hs : LipschitzWith 1 (deriv ρ))
    (hscore : ∀ t, |deriv ρ t| ≤ 1)
    (η : Measure (ι → ℝ)) [IsProbabilityMeasure η]
    (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let a : ℝ := Fintype.card ι * ridge
    let α : ℝ := Fintype.card ι * μ
    let ha : 0 < a := mul_pos (Nat.cast_pos.mpr hn) hridge
    let hα : 0 < α := mul_pos (Nat.cast_pos.mpr hn) hμ
    let R := groupLassoPenalty P w a
    let hR := strongConvexOn_groupLassoPenalty P w hw a
    let hRS := groupLasso_covariance_strongConvex S P w hw (Fintype.card ι) μ ridge
      (Nat.cast_nonneg _) hμ.le hscale
    let r := covarianceRegressionALOTestError S R a α ha hα hR hRS β ρ hc g
    Integrable r (η.prod (covarianceDesignGaussian S)) ∧
      (∫ q, r q ∂η.prod (covarianceDesignGaussian S)) ≤
        unconditionalALOTestConstant (empiricalWeightConstant μ δ) μ δ / Real.sqrt (Fintype.card ι) := by
  dsimp only
  apply covarianceRegressionALO_test_bound_unconditional_of_lipschitz_score
    S _ _ _ _ _ _ _ β
    (groupLassoPenalty_min_zero P w hw _ (mul_nonneg (Nat.cast_nonneg _) hridge.le))
    ρ hc hρ hs hscore μ δ hμ hδ rfl hdim η g hgm hg


end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoResponseBlowup.lean <==
module

public import ALO.Convex.GroupLassoSmoothSplit
public import ALO.Estimator.PenaltyResponseBlowup
public import ALO.Estimator.QuadraticConeResponse

/-! # Every group-penalty response blowup solves the critical-cone quadratic

This argument includes inactive groups whose dual norm is at the boundary.
It uses only supporting inequalities and the derivative of the active
gradient; no active-set stability or strict complementarity is assumed.
-/

public section
namespace ALO
open Filter
open scoped Topology RealInnerProductSpace

variable {V K : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype K]

/-- Directions on which the inactive penalty's supporting inequality is tight. -/
@[expose] def groupLassoCriticalCone (P : K → V →L[ℝ] V) (w : K → ℝ)
    (a : ℝ) (b q : V) : Set V :=
  {v | inactiveGroupPenalty P w b v = ⟪q - activeGroupGradient P w a b b, v⟫}

theorem groupLassoCriticalCone_zero (P : K → V →L[ℝ] V) (w : K → ℝ)
    (a : ℝ) (b q : V) : (0 : V) ∈ groupLassoCriticalCone P w a b q := by
  simp [groupLassoCriticalCone]

theorem groupLassoCriticalCone_add_tangent (P : K → V →L[ℝ] V) (w : K → ℝ)
    (hw : ∀ k, 0 ≤ w k) (a : ℝ) (b q : V)
    (hq : IsSubgradient (groupLassoPenalty P w a) b q)
    (x : V) (hx : x ∈ groupLassoCriticalCone P w a b q)
    (t : V) (ht : t ∈ groupLassoTangent P b) :
    x + t ∈ groupLassoCriticalCone P w a b q := by
  let r := q - activeGroupGradient P w a b b
  have hr := groupLasso_subgradient_inactive P w hw a b b q (fun _ h => h) hq
  have hlower := (hr.homogeneous_support (inactiveGroupPenalty_zero P w b)
    (fun c hc z => by rw [inactiveGroupPenalty_smul, abs_of_nonneg hc])).2
  have htzero : inactiveGroupPenalty P w b t = 0 := by
    simpa using inactiveGroupPenalty_add_tangent P w b 0 t ht
  have hntzero : inactiveGroupPenalty P w b (-t) = 0 := by
    simpa using inactiveGroupPenalty_add_tangent P w b 0 (-t) ((groupLassoTangent P b).neg_mem ht)
  have hrt : ⟪r, t⟫ = 0 := by
    have hp := hlower t
    have hn := hlower (-t)
    rw [htzero] at hp
    rw [hntzero, inner_neg_right] at hn
    dsimp [r]
    linarith
  change inactiveGroupPenalty P w b (x + t) = ⟪r, x + t⟫
  rw [inactiveGroupPenalty_add_tangent P w b x t ht, inner_add_right, hrt, add_zero]
  exact hx

theorem groupLassoCriticalCone_lineality (P : K → V →L[ℝ] V) (w : K → ℝ)
    (hw : ∀ k, 0 < w k) (a : ℝ) (b q x : V)
    (hx : x ∈ groupLassoCriticalCone P w a b q)
    (hnx : -x ∈ groupLassoCriticalCone P w a b q) :
    x ∈ groupLassoTangent P b := by
  apply (inactiveGroupPenalty_eq_zero_iff P w hw b x).mp
  change inactiveGroupPenalty P w b x = _ at hx
  change inactiveGroupPenalty P w b (-x) = _ at hnx
  have he : inactiveGroupPenalty P w b (-x) = inactiveGroupPenalty P w b x := by
    simpa using inactiveGroupPenalty_smul P w b x (-1)
  rw [he, inner_neg_right] at hnx
  linarith

/-- Every subsequential response blowup is the same critical-cone quadratic
response. The statement does not assume a formula for that blowup. -/
theorem groupLasso_response_blowup_quadratic
    {ι : Type*} {l : Filter ι} [NeBot l]
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (a : ℝ) (ha : 0 < a) (b q : V)
    (hq : IsSubgradient (groupLassoPenalty P w a) b q)
    (c : ι → ℝ) (hc : ∀ i, 0 < c i) (hcTop : Tendsto c l atTop)
    (g : V → V)
    (hg : ∀ z, Tendsto (fun i => penaltyResponseBlowup (groupLassoPenalty P w a) q (c i) z)
      l (𝓝 (g z))) :
    IsQuadraticConeResponse (groupLassoCriticalCone P w a b q)
      (groupLassoCurvature P w a b).toContinuousLinearMap g := by
  let R := groupLassoPenalty P w a
  let h := inactiveGroupPenalty P w b
  let f := activeGroupGradient P w a b
  let H := (groupLassoCurvature P w a b).toContinuousLinearMap
  let r := q - f b
  have hR := strongConvexOn_groupLassoPenalty P w hw a
  have hbase : penaltyResponse R q = b := penaltyResponse_eq_of_isSubgradient R a ha hR b q hq
  have hhom : ∀ t : ℝ, 0 ≤ t → ∀ z, h (t • z) = t * h z :=
    fun t ht z => by dsimp [h]; rw [inactiveGroupPenalty_smul, abs_of_nonneg ht]
  have hzero : h 0 = 0 := inactiveGroupPenalty_zero P w b
  have hr := groupLasso_subgradient_inactive P w hw a b b q (fun _ h => h) hq
  have hlower : ∀ v, ⟪r, v⟫ ≤ h v := (hr.homogeneous_support hzero hhom).2
  have hsteps (z : V) :
      g z ∈ groupLassoCriticalCone P w a b q ∧
        ∀ v ∈ groupLassoCriticalCone P w a b q, ⟪z - H (g z), v - g z⟫ ≤ 0 := by
    let u : ι → V := fun i => penaltyResponse R (q + (c i)⁻¹ • z)
    let v : ι → V := fun i => c i • (u i - b)
    let rseq : ι → V := fun i => q + (c i)⁻¹ • z - f (u i)
    have hv : Tendsto v l (𝓝 (g z)) := by
      have hh := hg z
      change Tendsto (fun i => c i • (penaltyResponse R (q + (c i)⁻¹ • z) -
        penaltyResponse R q)) l (𝓝 (g z)) at hh
      simpa only [hbase] using hh
    have hinv : Tendsto (fun i => (c i)⁻¹) l (𝓝 0) :=
      tendsto_inv_atTop_zero.comp hcTop
    have hud : Tendsto (fun i => u i - b) l (𝓝 0) := by
      have he (i) : (c i)⁻¹ • v i = u i - b := by
        simp only [v, smul_smul, inv_mul_cancel₀ (hc i).ne', one_smul]
      simpa only [he, zero_smul] using hinv.smul hv
    have hu : Tendsto u l (𝓝 b) := by
      simpa only [sub_add_cancel, zero_add] using hud.add_const b
    have hfu : Tendsto (fun i => f (u i)) l (𝓝 (f b)) :=
      (hasFDerivAt_activeGroupGradient P w a b).continuousAt.tendsto.comp hu
    have hrseq : Tendsto rseq l (𝓝 r) := by
      simpa only [zero_smul, add_zero] using
        (tendsto_const_nhds.add (hinv.smul tendsto_const_nhds)).sub hfu
    have hfscaled : Tendsto (fun i => c i • (f (u i) - f b)) l (𝓝 (H (g z))) := by
      have hlim := (hasFDerivAt_activeGroupGradient P w a b).hasFDerivWithinAt.lim
        (c := c) hud (Eventually.of_forall fun _ => Set.mem_univ _) hv
      simpa only [add_sub_cancel] using hlim
    have hactive : ∀ᶠ i in l, ∀ k, P k b ≠ 0 → P k (u i) ≠ 0 := by
      apply eventually_all.mpr
      intro k
      by_cases hk : P k b = 0
      · exact Eventually.of_forall fun _ h => (h hk).elim
      · filter_upwards [((P k).continuous.tendsto b |>.comp hu).eventually_ne hk] with i hi
        exact fun _ => hi
    have hs : ∀ᶠ i in l, IsSubgradient h (v i) (rseq i) := by
      filter_upwards [hactive] with i hi
      have hsi := groupLasso_subgradient_inactive P w hw a b (u i)
        (q + (c i)⁻¹ • z) hi (penaltyResponse_isSubgradient R a ha hR _)
      have hshift := hsi.sub_invariant_point (t := b)
        (fun y => inactiveGroupPenalty_add_tangent P w b y b (self_mem_groupLassoTangent P b))
      exact hshift.nonneg_smul_point hzero hhom (c i) (hc i).le
    have hcrit : h (g z) = ⟪r, g z⟫ := by
      apply tendsto_nhds_unique
        ((inactiveGroupPenalty_continuous P w b).tendsto (g z) |>.comp hv)
      apply (hrseq.inner hv).congr'
      filter_upwards [hs] with i hi
      exact (hi.homogeneous_support hzero hhom).1.symm
    refine ⟨hcrit, ?_⟩
    intro t ht
    have hlim : Tendsto (fun i => ⟪z - c i • (f (u i) - f b), t - v i⟫) l
        (𝓝 ⟪z - H (g z), t - g z⟫) :=
      (tendsto_const_nhds.sub hfscaled).inner (tendsto_const_nhds.sub hv)
    apply le_of_tendsto hlim
    filter_upwards [hs] with i hi
    have hsupport := hi t
    have hvlow := hlower (v i)
    change h t = ⟪r, t⟫ at ht
    rw [ht, inner_sub_right] at hsupport
    have hineq : ⟪rseq i - r, t - v i⟫ ≤ 0 := by
      simp only [inner_sub_left, inner_sub_right]
      linarith
    have hscaled := mul_le_mul_of_nonneg_left hineq (hc i).le
    have he : c i • (rseq i - r) = z - c i • (f (u i) - f b) := by
      dsimp [rseq, r]
      simp only [smul_sub, smul_add, smul_smul, mul_inv_cancel₀ (hc i).ne', one_smul]
      module
    rw [← he, real_inner_smul_left]
    simpa only [mul_zero] using hscaled
  exact ⟨fun z => (hsteps z).1, fun z t ht => (hsteps z).2 t ht⟩

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoSignalAdaptiveModel.lean <==
module

public import ALO.Estimator.SignalAdaptiveMeanFieldModel
public import ALO.Estimator.GroupLassoSignalSlice

/-! # Single-index mean-field bounds for the prescribed group-Lasso inverse -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι] [Fintype K]
  [MeasurableSpace V] [BorelSpace V]
  (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a : ℝ) (ha : 0 < a) (T : Submodule ℝ V)
  (s : (ι → V) → ι → BoundedLipschitzScore)
local notation "R" => groupLassoPenalty P w a
local notation "hR" => strongConvexOn_groupLassoPenalty P w hw a
local notation "b" => signalAdaptiveEstimator R a ha hR T s
local notation "d" => signalAdaptiveCurvature R a ha hR T s

/-- The manuscript's active-group inverse at the observed signal-adaptive fit. -/
@[expose] noncomputable def groupLassoSignalAdaptiveOperator (X : ι → V) : V →L[ℝ] V :=
  groupLassoSignalSliceOperator P w hw a ha T (signalDesignPart T X)
    (s (signalDesignPart T X)) (freeDesignPart T X)
local notation "Q" => groupLassoSignalAdaptiveOperator P w hw a ha T s

omit [DecidableEq ι] [MeasurableSpace V] [BorelSpace V] in
/-- The prescribed inverse obeys the model's energy inequality directly;
no comparison with a chosen derivative factor is necessary. -/
theorem groupLassoSignalAdaptiveOperator_spec (X : ι → V) :
    (Q X).toLinearMap.IsSymmetric ∧ ‖Q X‖ ≤ a⁻¹ ∧
      (∀ i, 0 ≤ d X i) ∧ (∀ i, d X i ≤ 1) ∧
      ∀ z, ⟪Q X z, lossCurvature X (d X) (Q X z)⟫ ≤ ⟪z, Q X z⟫ := by
  have hd (i) : d X i ∈ Set.Icc (0 : ℝ) 1 :=
    loss_curvature_mem_Icc_of_lipschitz_score
      (convexOn_boundedScoreLoss (s (signalDesignPart T X) i))
      (hasDerivAt_boundedScoreLoss _) (lipschitzWith_boundedScore _) _
  have heq : Q X = groupLassoALOOperator P w hw a ha (b X) X (d X) (fun i => (hd i).1) := by
    unfold groupLassoSignalAdaptiveOperator groupLassoSignalSliceOperator groupLassoEmpiricalALOOperator
    simp only [signalSliceDesign_parts, sub_zero]
    rfl
  rw [heq]
  have h := groupLassoALOOperator_spec P w hw a ha (b X) X (d X) (fun i => (hd i).1)
  refine ⟨h.1, h.2.2.1, fun i => (hd i).1, fun i => (hd i).2, ?_⟩
  exact reducedInverse_energy (groupLassoTangent P (b X)) (groupLassoActiveCurvature P w a (b X))
    (lossCurvature X (d X)) a ha (groupLassoActiveCurvature_isCoercive P w hw a (b X))
    (lossCurvature_nonneg X (d X) (fun i => (hd i).1))

omit [DecidableEq ι] in
theorem measurable_groupLassoSignalAdaptiveOperator (hs : Measurable s) : Measurable Q := by
  have hH := (continuous_signalDesignPart (ι := ι) T).measurable
  exact (measurable_groupLassoSignalSliceOperator P w hw a ha T).comp
    (f := fun X => ((s (signalDesignPart T X), signalDesignPart T X), freeDesignPart T X))
    (((hs.comp hH).prodMk hH).prodMk (continuous_freeDesignPart T).measurable)

/-- The actual group-Lasso fit with the prescribed matrix satisfies every
hypothesis of the shared statistical model. -/
@[expose] noncomputable def groupLassoSignalAdaptiveMeanFieldModel (hs : Measurable s) :
    GaussianMeanFieldModel (ι := ι) T a := by
  apply signalAdaptiveMeanFieldModel R a ha hR T s hs (groupLassoPenalty_min_zero P w hw a ha.le)
    Q (measurable_groupLassoSignalAdaptiveOperator P w hw a ha T s hs)
    (Filter.Eventually.of_forall (groupLassoSignalAdaptiveOperator_spec P w hw a ha T s))
  filter_upwards [ae_signalAdaptive_regular T R a ha hR s hs,
    ae_groupLassoSignalAdaptive_forcing P w hw a ha T s hs] with X hX hQX
  unfold groupLassoSignalAdaptiveOperator
  rw [← hQX]
  exact hX.1

/-- Unconditional squared-error bound for the prescribed single-index
mean-field prediction against the actual group-Lasso deleted fits. -/
theorem groupLassoSignalAdaptive_meanField_error_bound
    (hs : Measurable s) (hrank : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : a = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let pred := signalAdaptiveMeanFieldPrediction R a ha hR T s Q
    let U := fun X => ∑ i, (pred X i - ⟪X i, signalAdaptiveLOO R a ha hR T s i X⟫) ^ 2
    Integrable U (ambientDesignGaussian (ι := ι) (V := V)) ∧
      (∫ X, U X ∂ambientDesignGaussian) ≤ empiricalMeanFieldConstant μ δ := by
  let M := groupLassoSignalAdaptiveMeanFieldModel P w hw a ha T s hs
  have h := M.uniform_error_bound ha hrank μ δ hμ hδ hscale hdim
  simp only [← GaussianMeanFieldModel.prediction_sub_loo] at h
  convert h using 1 <;> rfl

/-- The `n⁻¹ᐟ²` test-function bound for the prescribed group inverse.
The response link need only be measurable. -/
theorem groupLassoSignalAdaptive_meanField_test_bound
    (hs : Measurable s) (hrank : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : a = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    {Y : Type*} [MeasurableSpace Y] (y : (ι → V) → ι → Y)
    (hy : ∀ i, Measurable (fun X => y X i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let pred := signalAdaptiveMeanFieldPrediction R a ha hR T s Q
    let r := fun X => |(∑ i, (g (pred X i) (y X i) -
      g ⟪X i, signalAdaptiveLOO R a ha hR T s i X⟫ (y X i))) / Fintype.card ι|
    Integrable r (ambientDesignGaussian (ι := ι) (V := V)) ∧
      (∫ X, r X ∂ambientDesignGaussian) ≤ meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  exact (groupLassoSignalAdaptiveMeanFieldModel P w hw a ha T s hs).test_bound
    ha hrank μ δ hμ hδ hscale hdim y hy g hgm hg

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoSignalRank.lean <==
module

public import ALO.Estimator.FreeLossForcingRange
public import ALO.Estimator.GroupLassoCovarianceSignalModel

/-! # The actual group-Lasso discrepancy on a signal slice

The prescribed original-group inverse and the constructed factor represent
the same free derivative. Their difference is supported on the fixed signal
directions and the fitted coefficient, under the original Gaussian law.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι] [Fintype K]
  [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hRS : StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)))
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)
local notation "RW" => fun z => groupLassoPenalty P w a (S.symm z)
local notation "b" => signalAdaptiveEstimator RW α hα hRS T s
local notation "v" => signalAdaptiveScore RW α hα hRS T s
local notation "d" => signalAdaptiveCurvature RW α hα hRS T s
local notation "QW" => groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T s
local notation "AW" => signalAdaptiveConstructedOperator RW α hα hRS T s

/-- The range comparison uses only derivatives on valid fixed-signal slices.
It does not specialize a null-set assertion for fixed responses. -/
theorem ae_groupLassoSignal_difference_range_le
    (hs : Measurable s) (hcov : α * ‖designCovariance S‖ ≤ a) :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
      (∃ i, v X i ≠ 0) →
        LinearMap.range (QW X - AW X).toLinearMap ≤ Tᗮ ⊔ Submodule.span ℝ {b X} := by
  filter_upwards [ae_signalAdaptive_regular T RW α hα hRS s hs,
    ae_groupLassoCovarianceSignalAdaptive_forcing S P w hw a α ha hα hRS T s hs]
    with X hA hQ hv
  have hsym := (groupLassoCovarianceSignalAdaptiveOperator_spec
    S P w hw a α ha hα hRS T s hcov X).1
  apply symmetric_freeRowLossForcing_difference_range_le T X (b X)
    (fun i => -v X i) (d X) (by simpa only [neg_ne_zero] using hv)
    (QW X) (AW X) hsym hA.2.2.1
  have hf : signalSliceForcing RW α hα hRS T (signalDesignPart T X)
      (s (signalDesignPart T X)) (freeDesignPart T X) =
        freeRowLossForcing T X (b X) (fun i => -v X i) (d X) := by
    unfold signalSliceForcing
    simp only [signalSliceDesign_parts, signalSliceEstimator_parts, sub_zero]
    rfl
  have he : (QW X).comp (freeRowLossForcing T X (b X) (fun i => -v X i) (d X)) =
      (AW X).comp (freeRowLossForcing T X (b X) (fun i => -v X i) (d X)) := by
    have h := hQ.symm.trans hA.2.1
    rw [hf] at h
    exact h
  intro E
  exact congrArg (fun L : (ι → T) →L[ℝ] V => L E) he

/-- On the nonzero-score event the actual whitened matrix discrepancy has
rank at most two, with no separation condition on signal and fitted vectors. -/
theorem ae_groupLassoSignal_difference_finrank_le_two
    (hs : Measurable s) (hcov : α * ‖designCovariance S‖ ≤ a)
    (hT : Module.finrank ℝ Tᗮ ≤ 1) :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
      (∃ i, v X i ≠ 0) →
        Module.finrank ℝ (LinearMap.range (QW X - AW X).toLinearMap) ≤ 2 := by
  filter_upwards [ae_groupLassoSignal_difference_range_le S P w hw a α ha hα hRS T s hs hcov]
    with X hX hv
  have hr := Submodule.finrank_mono (hX hv)
  have hs := Submodule.finrank_add_le_finrank_add_finrank Tᗮ (Submodule.span ℝ {b X})
  have hb : Module.finrank ℝ (Submodule.span ℝ {b X}) ≤ 1 :=
    finrank_span_le_card ({b X} : Set V)
  omega

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoSignalSlice.lean <==
module

public import ALO.Estimator.SignalAdaptiveCoordinates

/-! # The prescribed group-Lasso inverse on signal slices -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [Fintype K]
  [MeasurableSpace V] [BorelSpace V]
  (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a : ℝ) (ha : 0 < a) (T : Submodule ℝ V)
local notation "R" => groupLassoPenalty P w a
local notation "hR" => strongConvexOn_groupLassoPenalty P w hw a

/-- The prescribed active-group inverse, evaluated at the actual fit on the
signal slice. This is distinct from the constructed slice operator. -/
@[expose] noncomputable def groupLassoSignalSliceOperator
    (H : ι → V) (s : ι → BoundedLipschitzScore) (Z : ι → T) : V →L[ℝ] V :=
  groupLassoEmpiricalALOOperator P w hw a ha 0
    (fun i => boundedScoreLoss (s i)) (fun i => boundedScore (s i))
    (fun i => convexOn_boundedScoreLoss (s i))
    (fun i => hasDerivAt_boundedScoreLoss (s i)) (signalSliceDesign T H Z)

theorem measurable_groupLassoSignalSliceOperator :
    Measurable (fun q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) =>
      groupLassoSignalSliceOperator P w hw a ha T q.1.2 q.1.1 q.2) := by
  have hm := measurable_parametricGroupLassoEmpiricalALOOperator P w hw a ha 0
    (fun (s : ι → BoundedLipschitzScore) i => boundedScoreLoss (s i))
    (fun (s : ι → BoundedLipschitzScore) i => boundedScore (s i))
    (fun s i => convexOn_boundedScoreLoss (s i))
    (fun s i => hasDerivAt_boundedScoreLoss (s i)) continuous_boundedScore_family
  exact hm.comp
    (f := fun q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) =>
      (q.1.1, signalSliceDesign T q.1.2 q.2))
    ((measurable_fst.comp measurable_fst).prodMk
      ((continuous_signalSliceDesign T).measurable.comp
        ((measurable_snd.comp measurable_fst).prodMk measurable_snd)))

/-- Almost everywhere on every fixed signal slice, the prescribed group
inverse represents the free-design derivative of the actual fit. -/
theorem ae_groupLassoSignalSlice_forcing (H : ι → V) (s : ι → BoundedLipschitzScore) :
    ∀ᵐ Z ∂(ambientDesignGaussian (ι := ι) (V := T)),
      HasFDerivAt (signalSliceEstimator R a ha hR T H s)
        (fderiv ℝ (signalSliceEstimator R a ha hR T H s) Z) Z ∧
      fderiv ℝ (signalSliceEstimator R a ha hR T H s) Z =
        (groupLassoSignalSliceOperator P w hw a ha T H s Z).comp
          (signalSliceForcing R a ha hR T H s Z) := by
  have habs : (ambientDesignGaussian (ι := ι) (V := T)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  have hf := habs.ae_le (ae_groupLasso_feature_forcing P w hw a ha
    (fun i Z => signalSliceDesign T H Z i) 0
    (fun i => boundedScoreLoss (s i)) (fun i => boundedScore (s i))
    (fun i => convexOn_boundedScoreLoss (s i))
    (fun i => hasDerivAt_boundedScoreLoss (s i)) (contDiff_signalSliceRow T H)
    ambientDesignHaar (fun i => lipschitzWith_boundedScore (s i)))
  filter_upwards [hf] with Z hZ
  refine ⟨hZ.1.hasFDerivAt, ?_⟩
  ext η
  have hh := hZ.2 η
  simp only [(hasFDerivAt_signalSliceRow _ _ _ _).fderiv] at hh
  convert hh using 1 <;> rfl


/-- The equality between the free derivative and the prescribed inverse is
jointly measurable, including active-group changes and nonsmooth scores. -/
theorem measurableSet_groupLassoSignalSlice_forcing :
    MeasurableSet {q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) |
      fderiv ℝ (signalSliceEstimator R a ha hR T q.1.2 q.1.1) q.2 =
        (groupLassoSignalSliceOperator P w hw a ha T q.1.2 q.1.1 q.2).comp
          (signalSliceForcing R a ha hR T q.1.2 q.1.1 q.2)} := by
  have hc : Continuous (fun q : (V →L[ℝ] V) × ((ι → T) →L[ℝ] V) => q.1.comp q.2) :=
    continuous_fst.clm_comp continuous_snd
  exact measurableSet_eq_fun (measurable_signalSliceDerivative R a ha hR T)
    (hc.measurable.comp ((measurable_groupLassoSignalSliceOperator P w hw a ha T).prodMk
      (measurable_signalSliceForcing R a ha hR T)))

/-- Signal-dependent scores may be selected measurably before averaging the
prescribed group-inverse forcing identity over the free Gaussian rows. -/
theorem ae_groupLassoSignalSlice_forcing_measurable_parameters
    {U : Type*} [MeasurableSpace U] (ν : Measure U) [SFinite ν]
    (H : U → ι → V) (s : U → ι → BoundedLipschitzScore)
    (hH : Measurable H) (hs : Measurable s) :
    ∀ᵐ q ∂ν.prod (ambientDesignGaussian (ι := ι) (V := T)),
      fderiv ℝ (signalSliceEstimator R a ha hR T (H q.1) (s q.1)) q.2 =
        (groupLassoSignalSliceOperator P w hw a ha T (H q.1) (s q.1) q.2).comp
          (signalSliceForcing R a ha hR T (H q.1) (s q.1) q.2) := by
  have hm := (measurableSet_groupLassoSignalSlice_forcing P w hw a ha T).preimage
    (((hs.comp measurable_fst).prodMk (hH.comp measurable_fst)).prodMk measurable_snd)
  apply (Measure.ae_prod_iff_ae_ae hm).mpr
  exact Filter.Eventually.of_forall fun u =>
    (ae_groupLassoSignalSlice_forcing P w hw a ha T (H u) (s u)).mono fun _ h => h.2

/-- The prescribed inverse gives the free derivative under the unconditional
Gaussian design law when scores depend measurably on the signal coordinates. -/
theorem ae_groupLassoSignalAdaptive_forcing [DecidableEq ι]
    (s : (ι → V) → ι → BoundedLipschitzScore) (hs : Measurable s) :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
      fderiv ℝ (signalSliceEstimator R a ha hR T (signalDesignPart T X)
        (s (signalDesignPart T X))) (freeDesignPart T X) =
        (groupLassoSignalSliceOperator P w hw a ha T (signalDesignPart T X)
          (s (signalDesignPart T X)) (freeDesignPart T X)).comp
          (signalSliceForcing R a ha hR T (signalDesignPart T X)
            (s (signalDesignPart T X)) (freeDesignPart T X)) := by
  have hH := (continuous_signalDesignPart (ι := ι) T).measurable
  have hZ := (continuous_freeDesignPart (ι := ι) T).measurable
  apply ae_ambient_of_ae_signalSlices T
    ((measurableSet_groupLassoSignalSlice_forcing P w hw a ha T).preimage
      (((hs.comp hH).prodMk hH).prodMk hZ))
  intro y
  simpa only [Function.comp_def, Set.mem_ofPred_eq,
    signalDesignPart_signalSliceDesign T _ _ (signalBaseDesign_orthogonal T y),
    freeDesignPart_signalSliceDesign T _ _ (signalBaseDesign_orthogonal T y)] using
      (ae_groupLassoSignalSlice_forcing P w hw a ha T (signalBaseDesign T y)
        (s (signalBaseDesign T y))).mono fun _ h => h.2

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoSignalWeightAveraging.lean <==
module

public import ALO.Estimator.GroupLassoSignalWeightTransfer
public import ALO.Estimator.GroupLassoCovarianceWeightAveraging

/-! # Averaged cost of the single-index matrix comparison

This is a transfer theorem: the constructed weight bound is an explicit
hypothesis. The matrix comparison and its Gaussian moments are fully proved.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι] [Fintype K]
  [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hRS : StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)))
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)
local notation "RW" => fun z => groupLassoPenalty P w a (S.symm z)
local notation "d" => signalAdaptiveCurvature RW α hα hRS T s
local notation "QW" => groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T s
local notation "AW" => signalAdaptiveConstructedOperator RW α hα hRS T s
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)

/-- Once the constructed single-index weights have bounded expectation, the
original prescribed group weights inherit a dimension-uniform bound. The
additional constants come from rank two and Gaussian spectral moments. -/
theorem groupLassoSignal_weight_bound_of_constructed
    (hs : Measurable s) (hcov : α * ‖designCovariance S‖ ≤ a)
    (hP : ∀ z, (∀ k, P k z = 0) → z = 0) (hT : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (C : ℝ)
    (hi : Integrable (empiricalWeightEvent.indicator (signalWeightErrorSqSum d AW)) γ)
    (hbound : (∫ X, empiricalWeightEvent.indicator (signalWeightErrorSqSum d AW) X ∂γ) ≤ C) :
    Integrable (empiricalWeightEvent.indicator (signalWeightErrorSqSum d QW)) γ ∧
      (∫ X, empiricalWeightEvent.indicator (signalWeightErrorSqSum d QW) X ∂γ) ≤
        3 * C + 6 * groupLassoPredictionBridgeConstant μ δ + 48 / μ ^ 2 := by
  classical
  let u := empiricalWeightEvent.indicator (signalWeightErrorSqSum d AW)
  let r := empiricalWeightEvent.indicator (signalWeightErrorSqSum d QW)
  let B := fun X : ι → V => 6 * groupLassoPredictionBridgeCoefficient μ δ *
    (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2 + 48 / μ ^ 2
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp only [hz, Nat.cast_zero, zero_mul] at hscale
    linarith
  have htrace : 12 * Fintype.card ι * (2 * α⁻¹) ^ 2 ≤ 48 / μ ^ 2 := by
    have h := groupLasso_weight_trace_term_le (Fintype.card ι) μ (Nat.one_le_cast.mpr hn) hμ
    rw [hscale]
    convert mul_le_mul_of_nonneg_left h (by norm_num : (0 : ℝ) ≤ 4) using 1 <;> ring
  have hd := measurable_signalAdaptiveCurvature RW α hα hRS T s hs
  have hrm : Measurable r :=
    (measurable_signalWeightErrorSqSum d QW hd
      (measurable_groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T s hs)).indicator
        measurableSet_empiricalWeightEvent
  have hBi : Integrable B γ :=
    (integrable_ambientDesign_quarticEnvelope.const_mul _).add (integrable_const _)
  have henv : Integrable (fun X => 3 * u X + B X) γ := (hi.const_mul 3).add hBi
  have hle : ∀ᵐ X ∂γ, r X ≤ 3 * u X + B X := by
    filter_upwards [ae_groupLassoSignal_weight_transfer S P w hw a α ha hα hRS T s hs hcov hP hT]
      with X hX
    by_cases hF : X ∈ empiricalWeightEvent
    · have hb := groupLassoPredictionBridge_le_envelope _ _ α μ δ ‖euclideanDesignOperator X‖
        (Nat.cast_nonneg _) (Nat.cast_pos.mpr hn) hα hμ hscale hdim
      have h := hX hF
      dsimp only [r, u, B]
      rw [Set.indicator_of_mem hF, Set.indicator_of_mem hF]
      nlinarith only [h, hb, htrace]
    · dsimp only [r, u]
      rw [Set.indicator_of_notMem hF, Set.indicator_of_notMem hF]
      have hc := groupLassoPredictionBridgeCoefficient_nonneg μ δ
      dsimp only [B]
      positivity
  have hri : Integrable r γ := henv.mono' hrm.aestronglyMeasurable (hle.mono fun X hX => by
    have h0 : 0 ≤ r X :=
      Set.indicator_nonneg (fun _ _ => Finset.sum_nonneg fun _ _ => sq_nonneg _) X
    rw [Real.norm_of_nonneg h0]
    exact hX)
  have hBint : (∫ X, B X ∂γ) ≤ 6 * groupLassoPredictionBridgeConstant μ δ + 48 / μ ^ 2 := by
    dsimp only [B, groupLassoPredictionBridgeConstant]
    rw [integral_add (integrable_ambientDesign_quarticEnvelope.const_mul _) (integrable_const _),
      integral_const_mul, integral_const, probReal_univ, one_smul]
    have h := mul_le_mul_of_nonneg_left (ambientDesign_quarticEnvelope_le δ hδ hn hdim)
      (show 0 ≤ 6 * groupLassoPredictionBridgeCoefficient μ δ from
        mul_nonneg (by norm_num) (groupLassoPredictionBridgeCoefficient_nonneg μ δ))
    nlinarith only [h]
  refine ⟨hri, (integral_mono_ae hri henv hle).trans ?_⟩
  rw [integral_add (hi.const_mul 3) hBi, integral_const_mul]
  nlinarith only [hbound, hBint]

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoSignalWeightTransfer.lean <==
module

public import ALO.Estimator.GroupLassoSignalRank
public import ALO.Estimator.FiniteRankWeightTransfer
public import ALO.Estimator.SignalAdaptiveWeightStatistics
public import ALO.Estimator.GroupLassoCovarianceWeightBridge

/-! # Single-index weight transfer to the original group-Lasso inverse

The zero-score case is handled directly. On its complement the free forcing
gives a rank-two comparison, with no inverse score or angle in the bound.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι] [Fintype K]
  [MeasurableSpace V] [BorelSpace V]

variable (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hRS : StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)))
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)
local notation "RW" => fun z => groupLassoPenalty P w a (S.symm z)
local notation "b" => signalAdaptiveEstimator RW α hα hRS T s
local notation "v" => signalAdaptiveScore RW α hα hRS T s
local notation "d" => signalAdaptiveCurvature RW α hα hRS T s
local notation "QW" => groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T s
local notation "AW" => signalAdaptiveConstructedOperator RW α hα hRS T s

omit [DecidableEq ι] [MeasurableSpace V] [BorelSpace V] in
/-- The whitened statistic is exactly the original prescribed weight error,
centered at `tr(Q Σ)`, for the losses selected by the signal. -/
theorem groupLassoSignal_weight_eq_original_covariance (X : ι → V) :
    signalWeightErrorSqSum d QW X =
      groupLassoCovarianceWeightErrorSqSum P w hw a ha 0
        (fun i => boundedScoreLoss (s (signalDesignPart T X) i))
        (fun i => boundedScore (s (signalDesignPart T X) i))
        (fun _ => convexOn_boundedScoreLoss _) (fun _ => hasDerivAt_boundedScoreLoss _)
        S (fun i => covarianceRow S (X i)) := by
  rw [groupLassoCovarianceWeightErrorSqSum_covarianceRow P w hw a ha 0
    (fun i => boundedScoreLoss (s (signalDesignPart T X) i))
    (fun i => boundedScore (s (signalDesignPart T X) i))
    (fun _ => convexOn_boundedScoreLoss _) (fun _ => hasDerivAt_boundedScoreLoss _)
    S α hα hRS]
  unfold signalWeightErrorSqSum groupLassoCovarianceSignalAdaptiveOperator
    groupLassoCovarianceSignalSliceOperator
  simp only [signalSliceDesign_parts, map_zero, sub_zero]
  rfl

omit [DecidableEq ι] [MeasurableSpace V] [BorelSpace V] in
/-- The original prescribed inverse has the same whitened denominator bound
when losses are selected from the observed signal. This is pointwise. -/
theorem groupLassoSignal_denominator
    (hcov : α * ‖designCovariance S‖ ≤ a) (X : ι → V) (i : ι) :
    0 < 1 - d X i * ⟪X i, QW X (X i)⟫ ∧
      (1 - d X i * ⟪X i, QW X (X i)⟫)⁻¹ ≤ 1 + d X i * ‖X i‖ ^ 2 / α := by
  have h := groupLasso_covariance_denominator S P w hw a α ha hα hRS 0
    (fun j => boundedScoreLoss (s (signalDesignPart T X) j))
    (fun j => boundedScore (s (signalDesignPart T X) j))
    (fun j => convexOn_boundedScoreLoss _) (fun j => hasDerivAt_boundedScoreLoss _) hcov X i
  simp only [map_zero, sub_zero] at h
  unfold groupLassoCovarianceSignalAdaptiveOperator groupLassoCovarianceSignalSliceOperator
  simp only [signalSliceDesign_parts]
  exact h

omit [DecidableEq ι] [MeasurableSpace V] [BorelSpace V] in
/-- Joint group coverage gives zero prescribed inverse when every fitted
score vanishes. No comparison with a constructed matrix is needed. -/
theorem groupLassoSignal_operator_eq_zero_of_zero_score
    (hP : ∀ z, (∀ k, P k z = 0) → z = 0) (X : ι → V)
    (hv : ∀ i, v X i = 0) : QW X = 0 := by
  have hb := empiricalDesignEstimator_covarianceRow S (groupLassoPenalty P w a) a α ha hα
    (strongConvexOn_groupLassoPenalty P w hw a) hRS 0
    (fun j => boundedScoreLoss (s (signalDesignPart T X) j))
    (fun j => convexOn_boundedScoreLoss _) X
  simp only [map_zero] at hb
  have hzero := groupLassoEmpiricalALOOperator_eq_zero_of_zero_score P w hw a ha 0
    (fun j => boundedScoreLoss (s (signalDesignPart T X) j))
    (fun j => boundedScore (s (signalDesignPart T X) j))
    (fun j => convexOn_boundedScoreLoss _) (fun j => hasDerivAt_boundedScoreLoss _) hP
    (fun j => covarianceRow S (X j))
    (fun i => by
      simp only [hb, sub_zero, covarianceRow_inner, S.apply_symm_apply]
      exact hv i)
  unfold groupLassoCovarianceSignalAdaptiveOperator groupLassoCovarianceSignalSliceOperator
  simp only [signalSliceDesign_parts, hzero, whitenOperator]
  ext z
  simp

/-- The actual prescribed and constructed single-index weights differ by a
dimension-uniform spectral envelope on the manuscript's event. It includes
zero fitted scores and requires no noncollinearity assumption. -/
theorem ae_groupLassoSignal_weight_transfer
    (hs : Measurable s) (hcov : α * ‖designCovariance S‖ ≤ a)
    (hP : ∀ z, (∀ k, P k z = 0) → z = 0)
    (hT : Module.finrank ℝ Tᗮ ≤ 1) :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)), X ∈ empiricalWeightEvent →
      signalWeightErrorSqSum d QW X ≤
        3 * signalWeightErrorSqSum d AW X +
        6 * (1 + 2 * ((Module.finrank ℝ V : ℝ) + Fintype.card ι) / α) ^ 4 *
          (2 * α⁻¹) ^ 2 * ‖euclideanDesignOperator X‖ ^ 4 +
        12 * Fintype.card ι * (2 * α⁻¹) ^ 2 := by
  classical
  filter_upwards [ae_groupLassoSignal_difference_range_le S P w hw a α ha hα hRS T s hs hcov,
    ae_signalAdaptive_regular T RW α hα hRS s hs,
    ae_signalAdaptive_denominator RW α hα hRS T s hs] with X hr hA hdenA hF
  by_cases hv : ∃ i, v X i ≠ 0
  · let W := Tᗮ ⊔ Submodule.span ℝ {b X}
    let C := 1 + 2 * ((Module.finrank ℝ V : ℝ) + Fintype.card ι) / α
    have hdim : Module.finrank ℝ W ≤ 2 := by
      dsimp only [W]
      have h := Submodule.finrank_add_le_finrank_add_finrank Tᗮ (Submodule.span ℝ {b X})
      have hh : Module.finrank ℝ (Submodule.span ℝ {b X}) ≤ 1 :=
        finrank_span_le_card ({b X} : Set V)
      omega
    have hdimR : (Module.finrank ℝ W : ℝ) ≤ 2 := by exact_mod_cast hdim
    have hdim2 : (Module.finrank ℝ W : ℝ) ^ 2 ≤ 4 := by
      nlinarith [pow_le_pow_left₀ (Nat.cast_nonneg (Module.finrank ℝ W) : (0 : ℝ) ≤ _) hdimR 2]
    have hQ := groupLassoCovarianceSignalAdaptiveOperator_spec S P w hw a α ha hα hRS T s hcov X
    have hdenQ := groupLassoSignal_denominator S P w hw a α ha hα hRS T s hcov X
    have hC (i : ι) : 1 + d X i * ‖X i‖ ^ 2 / α ≤ C := by
      apply add_le_add_right _ 1
      apply div_le_div_of_nonneg_right _ hα.le
      have hm := mul_le_mul_of_nonneg_right (hQ.2.2.2.1 i) (sq_nonneg ‖X i‖)
      simpa only [one_mul] using hm.trans (by simpa only [one_mul] using
        norm_sq_le_of_mem_empiricalWeightEvent hF i)
    have hb := sum_inverseRowRatioError_sq_le_of_finiteRank X (d X) (QW X) (AW X) W (hr hv) C
      (fun i => (hdenQ i).1) (fun i => (hdenA i).1)
      (fun i => (hdenQ i).2.trans (hC i)) (fun i => (hdenA i).2.trans (hC i))
    have hAN : ‖AW X‖ ≤ α⁻¹ := hA.2.2.2.1
    have hn : ‖QW X - AW X‖ ≤ 2 * α⁻¹ :=
      (norm_sub_le _ _).trans ((add_le_add hQ.2.1 hAN).trans_eq (by ring))
    have hn2 := pow_le_pow_left₀ (norm_nonneg _) hn 2
    apply hb.trans
    change _ ≤ 3 * signalWeightErrorSqSum d AW X +
      6 * C ^ 4 * (2 * α⁻¹) ^ 2 * ‖euclideanDesignOperator X‖ ^ 4 +
      12 * Fintype.card ι * (2 * α⁻¹) ^ 2
    have hfirst : 3 * C ^ 4 * (Module.finrank ℝ W : ℝ) * ‖QW X - AW X‖ ^ 2 *
        ‖euclideanDesignOperator X‖ ^ 4 ≤
        3 * C ^ 4 * 2 * (2 * α⁻¹) ^ 2 * ‖euclideanDesignOperator X‖ ^ 4 := by
      gcongr
    have hlast : 3 * Fintype.card ι * (Module.finrank ℝ W : ℝ) ^ 2 * ‖QW X - AW X‖ ^ 2 ≤
        3 * Fintype.card ι * 4 * (2 * α⁻¹) ^ 2 := by
      gcongr
    dsimp only [signalWeightErrorSqSum]
    nlinarith only [hfirst, hlast]
  · have hz := groupLassoSignal_operator_eq_zero_of_zero_score S P w hw a α ha hα hRS T s hP X
      (by simpa only [not_exists, not_not] using hv)
    have he : signalWeightErrorSqSum d QW X = 0 := by
      simp [signalWeightErrorSqSum, inverseRowRatioError, hz]
    rw [he]
    have hnonneg : 0 ≤ signalWeightErrorSqSum d AW X := Finset.sum_nonneg fun _ _ => sq_nonneg _
    positivity

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoSingleIndexCovariance.lean <==
module

public import ALO.Estimator.SignalAdaptiveCovarianceBounds

/-! # Prescribed single-index group-Lasso mean-field bounds with general covariance -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι] [Fintype K]
  [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a : ℝ) (ha : 0 < a) (T : Submodule ℝ V)
  (s : (ι → V) → ι → BoundedLipschitzScore)
local notation "R" => groupLassoPenalty P w a
local notation "hR" => strongConvexOn_groupLassoPenalty P w hw a
local notation "b" => covarianceSignalAdaptiveEstimator S R a ha hR T s
local notation "bi" => covarianceSignalAdaptiveLOO S R a ha hR T s
local notation "QW" => groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T s

omit [DecidableEq ι] [MeasurableSpace V] [BorelSpace V] in
/-- Undoing whitening recovers exactly the manuscript's prescribed inverse
at the original design and its observed losses. -/
theorem unwhiten_groupLassoCovarianceSignalAdaptiveOperator (X : ι → V) :
    unwhitenOperator S (QW (fun j => whitenRow S (X j))) =
      groupLassoEmpiricalALOOperator P w hw a ha 0
        (fun i => boundedScoreLoss (s (signalDesignPart T (fun j => whitenRow S (X j))) i))
        (fun i => boundedScore (s (signalDesignPart T (fun j => whitenRow S (X j))) i))
        (fun i => convexOn_boundedScoreLoss (s (signalDesignPart T (fun j => whitenRow S (X j))) i))
        (fun i => hasDerivAt_boundedScoreLoss (s (signalDesignPart T (fun j => whitenRow S (X j))) i)) X := by
  unfold groupLassoCovarianceSignalAdaptiveOperator groupLassoCovarianceSignalSliceOperator
  simp only [signalSliceDesign_parts, covarianceRow_whitenRow, unwhitenOperator_whitenOperator]

/-- The original-coordinate mean-field prediction with `tr(Q Σ)` and the
prescribed active-group matrix. -/
@[expose] noncomputable def groupLassoSingleIndexCovariancePrediction (X : ι → V) (i : ι) : ℝ :=
  let t := s (signalDesignPart T (fun j => whitenRow S (X j)))
  let Q := groupLassoEmpiricalALOOperator P w hw a ha 0
    (fun j => boundedScoreLoss (t j)) (fun j => boundedScore (t j))
    (fun j => convexOn_boundedScoreLoss (t j)) (fun j => hasDerivAt_boundedScoreLoss (t j)) X
  ⟪X i, b X⟫ + boundedScore (t i) ⟪X i, b X⟫ *
    LinearMap.trace ℝ V (Q.comp (designCovariance S)).toLinearMap

omit [DecidableEq ι] [MeasurableSpace V] [BorelSpace V] in
theorem groupLassoSingleIndexCovariancePrediction_eq (X : ι → V) (i : ι) :
    groupLassoSingleIndexCovariancePrediction S P w hw a ha T s X i =
      covarianceSignalMeanFieldPrediction S R a ha hR T s QW X i := by
  unfold groupLassoSingleIndexCovariancePrediction covarianceSignalMeanFieldPrediction
  dsimp only
  rw [unwhiten_groupLassoCovarianceSignalAdaptiveOperator]

/-- General-covariance single-index group-Lasso mean-field bounds. The
whitened strong convexity is derived from the ridge condition. Both expectations
use the original covariance-design law and the actual deleted estimators. -/
theorem groupLassoSingleIndex_covariance_meanField_bounds
    (hs : Measurable s) (hrank : Module.finrank ℝ Tᗮ ≤ 1)
    (α : ℝ) (hα : 0 < α) (hcov : α * ‖designCovariance S‖ ≤ a)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    {Y : Type*} [MeasurableSpace Y] (y : (ι → V) → ι → Y)
    (hy : ∀ i, Measurable (fun X => y X i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let pred := groupLassoSingleIndexCovariancePrediction S P w hw a ha T s
    let U := fun X => ∑ i, (pred X i - ⟪X i, bi i X⟫) ^ 2
    let r := fun X => |(∑ i, (g (pred X i) (y X i) - g ⟪X i, bi i X⟫ (y X i))) / Fintype.card ι|
    (Integrable U (covarianceDesignGaussian S) ∧
      (∫ X, U X ∂covarianceDesignGaussian S) ≤ empiricalMeanFieldConstant μ δ) ∧
    (Integrable r (covarianceDesignGaussian S) ∧
      (∫ X, r X ∂covarianceDesignGaussian S) ≤ meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι)) := by
  have hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)) :=
    strongConvexOn_whitenedGroupLasso P w hw a α hα.le S
      (by simpa only [norm_designCovariance] using hcov)
  let M := groupLassoCovarianceSignalMeanFieldModel S P w hw a α ha hα hRS T s hs hcov
  have hU := signalAdaptive_covariance_error_bound_of_model S R a α ha hα hR hRS T s
    M rfl rfl rfl hrank μ δ hμ hδ hscale hdim
  have ht := signalAdaptive_covariance_test_bound_of_model S R a α ha hα hR hRS T s
    M rfl rfl rfl hrank μ δ hμ hδ hscale hdim y hy g hgm hg
  dsimp only
  simp only [groupLassoSingleIndexCovariancePrediction_eq]
  exact ⟨hU, ht⟩

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoTangent.lean <==
module

public import ALO.LinearAlgebra.GroupLassoInverse
public import ALO.MeasureTheory.DerivativeLevelSet

/-! # The derivative of a fitted coefficient lies in its active-group tangent -/

public section
namespace ALO
open MeasureTheory

variable {E V K : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [Fintype K]

/-- Inactive group derivatives vanish a.e. by level-set locality. No local
constancy of the active set is assumed. The zero derivative convention also
handles points where the coefficient map is not differentiable. -/
theorem ae_fderiv_range_le_groupLassoTangent
    (μ : Measure E) [μ.IsAddHaarMeasure] (P : K → V →L[ℝ] V)
    (b : E → V) (hb : Measurable b) :
    ∀ᵐ x ∂μ, LinearMap.range (fderiv ℝ b x).toLinearMap ≤ groupLassoTangent P (b x) := by
  have hz : ∀ᵐ x ∂μ, ∀ k, P k (b x) = 0 →
      fderiv ℝ (fun y => P k (b y)) x = 0 :=
    ae_all_iff.mpr fun k =>
      ae_fderiv_eq_zero_on_levelSet μ (fun y => P k (b y))
        ((P k).continuous.measurable.comp hb) 0
  filter_upwards [hz] with x hx
  rintro _ ⟨e, rfl⟩ k hk
  change P k (fderiv ℝ b x e) = 0
  by_cases hd : DifferentiableAt ℝ b x
  · have he := hx k hk
    have hc := ((P k).hasFDerivAt.comp x hd.hasFDerivAt).fderiv
    change fderiv ℝ (fun y => P k (b y)) x = (P k).comp (fderiv ℝ b x) at hc
    rw [hc] at he
    exact DFunLike.congr_fun he e
  · simp [fderiv_zero_of_not_differentiableAt hd]

omit [MeasurableSpace V] [BorelSpace V] [Fintype K] [FiniteDimensional ℝ V] in
/-- At the zero coefficient, groups covering every direction have empty
active tangent. Joint injectivity expresses the coverage assumption. -/
theorem groupLassoTangent_zero_eq_bot (P : K → V →L[ℝ] V)
    (hP : ∀ z, (∀ k, P k z = 0) → z = 0) :
    groupLassoTangent P (0 : V) = ⊥ := by
  ext z
  simp only [mem_groupLassoTangent, map_zero, forall_true_left, Submodule.mem_bot]
  exact ⟨hP z, fun h => by simp [h]⟩

omit [MeasurableSpace V] [BorelSpace V] in
/-- The prescribed active inverse is zero at the zero coefficient when the
groups cover the coefficient space. This includes the zero-score case. -/
theorem groupLassoALOOperator_zero_coefficient {ι : Type*} [Fintype ι]
    (P : K → V →L[ℝ] V) (hP : ∀ z, (∀ k, P k z = 0) → z = 0)
    (w : K → ℝ) (hw : ∀ k, 0 ≤ w k) (a : ℝ) (ha : 0 < a)
    (X : ι → V) (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) :
    groupLassoALOOperator P w hw a ha 0 X d hd = 0 := by
  ext x
  have hx := restrictedInverse_mem (groupLassoTangent P 0)
    (groupLassoActiveCurvature P w a 0 +
      compressedOperator (groupLassoTangent P 0) (lossCurvature X d))
    a ha (reducedOperator_isCoercive _ _ _ a
      (groupLassoActiveCurvature_isCoercive P w hw a 0) (lossCurvature_nonneg X d hd)) x
  apply hP
  intro k
  exact hx k (map_zero (P k))

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoTestComparison.lean <==
module

public import ALO.Estimator.GroupLassoMeanFieldComparison

/-! # ALO versus LOO for the prescribed active-group inverse -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

@[expose] noncomputable def groupLassoMeanFieldTestConstant (μ δ : ℝ) : ℝ :=
  Real.sqrt (groupLassoMeanFieldPredictionConstant μ δ) *
    Real.sqrt (3 + 9 * meanFieldPredictionMomentConstant μ δ +
      6 * groupLassoMeanFieldPredictionConstant μ δ)

@[expose] noncomputable def groupLassoLOOTestConstant (μ δ : ℝ) : ℝ :=
  groupLassoMeanFieldTestConstant μ δ + meanFieldTestConstant μ δ

variable {U V K ι Y : Type*} [TopologicalSpace U] [MeasurableSpace U] [BorelSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [Fintype K] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace Y]
  (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a : ℝ) (ha : 0 < a) (c : V)
  (loss slope : U → ι → ℝ → ℝ)
  (hc : ∀ u i, ConvexOn ℝ Set.univ (loss u i))
  (hl : ∀ u i t, HasDerivAt (loss u i) (slope u i t) t)
  (hsU : ∀ i, Continuous (fun p : U × ℝ => slope p.1 i p.2))

local notation "R" => groupLassoPenalty P w a
local notation "hR" => strongConvexOn_groupLassoPenalty P w hw a

/-- Test-score error using the actual group inverse and actual retained-row fits. -/
@[expose] noncomputable def parametricGroupLassoALOTestError
    (y : U × (ι → V) → ι → Y) (g : ℝ → Y → ℝ) (q : U × (ι → V)) : ℝ :=
  |(∑ i, (g (groupLassoEmpiricalALOPrediction P w hw a ha c
      (loss q.1) (slope q.1) (hc q.1) (hl q.1) q.2 i) (y q i) -
    g ⟪q.2 i, leaveOneOutEstimator R a ha hR c (loss q.1) (hc q.1) i q.2⟫ (y q i))) /
      Fintype.card ι|

include hsU in
theorem measurable_parametricGroupLassoALOTestError
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g)) :
    Measurable (parametricGroupLassoALOTestError P w hw a ha c loss slope hc hl y g) := by
  have hp (i) := measurable_parametricGroupLassoEmpiricalALOPrediction
    P w hw a ha c loss slope hc hl hsU i
  have hlm (i) : Measurable (fun q : U × (ι → V) =>
      ⟪q.2 i, leaveOneOutEstimator R a ha hR c (loss q.1) (hc q.1) i q.2⟫) :=
    ((measurable_pi_apply i).comp measurable_snd).inner
      (continuous_parametricLeaveOneOutEstimator R a ha hR c loss slope hc hl hsU i).measurable
  exact continuous_abs.measurable.comp ((Finset.measurable_sum _ fun i _ =>
    (hgm.comp ((hp i).prodMk (hy i))).sub (hgm.comp ((hlm i).prodMk (hy i)))).div_const _)

include hsU in
/-- Prescribed group predictions versus mean field, for bounded Lipschitz scores. -/
theorem parametricGroupLasso_meanField_test_bound
    (hs : ∀ u i, LipschitzWith 1 (slope u i))
    (hscore : ∀ u i t, |slope u i t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : a = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure U) [IsProbabilityMeasure ν]
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    let r := fun q : U × (ι → V) => |(∑ i,
      (g (empiricalMeanFieldPrediction R a ha hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) (y q i) -
        g (groupLassoEmpiricalALOPrediction P w hw a ha c (loss q.1) (slope q.1)
          (hc q.1) (hl q.1) q.2 i) (y q i))) / Fintype.card ι|
    Integrable (F.indicator r) (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator r q ∂ν.prod ambientDesignGaussian) ≤
        groupLassoMeanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  have hU := parametricGroupLasso_meanField_prediction_bound
    P w hw a ha c loss slope hc hl hsU hs hscore μ δ hμ hδ hscale hdim ν
  have hA := parametricEmpiricalMeanField_prediction_moment_of_lipschitz_score
    R a ha hR c loss slope hc hl hsU (groupLassoPenalty_min_zero P w hw a ha.le)
    hs hscore μ δ hμ hδ hscale hdim ν
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp only [hz, Nat.cast_zero, zero_mul] at hscale
    linarith
  exact prediction_test_comparison_on_event (ν.prod ambientDesignGaussian)
    (Prod.snd ⁻¹' empiricalWeightEvent) (measurableSet_empiricalWeightEvent.preimage measurable_snd)
    (fun q i => empiricalMeanFieldPrediction R a ha hR c (loss q.1) (slope q.1) (hc q.1) q.2 i)
    (fun q i => groupLassoEmpiricalALOPrediction P w hw a ha c (loss q.1) (slope q.1)
      (hc q.1) (hl q.1) q.2 i)
    y g (fun i => measurable_parametricEmpiricalMeanFieldPrediction R a ha hR c loss slope hc hl hsU i)
    (fun i => measurable_parametricGroupLassoEmpiricalALOPrediction P w hw a ha c loss slope hc hl hsU i)
    hy hgm hg (groupLassoMeanFieldPredictionConstant μ δ) (meanFieldPredictionMomentConstant μ δ)
    (groupLassoMeanFieldPredictionConstant_nonneg μ δ hμ hδ)
    (meanFieldPredictionMomentConstant_nonneg μ δ) hU.1 hA.1 hU.2 hA.2 hn

include hsU in
/-- The prescribed active-group ALO formula attains the `n⁻¹ᐟ²` test-score
rate against LOO under standard Gaussian design. The joint parameter law
is arbitrary and independent of design. The row-event indicator is retained. -/
theorem parametricGroupLassoALO_test_bound
    (hs : ∀ u i, LipschitzWith 1 (slope u i))
    (hscore : ∀ u i t, |slope u i t| ≤ 1)
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0)
    (hrank : Module.finrank ℝ Sᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : a = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure U) [IsProbabilityMeasure ν]
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    Integrable (F.indicator (parametricGroupLassoALOTestError P w hw a ha c loss slope hc hl y g))
      (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator (parametricGroupLassoALOTestError P w hw a ha c loss slope hc hl y g) q
        ∂ν.prod ambientDesignGaussian) ≤
          groupLassoLOOTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  classical
  let F : Set (U × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
  let r := parametricGroupLassoALOTestError P w hw a ha c loss slope hc hl y g
  let t := parametricMeanFieldTestError R a ha hR c loss slope hc y g
  let s := fun q : U × (ι → V) => |(∑ i,
    (g (empiricalMeanFieldPrediction R a ha hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) (y q i) -
      g (groupLassoEmpiricalALOPrediction P w hw a ha c (loss q.1) (slope q.1)
        (hc q.1) (hl q.1) q.2 i) (y q i))) / Fintype.card ι|
  have hF : MeasurableSet F := measurableSet_empiricalWeightEvent.preimage measurable_snd
  have hs' := parametricGroupLasso_meanField_test_bound
    P w hw a ha c loss slope hc hl hsU hs hscore μ δ hμ hδ hscale hdim ν y hy g hgm hg
  have ht := parametricMeanField_test_bound_of_lipschitz_score
    R a ha hR c loss slope hc (groupLassoPenalty_min_zero P w hw a ha.le) hl hsU
    hs hscore S hSc hrank μ δ hμ hδ hscale hdim ν y hy g hgm hg
  have hsum : Integrable (fun q => F.indicator s q + t q) (ν.prod ambientDesignGaussian) :=
    hs'.1.add ht.1
  have hle (q) : F.indicator r q ≤ F.indicator s q + t q := by
    by_cases hq : q ∈ F
    · simp only [Set.indicator_of_mem hq]
      exact test_average_difference_triangle
        (fun i => groupLassoEmpiricalALOPrediction P w hw a ha c (loss q.1) (slope q.1)
          (hc q.1) (hl q.1) q.2 i)
        (fun i => empiricalMeanFieldPrediction R a ha hR c (loss q.1) (slope q.1) (hc q.1) q.2 i)
        (fun i => ⟪q.2 i, leaveOneOutEstimator R a ha hR c (loss q.1) (hc q.1) i q.2⟫) (y q) g
    · simp only [Set.indicator_of_notMem hq, zero_add]
      exact abs_nonneg _
  have hri : Integrable (F.indicator r) (ν.prod ambientDesignGaussian) :=
    hsum.mono' ((measurable_parametricGroupLassoALOTestError
      P w hw a ha c loss slope hc hl hsU y hy g hgm).indicator hF).aestronglyMeasurable
      (Filter.Eventually.of_forall fun q => by
        have hr0 : 0 ≤ F.indicator r q := Set.indicator_nonneg
          (fun q _ => show 0 ≤ r q from abs_nonneg _) q
        rw [Real.norm_of_nonneg hr0]
        exact hle q)
  refine ⟨hri, ?_⟩
  calc
    _ ≤ ∫ q, F.indicator s q + t q ∂ν.prod ambientDesignGaussian := integral_mono hri hsum hle
    _ = (∫ q, F.indicator s q ∂ν.prod ambientDesignGaussian) + ∫ q, t q ∂ν.prod ambientDesignGaussian :=
      integral_add hs'.1 ht.1
    _ ≤ groupLassoMeanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) +
        meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := add_le_add hs'.2 ht.2
    _ = _ := by rw [← add_div]; rfl

end ALO


==> anc/lean_alo/ALO/Estimator/GroupLassoUnconditionalMeanField.lean <==
module

public import ALO.Estimator.GroupLassoMeanFieldTraceAveraging
public import ALO.Estimator.GroupLassoCovarianceTest

/-! # Unconditional prescribed group mean field versus leave-one-out -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

@[expose] noncomputable def groupLassoUnconditionalMeanFieldConstant (μ δ : ℝ) : ℝ :=
  2 * empiricalMeanFieldConstant μ δ + 8 / μ ^ 2

@[expose] noncomputable def groupLassoUnconditionalMeanFieldTestConstant (μ δ : ℝ) : ℝ :=
  Real.sqrt (4 / μ ^ 2) *
    Real.sqrt (3 + 9 * meanFieldPredictionMomentConstant μ δ + 6 * (4 / μ ^ 2)) +
      meanFieldTestConstant μ δ

variable {U V K ι Y : Type*} [TopologicalSpace U] [MeasurableSpace U] [BorelSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [Fintype K] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace Y]
  (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hRS : StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)))
  (c : V) (loss slope : U → ι → ℝ → ℝ)
  (hc : ∀ u i, ConvexOn ℝ Set.univ (loss u i))
  (hl : ∀ u i t, HasDerivAt (loss u i) (slope u i t) t)
  (hsU : ∀ i, Continuous (fun p : U × ℝ => slope p.1 i p.2))

local notation "R" => fun z => groupLassoPenalty P w a (S.symm z)
local notation "R₀" => groupLassoPenalty P w a
local notation "hR₀" => strongConvexOn_groupLassoPenalty P w hw a
local notation "p" => fun q : U × (ι → V) =>
  groupLassoMeanFieldPrediction P w hw a ha c (loss (Prod.fst q)) (slope (Prod.fst q))
    (hc (Prod.fst q)) (hl (Prod.fst q)) S (fun j => covarianceRow S (Prod.snd q j))
local notation "m" => fun q : U × (ι → V) =>
  empiricalMeanFieldPrediction R α hα hRS (S c) (loss (Prod.fst q))
    (slope (Prod.fst q)) (hc (Prod.fst q)) (Prod.snd q)
local notation "l" => fun (q : U × (ι → V)) i =>
  ⟪Prod.snd q i, leaveOneOutEstimator R α hα hRS (S c) (loss (Prod.fst q)) (hc (Prod.fst q)) i (Prod.snd q)⟫

include hα hRS hsU in
/-- Total squared error to actual LOO predictions is bounded without a row event. -/
theorem parametricGroupLasso_unconditional_meanField_prediction_bound
    (hcov : α * ‖designCovariance S‖ ≤ a)
    (hs : ∀ u i, LipschitzWith 1 (slope u i))
    (hscore : ∀ u i t, |slope u i t| ≤ 1)
    (T : Submodule ℝ V) (hTc : T.starProjection (S c) = 0)
    (hrank : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure U) [IsProbabilityMeasure ν] :
    let r := fun q : U × (ι → V) =>
      groupLassoMeanFieldErrorSqSum P w hw a ha c (loss q.1) (slope q.1) (hc q.1) (hl q.1) S
        (fun j => covarianceRow S (q.2 j))
    Integrable r (ν.prod ambientDesignGaussian) ∧
      (∫ q, r q ∂ν.prod ambientDesignGaussian) ≤ groupLassoUnconditionalMeanFieldConstant μ δ := by
  let r := fun q : U × (ι → V) =>
    groupLassoMeanFieldErrorSqSum P w hw a ha c (loss q.1) (slope q.1) (hc q.1) (hl q.1) S
      (fun j => covarianceRow S (q.2 j))
  let u := parametricGroupLassoMeanFieldTraceDiscrepancy S P w hw a α ha hα hRS c loss slope hc hl
  let v := fun q : U × (ι → V) =>
    empiricalMeanFieldPredictionErrorSqSum R α hα hRS (S c) (loss q.1) (slope q.1) (hc q.1) q.2
  have hu := parametricGroupLassoMeanFieldTraceDiscrepancy_bound S P w hw a α ha hα hRS c
    loss slope hc hl hsU hcov hs hscore ν
  have hv := parametricEmpiricalMeanField_uniform_bound_of_lipschitz_score R α hα hRS (S c)
    loss slope hc hl hsU (groupLasso_whitenedPenalty_min_zero S P w hw a ha.le)
    hs hscore T hTc hrank μ δ hμ hδ hscale hdim ν
  have hrm : Measurable r :=
    (measurable_parametricGroupLassoMeanFieldErrorSqSum S P w hw a ha c loss slope hc hl hsU).comp
      (f := fun q : U × (ι → V) => (q.1, fun j => covarianceRow S (q.2 j)))
      (measurable_fst.prodMk ((measurable_covarianceRows S).comp measurable_snd))
  have hi : Integrable (fun q => 2 * v q + 2 * u q) (ν.prod ambientDesignGaussian) :=
    (hv.1.const_mul 2).add (hu.1.const_mul 2)
  have heq (q) : r q = ∑ i, (p q i - l q i) ^ 2 := by
    apply Finset.sum_congr rfl
    intro i _
    have hb := leaveOneOutEstimator_covarianceRow S R₀ a α ha hα hR₀ hRS c
      (loss q.1) (hc q.1) q.2 i
    simp only [hb, covarianceRow_inner, S.apply_symm_apply]
  have hle (q) : r q ≤ 2 * v q + 2 * u q := by
    rw [heq]
    dsimp only [v, u, empiricalMeanFieldPredictionErrorSqSum, parametricGroupLassoMeanFieldTraceDiscrepancy]
    simp only [← empiricalMeanFieldPrediction_sub_leaveOneOut]
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
    apply Finset.sum_le_sum
    intro i _
    change (p q i - l q i) ^ 2 ≤ 2 * (m q i - l q i) ^ 2 + 2 * (m q i - p q i) ^ 2
    have htri (x y z : ℝ) : (x - z) ^ 2 ≤ 2 * (y - z) ^ 2 + 2 * (y - x) ^ 2 := by
      nlinarith [sq_nonneg (x + z - 2 * y)]
    exact htri _ _ _
  have hri : Integrable r (ν.prod ambientDesignGaussian) :=
    hi.mono' hrm.aestronglyMeasurable (Filter.Eventually.of_forall fun q => by
      rw [Real.norm_of_nonneg (show 0 ≤ r q from Finset.sum_nonneg fun i _ => sq_nonneg _)]
      exact hle q)
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp only [hz, Nat.cast_zero, zero_mul] at hscale
    linarith
  have hub : (∫ q, u q ∂ν.prod ambientDesignGaussian) ≤ 4 / μ ^ 2 :=
    hu.2.trans (by rw [hscale]; exact groupLassoMeanFieldTrace_bound_le (Fintype.card ι) hn μ hμ)
  refine ⟨hri, (integral_mono hri hi hle).trans ?_⟩
  rw [integral_add (hv.1.const_mul 2) (hu.1.const_mul 2), integral_const_mul, integral_const_mul]
  calc
    _ ≤ 2 * empiricalMeanFieldConstant μ δ + 2 * (4 / μ ^ 2) :=
      add_le_add (mul_le_mul_of_nonneg_left hv.2 (by norm_num))
        (mul_le_mul_of_nonneg_left hub (by norm_num))
    _ = _ := by unfold groupLassoUnconditionalMeanFieldConstant; ring

/-- Prescribed mean-field test error, expressed in standard Gaussian coordinates. -/
@[expose] noncomputable def parametricWhitenedGroupLassoMeanFieldTestError
    (y : U × (ι → V) → ι → Y) (g : ℝ → Y → ℝ) (q : U × (ι → V)) : ℝ :=
  |(∑ i, (g (p q i) (y q i) - g (l q i) (y q i))) / Fintype.card ι|

include hsU in
theorem measurable_parametricWhitenedGroupLassoMeanFieldTestError
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g)) :
    Measurable (parametricWhitenedGroupLassoMeanFieldTestError S P w hw a α ha hα hRS c loss slope hc hl y g) := by
  have hp (i) := (measurable_parametricGroupLassoMeanFieldPrediction S P w hw a ha c loss slope hc hl hsU i).comp
    (measurable_fst.prodMk ((measurable_covarianceRows S).comp measurable_snd))
  have hlm (i) : Measurable (fun q => l q i) :=
    ((measurable_pi_apply i).comp measurable_snd).inner
      (continuous_parametricLeaveOneOutEstimator R α hα hRS (S c) loss slope hc hl hsU i).measurable
  exact continuous_abs.measurable.comp ((Finset.measurable_sum _ fun i _ =>
    (hgm.comp ((hp i).prodMk (hy i))).sub (hgm.comp ((hlm i).prodMk (hy i)))).div_const _)

include hsU in
/-- Unconditional `n⁻¹ᐟ²` comparison for the prescribed covariance trace. -/
theorem parametricWhitenedGroupLassoMeanField_test_bound
    (hcov : α * ‖designCovariance S‖ ≤ a)
    (hs : ∀ u i, LipschitzWith 1 (slope u i))
    (hscore : ∀ u i t, |slope u i t| ≤ 1)
    (T : Submodule ℝ V) (hTc : T.starProjection (S c) = 0)
    (hrank : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure U) [IsProbabilityMeasure ν]
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    Integrable (parametricWhitenedGroupLassoMeanFieldTestError S P w hw a α ha hα hRS c loss slope hc hl y g)
      (ν.prod ambientDesignGaussian) ∧
      (∫ q, parametricWhitenedGroupLassoMeanFieldTestError S P w hw a α ha hα hRS c loss slope hc hl y g q
        ∂ν.prod ambientDesignGaussian) ≤
          groupLassoUnconditionalMeanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  let r := parametricWhitenedGroupLassoMeanFieldTestError S P w hw a α ha hα hRS c loss slope hc hl y g
  let s := fun q => |(∑ i, (g (m q i) (y q i) - g (p q i) (y q i))) / Fintype.card ι|
  let t := parametricMeanFieldTestError R α hα hRS (S c) loss slope hc y g
  have hu := parametricGroupLassoMeanFieldTraceDiscrepancy_bound S P w hw a α ha hα hRS c
    loss slope hc hl hsU hcov hs hscore ν
  have hA := parametricEmpiricalMeanField_prediction_moment_of_lipschitz_score
    R α hα hRS (S c) loss slope hc hl hsU (groupLasso_whitenedPenalty_min_zero S P w hw a ha.le)
    hs hscore μ δ hμ hδ hscale hdim ν
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp only [hz, Nat.cast_zero, zero_mul] at hscale
    linarith
  have hub := hu.2.trans (show (Fintype.card ι : ℝ) * (2 * α⁻¹) ^ 2 ≤ 4 / μ ^ 2 by
    rw [hscale]
    exact groupLassoMeanFieldTrace_bound_le (Fintype.card ι) hn μ hμ)
  have hs' := prediction_test_comparison (ν.prod ambientDesignGaussian) m p y g
    (fun i => measurable_parametricEmpiricalMeanFieldPrediction R α hα hRS (S c) loss slope hc hl hsU i)
    (fun i => (measurable_parametricGroupLassoMeanFieldPrediction S P w hw a ha c loss slope hc hl hsU i).comp
      (measurable_fst.prodMk ((measurable_covarianceRows S).comp measurable_snd)))
    hy hgm hg (4 / μ ^ 2) (meanFieldPredictionMomentConstant μ δ)
    (by positivity) (meanFieldPredictionMomentConstant_nonneg μ δ) hu.1 hA.1 hub hA.2 hn
  have ht := parametricMeanField_test_bound_of_lipschitz_score R α hα hRS (S c) loss slope hc
    (groupLasso_whitenedPenalty_min_zero S P w hw a ha.le) hl hsU hs hscore T hTc hrank
    μ δ hμ hδ hscale hdim ν y hy g hgm hg
  have hi : Integrable (fun q => s q + t q) (ν.prod ambientDesignGaussian) := hs'.1.add ht.1
  have hle (q) : r q ≤ s q + t q := test_average_difference_triangle (p q) (m q) (l q) (y q) g
  have hri : Integrable r (ν.prod ambientDesignGaussian) :=
    hi.mono' (measurable_parametricWhitenedGroupLassoMeanFieldTestError
      S P w hw a α ha hα hRS c loss slope hc hl hsU y hy g hgm).aestronglyMeasurable
      (Filter.Eventually.of_forall fun q => by
        rw [Real.norm_of_nonneg (show 0 ≤ r q from abs_nonneg _)]
        exact hle q)
  refine ⟨hri, (integral_mono hri hi hle).trans ?_⟩
  rw [integral_add hs'.1 ht.1]
  exact (add_le_add hs'.2 ht.2).trans_eq (by rw [← add_div]; rfl)

end ALO


==> anc/lean_alo/ALO/Estimator/InverseDesignDerivative.lean <==
module

public import ALO.Estimator.InverseDesignRegularity
public import ALO.LinearAlgebra.ReducedCurvatureLogDetDerivative
public import Mathlib.Analysis.Calculus.ContDiff.FiniteDimension
public import Mathlib.Analysis.Calculus.ContDiff.Operations
public import Mathlib.Analysis.Calculus.LineDeriv.Basic
public import Mathlib.Analysis.InnerProductSpace.Calculus

/-!
# Exact derivatives of the fixed-curvature inverse rows

With the tangent space, penalty curvature and scalar loss curvatures fixed,
the inverse is smooth everywhere. This stronger property of the concrete
field does not strengthen the regularity assumptions of the Stein theorem.
-/

public section
namespace ALO

open scoped ContDiff RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The reduced curvature is a smooth operator-valued function of the rows. -/
theorem contDiff_reducedCurvatureOperator
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ) :
    ContDiff ℝ ∞ (fun X : ι → V =>
      (H + compressedOperator T (lossCurvature X d)).toContinuousLinearMap) := by
  classical
  apply contDiff_clm_apply_iff.mpr
  intro z
  change ContDiff ℝ ∞ (fun X : ι → V =>
    (H + compressedOperator T (lossCurvature X d)) z)
  simp only [LinearMap.add_apply,
    compressedOperator, LinearMap.comp_apply]
  simp_rw [lossCurvature_apply]
  simp only [ContinuousLinearMap.coe_coe]
  apply contDiff_const.add
  apply T.orthogonalProjectionOnto.contDiff.comp
  apply ContDiff.sum
  intro i _
  have hi : ContDiff ℝ ∞ (fun X : ι → V => X i) := contDiff_apply ℝ _ i
  exact (contDiff_const.mul (hi.inner ℝ contDiff_const)).smul hi

/-- The derivative of the reduced curvature is the compressed Gram variation. -/
theorem fderiv_reducedCurvatureOperator_apply
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (X U : ι → V) (z : T) :
    fderiv ℝ (fun Y : ι → V =>
      (H + compressedOperator T (lossCurvature Y d)).toContinuousLinearMap) X U z =
        compressedOperator T (lossCurvatureVariation X U d) z := by
  let S := fun Y : ι → V =>
    (H + compressedOperator T (lossCurvature Y d)).toContinuousLinearMap
  have hS := (contDiff_reducedCurvatureOperator T H d).differentiable (by simp)
  have hline := ((hS X).hasFDerivAt.clm_apply (hasFDerivAt_const z X)).hasLineDerivAt U
  have hcalc : HasDerivAt (fun t : ℝ => S (X + t • U) z)
      (compressedOperator T (lossCurvatureVariation X U d) z) 0 := by
    let C := compressedOperator T (lossCurvatureVariation X U d) z
    let Q := compressedOperator T (lossCurvature U d) z
    have h := ((hasDerivAt_const (0 : ℝ) (S X z)).add
      ((hasDerivAt_id (0 : ℝ)).smul_const C)).add
      (((hasDerivAt_id (0 : ℝ)).pow 2).smul_const Q)
    convert h using 1
    · funext t
      change (H + compressedOperator T (lossCurvature (X + t • U) d)) z = _
      rw [reducedOperator_lossCurvature_add_smul]
      rfl
    · simp [C]
  simpa using hline.unique hcalc

variable (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)

/-- The inverse of the reduced curvature is smooth on the fixed tangent space. -/
theorem contDiff_coerciveInverse_lossCurvature :
    ContDiff ℝ ∞ (fun X : ι → V =>
      coerciveInverseL (H + compressedOperator T (lossCurvature X d)) α hα
        (reducedOperator_isCoercive T H _ α hH (lossCurvature_nonneg X d hd))) := by
  have heq (X : ι → V) :
      coerciveInverseL (H + compressedOperator T (lossCurvature X d)) α hα
        (reducedOperator_isCoercive T H _ α hH (lossCurvature_nonneg X d hd)) =
      ContinuousLinearMap.inverse
        (H + compressedOperator T (lossCurvature X d)).toContinuousLinearMap := by
    have he := ContinuousLinearMap.inverse_equiv
      (reducedCurvatureEquiv T H X d α hα hH hd).toContinuousLinearEquiv
    exact he.symm
  simp_rw [heq]
  apply contDiff_iff_contDiffAt.mpr
  intro X
  exact (contDiffAt_map_inverse
    (reducedCurvatureEquiv T H X d α hα hH hd).toContinuousLinearEquiv).comp X
      (contDiff_reducedCurvatureOperator T H d).contDiffAt

/-- Differentiate the inverse equation on the tangent space. -/
theorem fderiv_coerciveInverse_lossCurvature_apply (X U : ι → V) (p : T) :
    let S := fun Y : ι → V => H + compressedOperator T (lossCurvature Y d)
    let B := fun Y : ι → V => coerciveInverseL (S Y) α hα
      (reducedOperator_isCoercive T H _ α hH (lossCurvature_nonneg Y d hd))
    fderiv ℝ B X U p =
      -B X (compressedOperator T (lossCurvatureVariation X U d) (B X p)) := by
  dsimp only
  let S := fun Y : ι → V =>
    (H + compressedOperator T (lossCurvature Y d)).toContinuousLinearMap
  let B := fun Y : ι → V =>
    coerciveInverseL (H + compressedOperator T (lossCurvature Y d)) α hα
      (reducedOperator_isCoercive T H _ α hH (lossCurvature_nonneg Y d hd))
  have hS := ((contDiff_reducedCurvatureOperator T H d).differentiable (by simp) X).hasFDerivAt
  have hB := ((contDiff_coerciveInverse_lossCurvature T H d α hα hH hd).differentiable
    (by simp) X).hasFDerivAt
  have hprod := hS.clm_apply (hB.clm_apply (hasFDerivAt_const p X))
  have hconst : (fun Y => S Y (B Y p)) = fun _ : ι → V => p := by
    funext Y
    exact apply_coerciveInverse _ α hα
      (reducedOperator_isCoercive T H _ α hH (lossCurvature_nonneg Y d hd)) p
  change HasFDerivAt (fun Y => S Y (B Y p)) _ X at hprod
  rw [hconst] at hprod
  have heq := congrArg (fun L : (ι → V) →L[ℝ] T => L U)
    (hprod.unique (hasFDerivAt_const p X))
  have hzero : S X (fderiv ℝ B X U p) +
      compressedOperator T (lossCurvatureVariation X U d) (B X p) = 0 := by
    simp only [add_apply, ContinuousLinearMap.comp_apply,
      ContinuousLinearMap.flip_apply, zero_apply, map_zero,
      zero_add] at heq
    change S X (fderiv ℝ B X U p) + fderiv ℝ S X U (B X p) = 0 at heq
    rw [fderiv_reducedCurvatureOperator_apply] at heq
    exact heq
  have h := congrArg (B X) hzero
  have hinv (z : T) : B X (S X z) = z :=
    coerciveInverse_apply _ α hα
      (reducedOperator_isCoercive T H _ α hH (lossCurvature_nonneg X d hd)) z
  change fderiv ℝ B X U p = _
  apply eq_neg_of_add_eq_zero_left
  simpa only [map_add, map_zero, hinv] using h

/-- The ambient restricted inverse is a smooth operator-valued function. -/
theorem contDiff_reducedInverse_lossCurvature :
    ContDiff ℝ ∞ (fun X : ι → V =>
      reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd)) :=
  contDiff_const.clm_comp
    ((contDiff_coerciveInverse_lossCurvature T H d α hα hH hd).clm_comp contDiff_const)

/-- The ambient inverse derivative is `-A (δM) A`, also for proper tangent
subspaces and nonsymmetric coercive penalty operators. -/
theorem fderiv_reducedInverse_lossCurvature_apply (X U : ι → V) (v : V) :
    let A := fun Y : ι → V =>
      reducedInverse T H (lossCurvature Y d) α hα hH (lossCurvature_nonneg Y d hd)
    fderiv ℝ A X U v = -A X (lossCurvatureVariation X U d (A X v)) := by
  let B := fun Y : ι → V =>
    coerciveInverseL (H + compressedOperator T (lossCurvature Y d)) α hα
      (reducedOperator_isCoercive T H _ α hH (lossCurvature_nonneg Y d hd))
  have hB := ((contDiff_coerciveInverse_lossCurvature T H d α hα hH hd).differentiable
    (by simp) X).hasFDerivAt
  have hA := (hasFDerivAt_const T.subtypeL X).clm_comp
    (hB.clm_comp (hasFDerivAt_const T.orthogonalProjectionOnto X))
  have h := congrArg (fun L : (ι → V) →L[ℝ] (V →L[ℝ] V) => L U v) hA.fderiv
  dsimp only
  change fderiv ℝ (fun Y => T.subtypeL.comp ((B Y).comp T.orthogonalProjectionOnto)) X U v = _
  rw [h]
  simp only [add_apply, ContinuousLinearMap.comp_apply, zero_apply, map_zero,
    zero_add, add_zero]
  change ((fderiv ℝ B X U (T.orthogonalProjectionOnto v) : T) : V) = _
  rw [fderiv_coerciveInverse_lossCurvature_apply T H d α hα hH hd]
  rfl

/-- Inverse rows are smooth for fixed curvature and tangent space. -/
theorem contDiff_inverseDesignRows :
    ContDiff ℝ ∞ (inverseDesignRows T H d α hα hH hd) := by
  apply contDiff_pi.mpr
  intro i
  exact (contDiff_reducedInverse_lossCurvature T H d α hα hH hd).clm_apply
    (contDiff_apply ℝ _ i)

/-- The inverse-row derivative, in the column-vector convention for rows:
`D(A Xᵢ)[U] = A Uᵢ - A (δM[U]) (A Xᵢ)`. -/
theorem fderiv_inverseDesignRows_apply (X U : ι → V) (i : ι) :
    let A := reducedInverse T H (lossCurvature X d) α hα hH
      (lossCurvature_nonneg X d hd)
    fderiv ℝ (inverseDesignRows T H d α hα hH hd) X U i =
      A (U i) - A (lossCurvatureVariation X U d (A (X i))) := by
  have hA := ((contDiff_reducedInverse_lossCurvature T H d α hα hH hd).differentiable
    (by simp) X).hasFDerivAt
  have hrow := hA.clm_apply (ContinuousLinearMap.proj i).hasFDerivAt
  have hall := ((contDiff_inverseDesignRows T H d α hα hH hd).differentiable
    (by simp) X).hasFDerivAt
  have hproj := (ContinuousLinearMap.proj (R := ℝ) (φ := fun _ : ι => V) i).hasFDerivAt.comp X hall
  have heq := congrArg (fun L : (ι → V) →L[ℝ] V => L U)
    (hproj.unique hrow)
  simp only [ContinuousLinearMap.comp_apply, ContinuousLinearMap.proj_apply,
    add_apply, ContinuousLinearMap.flip_apply] at heq
  rw [fderiv_reducedInverse_lossCurvature_apply T H d α hα hH hd X U (X i)] at heq
  simpa only [sub_eq_add_neg] using heq

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

/-- Smoothness is preserved by affine restriction and a fixed output map. -/
theorem contDiff_affineInverseDesignField
    (X₀ : ι → V) (L : E →L[ℝ] (ι → V)) (R : (ι → V) →L[ℝ] E) :
    ContDiff ℝ ∞ (affineInverseDesignField T H d α hα hH hd X₀ L R) :=
  R.contDiff.comp ((contDiff_inverseDesignRows T H d α hα hH hd).comp
    (contDiff_const.add L.contDiff))

/-- The exact derivative of the affine inverse field used in the Stein bound. -/
theorem fderiv_affineInverseDesignField_apply
    (X₀ : ι → V) (L : E →L[ℝ] (ι → V)) (R : (ι → V) →L[ℝ] E) (x u : E) :
    let X := X₀ + L x
    let A := reducedInverse T H (lossCurvature X d) α hα hH
      (lossCurvature_nonneg X d hd)
    fderiv ℝ (affineInverseDesignField T H d α hα hH hd X₀ L R) x u =
      R (fun i => A (L u i) - A (lossCurvatureVariation X (L u) d (A (X i)))) := by
  have hrows := ((contDiff_inverseDesignRows T H d α hα hH hd).differentiable
    (by simp) (X₀ + L x)).hasFDerivAt
  have h := R.hasFDerivAt.comp x
    (hrows.comp x ((hasFDerivAt_const X₀ x).add L.hasFDerivAt))
  have heq := congrArg (fun D : E →L[ℝ] E => D u) h.fderiv
  change fderiv ℝ (affineInverseDesignField T H d α hα hH hd X₀ L R) x u = _ at heq
  rw [heq]
  simp only [ContinuousLinearMap.comp_apply, zero_add]
  congr 1
  funext i
  exact fderiv_inverseDesignRows_apply T H d α hα hH hd _ _ i

end ALO


==> anc/lean_alo/ALO/Estimator/InverseDesignEnergy.lean <==
module

public import ALO.Estimator.InverseDesignDerivative
public import ALO.LinearAlgebra.ReducedInverseRowBound
public import Mathlib.Analysis.InnerProductSpace.PiL2

/-!
# Summed energies of inverse-design fields

These estimates sum coordinate derivatives before bounding them. Retaining
the loss-curvature energy avoids an extra growing dimension factor.
-/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)

/-- The full row-field energy is bounded by the design's squared Frobenius
norm divided by squared coercivity. -/
theorem sum_inverseDesignRows_norm_sq_le (X : ι → V) :
    (∑ i, ‖inverseDesignRows T H d α hα hH hd X i‖ ^ 2) ≤
      α⁻¹ ^ 2 * ∑ i, ‖X i‖ ^ 2 := by
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro i _
  simpa only [mul_pow, inverseDesignRows, reducedInverse] using
    pow_le_pow_left₀ (norm_nonneg _)
      (restrictedInverse_norm_le T _ α hα
        (reducedOperator_isCoercive T H _ α hH (lossCurvature_nonneg X d hd)) (X i)) 2

/-- Unit-bounded weights let coercivity control the squared weighted Gram
action on an arbitrary vector. -/
theorem sum_weighted_inverseGram_sq_le
    (hd1 : ∀ i, d i ≤ 1) (X : ι → V) (x : V) :
    let A := reducedInverse T H (lossCurvature X d) α hα hH
      (lossCurvature_nonneg X d hd)
    (∑ j, (d j * ⟪X j, A x⟫) ^ 2) ≤ α⁻¹ * ‖x‖ ^ 2 := by
  let A := reducedInverse T H (lossCurvature X d) α hα hH
    (lossCurvature_nonneg X d hd)
  have he := reducedInverse_coercive_energy T H (lossCurvature X d)
    α hα hH (lossCurvature_nonneg X d hd) x
  have hquad := restrictedInverse_quadratic_upper T
    (H + compressedOperator T (lossCurvature X d)) α hα
    (reducedOperator_isCoercive T H _ α hH (lossCurvature_nonneg X d hd)) x
  have hs : (∑ j, (d j * ⟪X j, A x⟫) ^ 2) ≤
      ⟪A x, lossCurvature X d (A x)⟫ := by
    rw [lossCurvature_inner]
    apply Finset.sum_le_sum
    intro j _
    have hj : d j ^ 2 ≤ d j := by nlinarith [hd j, hd1 j]
    simpa only [mul_pow, mul_assoc, ← pow_two] using
      mul_le_mul_of_nonneg_right hj (sq_nonneg ⟪X j, A x⟫)
  change _ ≤ α⁻¹ * ‖x‖ ^ 2
  change α * ‖A x‖ ^ 2 + _ ≤ ⟪x, A x⟫ at he
  change ⟪x, A x⟫ ≤ α⁻¹ * ‖x‖ ^ 2 at hquad
  linarith [mul_nonneg hα.le (sq_nonneg ‖A x‖)]

/-- Sum the weighted row energies without introducing the coefficient
dimension. The available bound is stronger by a factor of four. -/
theorem sum_weighted_inverseDesignRows_norm_sq_le
    (hd1 : ∀ i, d i ≤ 1) (X : ι → V) :
    (∑ i, d i ^ 2 * ‖inverseDesignRows T H d α hα hH hd X i‖ ^ 2) ≤
      Fintype.card ι * α⁻¹ := by
  have h := sum_reducedInverse_weighted_row_norm_sq_le_card T H X d α hα hH hd hd1
  simp only [norm_smul, Real.norm_eq_abs, mul_pow, sq_abs] at h
  change (∑ i, d i ^ 2 *
    ‖reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd) (X i)‖ ^ 2) ≤ _
  calc
    _ ≤ ∑ i, ((2 : ℝ) ^ 2 * d i ^ 2) *
        ‖reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd) (X i)‖ ^ 2 := by
      apply Finset.sum_le_sum
      intro i _
      nlinarith [mul_nonneg (sq_nonneg (d i)) (sq_nonneg
        ‖reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd) (X i)‖)]
    _ ≤ _ := by simpa only [div_eq_mul_inv] using h

omit [FiniteDimensional ℝ V] in
/-- A single design-coordinate variation has exactly two Gram terms. -/
theorem lossCurvatureVariation_single_apply [DecidableEq ι]
    (X : ι → V) (l : ι) (b z : V) :
    lossCurvatureVariation X (Pi.single l b) d z =
      (d l * ⟪X l, z⟫) • b + (d l * ⟪b, z⟫) • X l := by
  classical
  rw [lossCurvatureVariation_apply]
  rw [Finset.sum_eq_single l]
  · simp
  · intro j _ hj
    simp [Pi.single_eq_of_ne hj]
  · simp

/-- Coordinate derivative of every inverse row, with its three terms
separated for the summed energy estimate. -/
theorem fderiv_inverseDesignRows_single_apply [DecidableEq ι]
    (X : ι → V) (l i : ι) (b : V) :
    let A := reducedInverse T H (lossCurvature X d) α hα hH
      (lossCurvature_nonneg X d hd)
    fderiv ℝ (inverseDesignRows T H d α hα hH hd) X (Pi.single l b) i =
      (if i = l then A b else 0) -
        (d l * ⟪X l, A (X i)⟫) • A b -
        (d l * ⟪b, A (X i)⟫) • A (X l) := by
  rw [fderiv_inverseDesignRows_apply, lossCurvatureVariation_single_apply]
  simp only [map_add, map_smul, sub_add_eq_sub_sub]
  by_cases hi : i = l <;> simp [hi, Pi.single_eq_of_ne]

omit [InnerProductSpace ℝ V] [FiniteDimensional ℝ V] in
private theorem norm_sub_sub_sq_le_three (u v w : V) :
    ‖u - v - w‖ ^ 2 ≤ 3 * (‖u‖ ^ 2 + ‖v‖ ^ 2 + ‖w‖ ^ 2) := by
  have hn : ‖u - v - w‖ ≤ ‖u‖ + ‖v‖ + ‖w‖ :=
    (norm_sub_le _ _).trans (add_le_add (norm_sub_le _ _) le_rfl)
  have hs := pow_le_pow_left₀ (norm_nonneg _) hn 2
  nlinarith [sq_nonneg (‖u‖ - ‖v‖), sq_nonneg (‖u‖ - ‖w‖),
    sq_nonneg (‖v‖ - ‖w‖)]

variable {κ : Type*} [Fintype κ]

/-- The design as an operator from coefficient space to Euclidean
observation space. Its norm is the statistical design operator norm. -/
@[expose] noncomputable def euclideanDesignOperator (X : ι → V) :
    V →L[ℝ] EuclideanSpace ℝ ι :=
  (((WithLp.linearEquiv 2 ℝ (ι → ℝ)).symm.toLinearMap).comp
    (LinearMap.pi fun i => (innerSL ℝ (X i)).toLinearMap)).toContinuousLinearMap

theorem euclideanDesignOperator_norm_sq (X : ι → V) (z : V) :
    ‖euclideanDesignOperator X z‖ ^ 2 = ∑ i, ⟪X i, z⟫ ^ 2 := by
  change ‖WithLp.toLp 2 (fun i => ⟪X i, z⟫)‖ ^ 2 = _
  simp [PiLp.norm_sq_eq_of_L2]

/-- The design Frobenius energy is at most the coefficient dimension times
its squared operator norm. -/
theorem sum_designRows_norm_sq_le (X : ι → V) (b : OrthonormalBasis κ ℝ V) :
    (∑ i, ‖X i‖ ^ 2) ≤ (Fintype.card κ : ℝ) * ‖euclideanDesignOperator X‖ ^ 2 := by
  have heq : (∑ i, ‖X i‖ ^ 2) = ∑ t, ‖euclideanDesignOperator X (b t)‖ ^ 2 := by
    simp_rw [euclideanDesignOperator_norm_sq]
    rw [Finset.sum_comm]
    simp_rw [b.sum_sq_inner_left]
  rw [heq]
  calc
    _ ≤ ∑ _t : κ, ‖euclideanDesignOperator X‖ ^ 2 := by
      apply Finset.sum_le_sum
      intro t _
      have h := (euclideanDesignOperator X).le_opNorm (b t)
      rw [b.norm_eq_one, mul_one] at h
      exact pow_le_pow_left₀ (norm_nonneg _) h 2
    _ = _ := by simp

/-- Sum the three coordinate-derivative terms before applying any norm
bounds. This retains the weighted Gram and weighted row energies. -/
theorem sum_fderiv_inverseDesignRows_sq_le_energies [DecidableEq ι]
    (X : ι → V) (b : OrthonormalBasis κ ℝ V) :
    let A := reducedInverse T H (lossCurvature X d) α hα hH
      (lossCurvature_nonneg X d hd)
    (∑ l, ∑ t, ∑ i,
      ‖fderiv ℝ (inverseDesignRows T H d α hα hH hd) X (Pi.single l (b t)) i‖ ^ 2) ≤
      3 * (Fintype.card ι * (∑ t, ‖A (b t)‖ ^ 2) +
        (∑ t, ‖A (b t)‖ ^ 2) * (∑ i, ∑ l, (d l * ⟪X l, A (X i)⟫) ^ 2) +
        (∑ l, d l ^ 2 * ‖A (X l)‖ ^ 2) * (∑ i, ‖A (X i)‖ ^ 2)) := by
  classical
  let A := reducedInverse T H (lossCurvature X d) α hα hH
    (lossCurvature_nonneg X d hd)
  have hc (l : ι) (t : κ) (i : ι) :
      ‖fderiv ℝ (inverseDesignRows T H d α hα hH hd) X (Pi.single l (b t)) i‖ ^ 2 ≤
      3 * ((if i = l then ‖A (b t)‖ ^ 2 else 0) +
        (d l * ⟪X l, A (X i)⟫) ^ 2 * ‖A (b t)‖ ^ 2 +
        (d l * ⟪b t, A (X i)⟫) ^ 2 * ‖A (X l)‖ ^ 2) := by
    rw [fderiv_inverseDesignRows_single_apply]
    have h := norm_sub_sub_sq_le_three
      (if i = l then A (b t) else 0)
      ((d l * ⟪X l, A (X i)⟫) • A (b t))
      ((d l * ⟪b t, A (X i)⟫) • A (X l))
    simpa only [norm_smul, Real.norm_eq_abs, mul_pow, sq_abs,
      apply_ite (fun z : V => ‖z‖ ^ 2), norm_zero, zero_pow (by decide : 2 ≠ 0)] using h
  have hfirst : (∑ l : ι, ∑ t : κ, ∑ i : ι,
      if i = l then ‖A (b t)‖ ^ 2 else 0) =
      Fintype.card ι * ∑ t, ‖A (b t)‖ ^ 2 := by simp
  have hsecond : (∑ l : ι, ∑ t : κ, ∑ i : ι,
      (d l * ⟪X l, A (X i)⟫) ^ 2 * ‖A (b t)‖ ^ 2) =
      (∑ t, ‖A (b t)‖ ^ 2) * (∑ i, ∑ l, (d l * ⟪X l, A (X i)⟫) ^ 2) := by
    rw [Finset.sum_comm]
    simp_rw [← Finset.sum_mul]
    rw [← Finset.mul_sum, Finset.sum_comm (f := fun l i => (d l * ⟪X l, A (X i)⟫) ^ 2)]
    ring
  have hthird : (∑ l : ι, ∑ t : κ, ∑ i : ι,
      (d l * ⟪b t, A (X i)⟫) ^ 2 * ‖A (X l)‖ ^ 2) =
      (∑ l, d l ^ 2 * ‖A (X l)‖ ^ 2) * (∑ i, ‖A (X i)‖ ^ 2) := by
    simp_rw [mul_pow, mul_assoc, mul_comm (⟪_, _⟫ ^ 2) (‖A (X _)‖ ^ 2), ← mul_assoc]
    simp_rw [← Finset.mul_sum, Finset.sum_comm (f := fun t i => ⟪b t, A (X i)⟫ ^ 2),
      b.sum_sq_inner_right]
    rw [Finset.sum_mul]
  calc
    _ ≤ ∑ l : ι, ∑ t : κ, ∑ i : ι,
        3 * ((if i = l then ‖A (b t)‖ ^ 2 else 0) +
          (d l * ⟪X l, A (X i)⟫) ^ 2 * ‖A (b t)‖ ^ 2 +
          (d l * ⟪b t, A (X i)⟫) ^ 2 * ‖A (X l)‖ ^ 2) :=
      Finset.sum_le_sum fun l _ => Finset.sum_le_sum fun t _ =>
        Finset.sum_le_sum fun i _ => hc l t i
    _ = _ := by
      simp only [← Finset.mul_sum, Finset.sum_add_distrib]
      rw [hfirst, hsecond, hthird]

/-- Quantitative ambient Jacobian energy. With `n` rows, `p` basis vectors
and `S = ∑ ‖X_i‖²`, the bound is `3 (np/α² + (p+n) S/α³)`. -/
theorem sum_fderiv_inverseDesignRows_sq_le [DecidableEq ι]
    (hd1 : ∀ i, d i ≤ 1) (X : ι → V) (b : OrthonormalBasis κ ℝ V) :
    (∑ l, ∑ t, ∑ i,
      ‖fderiv ℝ (inverseDesignRows T H d α hα hH hd) X (Pi.single l (b t)) i‖ ^ 2) ≤
      3 * ((Fintype.card ι : ℝ) * Fintype.card κ * α⁻¹ ^ 2 +
        ((Fintype.card κ : ℝ) + Fintype.card ι) * α⁻¹ ^ 3 * ∑ i, ‖X i‖ ^ 2) := by
  let A := reducedInverse T H (lossCurvature X d) α hα hH
    (lossCurvature_nonneg X d hd)
  have hB : (∑ t, ‖A (b t)‖ ^ 2) ≤ (Fintype.card κ : ℝ) * α⁻¹ ^ 2 := by
    calc
      _ ≤ ∑ _t : κ, α⁻¹ ^ 2 := by
        apply Finset.sum_le_sum
        intro t _
        have hn := restrictedInverse_norm_le T
          (H + compressedOperator T (lossCurvature X d)) α hα
          (reducedOperator_isCoercive T H _ α hH (lossCurvature_nonneg X d hd)) (b t)
        change ‖A (b t)‖ ≤ α⁻¹ * ‖b t‖ at hn
        rw [b.norm_eq_one, mul_one] at hn
        exact pow_le_pow_left₀ (norm_nonneg _) hn 2
      _ = _ := by simp
  have hG : (∑ i, ∑ l, (d l * ⟪X l, A (X i)⟫) ^ 2) ≤
      α⁻¹ * ∑ i, ‖X i‖ ^ 2 := by
    rw [Finset.mul_sum]
    exact Finset.sum_le_sum fun i _ =>
      sum_weighted_inverseGram_sq_le T H d α hα hH hd hd1 X (X i)
  have hW : (∑ l, d l ^ 2 * ‖A (X l)‖ ^ 2) ≤ (Fintype.card ι : ℝ) * α⁻¹ :=
    sum_weighted_inverseDesignRows_norm_sq_le T H d α hα hH hd hd1 X
  have hF : (∑ i, ‖A (X i)‖ ^ 2) ≤ α⁻¹ ^ 2 * ∑ i, ‖X i‖ ^ 2 :=
    sum_inverseDesignRows_norm_sq_le T H d α hα hH hd X
  calc
    _ ≤ 3 * ((Fintype.card ι : ℝ) * (∑ t, ‖A (b t)‖ ^ 2) +
        (∑ t, ‖A (b t)‖ ^ 2) * (∑ i, ∑ l, (d l * ⟪X l, A (X i)⟫) ^ 2) +
        (∑ l, d l ^ 2 * ‖A (X l)‖ ^ 2) * (∑ i, ‖A (X i)‖ ^ 2)) :=
      sum_fderiv_inverseDesignRows_sq_le_energies T H d α hα hH hd X b
    _ ≤ 3 * ((Fintype.card ι : ℝ) * ((Fintype.card κ : ℝ) * α⁻¹ ^ 2) +
        ((Fintype.card κ : ℝ) * α⁻¹ ^ 2) * (α⁻¹ * ∑ i, ‖X i‖ ^ 2) +
        ((Fintype.card ι : ℝ) * α⁻¹) * (α⁻¹ ^ 2 * ∑ i, ‖X i‖ ^ 2)) := by
      gcongr
    _ = _ := by ring

/-- The ambient Jacobian energy in terms of the design operator norm.
After `α = n μ`, the coefficients depend only on `p/n` and `μ` when the
design norm is written as `‖X‖op / √n`. -/
theorem sum_fderiv_inverseDesignRows_sq_le_opNorm [DecidableEq ι]
    (hd1 : ∀ i, d i ≤ 1) (X : ι → V) (b : OrthonormalBasis κ ℝ V) :
    (∑ l, ∑ t, ∑ i,
      ‖fderiv ℝ (inverseDesignRows T H d α hα hH hd) X (Pi.single l (b t)) i‖ ^ 2) ≤
      3 * ((Fintype.card ι : ℝ) * Fintype.card κ * α⁻¹ ^ 2 +
        ((Fintype.card κ : ℝ) + Fintype.card ι) * Fintype.card κ *
          α⁻¹ ^ 3 * ‖euclideanDesignOperator X‖ ^ 2) := by
  calc
    _ ≤ 3 * ((Fintype.card ι : ℝ) * Fintype.card κ * α⁻¹ ^ 2 +
        ((Fintype.card κ : ℝ) + Fintype.card ι) * α⁻¹ ^ 3 * ∑ i, ‖X i‖ ^ 2) :=
      sum_fderiv_inverseDesignRows_sq_le T H d α hα hH hd hd1 X b
    _ ≤ 3 * ((Fintype.card ι : ℝ) * Fintype.card κ * α⁻¹ ^ 2 +
        ((Fintype.card κ : ℝ) + Fintype.card ι) * α⁻¹ ^ 3 *
          ((Fintype.card κ : ℝ) * ‖euclideanDesignOperator X‖ ^ 2)) := by
      gcongr
      exact sum_designRows_norm_sq_le X b
    _ = _ := by ring

/-- The ambient field energy in the same operator-norm scaling. -/
theorem sum_inverseDesignRows_norm_sq_le_opNorm
    (X : ι → V) (b : OrthonormalBasis κ ℝ V) :
    (∑ i, ‖inverseDesignRows T H d α hα hH hd X i‖ ^ 2) ≤
      (Fintype.card κ : ℝ) * α⁻¹ ^ 2 * ‖euclideanDesignOperator X‖ ^ 2 := by
  calc
    _ ≤ α⁻¹ ^ 2 * ∑ i, ‖X i‖ ^ 2 :=
      sum_inverseDesignRows_norm_sq_le T H d α hα hH hd X
    _ ≤ α⁻¹ ^ 2 * ((Fintype.card κ : ℝ) * ‖euclideanDesignOperator X‖ ^ 2) :=
      mul_le_mul_of_nonneg_left (sum_designRows_norm_sq_le X b) (sq_nonneg α⁻¹)
    _ = _ := by ring

/-- Dimension-uniform ambient energies in the proportional regime.
Only `μ` and the upper bound `δ` for `p/n` enter the coefficients. -/
theorem inverseDesign_energies_proportional [DecidableEq ι]
    (hd1 : ∀ i, d i ≤ 1) (X : ι → V) (b : OrthonormalBasis κ ℝ V)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Fintype.card κ : ℝ) ≤ δ * Fintype.card ι) :
    let s := ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι
    (∑ i, ‖inverseDesignRows T H d α hα hH hd X i‖ ^ 2) ≤ δ * μ⁻¹ ^ 2 * s ∧
    (∑ l, ∑ t, ∑ i,
      ‖fderiv ℝ (inverseDesignRows T H d α hα hH hd) X (Pi.single l (b t)) i‖ ^ 2) ≤
      3 * (δ * μ⁻¹ ^ 2 + (δ + 1) * δ * μ⁻¹ ^ 3 * s) := by
  have hn : (Fintype.card ι : ℝ) ≠ 0 := by
    intro hn
    rw [hscale, hn, zero_mul] at hα
    exact lt_irrefl _ hα
  have hnpos : (0 : ℝ) < Fintype.card ι :=
    lt_of_le_of_ne (Nat.cast_nonneg _) (Ne.symm hn)
  have hp : (Fintype.card κ : ℝ) / Fintype.card ι ≤ δ :=
    (div_le_iff₀ hnpos).mpr hdim
  have hF := sum_inverseDesignRows_norm_sq_le_opNorm T H d α hα hH hd X b
  have hJ := sum_fderiv_inverseDesignRows_sq_le_opNorm T H d α hα hH hd hd1 X b
  have heF :
      (Fintype.card κ : ℝ) * α⁻¹ ^ 2 * ‖euclideanDesignOperator X‖ ^ 2 =
      ((Fintype.card κ : ℝ) / Fintype.card ι) * μ⁻¹ ^ 2 *
        (‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) := by
    rw [hscale]
    field_simp
  have heJ :
      (Fintype.card ι : ℝ) * Fintype.card κ * α⁻¹ ^ 2 +
        ((Fintype.card κ : ℝ) + Fintype.card ι) * Fintype.card κ *
          α⁻¹ ^ 3 * ‖euclideanDesignOperator X‖ ^ 2 =
      ((Fintype.card κ : ℝ) / Fintype.card ι) * μ⁻¹ ^ 2 +
        (((Fintype.card κ : ℝ) / Fintype.card ι) + 1) *
          ((Fintype.card κ : ℝ) / Fintype.card ι) * μ⁻¹ ^ 3 *
            (‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) := by
    rw [hscale]
    field_simp
  rw [heF] at hF
  rw [heJ] at hJ
  constructor
  · apply hF.trans
    gcongr
  · apply hJ.trans
    gcongr

end ALO


==> anc/lean_alo/ALO/Estimator/InverseDesignRegularity.lean <==
module

public import ALO.LinearAlgebra.LossCurvature
public import Mathlib.Analysis.Calculus.FDeriv.Basic
public import Mathlib.Topology.Algebra.MetricSpace.Lipschitz

/-!
# Local regularity of inverse-design fields

Resolvent bounds give local Lipschitz regularity and polynomial growth of
the first derivative with fixed tangent space and fixed penalty curvature.
The polynomial bounds are for moment finiteness, not the final statistical rate.
-/

public section
namespace ALO

open Filter
open scoped Topology RealInnerProductSpace NNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- A resolvent bound on a fixed tangent space, allowing nonsymmetric coercive
operators. The curvature difference is controlled pointwise. -/
theorem restrictedInverse_sub_norm_le
    (T : Submodule ℝ V) (S R : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α)
    (hS : IsCoercive S α) (hR : IsCoercive R α)
    {C : ℝ} (hC : 0 ≤ C) (hbound : ∀ z : T, ‖(R - S) z‖ ≤ C * ‖z‖) (v : V) :
    ‖restrictedInverse T S α hα hS v - restrictedInverse T R α hα hR v‖ ≤
      α⁻¹ ^ 2 * C * ‖v‖ := by
  let p := T.orthogonalProjectionOnto v
  let u := coerciveInverse S α hα hS p
  let z := coerciveInverse R α hα hR p
  have heq : u - z = coerciveInverse S α hα hS ((R - S) z) := by
    apply hS.injective hα
    simp only [map_sub, apply_coerciveInverse, LinearMap.sub_apply, u, z]
  change ‖((u - z : T) : V)‖ ≤ _
  rw [Submodule.norm_coe, heq]
  calc
    _ ≤ α⁻¹ * ‖(R - S) z‖ := coerciveInverse_norm_le S α hα hS _
    _ ≤ α⁻¹ * (C * ‖z‖) := mul_le_mul_of_nonneg_left (hbound z) (inv_nonneg.mpr hα.le)
    _ ≤ α⁻¹ * (C * (α⁻¹ * ‖p‖)) := by
      gcongr
      exact coerciveInverse_norm_le R α hα hR p
    _ ≤ α⁻¹ * (C * (α⁻¹ * ‖v‖)) := by
      gcongr
      exact T.norm_orthogonalProjectionOnto_apply_le v
    _ = _ := by ring

omit [FiniteDimensional ℝ V] in
/-- A weighted row Gram operator has a quadratic local Lipschitz bound. -/
theorem lossCurvature_sub_apply_norm_le (X Y : ι → V) (d : ι → ℝ) (v : V) :
    ‖(lossCurvature X d - lossCurvature Y d) v‖ ≤
      (∑ i, |d i|) * (‖X‖ + ‖Y‖) * ‖X - Y‖ * ‖v‖ := by
  have heq (i) :
      (d i * ⟪X i, v⟫) • X i - (d i * ⟪Y i, v⟫) • Y i =
        (d i * ⟪X i, v⟫) • (X i - Y i) + (d i * ⟪X i - Y i, v⟫) • Y i := by
    simp only [inner_sub_left, mul_sub, sub_smul, smul_sub]
    abel
  simp only [LinearMap.sub_apply, lossCurvature_apply, ← Finset.sum_sub_distrib]
  simp_rw [heq]
  calc
    _ ≤ ∑ i, (|d i| * (‖X‖ + ‖Y‖) * ‖X - Y‖ * ‖v‖) := by
      apply (norm_sum_le _ _).trans
      apply Finset.sum_le_sum
      intro i _
      apply (norm_add_le _ _).trans
      simp only [norm_smul, Real.norm_eq_abs, abs_mul]
      have hX := abs_real_inner_le_norm (X i) v
      have hXY := abs_real_inner_le_norm (X i - Y i) v
      have hx := norm_le_pi_norm X i
      have hy := norm_le_pi_norm Y i
      have hxy : ‖X i - Y i‖ ≤ ‖X - Y‖ := norm_le_pi_norm (X - Y) i
      calc
        _ ≤ |d i| * (‖X‖ * ‖v‖) * ‖X - Y‖ +
            |d i| * (‖X - Y‖ * ‖v‖) * ‖Y‖ := by
          gcongr
          · exact hX.trans (mul_le_mul_of_nonneg_right hx (norm_nonneg v))
          · exact hXY.trans (mul_le_mul_of_nonneg_right hxy (norm_nonneg v))
        _ = _ := by ring
    _ = _ := by simp only [← Finset.sum_mul]

/-- The array of inverse rows, representing `XA` when the inverse is symmetric. -/
@[expose] noncomputable def inverseDesignRows
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)
    (X : ι → V) : ι → V :=
  fun i => reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd) (X i)

variable (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)

/-- The inverse-row array grows at most linearly in the design. -/
theorem inverseDesignRows_norm_le (X : ι → V) :
    ‖inverseDesignRows T H d α hα hH hd X‖ ≤ α⁻¹ * ‖X‖ := by
  apply (pi_norm_le_iff_of_nonneg (mul_nonneg (inv_nonneg.mpr hα.le) (norm_nonneg X))).mpr
  intro i
  exact (restrictedInverse_norm_le T _ α hα _ (X i)).trans
    (mul_le_mul_of_nonneg_left (norm_le_pi_norm X i) (inv_nonneg.mpr hα.le))

/-- The inverse itself varies at most linearly in the curvature difference. -/
theorem reducedInverse_lossCurvature_sub_norm_le (X Y : ι → V) (v : V) :
    ‖reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd) v -
      reducedInverse T H (lossCurvature Y d) α hα hH (lossCurvature_nonneg Y d hd) v‖ ≤
      α⁻¹ ^ 2 * ((∑ i, |d i|) * (‖X‖ + ‖Y‖) * ‖X - Y‖) * ‖v‖ := by
  have hD : 0 ≤ ∑ i, |d i| := Finset.sum_nonneg fun i _ => abs_nonneg _
  apply restrictedInverse_sub_norm_le
  · positivity
  · intro z
    have heq :
        ((H + compressedOperator T (lossCurvature Y d)) -
          (H + compressedOperator T (lossCurvature X d))) z =
        T.orthogonalProjectionOnto ((lossCurvature Y d - lossCurvature X d) (z : V)) := by
      simp only [LinearMap.sub_apply, LinearMap.add_apply, compressedOperator,
        LinearMap.comp_apply, ContinuousLinearMap.coe_coe, map_sub]
      abel
    rw [heq]
    apply (T.norm_orthogonalProjectionOnto_apply_le _).trans
    simpa only [norm_sub_rev, add_comm, Submodule.norm_coe] using
      lossCurvature_sub_apply_norm_le Y X d (z : V)

/-- A polynomial local Lipschitz estimate for the entire inverse-row array. -/
theorem inverseDesignRows_sub_norm_le (X Y : ι → V) :
    ‖inverseDesignRows T H d α hα hH hd X - inverseDesignRows T H d α hα hH hd Y‖ ≤
      (α⁻¹ + α⁻¹ ^ 2 * (∑ i, |d i|) * (‖X‖ + ‖Y‖) * ‖Y‖) * ‖X - Y‖ := by
  have hD : 0 ≤ ∑ i, |d i| := Finset.sum_nonneg fun i _ => abs_nonneg _
  apply (pi_norm_le_iff_of_nonneg (by positivity)).mpr
  intro i
  let A := reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd)
  let B := reducedInverse T H (lossCurvature Y d) α hα hH (lossCurvature_nonneg Y d hd)
  have heq : A (X i) - B (Y i) = A (X i - Y i) + (A (Y i) - B (Y i)) := by
    rw [map_sub]; abel
  change ‖A (X i) - B (Y i)‖ ≤ _
  rw [heq]
  have h₁ : ‖A (X i - Y i)‖ ≤ α⁻¹ * ‖X - Y‖ :=
    (restrictedInverse_norm_le T _ α hα _ _).trans
      (mul_le_mul_of_nonneg_left (norm_le_pi_norm (X - Y) i) (inv_nonneg.mpr hα.le))
  have h₂ := reducedInverse_lossCurvature_sub_norm_le T H d α hα hH hd X Y (Y i)
  have h₃ := norm_le_pi_norm Y i
  calc
    _ ≤ ‖A (X i - Y i)‖ + ‖A (Y i) - B (Y i)‖ := norm_add_le _ _
    _ ≤ α⁻¹ * ‖X - Y‖ +
        α⁻¹ ^ 2 * ((∑ i, |d i|) * (‖X‖ + ‖Y‖) * ‖X - Y‖) * ‖Y‖ := by
      apply add_le_add h₁
      exact h₂.trans (mul_le_mul_of_nonneg_left h₃ (by positivity))
    _ = _ := by ring

/-- On each bounded design ball the inverse-row map is Lipschitz, with an
explicit quadratic bound in the radius. -/
theorem inverseDesignRows_lipschitzOnWith (R : ℝ) (hR : 0 ≤ R) :
    LipschitzOnWith ⟨α⁻¹ + 2 * α⁻¹ ^ 2 * (∑ i, |d i|) * R ^ 2, by
      have hD : 0 ≤ ∑ i, |d i| := Finset.sum_nonneg fun i _ => abs_nonneg _
      positivity⟩
      (inverseDesignRows T H d α hα hH hd) (Metric.closedBall 0 R) := by
  apply LipschitzOnWith.of_dist_le_mul
  intro X hX Y hY
  simp only [Metric.mem_closedBall, dist_zero_right] at hX hY
  rw [dist_eq_norm, dist_eq_norm]
  apply (inverseDesignRows_sub_norm_le T H d α hα hH hd X Y).trans
  have hD : 0 ≤ ∑ i, |d i| := Finset.sum_nonneg fun i _ => abs_nonneg _
  have hcoeff :
      α⁻¹ + α⁻¹ ^ 2 * (∑ i, |d i|) * (‖X‖ + ‖Y‖) * ‖Y‖ ≤
        α⁻¹ + 2 * α⁻¹ ^ 2 * (∑ i, |d i|) * R ^ 2 := by
    calc
      _ ≤ α⁻¹ + α⁻¹ ^ 2 * (∑ i, |d i|) * (R + R) * R := by gcongr
      _ = _ := by ring
  exact mul_le_mul_of_nonneg_right hcoeff (norm_nonneg _)

/-- Local Lipschitz regularity holds with no bounded-design assumption. -/
theorem locallyLipschitz_inverseDesignRows :
    LocallyLipschitz (inverseDesignRows T H d α hα hH hd) := by
  intro X
  refine ⟨_, Metric.closedBall 0 (‖X‖ + 1), ?_,
    inverseDesignRows_lipschitzOnWith T H d α hα hH hd (‖X‖ + 1) (by positivity)⟩
  exact Metric.closedBall_mem_nhds_of_mem (by simp)

/-- The first derivative has at most quadratic growth; the derivative is
understood almost everywhere, as required by the Lipschitz Stein theorem. -/
theorem norm_fderiv_inverseDesignRows_le (X : ι → V) :
    ‖fderiv ℝ (inverseDesignRows T H d α hα hH hd) X‖ ≤
      α⁻¹ + 2 * α⁻¹ ^ 2 * (∑ i, |d i|) * (‖X‖ + 1) ^ 2 := by
  exact norm_fderiv_le_of_lipschitzOn ℝ
    (Metric.closedBall_mem_nhds_of_mem (by simp))
    (inverseDesignRows_lipschitzOnWith T H d α hα hH hd (‖X‖ + 1) (by positivity))

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

/-- An inverse-row field after affine restriction and fixed linear output
projection. Row selection and coefficient/fiber projections are special cases. -/
@[expose] noncomputable def affineInverseDesignField
    (X₀ : ι → V) (L : E →L[ℝ] (ι → V)) (R : (ι → V) →L[ℝ] E) (x : E) : E :=
  R (inverseDesignRows T H d α hα hH hd (X₀ + L x))

theorem locallyLipschitz_affineInverseDesignField
    (X₀ : ι → V) (L : E →L[ℝ] (ι → V)) (R : (ι → V) →L[ℝ] E) :
    LocallyLipschitz (affineInverseDesignField T H d α hα hH hd X₀ L R) := by
  have hlin : LipschitzWith ‖L‖₊ (fun y => X₀ + L y) :=
    LipschitzWith.of_dist_le_mul fun x y => by
      simpa only [dist_add_left] using L.lipschitzWith.dist_le_mul x y
  exact R.lipschitzWith.locallyLipschitz.comp
    ((locallyLipschitz_inverseDesignRows T H d α hα hH hd).comp
      hlin.locallyLipschitz)

theorem affineInverseDesignField_norm_le
    (X₀ : ι → V) (L : E →L[ℝ] (ι → V)) (R : (ι → V) →L[ℝ] E) (x : E) :
    ‖affineInverseDesignField T H d α hα hH hd X₀ L R x‖ ≤
      (‖R‖ * α⁻¹ * (‖X₀‖ + ‖L‖ + 1)) * (1 + ‖x‖) := by
  have hX : ‖X₀ + L x‖ ≤ (‖X₀‖ + ‖L‖ + 1) * (1 + ‖x‖) := by
    calc
      _ ≤ ‖X₀‖ + ‖L‖ * ‖x‖ := (norm_add_le _ _).trans (add_le_add le_rfl (L.le_opNorm x))
      _ ≤ _ := by nlinarith [norm_nonneg L, norm_nonneg x,
        mul_nonneg (norm_nonneg X₀) (norm_nonneg x)]
  calc
    _ ≤ ‖R‖ * ‖inverseDesignRows T H d α hα hH hd (X₀ + L x)‖ := R.le_opNorm _
    _ ≤ ‖R‖ * (α⁻¹ * ‖X₀ + L x‖) := by
      gcongr
      exact inverseDesignRows_norm_le T H d α hα hH hd _
    _ ≤ ‖R‖ * (α⁻¹ * ((‖X₀‖ + ‖L‖ + 1) * (1 + ‖x‖))) := by gcongr
    _ = _ := by ring

/-- A quadratic derivative-growth bound survives affine restriction and
fixed linear output maps. -/
theorem norm_fderiv_affineInverseDesignField_le
    (X₀ : ι → V) (L : E →L[ℝ] (ι → V)) (R : (ι → V) →L[ℝ] E) (x : E) :
    ‖fderiv ℝ (affineInverseDesignField T H d α hα hH hd X₀ L R) x‖ ≤
      (‖R‖ * ‖L‖ *
        (α⁻¹ + 2 * α⁻¹ ^ 2 * (∑ i, |d i|) * (‖X₀‖ + ‖L‖ + 1) ^ 2)) *
          (1 + ‖x‖) ^ 2 := by
  let B := ‖X₀‖ + ‖L‖ + 1
  let r := B * (1 + ‖x‖)
  have hB : 0 ≤ B := by dsimp [B]; positivity
  have hr : 0 ≤ r := by dsimp [r]; positivity
  have hD : 0 ≤ ∑ i, |d i| := Finset.sum_nonneg fun i _ => abs_nonneg _
  have hmap : Set.MapsTo (fun y => X₀ + L y) (Metric.ball x 1) (Metric.closedBall 0 r) := by
    intro y hy
    have hy' : ‖y‖ ≤ ‖x‖ + 1 :=
      norm_le_norm_add_const_of_dist_le (Metric.mem_ball.mp hy).le
    have h := (norm_add_le X₀ (L y)).trans (add_le_add le_rfl (L.le_opNorm y))
    simp only [Metric.mem_closedBall, dist_zero_right]
    dsimp [r, B]
    have hm := mul_le_mul_of_nonneg_left hy' (norm_nonneg L)
    nlinarith [norm_nonneg x, mul_nonneg (norm_nonneg X₀) (norm_nonneg x)]
  have hlin : LipschitzWith ‖L‖₊ (fun y => X₀ + L y) :=
    LipschitzWith.of_dist_le_mul fun x y => by
      simpa only [dist_add_left] using L.lipschitzWith.dist_le_mul x y
  have hlocal := R.lipschitzWith.comp_lipschitzOnWith
    ((inverseDesignRows_lipschitzOnWith T H d α hα hH hd r hr).comp
      hlin.lipschitzOnWith hmap)
  have hb := norm_fderiv_le_of_lipschitzOn ℝ (Metric.ball_mem_nhds x zero_lt_one) hlocal
  change ‖fderiv ℝ (affineInverseDesignField T H d α hα hH hd X₀ L R) x‖ ≤
    ‖R‖ * ((α⁻¹ + 2 * α⁻¹ ^ 2 * (∑ i, |d i|) * r ^ 2) * ‖L‖) at hb
  apply hb.trans
  have hp : 1 ≤ (1 + ‖x‖) ^ 2 := by nlinarith [norm_nonneg x]
  have hlin := mul_le_mul_of_nonneg_left hp (inv_nonneg.mpr hα.le)
  have hh : α⁻¹ + 2 * α⁻¹ ^ 2 * (∑ i, |d i|) * r ^ 2 ≤
      (α⁻¹ + 2 * α⁻¹ ^ 2 * (∑ i, |d i|) * B ^ 2) * (1 + ‖x‖) ^ 2 := by
    dsimp [r]
    nlinarith
  have hh' := mul_le_mul_of_nonneg_left
    (mul_le_mul_of_nonneg_right hh (norm_nonneg L)) (norm_nonneg R)
  convert hh' using 1
  dsimp [B]
  ring

end ALO


==> anc/lean_alo/ALO/Estimator/InverseDesignStein.lean <==
module

public import ALO.Estimator.InverseDesignRegularity
public import ALO.Estimator.DeterminantGaussianIntegrationByParts
public import ALO.MeasureTheory.GaussianPolynomialIntegrability

/-!
# Second-order Stein bounds for inverse-design fields

The determinant envelope and resolvent growth estimates discharge both
weighted energy assumptions for fixed affine fibers and fixed output maps.
All moments and the final discrepancy bound use the same determinant law.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (K : Submodule ℝ (EuclideanDesignData ι V)) (Z₀ : EuclideanDesignData ι V)

local notation "e" => LinearEquiv.symm (designDataEuclideanEquiv (ι := ι) (V := V))
local notation "w" => affineReducedCurvatureWeight T H d K Z₀

/-- The determinant weight has polynomial growth in the actual free
coordinates, including the affine shift and coordinate-map norms. -/
theorem affineReducedCurvatureWeight_polynomial_growth :
    ∃ C : ℝ, 0 ≤ C ∧ ∃ m : ℕ, ∀ k : K, w k ≤ C * (1 + ‖k‖) ^ m := by
  let b := stdOrthonormalBasis ℝ T
  let C₀ := reducedCurvaturePolynomialBound T b H d
  let L : K →L[ℝ] (ι → V) := (e).toLinearMap.toContinuousLinearMap.comp K.subtypeL
  let B := ‖e Z₀‖ + ‖L‖ + 1
  let m := 2 * Module.finrank ℝ T
  have hC₀ : 0 ≤ C₀ := reducedCurvaturePolynomialBound_nonneg T b H d
  have hB : 0 ≤ B := by dsimp [B]; positivity
  refine ⟨C₀ * (1 + B ^ m), by positivity, m, ?_⟩
  intro k
  let X := e (Z₀ + (k : EuclideanDesignData ι V))
  have hXeq : X = e Z₀ + L k := by simp [X, L]
  have hX : ‖X‖ ≤ B * (1 + ‖k‖) := by
    rw [hXeq]
    calc
      _ ≤ ‖e Z₀‖ + ‖L‖ * ‖k‖ := (norm_add_le _ _).trans (add_le_add le_rfl (L.le_opNorm k))
      _ ≤ _ := by
        change ‖e Z₀‖ + ‖L‖ * ‖k‖ ≤ (‖e Z₀‖ + ‖L‖ + 1) * (1 + ‖k‖)
        nlinarith [norm_nonneg L, norm_nonneg k, mul_nonneg (norm_nonneg (e Z₀)) (norm_nonneg k)]
  have hw : w k ≤ C₀ * (1 + ‖X‖ ^ m) := by
    simpa only [affineReducedCurvatureWeight, reducedCurvatureAbsDet,
      LinearMap.det_toMatrix, Fintype.card_fin] using
      reducedCurvatureAbsDet_le_polynomial T b H d X
  have hp : 1 ≤ (1 + ‖k‖) ^ m := one_le_pow₀ (by linarith [norm_nonneg k])
  have hpow := pow_le_pow_left₀ (norm_nonneg X) hX m
  rw [mul_pow] at hpow
  have hh : 1 + ‖X‖ ^ m ≤ (1 + B ^ m) * (1 + ‖k‖) ^ m := by nlinarith
  calc
    _ ≤ C₀ * (1 + ‖X‖ ^ m) := hw
    _ ≤ C₀ * ((1 + B ^ m) * (1 + ‖k‖) ^ m) := mul_le_mul_of_nonneg_left hh hC₀
    _ = _ := by ring

variable (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)

/-- The inverse-design field in the free coordinates of the determinant law. -/
@[expose] noncomputable def affineReducedInverseField
    (R : (ι → V) →L[ℝ] K) : K → K :=
  affineInverseDesignField T H d α hα hH hd (e Z₀)
    ((e).toLinearMap.toContinuousLinearMap.comp K.subtypeL) R

omit [MeasurableSpace V] [BorelSpace V] in
theorem locallyLipschitz_affineReducedInverseField (R : (ι → V) →L[ℝ] K) :
    LocallyLipschitz (affineReducedInverseField T H d K Z₀ α hα hH hd R) :=
  locallyLipschitz_affineInverseDesignField T H d α hα hH hd _ _ R

/-- Both field and Frobenius-Jacobian energies are integrable under the
determinant law; there are no remaining test-moment assumptions. -/
theorem integrable_affineReducedInverseField_energies (R : (ι → V) →L[ℝ] K) :
    Integrable (fun k => ‖affineReducedInverseField T H d K Z₀ α hα hH hd R k‖ ^ 2)
      (normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k))) ∧
    Integrable (gaussianJacobianSq (affineReducedInverseField T H d K Z₀ α hα hH hd R))
      (normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k))) := by
  obtain ⟨Cw, hCw, m, hwb⟩ := affineReducedCurvatureWeight_polynomial_growth T H d K Z₀
  let L : K →L[ℝ] (ι → V) := (e).toLinearMap.toContinuousLinearMap.comp K.subtypeL
  have hD : 0 ≤ ∑ i, |d i| := Finset.sum_nonneg fun i _ => abs_nonneg _
  apply integrable_stein_energies_of_polynomial_growth
    (contDiff_affineReducedCurvatureWeight T H d K Z₀ α hα hH hd).continuous.measurable
    (affineReducedCurvatureWeight_pos T H d K Z₀ α hα hH hd) hCw
    (CF := ‖R‖ * α⁻¹ * (‖e Z₀‖ + ‖L‖ + 1))
    (CD := ‖R‖ * ‖L‖ * (α⁻¹ + 2 * α⁻¹ ^ 2 * (∑ i, |d i|) * (‖e Z₀‖ + ‖L‖ + 1) ^ 2))
    (mF := 1) (mD := 2) (by positivity) (by positivity) hwb
    (locallyLipschitz_affineReducedInverseField T H d K Z₀ α hα hH hd R).continuous
  · intro k
    simpa only [affineReducedInverseField, pow_one] using
      affineInverseDesignField_norm_le T H d α hα hH hd (e Z₀) L R k
  · intro k
    exact norm_fderiv_affineInverseDesignField_le T H d α hα hH hd (e Z₀) L R k

include hα hH hd in
/-- The fixed-fiber determinant law supplies the weight, normalizer, and
score hypotheses of the weighted second-order theorem. -/
theorem secondOrderStein_affineReducedCurvatureWeight
    (hHsymm : H.IsSymmetric) {F : K → K} (hF : LocallyLipschitz F)
    (hiF : Integrable (fun k => ‖F k‖ ^ 2)
      (normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k))))
    (hiJ : Integrable (gaussianJacobianSq F)
      (normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k)))) :
    Integrable (fun k => gaussianSteinDiscrepancy F k ^ 2)
      (normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k))) ∧
    (∫ k, gaussianSteinDiscrepancy F k ^ 2
      ∂normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k))) ≤
      (2 + 3 * ((∑ i, d i) / α) / 2) *
        (∫ k, ‖F k‖ ^ 2 ∂normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k))) +
      4 * ∫ k, gaussianJacobianSq F k
        ∂normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k)) := by
  let score := gradient (fun k : K => Real.log (w k))
  have hs (k : K) : HasGradientAt (fun z : K => Real.log (w z)) (score k) k := by
    have hg := hasGradientAt_affine_reducedCurvatureLogWeight T H d α hα hH hHsymm hd K Z₀ k 0
    simp only [sub_zero] at hg
    change HasGradientAt (fun z : K => Real.log (w z)) _ k at hg
    rw [show score k = _ from hg.gradient]
    exact hg
  have hb (k : K) : ‖score k‖ ^ 2 ≤ (∑ i, d i) / α := by
    simpa only [score, affineReducedCurvatureWeight, reducedCurvatureLogWeight, sub_zero] using
      norm_sq_gradient_affine_reducedCurvatureLogWeight_le T H d α hα hH hHsymm hd K Z₀ k 0
  have hB : 0 ≤ (∑ i, d i) / α := div_nonneg (Finset.sum_nonneg fun i _ => hd i) hα.le
  have h := secondOrderStein_normalized_of_locallyLipschitz
    ((contDiff_affineReducedCurvatureWeight T H d K Z₀ α hα hH hd).of_le (by simp))
    (affineReducedCurvatureWeight_pos T H d K Z₀ α hα hH hd)
    (integrable_affineReducedCurvatureWeight T H d K Z₀)
    hs (K := Real.sqrt ((∑ i, d i) / α))
    (fun k => by rw [Real.sq_sqrt hB]; exact hb k) hF hiF hiJ
  simpa only [Real.sq_sqrt hB] using h

/-- The second-order inequality applies to the inverse-design fields with
all weighted moments discharged. -/
theorem secondOrderStein_affineReducedInverseField
    (hHsymm : H.IsSymmetric) (R : (ι → V) →L[ℝ] K) :
    Integrable (fun k => gaussianSteinDiscrepancy
      (affineReducedInverseField T H d K Z₀ α hα hH hd R) k ^ 2)
      (normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k))) ∧
    (∫ k, gaussianSteinDiscrepancy (affineReducedInverseField T H d K Z₀ α hα hH hd R) k ^ 2
      ∂normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k))) ≤
      (2 + 3 * ((∑ i, d i) / α) / 2) *
        (∫ k, ‖affineReducedInverseField T H d K Z₀ α hα hH hd R k‖ ^ 2
          ∂normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k))) +
      4 * ∫ k, gaussianJacobianSq (affineReducedInverseField T H d K Z₀ α hα hH hd R) k
        ∂normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k)) := by
  have hi := integrable_affineReducedInverseField_energies T H d K Z₀ α hα hH hd R
  exact secondOrderStein_affineReducedCurvatureWeight T H d K Z₀ α hα hH hd hHsymm
    (locallyLipschitz_affineReducedInverseField T H d K Z₀ α hα hH hd R) hi.1 hi.2

/-- Select row `i`, apply a fixed coefficient map, then project to the
free design coordinates. For orthogonal `P`, this represents the projected
field `e_i e_iᵀ X A P`. -/
@[expose] noncomputable def inverseRowOutputMap
    (P : V →L[ℝ] V) (i : ι) : (ι → V) →L[ℝ] K := by
  classical
  exact K.orthogonalProjectionOnto.comp
    ((designDataEuclideanEquiv (ι := ι) (V := V)).toLinearMap.toContinuousLinearMap.comp
      ((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp
        (P.comp (ContinuousLinearMap.proj i))))

omit [MeasurableSpace V] [BorelSpace V] in
theorem inverseRowOutputMap_apply
    [DecidableEq ι] (P : V →L[ℝ] V) (i : ι) (Y : ι → V) :
    inverseRowOutputMap K P i Y =
      K.orthogonalProjectionOnto (designDataEuclideanEquiv (Pi.single i (P (Y i)))) := by
  classical
  simp [inverseRowOutputMap]
  congr 1
  ext j
  by_cases h : j = i <;> simp [h]

/-- The row fields used in the application satisfy the weighted Stein bound
with score coefficient `μ⁻¹` when `α = n μ` and `0 ≤ d_i ≤ 1`.
All integrability obligations have already been discharged. -/
theorem secondOrderStein_projectedInverseRow
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (μ : ℝ) (hscale : α = Fintype.card ι * μ) (P : V →L[ℝ] V) (i : ι) :
    let F := affineReducedInverseField T H d K Z₀ α hα hH hd (inverseRowOutputMap K P i)
    Integrable (fun k => gaussianSteinDiscrepancy F k ^ 2)
      (normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k))) ∧
    (∫ k, gaussianSteinDiscrepancy F k ^ 2
      ∂normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k))) ≤
      (2 + 3 * μ⁻¹ / 2) *
        (∫ k, ‖F k‖ ^ 2 ∂normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k))) +
      4 * ∫ k, gaussianJacobianSq F k
        ∂normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k)) := by
  dsimp only
  have h := secondOrderStein_affineReducedInverseField T H d K Z₀ α hα hH hd
    hHsymm (inverseRowOutputMap K P i)
  have hn : (Fintype.card ι : ℝ) ≠ 0 := by
    intro hn
    rw [hscale, hn, zero_mul] at hα
    exact lt_irrefl _ hα
  have hr : (∑ i, d i) / α ≤ μ⁻¹ := by
    have hs : (∑ i, d i) ≤ (Fintype.card ι : ℝ) := by
      simpa using Finset.sum_le_sum (s := Finset.univ) (fun j _ => hd1 j)
    have hnratio : (Fintype.card ι : ℝ) / α = μ⁻¹ := by
      rw [hscale, div_mul_eq_div_div, div_self hn, one_div]
    exact (div_le_div_of_nonneg_right hs hα.le).trans_eq hnratio
  refine ⟨h.1, h.2.trans ?_⟩
  apply add_le_add _ le_rfl
  exact mul_le_mul_of_nonneg_right (by linarith) (integral_nonneg fun k => sq_nonneg _)

end ALO


==> anc/lean_alo/ALO/Estimator/InverseRemainderCorrection.lean <==
module

public import ALO.Estimator.SummedInverseRowStein

/-!
# Deterministic correction from the Stein remainder to the ALO remainder

The four-term decomposition separates design and trace projection defects
from the two inverse-curvature terms. Squared sums are controlled before
specializing the ranks of the complementary projections.
-/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The isotropic remainder `Rem_i` of Theorem 3.1. -/
@[expose] noncomputable def inverseRowRemainder
    (d : ι → ℝ) (X : ι → V) (A : V →L[ℝ] V) (i : ι) : ℝ :=
  ⟪X i, A (X i)⟫ -
    LinearMap.trace ℝ V A.toLinearMap * (1 - d i * ⟪X i, A (X i)⟫)

/-- The rows of `X - QXP`, with `Q` indexed by input row then output row. -/
@[expose] noncomputable def inverseRowProjectionDefect
    (X : ι → V) (P : V →L[ℝ] V) (Q : ι → ι → ℝ) (i : ι) : V :=
  X i - ∑ j, Q j i • P (X j)

/-- The entries of `tr(A) I - tr(AP) Q`. -/
@[expose] noncomputable def inverseTraceProjectionDefect
    (A P : V →L[ℝ] V) (Q : ι → ι → ℝ) (j i : ι) : ℝ := by
  classical
  exact LinearMap.trace ℝ V A.toLinearMap * (if j = i then 1 else 0) -
    LinearMap.trace ℝ V (A.comp P).toLinearMap * Q j i

omit [FiniteDimensional ℝ V] in
/-- The exact four-term correction in the proof of Theorem 3.1. -/
theorem inverseRowRemainder_sub_corrected
    (d : ι → ℝ) (X : ι → V) (A P : V →L[ℝ] V) (Q : ι → ι → ℝ) (i : ι) :
    inverseRowRemainder d X A i - correctedInverseRowRemainder d X A P (fun j => Q j i) i =
      ⟪inverseRowProjectionDefect X P Q i, A (X i)⟫ -
      (∑ j, Q j i * d j * ⟪P (A (X j)), A (X i)⟫) -
      inverseTraceProjectionDefect A P Q i i +
      ∑ j, inverseTraceProjectionDefect A P Q j i * d j * ⟪X j, A (X i)⟫ := by
  classical
  have hsum : (∑ j, inverseTraceProjectionDefect A P Q j i * d j * ⟪X j, A (X i)⟫) =
      LinearMap.trace ℝ V A.toLinearMap * d i * ⟪X i, A (X i)⟫ -
      LinearMap.trace ℝ V (A.comp P).toLinearMap *
        ∑ j, Q j i * d j * ⟪X j, A (X i)⟫ := by
    simp only [inverseTraceProjectionDefect, sub_mul, Finset.sum_sub_distrib,
      mul_assoc, ← Finset.mul_sum]
    simp
  rw [hsum]
  simp only [inverseRowRemainder, correctedInverseRowRemainder,
    inverseRowProjectionDefect, inner_sub_left, inverseTraceProjectionDefect, ite_true]
  ring

/-- Every row norm is bounded by the design operator norm. -/
theorem designRow_norm_le_opNorm (X : ι → V) (i : ι) :
    ‖X i‖ ≤ ‖euclideanDesignOperator X‖ := by
  have hcoord := PiLp.norm_apply_le (euclideanDesignOperator X (X i)) i
  have hnorm := (euclideanDesignOperator X).le_opNorm (X i)
  have hsq : ‖X i‖ ^ 2 ≤ ‖euclideanDesignOperator X‖ * ‖X i‖ := by
    calc
      _ = ‖(euclideanDesignOperator X (X i)) i‖ := by
        change ‖X i‖ ^ 2 = ‖⟪X i, X i⟫‖
        simp
      _ ≤ _ := hcoord.trans hnorm
  by_cases hz : ‖X i‖ = 0
  · simpa only [hz] using norm_nonneg (euclideanDesignOperator X)
  · exact (mul_le_mul_iff_right₀ (lt_of_le_of_ne (norm_nonneg _) (Ne.symm hz))).mp
      (by simpa only [pow_two, mul_comm] using hsq)

variable (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)
  (X : ι → V)

local notation "A" => reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd)
local notation "B" => ‖euclideanDesignOperator X‖

/-- The inverse-row array acts with norm at most `‖X‖op / α`. -/
theorem sum_inner_inverseRows_sq_le
    (hHsymm : H.IsSymmetric) (u : V) :
    (∑ i, ⟪u, A (X i)⟫ ^ 2) ≤ B ^ 2 * α⁻¹ ^ 2 * ‖u‖ ^ 2 := by
  have hA : (A).toLinearMap.IsSymmetric :=
    restrictedInverse_isSymmetric T _ α hα _
      (reducedOperator_isSymmetric T H _ hHsymm (lossCurvature_isSymmetric X d))
  have heq : (∑ i, ⟪u, A (X i)⟫ ^ 2) = ‖euclideanDesignOperator X (A u)‖ ^ 2 := by
    rw [euclideanDesignOperator_norm_sq]
    apply Finset.sum_congr rfl
    intro i _
    have hs : ⟪A u, X i⟫ = ⟪u, A (X i)⟫ := hA u (X i)
    rw [← hs, real_inner_comm]
  rw [heq]
  calc
    _ ≤ (B * ‖A u‖) ^ 2 :=
      pow_le_pow_left₀ (norm_nonneg _) ((euclideanDesignOperator X).le_opNorm _) 2
    _ ≤ (B * (α⁻¹ * ‖u‖)) ^ 2 := by
      gcongr
      exact restrictedInverse_norm_le T _ α hα _ u
    _ = _ := by ring

/-- The design-projection part of the correction is bounded by the
defect's Frobenius energy times `‖X‖op² / α²`. -/
theorem sum_designProjectionCorrection_sq_le
    (hHsymm : H.IsSymmetric) (P : V →L[ℝ] V) (Q : ι → ι → ℝ) :
    (∑ i, ⟪inverseRowProjectionDefect X P Q i, A (X i)⟫ ^ 2) ≤
      B ^ 2 * α⁻¹ ^ 2 * ∑ i, ‖inverseRowProjectionDefect X P Q i‖ ^ 2 := by
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro i _
  calc
    _ ≤ ∑ j, ⟪inverseRowProjectionDefect X P Q i, A (X j)⟫ ^ 2 :=
      Finset.single_le_sum (fun j _ => sq_nonneg _) (Finset.mem_univ i)
    _ ≤ _ := sum_inner_inverseRows_sq_le T H d α hα hH hd X hHsymm _

/-- The extra inverse-curvature term is controlled for any observation
matrix whose columns have squared norm at most one. -/
theorem sum_inverseCurvatureCorrection_sq_le
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (P : V →L[ℝ] V) (hP : ∀ u, ‖P u‖ ≤ ‖u‖)
    (Q : ι → ι → ℝ) (hQ : ∀ i, (∑ j, Q j i ^ 2) ≤ 1) :
    (∑ i, (∑ j, Q j i * d j * ⟪P (A (X j)), A (X i)⟫) ^ 2) ≤
      Fintype.card ι * B ^ 2 * α⁻¹ ^ 3 := by
  have hrow (i : ι) :
      (∑ j, Q j i * d j * ⟪P (A (X j)), A (X i)⟫) ^ 2 ≤
      ∑ j, d j ^ 2 * ⟪P (A (X j)), A (X i)⟫ ^ 2 := by
    have h := Finset.sum_mul_sq_le_sq_mul_sq Finset.univ
      (fun j => Q j i) (fun j => d j * ⟪P (A (X j)), A (X i)⟫)
    simp only [← mul_assoc, mul_pow] at h
    exact h.trans (by
      simpa only [one_mul] using mul_le_mul_of_nonneg_right (hQ i)
        (Finset.sum_nonneg fun j _ => mul_nonneg (sq_nonneg _) (sq_nonneg _)))
  have hweighted := sum_weighted_inverseDesignRows_norm_sq_le T H d α hα hH hd hd1 X
  calc
    _ ≤ ∑ i, ∑ j, d j ^ 2 * ⟪P (A (X j)), A (X i)⟫ ^ 2 :=
      Finset.sum_le_sum fun i _ => hrow i
    _ = ∑ j, d j ^ 2 * ∑ i, ⟪P (A (X j)), A (X i)⟫ ^ 2 := by
      rw [Finset.sum_comm]
      simp only [Finset.mul_sum]
    _ ≤ ∑ j, d j ^ 2 * (B ^ 2 * α⁻¹ ^ 2 * ‖A (X j)‖ ^ 2) := by
      apply Finset.sum_le_sum
      intro j _
      apply mul_le_mul_of_nonneg_left _ (sq_nonneg _)
      apply (sum_inner_inverseRows_sq_le T H d α hα hH hd X hHsymm _).trans
      gcongr
      exact hP _
    _ = B ^ 2 * α⁻¹ ^ 2 * ∑ j, d j ^ 2 * ‖A (X j)‖ ^ 2 := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro j _
      ring
    _ ≤ B ^ 2 * α⁻¹ ^ 2 * (Fintype.card ι * α⁻¹) :=
      mul_le_mul_of_nonneg_left hweighted (mul_nonneg (sq_nonneg _) (sq_nonneg _))
    _ = _ := by ring

/-- The trace-defect contribution involving the weighted Gram matrix is
bounded by its Frobenius energy times `‖X‖op² / α`. -/
theorem sum_traceGramCorrection_sq_le
    (hd1 : ∀ i, d i ≤ 1) (R : ι → ι → ℝ) :
    (∑ i, (∑ j, R j i * d j * ⟪X j, A (X i)⟫) ^ 2) ≤
      (α⁻¹ * B ^ 2) * ∑ i, ∑ j, R j i ^ 2 := by
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro i _
  have h := Finset.sum_mul_sq_le_sq_mul_sq Finset.univ
    (fun j => R j i) (fun j => d j * ⟪X j, A (X i)⟫)
  simp only [← mul_assoc] at h
  calc
    _ ≤ (∑ j, R j i ^ 2) * ∑ j, (d j * ⟪X j, A (X i)⟫) ^ 2 := h
    _ ≤ (∑ j, R j i ^ 2) * (α⁻¹ * ‖X i‖ ^ 2) :=
      mul_le_mul_of_nonneg_left
        (sum_weighted_inverseGram_sq_le T H d α hα hH hd hd1 X (X i))
        (Finset.sum_nonneg fun j _ => sq_nonneg _)
    _ ≤ (∑ j, R j i ^ 2) * (α⁻¹ * B ^ 2) := by
      gcongr
      exact designRow_norm_le_opNorm X i
    _ = _ := by ring

private theorem sq_four_term_correction_le (a b c e : ℝ) :
    (a - b - c + e) ^ 2 ≤ 4 * (a ^ 2 + b ^ 2 + c ^ 2 + e ^ 2) := by
  nlinarith [sq_nonneg (a + b), sq_nonneg (a + c), sq_nonneg (a - e),
    sq_nonneg (b - c), sq_nonneg (b + e), sq_nonneg (c + e)]

/-- The deterministic correction bound corresponding to `upper_bound_S`
in the manuscript, expressed through design and trace projection defects.
The remaining rank estimates concern exactly these two defects. -/
theorem sum_inverseRowRemainder_sub_corrected_sq_le
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (P : V →L[ℝ] V) (hP : ∀ u, ‖P u‖ ≤ ‖u‖)
    (Q : ι → ι → ℝ) (hQ : ∀ i, (∑ j, Q j i ^ 2) ≤ 1) :
    (∑ i, (inverseRowRemainder d X A i -
      correctedInverseRowRemainder d X A P (fun j => Q j i) i) ^ 2) ≤
      4 * (B ^ 2 * α⁻¹ ^ 2 * (∑ i, ‖inverseRowProjectionDefect X P Q i‖ ^ 2) +
        Fintype.card ι * B ^ 2 * α⁻¹ ^ 3 +
        (1 + α⁻¹ * B ^ 2) * ∑ i, ∑ j, inverseTraceProjectionDefect A P Q j i ^ 2) := by
  let R := inverseTraceProjectionDefect A P Q
  have h1 := sum_designProjectionCorrection_sq_le T H d α hα hH hd X hHsymm P Q
  have h2 := sum_inverseCurvatureCorrection_sq_le T H d α hα hH hd X hHsymm hd1 P hP Q hQ
  have h3 : (∑ i, R i i ^ 2) ≤ ∑ i, ∑ j, R j i ^ 2 :=
    Finset.sum_le_sum fun i _ =>
      Finset.single_le_sum (f := fun j => R j i ^ 2)
        (fun j _ => sq_nonneg _) (Finset.mem_univ i)
  have h4 := sum_traceGramCorrection_sq_le T H d α hα hH hd X hd1 R
  calc
    _ ≤ ∑ i, 4 * (⟪inverseRowProjectionDefect X P Q i, A (X i)⟫ ^ 2 +
        (∑ j, Q j i * d j * ⟪P (A (X j)), A (X i)⟫) ^ 2 + R i i ^ 2 +
        (∑ j, R j i * d j * ⟪X j, A (X i)⟫) ^ 2) := by
      apply Finset.sum_le_sum
      intro i _
      rw [inverseRowRemainder_sub_corrected]
      exact sq_four_term_correction_le _ _ _ _
    _ = 4 * ((∑ i, ⟪inverseRowProjectionDefect X P Q i, A (X i)⟫ ^ 2) +
        (∑ i, (∑ j, Q j i * d j * ⟪P (A (X j)), A (X i)⟫) ^ 2) +
        (∑ i, R i i ^ 2) +
        (∑ i, (∑ j, R j i * d j * ⟪X j, A (X i)⟫) ^ 2)) := by
      simp only [← Finset.mul_sum, Finset.sum_add_distrib]
    _ ≤ 4 * (B ^ 2 * α⁻¹ ^ 2 * (∑ i, ‖inverseRowProjectionDefect X P Q i‖ ^ 2) +
        Fintype.card ι * B ^ 2 * α⁻¹ ^ 3 +
        (∑ i, ∑ j, R j i ^ 2) +
        (α⁻¹ * B ^ 2) * ∑ i, ∑ j, R j i ^ 2) := by
      gcongr
    _ = _ := by dsimp only [R]; ring

/-- Transfer any bound on the corrected remainders to the original ALO
remainders, retaining the two explicit projection-defect energies. -/
theorem sum_inverseRowRemainder_sq_le_corrected
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (P : V →L[ℝ] V) (hP : ∀ u, ‖P u‖ ≤ ‖u‖)
    (Q : ι → ι → ℝ) (hQ : ∀ i, (∑ j, Q j i ^ 2) ≤ 1) :
    (∑ i, inverseRowRemainder d X A i ^ 2) ≤
      2 * (∑ i, correctedInverseRowRemainder d X A P (fun j => Q j i) i ^ 2) +
      8 * (B ^ 2 * α⁻¹ ^ 2 * (∑ i, ‖inverseRowProjectionDefect X P Q i‖ ^ 2) +
        Fintype.card ι * B ^ 2 * α⁻¹ ^ 3 +
        (1 + α⁻¹ * B ^ 2) * ∑ i, ∑ j, inverseTraceProjectionDefect A P Q j i ^ 2) := by
  have h := sum_inverseRowRemainder_sub_corrected_sq_le T H d α hα hH hd X
    hHsymm hd1 P hP Q hQ
  calc
    _ ≤ 2 * (∑ i, correctedInverseRowRemainder d X A P (fun j => Q j i) i ^ 2) +
        2 * ∑ i, (inverseRowRemainder d X A i -
          correctedInverseRowRemainder d X A P (fun j => Q j i) i) ^ 2 := by
      rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
      apply Finset.sum_le_sum
      intro i _
      nlinarith [sq_nonneg (inverseRowRemainder d X A i -
        2 * correctedInverseRowRemainder d X A P (fun j => Q j i) i)]
    _ ≤ _ := by linarith

end ALO


==> anc/lean_alo/ALO/Estimator/InverseRowDivergence.lean <==
module

public import ALO.Estimator.InverseDesignDerivative
public import ALO.Estimator.InverseDesignStein

/-!
# Divergence of affine inverse-row fields

Cyclic invariance of trace reduces the free-coordinate divergence to a
coefficient-space trace. A product-form projection gives the three terms
in the corrected remainder in the proof of Theorem 3.1.
-/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

variable (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)

/-- Trace of the row derivative along a product-form design direction.
The vector `q` is the selected column of the row projection. -/
theorem trace_inverseRowDerivative
    (X : ι → V) (i : ι) (P : V →L[ℝ] V) (q : ι → ℝ)
    (G : V →L[ℝ] (ι → V)) (hG : ∀ v j, G v j = q j • P v) :
    let A := reducedInverse T H (lossCurvature X d) α hα hH
      (lossCurvature_nonneg X d hd)
    LinearMap.trace ℝ V
      (((ContinuousLinearMap.proj i).comp
        ((fderiv ℝ (inverseDesignRows T H d α hα hH hd) X).comp G)).toLinearMap) =
      q i * LinearMap.trace ℝ V (A.comp P).toLinearMap -
        LinearMap.trace ℝ V (A.comp P).toLinearMap *
          (∑ j, q j * d j * ⟪X j, A (X i)⟫) -
        ∑ j, q j * d j * ⟪P (A (X j)), A (X i)⟫ := by
  classical
  let A := reducedInverse T H (lossCurvature X d) α hα hH
    (lossCurvature_nonneg X d hd)
  let c := ∑ j, q j * d j * ⟪X j, A (X i)⟫
  let ℓ : V →ₗ[ℝ] ℝ := (innerSL ℝ (A (X i))).toLinearMap.comp P.toLinearMap
  have heq :
      (((ContinuousLinearMap.proj i).comp
        ((fderiv ℝ (inverseDesignRows T H d α hα hH hd) X).comp G)).toLinearMap) =
      (q i - c) • (A.comp P).toLinearMap -
        ∑ j, (q j * d j) • ℓ.smulRight (A (X j)) := by
    ext v
    change fderiv ℝ (inverseDesignRows T H d α hα hH hd) X (G v) i = _
    rw [fderiv_inverseDesignRows_apply T H d α hα hH hd X (G v) i]
    change A (G v i) - A (lossCurvatureVariation X (G v) d (A (X i))) = _
    simp only [lossCurvatureVariation_apply, hG, map_sum, map_add, map_smul,
      real_inner_smul_left, LinearMap.sub_apply, LinearMap.smul_apply,
      LinearMap.sum_apply, LinearMap.smulRight_apply, ContinuousLinearMap.coe_coe,
      ContinuousLinearMap.comp_apply, LinearMap.comp_apply, ℓ, innerSL_apply_apply]
    simp_rw [real_inner_comm (P v) (A (X i)), smul_smul]
    rw [Finset.sum_add_distrib, sub_smul]
    have hc : ∑ j, (d j * ⟪X j, A (X i)⟫ * q j) • A (P v) = c • A (P v) := by
      rw [← Finset.sum_smul]
      congr 1
      apply Finset.sum_congr rfl
      intro j _
      ring
    rw [hc]
    have hs : ∑ j, (d j * (q j * ⟪P v, A (X i)⟫)) • A (X j) =
        ∑ j, (q j * d j * ⟪P v, A (X i)⟫) • A (X j) := by
      apply Finset.sum_congr rfl
      intro j _
      congr 1
      ring
    rw [hs]
    abel
  rw [heq]
  simp only [map_sub, map_smul, map_sum, LinearMap.trace_smulRight,
    smul_eq_mul, ℓ, LinearMap.comp_apply, ContinuousLinearMap.coe_coe,
    innerSL_apply_apply]
  change (q i - c) * LinearMap.trace ℝ V (A.comp P).toLinearMap -
      (∑ j, q j * d j * ⟪A (X i), P (A (X j))⟫) =
    q i * LinearMap.trace ℝ V (A.comp P).toLinearMap -
      LinearMap.trace ℝ V (A.comp P).toLinearMap * c -
      (∑ j, q j * d j * ⟪P (A (X j)), A (X i)⟫)
  have hi : (∑ j, q j * d j * ⟪A (X i), P (A (X j))⟫) =
      ∑ j, q j * d j * ⟪P (A (X j)), A (X i)⟫ := by
    apply Finset.sum_congr rfl
    intro j _
    rw [real_inner_comm]
  rw [hi]
  ring

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E]

/-- The divergence formula needs only the action of the input/output
composition on a selected row. This is `Q_{ji} P` for a product projection. -/
theorem gaussianTestDivergence_affineInverseRow
    (X₀ : ι → V) (L : E →L[ℝ] (ι → V)) (J : V →L[ℝ] E)
    (i : ι) (P : V →L[ℝ] V) (q : ι → ℝ)
    (hLJ : ∀ v j, L (J v) j = q j • P v) (x : E) :
    let X := X₀ + L x
    let A := reducedInverse T H (lossCurvature X d) α hα hH
      (lossCurvature_nonneg X d hd)
    gaussianTestDivergence
      (affineInverseDesignField T H d α hα hH hd X₀ L
        (J.comp (ContinuousLinearMap.proj i))) x =
      q i * LinearMap.trace ℝ V (A.comp P).toLinearMap -
        LinearMap.trace ℝ V (A.comp P).toLinearMap *
          (∑ j, q j * d j * ⟪X j, A (X i)⟫) -
        ∑ j, q j * d j * ⟪P (A (X j)), A (X i)⟫ := by
  let D := fderiv ℝ (inverseDesignRows T H d α hα hH hd) (X₀ + L x)
  have hrows := ((contDiff_inverseDesignRows T H d α hα hH hd).differentiable
    (by simp) (X₀ + L x)).hasFDerivAt
  have h := (J.comp (ContinuousLinearMap.proj i)).hasFDerivAt.comp x
    (hrows.comp x ((hasFDerivAt_const X₀ x).add L.hasFDerivAt))
  change HasFDerivAt
    (affineInverseDesignField T H d α hα hH hd X₀ L
      (J.comp (ContinuousLinearMap.proj i))) _ x at h
  have heq : fderiv ℝ
      (affineInverseDesignField T H d α hα hH hd X₀ L
        (J.comp (ContinuousLinearMap.proj i))) x =
      J.comp ((ContinuousLinearMap.proj i).comp (D.comp L)) := by
    rw [h.fderiv]
    simp only [zero_add]
    ext u
    rfl
  dsimp only
  unfold gaussianTestDivergence
  rw [heq]
  change LinearMap.trace ℝ E
    (J.toLinearMap.comp
      (((ContinuousLinearMap.proj i).comp (D.comp L)).toLinearMap)) = _
  rw [LinearMap.trace_comp_comm']
  exact trace_inverseRowDerivative T H d α hα hH hd (X₀ + L x) i P q (L.comp J) hLJ

/-- Embed a coefficient vector in a selected row, apply the coefficient
map, and project to the free design space. -/
@[expose] noncomputable def inverseRowEmbedding
    (K : Submodule ℝ (EuclideanDesignData ι V)) (P : V →L[ℝ] V) (i : ι) :
    V →L[ℝ] K := by
  classical
  exact K.orthogonalProjectionOnto.comp
    ((designDataEuclideanEquiv (ι := ι) (V := V)).toLinearMap.toContinuousLinearMap.comp
      ((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp P))

theorem inverseRowOutputMap_factor
    (K : Submodule ℝ (EuclideanDesignData ι V)) (P : V →L[ℝ] V) (i : ι) :
    inverseRowOutputMap K P i =
      (inverseRowEmbedding K P i).comp (ContinuousLinearMap.proj i) := by
  classical
  rfl

variable (K : Submodule ℝ (EuclideanDesignData ι V)) (Z₀ : EuclideanDesignData ι V)

local notation "e" => LinearEquiv.symm (designDataEuclideanEquiv (ι := ι) (V := V))

/-- The divergence of the actual projected inverse-row field. The geometric
hypothesis specifies how its projected single-row directions act. -/
theorem gaussianTestDivergence_projectedInverseRow
    (i : ι) (P : V →L[ℝ] V) (q : ι → ℝ)
    (hproj : ∀ v j, e ((inverseRowEmbedding K P i v : K) :
      EuclideanDesignData ι V) j = q j • P v) (k : K) :
    let X := e (Z₀ + (k : EuclideanDesignData ι V))
    let A := reducedInverse T H (lossCurvature X d) α hα hH
      (lossCurvature_nonneg X d hd)
    gaussianTestDivergence
      (affineReducedInverseField T H d K Z₀ α hα hH hd (inverseRowOutputMap K P i)) k =
      q i * LinearMap.trace ℝ V (A.comp P).toLinearMap -
        LinearMap.trace ℝ V (A.comp P).toLinearMap *
          (∑ j, q j * d j * ⟪X j, A (X i)⟫) -
        ∑ j, q j * d j * ⟪P (A (X j)), A (X i)⟫ := by
  rw [inverseRowOutputMap_factor]
  exact gaussianTestDivergence_affineInverseRow T H d α hα hH hd
    (e Z₀) ((e).toLinearMap.toContinuousLinearMap.comp K.subtypeL)
    (inverseRowEmbedding K P i) i P q hproj k

/-- The corrected remainder `Rem_i'` in the proof of Theorem 3.1,
with `q_j = Q_{ji}` and row vectors represented as coefficient vectors. -/
@[expose] noncomputable def correctedInverseRowRemainder
    (X : ι → V) (A P : V →L[ℝ] V) (q : ι → ℝ) (i : ι) : ℝ :=
  ⟪∑ j, q j • P (X j), A (X i)⟫ -
    q i * LinearMap.trace ℝ V (A.comp P).toLinearMap +
    LinearMap.trace ℝ V (A.comp P).toLinearMap *
      (∑ j, q j * d j * ⟪X j, A (X i)⟫) +
    ∑ j, q j * d j * ⟪P (A (X j)), A (X i)⟫

/-- The inner-product term in the free-coordinate Stein discrepancy, for
an orthogonal affine mean and a symmetric coefficient map. -/
theorem inner_inverseRowEmbedding
    (i : ι) (P : V →L[ℝ] V) (hP : P.toLinearMap.IsSymmetric) (q : ι → ℝ)
    (hproj : ∀ v j, e ((inverseRowEmbedding K P i v : K) :
      EuclideanDesignData ι V) j = q j • P v)
    (hZ₀ : Z₀ ∈ Kᗮ) (k : K) (v : V) :
    ⟪k, inverseRowEmbedding K P i v⟫ =
      ⟪∑ j, q j • P (e (Z₀ + (k : EuclideanDesignData ι V)) j), v⟫ := by
  have hz : ⟪Z₀, (inverseRowEmbedding K P i v : EuclideanDesignData ι V)⟫ = 0 :=
    (K.mem_orthogonal' Z₀).mp hZ₀ _ (inverseRowEmbedding K P i v).property
  calc
    _ = ⟪Z₀ + (k : EuclideanDesignData ι V),
        (inverseRowEmbedding K P i v : EuclideanDesignData ι V)⟫ := by
      rw [inner_add_left, hz, zero_add]
      rfl
    _ = ∑ j, ⟪e (Z₀ + (k : EuclideanDesignData ι V)) j, q j • P v⟫ := by
      rw [PiLp.inner_apply]
      apply Finset.sum_congr rfl
      intro j _
      change ⟪e (Z₀ + (k : EuclideanDesignData ι V)) j,
        e ((inverseRowEmbedding K P i v : K) : EuclideanDesignData ι V) j⟫ = _
      rw [hproj]
    _ = _ := by
      rw [sum_inner]
      apply Finset.sum_congr rfl
      intro j _
      rw [inner_smul_right, real_inner_smul_left]
      congr 1
      exact (hP _ _).symm

/-- The free-coordinate Stein discrepancy is exactly the manuscript's
corrected remainder, under the stated product-projection geometry. -/
theorem gaussianSteinDiscrepancy_projectedInverseRow
    (i : ι) (P : V →L[ℝ] V) (hP : P.toLinearMap.IsSymmetric) (q : ι → ℝ)
    (hproj : ∀ v j, e ((inverseRowEmbedding K P i v : K) :
      EuclideanDesignData ι V) j = q j • P v)
    (hZ₀ : Z₀ ∈ Kᗮ) (k : K) :
    let X := e (Z₀ + (k : EuclideanDesignData ι V))
    let A := reducedInverse T H (lossCurvature X d) α hα hH
      (lossCurvature_nonneg X d hd)
    gaussianSteinDiscrepancy
      (affineReducedInverseField T H d K Z₀ α hα hH hd (inverseRowOutputMap K P i)) k =
      correctedInverseRowRemainder d X A P q i := by
  dsimp only
  unfold gaussianSteinDiscrepancy
  rw [gaussianTestDivergence_projectedInverseRow T H d α hα hH hd K Z₀ i P q hproj]
  have hf : affineReducedInverseField T H d K Z₀ α hα hH hd
      (inverseRowOutputMap K P i) k =
      inverseRowEmbedding K P i
        (reducedInverse T H (lossCurvature (e (Z₀ + (k : EuclideanDesignData ι V))) d)
          α hα hH (lossCurvature_nonneg _ d hd)
          (e (Z₀ + (k : EuclideanDesignData ι V)) i)) := by
    rw [inverseRowOutputMap_factor]
    rfl
  rw [hf, inner_inverseRowEmbedding K Z₀ i P hP q hproj hZ₀]
  unfold correctedInverseRowRemainder
  ring

open MeasureTheory ProbabilityTheory

variable [MeasurableSpace V] [BorelSpace V]

/-- The corrected remainder has finite second moment and the determinant-
weighted Stein bound. Projection geometry is explicit; there are no
additional moment assumptions. -/
theorem secondOrderStein_correctedInverseRowRemainder
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (μ : ℝ) (hscale : α = Fintype.card ι * μ)
    (i : ι) (P : V →L[ℝ] V) (hP : P.toLinearMap.IsSymmetric) (q : ι → ℝ)
    (hproj : ∀ v j, e ((inverseRowEmbedding K P i v : K) :
      EuclideanDesignData ι V) j = q j • P v) (hZ₀ : Z₀ ∈ Kᗮ) :
    let F := affineReducedInverseField T H d K Z₀ α hα hH hd (inverseRowOutputMap K P i)
    let r := fun k : K =>
      let X := e (Z₀ + (k : EuclideanDesignData ι V))
      correctedInverseRowRemainder d X
        (reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd)) P q i
    let ν := normalizedWithDensity (stdGaussian K)
      (fun k => ENNReal.ofReal (affineReducedCurvatureWeight T H d K Z₀ k))
    Integrable (fun k => r k ^ 2) ν ∧
      (∫ k, r k ^ 2 ∂ν) ≤
        (2 + 3 * μ⁻¹ / 2) * (∫ k, ‖F k‖ ^ 2 ∂ν) +
        4 * ∫ k, gaussianJacobianSq F k ∂ν := by
  dsimp only
  have h := secondOrderStein_projectedInverseRow T H d K Z₀ α hα hH hd
    hHsymm hd1 μ hscale P i
  dsimp only at h
  simp_rw [gaussianSteinDiscrepancy_projectedInverseRow T H d α hα hH hd
    K Z₀ i P hP q hproj hZ₀] at h
  exact h

end ALO


==> anc/lean_alo/ALO/Estimator/KKTChartChangeOfVariables.lean <==
module

public import ALO.Estimator.KKTChartJacobian
public import Mathlib.MeasureTheory.Function.Jacobian

/-!
# Change of variables on good KKT fibers

Every measurable good output piece contained in a chart gives a measurable
source and its full saturated image. The chart is differentiable at every
point of this source, so the ordinary finite-dimensional Jacobian theorem
applies directly. This step needs no assertion of almost-everywhere
differentiability on a prescribed transverse plane.
-/

public section
namespace ALO

open MeasureTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))
  (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → V) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
  (C : Set (EmpiricalKKTTupleData ι V)) (hC : MeasurableSet C)
  (hCU : C ⊆ U)
  (hCG : C ⊆ goodRegularKKTDataSet R α hα hR c loss slope hc)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "Φ" => kktChartMap R α hα hR c loss slope hc P X₀
local notation "a" => fun Z : ι → V => X₀ + (Z - P Z)

include hl hs hC

/-- Measurability of both coordinate and design domains follows from
measurability of the output piece and continuity of the empirical map. -/
theorem measurableSet_kktChart_piece :
    MeasurableSet {Z | Γ (a Z) ∈ C} ∧ MeasurableSet {X | Γ X ∈ C} := by
  have hΓ := (locallyLipschitz_empiricalKKTData R α hα hR c loss slope hc hl hs).continuous
  have ha : Continuous a := continuous_const.add (continuous_id.sub P.continuous)
  exact ⟨hC.preimage (hΓ.comp ha).measurable, hC.preimage hΓ.measurable⟩

include hP hU hCU hCG

/-- The nonnegative integral change of variables on an arbitrary measurable
good output piece. The domain and image both retain complete fibers.
The Jacobian factor is identified with the reduced-curvature determinant ratio
by `abs_det_fderiv_kktChartMap_eq_reduced_ratio_of_good`. -/
theorem lintegral_kktChartMap_of_good
    (ν : Measure (ι → V)) [Measure.IsAddHaarMeasure ν] (f : (ι → V) → ℝ≥0∞) :
    ∫⁻ X in {X | Γ X ∈ C}, f X ∂ν =
      ∫⁻ Z in {Z | Γ (a Z) ∈ C},
        ENNReal.ofReal |(fderiv ℝ Φ Z).toLinearMap.det| * f (Φ Z) ∂ν := by
  have hvalid : ∀ p ∈ C, p ∈ fiberLiftRegularSet slope ∧
      (projectionTransition P (kktFiberProjection slope p)).IsInvertible :=
    fun p hp => hU p (hCU hp)
  have hbij := bijOn_kktChartMap R α hα hR c loss slope hc hl P hP X₀ C hvalid
  have hmeas := (measurableSet_kktChart_piece
    R α hα hR c loss slope hc hl hs P X₀ C hC).1
  have hdiff : ∀ Z ∈ {Z | Γ (a Z) ∈ C},
      HasFDerivWithinAt Φ (fderiv ℝ Φ Z) {Z | Γ (a Z) ∈ C} Z := by
    intro Z hZ
    exact (differentiableAt_kktChart_of_good R α hα hR c loss slope hc hl hs
      P hP X₀ U hU Z (hCU hZ) (hCG hZ)).1.hasFDerivAt.hasFDerivWithinAt
  rw [← hbij.image_eq]
  exact lintegral_image_eq_lintegral_abs_det_fderiv_mul ν hmeas hdiff hbij.injOn f

/-- The corresponding measure identity: pushing forward Haar measure weighted
by the chart Jacobian recovers Haar measure on the whole saturated good piece. -/
theorem map_kktChartMap_withDensity_of_good
    (ν : Measure (ι → V)) [Measure.IsAddHaarMeasure ν] :
    Measure.map Φ
      ((ν.restrict {Z | Γ (a Z) ∈ C}).withDensity
        (fun Z => ENNReal.ofReal |(fderiv ℝ Φ Z).toLinearMap.det|)) =
      ν.restrict {X | Γ X ∈ C} := by
  have hvalid : ∀ p ∈ C, p ∈ fiberLiftRegularSet slope ∧
      (projectionTransition P (kktFiberProjection slope p)).IsInvertible :=
    fun p hp => hU p (hCU hp)
  have hbij := bijOn_kktChartMap R α hα hR c loss slope hc hl P hP X₀ C hvalid
  have hmeas := (measurableSet_kktChart_piece
    R α hα hR c loss slope hc hl hs P X₀ C hC).1
  have hdiff : ∀ Z ∈ {Z | Γ (a Z) ∈ C},
      HasFDerivWithinAt Φ (fderiv ℝ Φ Z) {Z | Γ (a Z) ∈ C} Z := by
    intro Z hZ
    exact (differentiableAt_kktChart_of_good R α hα hR c loss slope hc hl hs
      P hP X₀ U hU Z (hCU hZ) (hCG hZ)).1.hasFDerivAt.hasFDerivWithinAt
  rw [← hbij.image_eq]
  exact map_withDensity_abs_det_fderiv_eq_addHaar ν hmeas.nullMeasurableSet hdiff hbij.injOn

end ALO


==> anc/lean_alo/ALO/Estimator/KKTChartCoordinates.lean <==
module

public import ALO.Estimator.TransverseKKTSection

/-!
# Full-dimensional coordinates covering whole KKT fibers

Split an ordinary design coordinate `Z` by a fixed projection `P`.
The transverse component `Z-P Z` determines the fitted tuple, and `P Z`
specifies a point on its entire affine fiber. Both the coordinate map and
its inverse use the original design space, ready for a full-dimensional
change-of-variables theorem.
-/

public section
namespace ALO

open scoped Topology

private theorem exists_lipschitzOnWith_comp_at
    {E F G : Type*} [PseudoEMetricSpace E] [PseudoEMetricSpace F] [PseudoEMetricSpace G]
    {f : E → F} {g : F → G} (hf : LocallyLipschitz f) (x : E)
    (hg : ∃ K, ∃ t ∈ 𝓝 (f x), LipschitzOnWith K g t) :
    ∃ K, ∃ t ∈ 𝓝 x, LipschitzOnWith K (g ∘ f) t := by
  obtain ⟨Kf, s, hs, hfs⟩ := hf x
  obtain ⟨Kg, t, ht, hgt⟩ := hg
  refine ⟨Kg * Kf, s ∩ f ⁻¹' t,
    Filter.inter_mem hs (hf.continuous.continuousAt ht), ?_⟩
  exact hgt.comp (hfs.mono Set.inter_subset_left)
    ((Set.mapsTo_preimage f t).mono_left Set.inter_subset_right)

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope

/-- Coordinates in the original design space: transverse output plus free fiber direction. -/
@[expose] noncomputable def kktChartMap
    (P : (ι → V) →L[ℝ] (ι → V)) (X₀ Z : ι → V) : ι → V :=
  transverseKKTReconstruct P X₀ slope (Γ (X₀ + (Z - P Z))) (P Z)

/-- The inverse coordinate formula on the saturated output neighborhood. -/
@[expose] noncomputable def kktChartInverse
    (P : (ι → V) →L[ℝ] (ι → V)) (X₀ X : ι → V) : ι → V :=
  (transverseKKTSection P X₀ slope (Γ X) - X₀) + P (X - X₀)

variable (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → V) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)

local notation "Φ" => kktChartMap R α hα hR c loss slope hc P X₀
local notation "Ψ" => kktChartInverse R α hα hR c loss slope hc P X₀

include hl hP hU

/-- The output of the coordinate map depends only on the transverse component. -/
theorem empiricalKKTData_kktChartMap (Z : ι → V)
    (hZ : Γ (X₀ + (Z - P Z)) ∈ U) :
    Γ (Φ Z) = Γ (X₀ + (Z - P Z)) := by
  obtain ⟨hreg, hT⟩ := hU _ hZ
  exact empiricalKKTData_transverseKKTReconstruct R α hα hR c loss slope hc hl
    P hP X₀ _ (empiricalKKTData_mem_compatible R α hα hR c loss slope hc hl _)
    hreg hT (P Z) (hP Z)

/-- The inverse recovers the original coordinate on the open source domain. -/
theorem kktChartInverse_kktChartMap (Z : ι → V)
    (hZ : Γ (X₀ + (Z - P Z)) ∈ U) :
    Ψ (Φ Z) = Z := by
  let p := Γ (X₀ + (Z - P Z))
  obtain ⟨hreg, hT⟩ := hU p hZ
  have hcompat := empiricalKKTData_mem_compatible R α hα hR c loss slope hc hl
    (X₀ + (Z - P Z))
  have hplane : P ((X₀ + (Z - P Z)) - X₀) = 0 := by
    simp [map_sub, hP]
  have hsection := eq_transverseKKTSection_of_fiber_of_plane
    R α hα hR c loss slope hc hl P hP X₀ p hcompat hreg hT
    (X₀ + (Z - P Z)) rfl hplane
  have hcoord := projection_transverseKKTReconstruct P hP X₀ slope p hreg hT
    (P Z) (hP Z)
  change transverseKKTSection P X₀ slope (Γ (Φ Z)) - X₀ + P (Φ Z - X₀) = Z
  rw [empiricalKKTData_kktChartMap R α hα hR c loss slope hc hl P hP X₀ U hU Z hZ]
  change transverseKKTSection P X₀ slope p - X₀ +
    P (transverseKKTReconstruct P X₀ slope p (P Z) - X₀) = Z
  rw [← hsection, hcoord]
  abel

omit hl in
/-- The transverse part of inverse coordinates is the unique section point. -/
theorem kktChartInverse_transverse (X : ι → V) (hX : Γ X ∈ U) :
    X₀ + (Ψ X - P (Ψ X)) = transverseKKTSection P X₀ slope (Γ X) := by
  obtain ⟨hreg, hT⟩ := hU _ hX
  have hplane := transverseKKTSection_mem_plane P hP X₀ slope (Γ X) hreg hT
  change X₀ + (((transverseKKTSection P X₀ slope (Γ X) - X₀) + P (X - X₀)) -
    P ((transverseKKTSection P X₀ slope (Γ X) - X₀) + P (X - X₀))) = _
  rw [map_add, hplane, hP, zero_add]
  abel

/-- The coordinate map reconstructs every design over the output neighborhood. -/
theorem kktChartMap_kktChartInverse (X : ι → V) (hX : Γ X ∈ U) :
    Φ (Ψ X) = X := by
  let p := Γ X
  obtain ⟨hreg, hT⟩ := hU p hX
  have hcompat := empiricalKKTData_mem_compatible R α hα hR c loss slope hc hl X
  have hsection := empiricalKKTData_transverseKKTSection R α hα hR c loss slope hc hl
    P hP X₀ p hcompat hreg hT
  have hplane := transverseKKTSection_mem_plane P hP X₀ slope p hreg hT
  have hcoord : P (Ψ X) = P (X - X₀) := by
    change P ((transverseKKTSection P X₀ slope p - X₀) + P (X - X₀)) = _
    rw [map_add, hplane, hP, zero_add]
  change transverseKKTReconstruct P X₀ slope (Γ (X₀ + (Ψ X - P (Ψ X)))) (P (Ψ X)) = X
  rw [kktChartInverse_transverse R α hα hR c loss slope hc P hP X₀ U hU X hX,
    hcoord]
  change transverseKKTReconstruct P X₀ slope (Γ (transverseKKTSection P X₀ slope p))
    (P (X - X₀)) = X
  rw [hsection]
  exact transverseKKTReconstruct_projection_eq R α hα hR c loss slope hc hl
    P hP X₀ p hcompat hreg hT X rfl

/-- The coordinate map is a bijection onto the entire saturated output set. -/
theorem bijOn_kktChartMap :
    Set.BijOn Φ {Z | Γ (X₀ + (Z - P Z)) ∈ U} {X | Γ X ∈ U} := by
  refine ⟨?_, ?_, ?_⟩
  · intro Z hZ
    change Γ (Φ Z) ∈ U
    rw [empiricalKKTData_kktChartMap R α hα hR c loss slope hc hl P hP X₀ U hU Z hZ]
    exact hZ
  · intro Z hZ W hW h
    have hi := congrArg Ψ h
    rwa [kktChartInverse_kktChartMap R α hα hR c loss slope hc hl P hP X₀ U hU Z hZ,
      kktChartInverse_kktChartMap R α hα hR c loss slope hc hl P hP X₀ U hU W hW] at hi
  · intro X hX
    refine ⟨Ψ X, ?_, kktChartMap_kktChartInverse
      R α hα hR c loss slope hc hl P hP X₀ U hU X hX⟩
    change Γ (X₀ + (Ψ X - P (Ψ X))) ∈ U
    rw [kktChartInverse_transverse R α hα hR c loss slope hc P hP X₀ U hU X hX]
    obtain ⟨hreg, hT⟩ := hU _ hX
    rw [empiricalKKTData_transverseKKTSection R α hα hR c loss slope hc hl
      P hP X₀ (Γ X) (empiricalKKTData_mem_compatible R α hα hR c loss slope hc hl X)
      hreg hT]
    exact hX

variable (hs : ∀ i, ContDiff ℝ 1 (slope i))

include hs

omit hP hU in
/-- Both the source domain and its saturated image are open when the output
neighborhood is open. -/
theorem isOpen_kktChart_domains (hUopen : IsOpen U) :
    IsOpen {Z | Γ (X₀ + (Z - P Z)) ∈ U} ∧ IsOpen {X | Γ X ∈ U} := by
  have hΓ := (locallyLipschitz_empiricalKKTData R α hα hR c loss slope hc hl hs).continuous
  exact ⟨hUopen.preimage (hΓ.comp (continuous_const.add (continuous_id.sub P.continuous))),
    hUopen.preimage hΓ⟩

omit hP in
/-- The full-dimensional coordinate map is locally Lipschitz on its source. -/
theorem locallyLipschitzOn_kktChartMap :
    LocallyLipschitzOn {Z | Γ (X₀ + (Z - P Z)) ∈ U} Φ := by
  intro Z hZ
  obtain ⟨hreg, hT⟩ := hU _ hZ
  let f := fun Z : ι → V => (Γ (X₀ + (Z - P Z)), P Z)
  have haff : ContDiff ℝ 1 (fun Z : ι → V => X₀ + (Z - P Z)) :=
    contDiff_const.add (contDiff_id.sub P.contDiff)
  have hf : LocallyLipschitz f :=
    ((locallyLipschitz_empiricalKKTData R α hα hR c loss slope hc hl hs).comp
      haff.locallyLipschitz).prodMk P.lipschitzWith.locallyLipschitz
  obtain ⟨K, t, ht, hLt⟩ := exists_lipschitzOnWith_comp_at hf Z
    (contDiffAt_transverseKKTReconstruct P X₀ slope hs _ hreg hT (P Z)).exists_lipschitzOnWith
  exact ⟨K, t, nhdsWithin_le_nhds ht, hLt⟩

omit hP in
/-- The inverse formula is locally Lipschitz on the saturated image. -/
theorem locallyLipschitzOn_kktChartInverse :
    LocallyLipschitzOn {X | Γ X ∈ U} Ψ := by
  intro X hX
  obtain ⟨hreg, hT⟩ := hU _ hX
  let f := fun X : ι → V => (Γ X, X)
  let g := fun z : EmpiricalKKTTupleData ι V × (ι → V) =>
    (transverseKKTSection P X₀ slope z.1 - X₀) + P (z.2 - X₀)
  have hf : LocallyLipschitz f :=
    (locallyLipschitz_empiricalKKTData R α hα hR c loss slope hc hl hs).prodMk
      LocallyLipschitz.id
  have hg : ContDiffAt ℝ 1 g (f X) :=
    (((contDiffAt_transverseKKTSection P X₀ slope hs (Γ X) hreg hT).comp
      (f X) contDiffAt_fst).sub contDiffAt_const).add
      (P.contDiff.contDiffAt.comp (f X) (contDiffAt_snd.sub contDiffAt_const))
  obtain ⟨K, t, ht, hLt⟩ := exists_lipschitzOnWith_comp_at hf X hg.exists_lipschitzOnWith
  exact ⟨K, t, nhdsWithin_le_nhds ht, hLt⟩

omit hP hU in
/-- Every regular realization admits full-dimensional coordinates covering
whole fibers over an open output neighborhood. All projection and transition
hypotheses are discharged for the explicit empirical construction. -/
theorem exists_open_kktChart
    (hreg₀ : Γ X₀ ∈ fiberLiftRegularSet slope) :
    let P₀ := kktFiberProjection slope (Γ X₀)
    let φ := kktChartMap R α hα hR c loss slope hc P₀ X₀
    let ψ := kktChartInverse R α hα hR c loss slope hc P₀ X₀
    ∃ U : Set (EmpiricalKKTTupleData ι V), IsOpen U ∧ Γ X₀ ∈ U ∧
      Set.BijOn φ {Z | Γ (X₀ + (Z - P₀ Z)) ∈ U} {X | Γ X ∈ U} ∧
      LocallyLipschitzOn {Z | Γ (X₀ + (Z - P₀ Z)) ∈ U} φ ∧
      LocallyLipschitzOn {X | Γ X ∈ U} ψ ∧
      (∀ Z, Γ (X₀ + (Z - P₀ Z)) ∈ U → ψ (φ Z) = Z) ∧
      (∀ X, Γ X ∈ U → φ (ψ X) = X) := by
  let P₀ := kktFiberProjection slope (Γ X₀)
  have hP₀ := kktFiberProjection_idempotent slope (Γ X₀) hreg₀
  obtain ⟨U₀, hUopen, hUmem, hvalid⟩ :=
    exists_open_kktProjectionTransition slope hs (Γ X₀) hreg₀
  exact ⟨U₀, hUopen, hUmem,
    bijOn_kktChartMap R α hα hR c loss slope hc hl P₀ hP₀ X₀ U₀ hvalid,
    locallyLipschitzOn_kktChartMap R α hα hR c loss slope hc hl P₀ X₀ U₀ hvalid hs,
    locallyLipschitzOn_kktChartInverse R α hα hR c loss slope hc hl P₀ X₀ U₀ hvalid hs,
    kktChartInverse_kktChartMap R α hα hR c loss slope hc hl P₀ hP₀ X₀ U₀ hvalid,
    kktChartMap_kktChartInverse R α hα hR c loss slope hc hl P₀ hP₀ X₀ U₀ hvalid⟩

end ALO


==> anc/lean_alo/ALO/Estimator/KKTChartCover.lean <==
module

public import ALO.Estimator.TransverseKKTSection
public import Mathlib.Topology.Compactness.Lindelof

/-! # A countable Borel partition subordinate to regular KKT charts -/

public section
namespace ALO

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The data needed by a whole-fiber chart. Its transverse affine origin may
be fixed at zero because the chart theorems allow an arbitrary origin. -/
structure RegularKKTChart (slope : ι → ℝ → ℝ) where
  projection : (ι → V) →L[ℝ] (ι → V)
  idempotent : ∀ X, projection (projection X) = projection X
  domain : Set (EmpiricalKKTTupleData ι V)
  isOpen_domain : IsOpen domain
  regular : ∀ p ∈ domain, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition projection (kktFiberProjection slope p)).IsInvertible

instance (slope : ι → ℝ → ℝ) : Nonempty (RegularKKTChart (V := V) slope) :=
  ⟨⟨0, by simp, ∅, isOpen_empty, by simp⟩⟩

/-- Every regular output lies in one of the whole-fiber chart domains. -/
theorem exists_regularKKTChart
    (slope : ι → ℝ → ℝ) (hs : ∀ i, ContDiff ℝ 1 (slope i))
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ fiberLiftRegularSet slope) :
    ∃ q : RegularKKTChart slope, p ∈ q.domain := by
  obtain ⟨U, hUopen, hpU, hU⟩ := exists_open_kktProjectionTransition slope hs p hp
  exact ⟨⟨kktFiberProjection slope p, kktFiberProjection_idempotent slope p hp,
    U, hUopen, hU⟩, hpU⟩

/-- Any Borel set of regular outputs admits a disjoint countable Borel
partition, with each piece contained in a whole-fiber chart. -/
theorem exists_regularKKTChart_partition
    (slope : ι → ℝ → ℝ) (hs : ∀ i, ContDiff ℝ 1 (slope i))
    [MeasurableSpace V] [BorelSpace V]
    (G : Set (EmpiricalKKTTupleData ι V)) (hG : MeasurableSet G)
    (hreg : G ⊆ fiberLiftRegularSet slope) :
    ∃ (q : ℕ → RegularKKTChart slope) (C : ℕ → Set (EmpiricalKKTTupleData ι V)),
      (∀ n, MeasurableSet (C n)) ∧ Pairwise (Function.onFun Disjoint C) ∧
      (⋃ n, C n) = G ∧ ∀ n, C n ⊆ G ∩ (q n).domain := by
  classical
  have hcover : G ⊆ ⋃ q : RegularKKTChart slope, q.domain := by
    intro p hp
    obtain ⟨q, hq⟩ := exists_regularKKTChart slope hs p (hreg hp)
    exact Set.mem_iUnion.mpr ⟨q, hq⟩
  obtain ⟨q, hq⟩ := (HereditarilyLindelofSpace.isLindelof G).indexed_countable_subcover
    (fun q : RegularKKTChart slope => q.domain) (fun q => q.isOpen_domain) hcover
  let C := disjointed (fun n => G ∩ (q n).domain)
  refine ⟨q, C, (fun n => MeasurableSet.disjointed
    (fun n => hG.inter (q n).isOpen_domain.measurableSet) n),
    disjoint_disjointed _, ?_, fun n => disjointed_subset _ n⟩
  rw [show (⋃ n, C n) = ⋃ n, G ∩ (q n).domain from iUnion_disjointed]
  ext p
  simp only [Set.mem_iUnion, Set.mem_inter_iff]
  exact ⟨fun ⟨_, hp, _⟩ => hp, fun hp => by
    obtain ⟨n, hn⟩ := Set.mem_iUnion.mp (hq hp)
    exact ⟨n, hp, hn⟩⟩

end ALO


==> anc/lean_alo/ALO/Estimator/KKTChartDensity.lean <==
module

public import ALO.Estimator.KKTChartJacobian
public import ALO.Estimator.KKTChartFiberGaussian
public import ALO.Estimator.DesignGaussianDensity

/-!
# The density in fixed KKT chart coordinates

The chart density is its absolute Jacobian times the actual ambient Gaussian
density. The reference Gaussian and the unweighted fiber conversion are
expressed on ordinary design arrays.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

/-- The canonical affine Gaussian on the forcing fiber through the explicit
representative, transported back to ordinary design arrays. -/
@[expose] noncomputable def kktFiberGaussian
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) : Measure (ι → V) :=
  (stdGaussian (EuclideanDesignFiberDirection p.1 (scoreVector slope p.2.1))).map
    (fun k : EuclideanDesignFiberDirection p.1 (scoreVector slope p.2.1) =>
      designDataEuclideanEquiv.symm k + kktFiberRepresentative slope p)

instance kktFiberGaussian_isGaussian
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) :
    IsGaussian (kktFiberGaussian slope p) := by
  let K := EuclideanDesignFiberDirection p.1 (scoreVector slope p.2.1)
  let L : K →L[ℝ] (ι → V) :=
    designDataEuclideanContinuousEquiv.symm.toContinuousLinearMap.comp K.subtypeL
  change IsGaussian ((stdGaussian K).map
    ((fun X => X + kktFiberRepresentative slope p) ∘ L))
  rw [← Measure.map_map (by fun_prop) L.measurable]
  let _ : IsGaussian ((stdGaussian K).map L) := ProbabilityTheory.isGaussian_map L
  infer_instance

/-- The Gaussian change of coordinates on a chart fiber, in ordinary arrays. -/
theorem map_kktChartFiberGaussian_design_eq_smul
    (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ fiberLiftRegularSet slope)
    (hT : (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
    (X₀ : ι → V) (νK : Measure (LinearMap.range P.toLinearMap))
    [Measure.IsAddHaarMeasure νK] :
    ∃ c : ℝ≥0∞, 0 < c ∧ c < ⊤ ∧
      (νK.withDensity (fun k => ambientDesignGaussianDensity
        (transverseKKTReconstruct P X₀ slope p k))).map
        (fun k : LinearMap.range P.toLinearMap => transverseKKTReconstruct P X₀ slope p k) =
        c • kktFiberGaussian slope p := by
  obtain ⟨c, hc, hcfin, h⟩ := map_kktChartFiberGaussian_eq_smul P hP slope p hp hT X₀ νK
  let D := (designDataEuclideanEquiv (ι := ι) (V := V))
  have hD : Measurable D.symm := D.symm.toContinuousLinearEquiv.continuous.measurable
  have hψ : Measurable (fun k : LinearMap.range P.toLinearMap =>
      D (transverseKKTReconstruct P X₀ slope p k)) := by
    apply designDataEuclideanContinuousEquiv.continuous.measurable.comp
    unfold transverseKKTReconstruct
    fun_prop
  have h' := congrArg (fun μ : Measure (EuclideanDesignData ι V) => μ.map D.symm) h
  rw [Measure.map_map hD hψ, Measure.map_smul _ hD.aemeasurable,
    Measure.map_map hD (by fun_prop)] at h'
  refine ⟨c, hc, hcfin, ?_⟩
  simpa only [Function.comp_def, D, LinearEquiv.symm_apply_apply,
    map_add, ambientDesignGaussianDensity, kktFiberGaussian] using h'

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "Φ" => kktChartMap R α hα hR c loss slope hc P X₀

/-- The nonnegative chart density before fiber normalization. -/
@[expose] noncomputable def kktChartDensity (t k : ι → V) : ℝ≥0∞ :=
  ENNReal.ofReal |(fderiv ℝ Φ (t + k)).toLinearMap.det| *
    ambientDesignGaussianDensity (Φ (t + k))

omit [MeasurableSpace V] [BorelSpace V] in
/-- A fixed transverse coordinate and a fixed fiber coordinate reconstruct
the fiber of the transverse representative. -/
theorem kktChartMap_add_transverse_fiber
    (hP : ∀ X, P (P X) = P X)
    (t : P.ker) (k : LinearMap.range P.toLinearMap) :
    Φ ((t : ι → V) + k) =
      transverseKKTReconstruct P X₀ slope (Γ (X₀ + t)) k := by
  have hk : P k = k := by
    obtain ⟨X, hX⟩ := k.property
    rw [← hX]
    exact hP X
  simp only [kktChartMap, map_add, show P t = 0 from t.property, zero_add, hk,
    add_sub_cancel_right]

end ALO


==> anc/lean_alo/ALO/Estimator/KKTChartDifferentiability.lean <==
module

public import ALO.Estimator.KKTChartCoordinates

/-!
# Differentiability and derivative identities for the KKT chart

At a good output, the empirical map is differentiable on the entire fiber.
Smooth reconstruction therefore differentiates the chart and its inverse.
Differentiating their exact coordinate identities gives the fixed projection
block and the normal derivative relation needed for the Jacobian.
-/

public section
namespace ALO

open scoped Topology

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))
  (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → V) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "Φ" => kktChartMap R α hα hR c loss slope hc P X₀
local notation "Ψ" => kktChartInverse R α hα hR c loss slope hc P X₀
local notation "a" => fun Z : ι → V => X₀ + (Z - P Z)

include hs hU

/-- Smooth fiber reconstruction differentiates the chart whenever the empirical
map is differentiable at its transverse representative. -/
theorem differentiableAt_kktChartMap
    (Z : ι → V) (hZ : Γ (a Z) ∈ U) (hΓ : DifferentiableAt ℝ Γ (a Z)) :
    DifferentiableAt ℝ Φ Z := by
  obtain ⟨hreg, hT⟩ := hU _ hZ
  have ha : DifferentiableAt ℝ a Z :=
    (differentiableAt_id.sub P.differentiableAt).const_add X₀
  have hf := (hΓ.comp Z ha).prodMk P.differentiableAt
  have hg := (contDiffAt_transverseKKTReconstruct P X₀ slope hs
    (Γ (a Z)) hreg hT (P Z)).differentiableAt one_ne_zero
  exact hg.comp Z hf

/-- The explicit inverse chart is differentiable at every differentiability
point of the empirical map in its saturated domain. -/
theorem differentiableAt_kktChartInverse
    (X : ι → V) (hX : Γ X ∈ U) (hΓ : DifferentiableAt ℝ Γ X) :
    DifferentiableAt ℝ Ψ X := by
  obtain ⟨hreg, hT⟩ := hU _ hX
  exact (((contDiffAt_transverseKKTSection P X₀ slope hs (Γ X) hreg hT).differentiableAt
    one_ne_zero).comp X hΓ).sub_const X₀ |>.add
      (P.differentiableAt.comp X (differentiableAt_id.sub_const X₀))

include hl hP

/-- Good outputs supply differentiability of the chart, of the empirical map
at its image, and of the inverse chart there. -/
theorem differentiableAt_kktChart_of_good
    (Z : ι → V) (hZ : Γ (a Z) ∈ U)
    (hgood : Γ (a Z) ∈ goodRegularKKTDataSet R α hα hR c loss slope hc) :
    DifferentiableAt ℝ Φ Z ∧ DifferentiableAt ℝ Γ (Φ Z) ∧
      DifferentiableAt ℝ Ψ (Φ Z) := by
  have ht := differentiableAt_of_mem_goodRegularKKTDataSet
    R α hα hR c loss slope hc hl hs (Γ (a Z)) hgood (a Z) rfl
  have hfiber := empiricalKKTData_kktChartMap R α hα hR c loss slope hc hl
    P hP X₀ U hU Z hZ
  have hx := differentiableAt_of_mem_goodRegularKKTDataSet
    R α hα hR c loss slope hc hl hs (Γ (a Z)) hgood (Φ Z) hfiber
  exact ⟨differentiableAt_kktChartMap R α hα hR c loss slope hc hs P X₀ U hU Z hZ ht,
    hx, differentiableAt_kktChartInverse R α hα hR c loss slope hc hs P X₀ U hU
      (Φ Z) (hfiber ▸ hZ) hx⟩

variable (hUopen : IsOpen U)

include hUopen

/-- The fixed fiber projection of the chart derivative is the identity
coordinate block. -/
theorem projection_comp_fderiv_kktChartMap
    (Z : ι → V) (hZ : Γ (a Z) ∈ U) (hΦ : DifferentiableAt ℝ Φ Z) :
    P.comp (fderiv ℝ Φ Z) = P := by
  have hopen := (isOpen_kktChart_domains R α hα hR c loss slope hc hl
    P X₀ U hs hUopen).1
  have heq : (fun W => P (Φ W - X₀)) =ᶠ[𝓝 Z] P := by
    filter_upwards [hopen.mem_nhds hZ] with W hW
    obtain ⟨hreg, hT⟩ := hU _ hW
    exact projection_transverseKKTReconstruct P hP X₀ slope (Γ (a W))
      hreg hT (P W) (hP W)
  have hd := P.hasFDerivAt.comp Z (hΦ.hasFDerivAt.sub_const X₀)
  exact hd.unique (P.hasFDerivAt.congr_of_eventuallyEq heq)

/-- Differentiating the output identity gives the relation between the chart
derivative and the two empirical derivatives along its fiber. -/
theorem fderiv_empiricalKKTData_comp_fderiv_kktChartMap
    (Z : ι → V) (hZ : Γ (a Z) ∈ U)
    (hΦ : DifferentiableAt ℝ Φ Z) (hΓt : DifferentiableAt ℝ Γ (a Z))
    (hΓX : DifferentiableAt ℝ Γ (Φ Z)) :
    (fderiv ℝ Γ (Φ Z)).comp (fderiv ℝ Φ Z) =
      (fderiv ℝ Γ (a Z)).comp (ContinuousLinearMap.id ℝ (ι → V) - P) := by
  have hopen := (isOpen_kktChart_domains R α hα hR c loss slope hc hl
    P X₀ U hs hUopen).1
  have heq : (fun W => Γ (Φ W)) =ᶠ[𝓝 Z] fun W => Γ (a W) := by
    filter_upwards [hopen.mem_nhds hZ] with W hW
    exact empiricalKKTData_kktChartMap R α hα hR c loss slope hc hl
      P hP X₀ U hU W hW
  have ha : HasFDerivAt a (ContinuousLinearMap.id ℝ (ι → V) - P) Z :=
    ((hasFDerivAt_id Z).sub P.hasFDerivAt).const_add X₀
  have hΓt' : HasFDerivAt Γ (fderiv ℝ Γ (a Z)) (a Z) := hΓt.hasFDerivAt
  have ht : HasFDerivAt (fun W => Γ (a W))
      ((fderiv ℝ Γ (a Z)).comp (ContinuousLinearMap.id ℝ (ι → V) - P)) Z :=
    HasFDerivAt.comp (f := a) (g := Γ)
      (f' := ContinuousLinearMap.id ℝ (ι → V) - P)
      (g' := fderiv ℝ Γ (a Z)) Z hΓt' ha
  exact (hΓX.hasFDerivAt.comp Z hΦ.hasFDerivAt).unique
    (ht.congr_of_eventuallyEq heq)

/-- At a good output, differentiating both inverse identities shows that the
chart derivative is invertible, with inverse the derivative of the inverse chart. -/
theorem isInvertible_fderiv_kktChartMap_of_good
    (Z : ι → V) (hZ : Γ (a Z) ∈ U)
    (hgood : Γ (a Z) ∈ goodRegularKKTDataSet R α hα hR c loss slope hc) :
    (fderiv ℝ Φ Z).IsInvertible := by
  obtain ⟨hΦ, hΓ, hΨ⟩ := differentiableAt_kktChart_of_good
    R α hα hR c loss slope hc hl hs P hP X₀ U hU Z hZ hgood
  have hopen := isOpen_kktChart_domains R α hα hR c loss slope hc hl
    P X₀ U hs hUopen
  have hfiber := empiricalKKTData_kktChartMap R α hα hR c loss slope hc hl
    P hP X₀ U hU Z hZ
  have himage : Φ Z ∈ {X | Γ X ∈ U} := by
    change Γ (Φ Z) ∈ U
    rwa [hfiber]
  have hleft : (fun W => Ψ (Φ W)) =ᶠ[𝓝 Z] id := by
    filter_upwards [hopen.1.mem_nhds hZ] with W hW
    exact kktChartInverse_kktChartMap R α hα hR c loss slope hc hl P hP X₀ U hU W hW
  have hright : (fun X => Φ (Ψ X)) =ᶠ[𝓝 (Φ Z)] id := by
    filter_upwards [hopen.2.mem_nhds himage] with X hX
    exact kktChartMap_kktChartInverse R α hα hR c loss slope hc hl P hP X₀ U hU X hX
  have hL : (fderiv ℝ Ψ (Φ Z)).comp (fderiv ℝ Φ Z) =
      ContinuousLinearMap.id ℝ (ι → V) :=
    (hΨ.hasFDerivAt.comp Z hΦ.hasFDerivAt).unique
      ((hasFDerivAt_id Z).congr_of_eventuallyEq hleft)
  have hΦ' : HasFDerivAt Φ (fderiv ℝ Φ Z) (Ψ (Φ Z)) := by
    rw [kktChartInverse_kktChartMap R α hα hR c loss slope hc hl P hP X₀ U hU Z hZ]
    exact hΦ.hasFDerivAt
  have hR' : (fderiv ℝ Φ Z).comp (fderiv ℝ Ψ (Φ Z)) =
      ContinuousLinearMap.id ℝ (ι → V) :=
    (hΦ'.comp (Φ Z) hΨ.hasFDerivAt).unique
      ((hasFDerivAt_id (Φ Z)).congr_of_eventuallyEq hright)
  exact ContinuousLinearMap.IsInvertible.of_inverse hR' hL

end ALO


==> anc/lean_alo/ALO/Estimator/KKTChartDisintegration.lean <==
module

public import ALO.Estimator.KKTChartKernel

/-!
# Local Gaussian disintegration in transverse coordinates

Normalize the full fiber integrals and absorb their masses into the transverse
measure. This identifies the local output marginal from the original Gaussian
measure, rather than postulating a transverse distribution.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
  (C : Set (EmpiricalKKTTupleData ι V))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "A" => kktChartTransversePiece R α hα hR c loss slope hc P X₀ C
local notation "Θ" => Subtype (fun t => t ∈ A)
local notation "K" => LinearMap.range (ContinuousLinearMap.toLinearMap P)
local notation "r" => kktChartPieceDensity R α hα hR c loss slope hc P X₀ C
local notation "ψ" => kktChartPieceMap R α hα hR c loss slope hc P X₀ C

/-- The transverse measure weighted by the full chart fiber mass. -/
@[expose] noncomputable def kktChartTransverseMeasure
    (νT : Measure P.ker) (νK : Measure K) : Measure Θ :=
  (νT.comap (Subtype.val : Θ → P.ker)).withDensity (fun t => ∫⁻ k, r t k ∂νK)

variable (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))
  (hP : ∀ X, P (P X) = P X)
  (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
  (hC : MeasurableSet C) (hCU : C ⊆ U)
  (hCG : C ⊆ goodRegularKKTDataSet R α hα hR c loss slope hc)
  (hUopen : IsOpen U)

include hl hs hP hU hC hCU hCG hUopen

/-- The restricted ambient Gaussian is a mixture of the normalized chart
kernels against the fiber-mass-weighted transverse Haar measure. -/
theorem exists_lintegral_ambientDesignGaussian_kktChartKernel
    (νT : Measure P.ker) (νK : Measure K)
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK] :
    ∃ b : ℝ≥0∞, 0 < b ∧ b < ⊤ ∧
      ∀ f : (ι → V) → ℝ≥0∞, Measurable f →
      (∫⁻ X in {X | Γ X ∈ C}, f X ∂ambientDesignGaussian) =
        ∫⁻ t, ∫⁻ X, f X ∂kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK t
          ∂(b • kktChartTransverseMeasure R α hα hR c loss slope hc P X₀ C νT νK) := by
  obtain ⟨b, hb, hbfin, h⟩ := exists_lintegral_ambientDesignGaussian_kktChart
    R α hα hR c loss slope hc hl hs P hP X₀ U hU C hC hCU hCG νT νK
  refine ⟨b, hb, hbfin, ?_⟩
  intro f hf
  have hA : MeasurableSet A :=
    hC.preimage ((locallyLipschitz_empiricalKKTData
      R α hα hR c loss slope hc hl hs).continuous.measurable.comp (by fun_prop))
  have hr := measurable_kktChartPieceDensity
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG
  have hM : Measurable (fun t : Θ => ∫⁻ k, r t k ∂νK) := hr.lintegral_prod_right
  rw [h f hf, lintegral_smul_measure, smul_eq_mul, kktChartTransverseMeasure,
    lintegral_withDensity_eq_lintegral_mul _ hM hf.lintegral_kernel]
  congr 1
  symm
  calc
    _ = ∫⁻ t : Θ, ∫⁻ k, r t k * f (ψ (t, k)) ∂νK ∂νT.comap Subtype.val := by
      apply lintegral_congr
      intro t
      exact mass_mul_lintegral_kktChartFiberKernel R α hα hR c loss slope hc
        P X₀ C hl hs hP U hU hCU hCG hUopen νK t f hf
    _ = _ := by
      simpa only [kktChartTransversePiece, kktChartPieceDensity, kktChartDensity, kktChartPieceMap,
        mul_assoc] using lintegral_subtype_comap (μ := νT) hA
          (fun t : P.ker => ∫⁻ k : K,
            kktChartDensity R α hα hR c loss slope hc P X₀ t k *
              f (kktChartMap R α hα hR c loss slope hc P X₀ ((t : ι → V) + k)) ∂νK)

/-- Any mixture identity for these fiber kernels determines the actual
fitted-tuple marginal by pushing forward the transverse mixing measure. -/
theorem map_empiricalKKTData_of_kktChartKernel_mixture
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (η : Measure Θ)
    (hmix : ∀ f : (ι → V) → ℝ≥0∞, Measurable f →
      (∫⁻ X in {X | Γ X ∈ C}, f X ∂ambientDesignGaussian) =
        ∫⁻ t, ∫⁻ X, f X ∂kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK t ∂η) :
    (ambientDesignGaussian.restrict {X | Γ X ∈ C}).map Γ =
      η.map (fun t : Θ => Γ (X₀ + (t.val : ι → V))) := by
  have hΓ := (locallyLipschitz_empiricalKKTData
    R α hα hR c loss slope hc hl hs).continuous.measurable
  have hγ : Measurable (fun t : Θ => Γ (X₀ + (t.val : ι → V))) :=
    hΓ.comp (by fun_prop)
  apply Measure.ext_of_lintegral
  intro f hf
  rw [lintegral_map hf hΓ, hmix (fun X => f (Γ X)) (hf.comp hΓ), lintegral_map hf hγ]
  apply lintegral_congr
  intro t
  rw [← lintegral_map hf hΓ, map_empiricalKKTData_kktChartFiberKernel
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK t,
    lintegral_dirac]

/-- Local disintegration and the identification of its output marginal share
one positive finite Haar normalization scalar. -/
theorem exists_kktChartKernel_disintegration
    (νT : Measure P.ker) (νK : Measure K)
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK] :
    ∃ b : ℝ≥0∞, 0 < b ∧ b < ⊤ ∧
      (ambientDesignGaussian.restrict {X | Γ X ∈ C}).map Γ =
        (b • kktChartTransverseMeasure R α hα hR c loss slope hc P X₀ C νT νK).map
          (fun t : Θ => Γ (X₀ + (t.val : ι → V))) ∧
      ∀ f : (ι → V) → ℝ≥0∞, Measurable f →
      (∫⁻ X in {X | Γ X ∈ C}, f X ∂ambientDesignGaussian) =
        ∫⁻ t, ∫⁻ X, f X ∂kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK t
          ∂(b • kktChartTransverseMeasure R α hα hR c loss slope hc P X₀ C νT νK) := by
  obtain ⟨b, hb, hbfin, hmix⟩ := exists_lintegral_ambientDesignGaussian_kktChartKernel
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hC hCU hCG hUopen νT νK
  exact ⟨b, hb, hbfin,
    map_empiricalKKTData_of_kktChartKernel_mixture R α hα hR c loss slope hc
      P X₀ C hl hs hP U hU hC hCU hCG hUopen νK _ hmix, hmix⟩

end ALO


==> anc/lean_alo/ALO/Estimator/KKTChartFiberGaussian.lean <==
module

public import ALO.Estimator.TransverseKKTSection
public import ALO.Estimator.OrthogonalDesignFiberProjection
public import ALO.MeasureTheory.AffineGaussianDensity

/-!
# The Gaussian reference law in KKT chart fiber coordinates

The inverse projection transition identifies the fixed chart fiber coordinate
space with the actual Euclidean forcing kernel. The transverse section differs
from the minimum-norm representative by a fiber direction. Consequently the
normalized ambient Gaussian density in these coordinates gives the canonical
affine Gaussian on that whole fiber.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
  (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
  (hp : p ∈ fiberLiftRegularSet slope)
  (hT : (projectionTransition P (kktFiberProjection slope p)).IsInvertible)

local notation "D" => (designDataEuclideanEquiv (ι := ι) (V := V))
local notation "K" => EuclideanDesignFiberDirection (Prod.fst p)
  (scoreVector slope (Prod.fst (Prod.snd p)))
local notation "Q" => kktFiberProjection slope p
local notation "A" => ContinuousLinearMap.inverse (projectionTransition P Q)

/-- The fixed chart fiber coordinates parametrise the entire Euclidean
forcing kernel, with inverse given by the fixed projection. -/
@[expose] noncomputable def kktChartFiberCoordinateEquiv :
    LinearMap.range P.toLinearMap ≃L[ℝ] K := by
  have hfix : ∀ k : LinearMap.range P.toLinearMap, P k = k := by
    rintro ⟨k, x, rfl⟩
    exact hP x
  refine LinearEquiv.toContinuousLinearEquiv {
    toFun := fun k => ⟨D (A k), ?_⟩
    invFun := fun k => ⟨P ((D).symm k), ⟨(D).symm k, rfl⟩⟩
    map_add' := ?_
    map_smul' := ?_
    left_inv := ?_
    right_inv := ?_ }
  · change euclideanDesignForcing p.1 (scoreVector slope p.2.1) (D (A k)) = 0
    rw [euclideanDesignForcing_designDataEuclideanEquiv]
    exact (kktFiberProjection_fixed_iff slope p hp _).mp
      (projectionTransition_inverse_fixed P Q hP
        (kktFiberProjection_idempotent slope p hp) hT k (hfix k))
  · intros
    apply Subtype.ext
    simp only [Submodule.coe_add, map_add]
  · intros
    apply Subtype.ext
    simp
  · intro k
    apply Subtype.ext
    change P ((D).symm (D (A k))) = k
    rw [(D).symm_apply_apply]
    exact projectionTransition_projection_inverse P Q hP
      (kktFiberProjection_idempotent slope p hp) hT k (hfix k)
  · intro k
    apply Subtype.ext
    change D (A (P ((D).symm k))) = k
    have hk : Q ((D).symm k) = (D).symm k :=
      (kktFiberProjection_fixed_iff slope p hp _).mpr k.property
    rw [projectionTransition_inverse_projection P Q hT _ hk, (D).apply_symm_apply]

@[simp] theorem kktChartFiberCoordinateEquiv_apply
    (k : LinearMap.range P.toLinearMap) :
    (kktChartFiberCoordinateEquiv P hP slope p hp hT k : EuclideanDesignData ι V) =
      D (A k) := rfl

include hP hp hT

/-- The ambient Gaussian density in the chart's full fiber coordinates
pushes forward to a positive finite multiple of the canonical affine Gaussian.
This also establishes finite positive mass for the unnormalized fiber density. -/
theorem map_kktChartFiberGaussian_eq_smul
    (X₀ : ι → V) (νK : Measure (LinearMap.range P.toLinearMap))
    [Measure.IsAddHaarMeasure νK] :
    ∃ c : ℝ≥0∞, 0 < c ∧ c < ⊤ ∧
    (νK.withDensity
      (fun k => standardGaussianDensity (EuclideanDesignData ι V)
        (D (transverseKKTReconstruct P X₀ slope p k)))).map
      (fun k : LinearMap.range P.toLinearMap => D (transverseKKTReconstruct P X₀ slope p k)) =
      c • (stdGaussian K).map
        (fun k : K => (k : EuclideanDesignData ι V) + D (kktFiberRepresentative slope p)) := by
  let e := kktChartFiberCoordinateEquiv P hP slope p hp hT
  let m := D (kktFiberRepresentative slope p)
  have hm : m ∈ Kᗮ := by
    dsimp only [m]
    rw [kktFiberRepresentative_eq_designForcingLift]
    exact euclideanDesignForcingLift_mem_orthogonal p.1 (scoreVector slope p.2.1)
      (p.2.2, p.2.1)
  let r : K := ⟨D (transverseKKTSection P X₀ slope p - kktFiberRepresentative slope p), by
    change euclideanDesignForcing p.1 (scoreVector slope p.2.1)
      (D (transverseKKTSection P X₀ slope p - kktFiberRepresentative slope p)) = 0
    rw [euclideanDesignForcing_designDataEuclideanEquiv, map_sub,
      designForcing_transverseKKTSection P hP X₀ slope p hp hT, sub_self]⟩
  have heq : (fun k : LinearMap.range P.toLinearMap =>
      ((e k + r : K) : EuclideanDesignData ι V) + m) =
      (fun k : LinearMap.range P.toLinearMap => D (transverseKKTReconstruct P X₀ slope p k)) := by
    funext k
    simp only [Submodule.coe_add, e, kktChartFiberCoordinateEquiv_apply,
      r, m, transverseKKTReconstruct, map_sub, map_add]
    abel
  obtain ⟨c, hc, hcfin, h⟩ := map_affineGaussianDensity_eq_smul K e r m hm νK
  refine ⟨c, hc, hcfin, ?_⟩
  change (νK.withDensity
    (standardGaussianDensity (EuclideanDesignData ι V) ∘
      (fun k => ((e k + r : K) : EuclideanDesignData ι V) + m))).map
      (fun k => ((e k + r : K) : EuclideanDesignData ι V) + m) = _ at h
  rw [heq] at h
  exact h

/-- Normalizing the chart fiber density recovers the canonical affine Gaussian,
centered at the minimum-norm representative, in Euclidean design coordinates. -/
theorem map_normalized_kktChartFiberGaussian
    (X₀ : ι → V) (νK : Measure (LinearMap.range P.toLinearMap))
    [Measure.IsAddHaarMeasure νK] :
    (normalizedWithDensity νK
      (fun k => standardGaussianDensity (EuclideanDesignData ι V)
        (D (transverseKKTReconstruct P X₀ slope p k)))).map
      (fun k : LinearMap.range P.toLinearMap => D (transverseKKTReconstruct P X₀ slope p k)) =
      (stdGaussian K).map
        (fun k : K => (k : EuclideanDesignData ι V) + D (kktFiberRepresentative slope p)) := by
  obtain ⟨c, hc, hcfin, h⟩ := map_kktChartFiberGaussian_eq_smul P hP slope p hp hT X₀ νK
  apply map_normalizedWithDensity_of_map_eq_smul νK _ _ _ _ c hc.ne' hcfin.ne h
  change Measurable (fun k : LinearMap.range P.toLinearMap =>
    D (transverseKKTSection P X₀ slope p + A k))
  exact designDataEuclideanContinuousEquiv.continuous.measurable.comp (by fun_prop)

end ALO


==> anc/lean_alo/ALO/Estimator/KKTChartFubini.lean <==
module

public import ALO.Estimator.KKTChartChangeOfVariables
public import ALO.Estimator.DesignGaussianDensity
public import ALO.MeasureTheory.ProjectionProductMeasure

/-!
# Iterated integration in the fixed KKT chart coordinates

Combine the proved Jacobian change of variables with the fixed
transverse/fiber product Haar measure. Restriction to good output pieces
retains the whole inner fiber integral.
-/

public section
namespace ALO

open MeasureTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))
  (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → V) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
  (C : Set (EmpiricalKKTTupleData ι V)) (hC : MeasurableSet C)
  (hCU : C ⊆ U)
  (hCG : C ⊆ goodRegularKKTDataSet R α hα hR c loss slope hc)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "Φ" => kktChartMap R α hα hR c loss slope hc P X₀

include hl hs hP hU hC hCU hCG

/-- The chart integral split into transverse and full fiber coordinates.
The product Haar normalization is fixed explicitly, and no exceptional
transverse differentiability set is assumed. -/
theorem lintegral_kktChartMap_eq_iterated_of_good
    (νT : Measure P.ker) (νK : Measure (LinearMap.range P.toLinearMap))
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK]
    (f : (ι → V) → ℝ≥0∞) (hf : Measurable f) :
    ∫⁻ X in {X | Γ X ∈ C}, f X ∂projectionProductHaar P hP νT νK =
      ∫⁻ t in {t : P.ker | Γ (X₀ + t) ∈ C}, ∫⁻ k,
        ENNReal.ofReal |(fderiv ℝ Φ ((t : ι → V) + k)).toLinearMap.det| *
          f (Φ ((t : ι → V) + k)) ∂νK ∂νT := by
  classical
  let S := {Z | Γ (X₀ + (Z - P Z)) ∈ C}
  let A := {t : P.ker | Γ (X₀ + t) ∈ C}
  let e := projectionProductEquiv P hP
  have hemeas : Measurable e := by
    change Measurable (fun p : P.ker × LinearMap.range P.toLinearMap =>
      (p.1 : ι → V) + (p.2 : ι → V))
    fun_prop
  have hS : MeasurableSet S :=
    (measurableSet_kktChart_piece R α hα hR c loss slope hc hl hs P X₀ C hC).1
  have hcont : ContinuousOn Φ S := by
    intro Z hZ
    exact (differentiableAt_kktChart_of_good R α hα hR c loss slope hc hl hs
      P hP X₀ U hU Z (hCU hZ) (hCG hZ)).1.continuousAt.continuousWithinAt
  let φ := S.piecewise Φ (fun _ => 0)
  have hφ : Measurable φ :=
    hcont.measurable_piecewise continuous_const.continuousOn hS
  let J := fun Z => ENNReal.ofReal |(fderiv ℝ Φ Z).toLinearMap.det|
  have hJ : Measurable J :=
    ENNReal.measurable_ofReal.comp
      ((continuous_abs.comp ContinuousLinearMap.continuous_det).measurable.comp
        (measurable_fderiv ℝ Φ))
  let g := fun Z => J Z * f (φ Z)
  have hg : Measurable g := hJ.mul (hf.comp hφ)
  have hpre : e ⁻¹' S = A ×ˢ Set.univ := by
    ext p
    have hk : P p.2 = p.2 := by
      obtain ⟨x, hx⟩ := p.2.property
      rw [← hx]
      exact hP x
    simp [e, S, A, projectionProductEquiv, map_add, hk]
  rw [lintegral_kktChartMap_of_good
    R α hα hR c loss slope hc hl hs P hP X₀ U hU C hC hCU hCG
      (projectionProductHaar P hP νT νK) f]
  change (∫⁻ Z in S, J Z * f (Φ Z) ∂projectionProductHaar P hP νT νK) = _
  calc
    _ = ∫⁻ Z in S, g Z ∂projectionProductHaar P hP νT νK := by
      apply setLIntegral_congr_fun hS
      intro Z hZ
      simp [g, φ, Set.piecewise_eq_of_mem S _ _ hZ]
    _ = ∫⁻ p in A ×ˢ Set.univ, g (e p) ∂νT.prod νK := by
      rw [projectionProductHaar, setLIntegral_map hS hg hemeas, hpre]
    _ = ∫⁻ t in A, ∫⁻ k, g (e (t, k)) ∂νK ∂νT := by
      simpa only [Measure.restrict_univ] using
        (setLIntegral_prod (μ := νT) (ν := νK) (s := A) (t := Set.univ)
          (fun p => g (e p)) (hg.comp hemeas).aemeasurable.restrict)
    _ = _ := by
      apply setLIntegral_congr_fun
        (hC.preimage ((locallyLipschitz_empiricalKKTData
          R α hα hR c loss slope hc hl hs).continuous.measurable.comp
            (by fun_prop)))
      intro t ht
      apply lintegral_congr
      intro k
      have he : e (t, k) ∈ S := by
        change (t, k) ∈ e ⁻¹' S
        rw [hpre]
        exact ⟨ht, Set.mem_univ _⟩
      change J (e (t, k)) * f (φ (e (t, k))) = _
      rw [show φ (e (t, k)) = Φ (e (t, k)) from Set.piecewise_eq_of_mem S _ _ he]
      rfl

/-- The actual ambient design Gaussian has an iterated chart integral.
The single normalization scalar depends on the fixed Haar coordinate measures,
not on the test function or either integration variable. -/
theorem exists_lintegral_ambientDesignGaussian_kktChart
    (νT : Measure P.ker) (νK : Measure (LinearMap.range P.toLinearMap))
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK] :
    ∃ b : ℝ≥0∞, 0 < b ∧ b < ⊤ ∧
      ∀ f : (ι → V) → ℝ≥0∞, Measurable f →
      (∫⁻ X in {X | Γ X ∈ C}, f X ∂ambientDesignGaussian) =
        b * ∫⁻ t in {t : P.ker | Γ (X₀ + t) ∈ C}, ∫⁻ k,
          ENNReal.ofReal |(fderiv ℝ Φ ((t : ι → V) + k)).toLinearMap.det| *
            (ambientDesignGaussianDensity (Φ ((t : ι → V) + k)) *
              f (Φ ((t : ι → V) + k))) ∂νK ∂νT := by
  obtain ⟨b, hb, hbfin, hμ⟩ := ambientDesignGaussian_eq_smul_withDensity
    (projectionProductHaar P hP νT νK)
  refine ⟨b, hb, hbfin, ?_⟩
  intro f hf
  have hset := (measurableSet_kktChart_piece
    R α hα hR c loss slope hc hl hs P X₀ C hC).2
  rw [hμ, Measure.restrict_smul, lintegral_smul_measure, smul_eq_mul,
    setLIntegral_withDensity_eq_setLIntegral_mul _
      measurable_ambientDesignGaussianDensity hf hset]
  congr 1
  exact lintegral_kktChartMap_eq_iterated_of_good
    R α hα hR c loss slope hc hl hs P hP X₀ U hU C hC hCU hCG νT νK
    (fun X => ambientDesignGaussianDensity X * f X)
    (measurable_ambientDesignGaussianDensity.mul hf)

end ALO


==> anc/lean_alo/ALO/Estimator/KKTChartJacobian.lean <==
module

public import ALO.Estimator.KKTChartDifferentiability
public import ALO.Estimator.TransverseForcing
public import ALO.LinearAlgebra.ProjectionDeterminant
public import ALO.Estimator.FiberDeterminantRatio

/-!
# The Jacobian of full-dimensional KKT coordinates

The fixed projection block of the chart derivative is the identity. On its
kernel, the derivative is conjugate, through the transverse forcing equivalence,
to the ratio of the KKT normal maps at the image and transverse representative.
The fiber determinant comparison then identifies its absolute determinant with
the ratio of the reduced-curvature weights.
-/

public section
namespace ALO

open scoped Topology

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))
  (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → V) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
  (hUopen : IsOpen U)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "Φ" => kktChartMap R α hα hR c loss slope hc P X₀
local notation "a" => fun Z : ι → V => X₀ + (Z - P Z)

variable (Z : ι → V)
  (hZ : empiricalKKTData R α hα hR c loss hc slope (X₀ + (Z - P Z)) ∈ U)
  (hΓt : DifferentiableAt ℝ (empiricalKKTData R α hα hR c loss hc slope)
    (X₀ + (Z - P Z)))
  (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i)
  (hslope : ∀ i, HasDerivAt (slope i) (d i)
    ((empiricalKKTData R α hα hR c loss hc slope (X₀ + (Z - P Z))).2.1 i))

local notation "L" => fderiv ℝ Γ (a Z)
local notation "fiberEq" => empiricalKKTData_kktChartMap
  R α hα hR c loss slope hc hl P hP X₀ U hU Z hZ
local notation "N₀" => empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
  R α hα hR c loss slope hc hl d hd (a Z) (a Z) L hΓt.hasFDerivAt
    hslope (And.left (And.left (hU _ hZ))) (And.right (And.left (hU _ hZ))) rfl
local notation "N₁" => empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
  R α hα hR c loss slope hc hl d hd (a Z) (Φ Z) L hΓt.hasFDerivAt
    hslope (And.left (And.left (hU _ hZ))) (And.right (And.left (hU _ hZ))) fiberEq

include hs hUopen

/-- The full chart determinant is the determinant of the relative normal map.
This is independent of coordinates on the two normal spaces. -/
theorem det_fderiv_kktChartMap_eq_det_normal :
    (fderiv ℝ Φ Z).toLinearMap.det = ((N₁).toLinearMap.comp (N₀).symm.toLinearMap).det := by
  let p := Γ (a Z)
  let B := designForcing p.1 (scoreVector slope p.2.1)
  let A := fderiv ℝ Φ Z
  let LX := fderiv ℝ Γ (Φ Z)
  obtain ⟨hreg, hT⟩ := hU p hZ
  have hΦ := differentiableAt_kktChartMap R α hα hR c loss slope hc hs P X₀ U hU Z hZ hΓt
  have hΓX : DifferentiableAt ℝ Γ (Φ Z) :=
    differentiableAt_empiricalKKTData_of_fiber_eq R α hα hR c loss slope hc hl hs
      (a Z) (Φ Z) hΓt hreg fiberEq
  have hproj := projection_comp_fderiv_kktChartMap R α hα hR c loss slope hc hl hs
    P hP X₀ U hU hUopen Z hZ hΦ
  have hpres : P.toLinearMap.comp A.toLinearMap = P.toLinearMap :=
    congrArg ContinuousLinearMap.toLinearMap hproj
  have hchain := fderiv_empiricalKKTData_comp_fderiv_kktChartMap
    R α hα hR c loss slope hc hl hs P hP X₀ U hU hUopen Z hZ hΦ hΓt hΓX
  have hfactor₀ :
      (kktIncrementForcing (a Z) d).comp L = B :=
    kktIncrementForcing_comp_hasFDerivAt_empiricalKKTData
      R α hα hR c loss hc slope d (a Z) L hΓt.hasFDerivAt hslope
  have hslopeX : ∀ i, HasDerivAt (slope i) (d i) ((Γ (Φ Z)).2.1 i) := by
    rw [fiberEq]
    exact hslope
  have hfactor₁ : (kktIncrementForcing (Φ Z) d).comp LX = B := by
    have h := kktIncrementForcing_comp_hasFDerivAt_empiricalKKTData
      R α hα hR c loss hc slope d (Φ Z) LX hΓX.hasFDerivAt hslopeX
    rw [fiberEq] at h
    exact h
  let e := transverseDesignForcingEquiv P hP slope p hreg hT
  apply det_eq_det_of_projection_intertwines P.toLinearMap A.toLinearMap hpres
    e ((N₁).toLinearMap.comp (N₀).symm.toLinearMap)
  intro v
  let lv : LinearMap.range (L).toLinearMap := ⟨L v, ⟨v, rfl⟩⟩
  have hN₀ : N₀ lv = e v := by
    apply Subtype.ext
    simp only [e, empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_apply,
      transverseDesignForcingEquiv_apply]
    change kktIncrementForcing (a Z) d (L v) = B v
    exact congrArg (fun M : (ι → V) →L[ℝ] V × (ι → ℝ) => M v) hfactor₀
  have hinv : (N₀).symm (e v) = lv := by
    rw [← hN₀, (N₀).symm_apply_apply]
  change e (A.toLinearMap.restrict (p := P.ker) (q := P.ker)
    (ker_le_comap_of_comp_eq P.toLinearMap A.toLinearMap hpres) v) =
      N₁ ((N₀).symm (e v))
  rw [hinv]
  apply Subtype.ext
  simp only [e, empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_apply,
    transverseDesignForcingEquiv_apply]
  change B (A v) = kktIncrementForcing (Φ Z) d (L v)
  have hv : P v = 0 := v.property
  have hder : LX (A v) = L v := by
    have h := congrArg
      (fun M : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V => M v) hchain
    change LX (A v) = L ((v : ι → V) - P v) at h
    simpa only [hv, sub_zero] using h
  have hB := congrArg (fun M : (ι → V) →L[ℝ] V × (ι → ℝ) => M (A v)) hfactor₁
  change kktIncrementForcing (Φ Z) d (LX (A v)) = B (A v) at hB
  exact hB.symm.trans (congrArg (kktIncrementForcing (Φ Z) d) hder)

/-- In any fixed bases of the derivative range and compatibility space,
the chart Jacobian is the signed ratio of the two normal determinants. -/
theorem det_fderiv_kktChartMap_eq_normal_ratio
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    (bN : Module.Basis κ ℝ (LinearMap.range (L).toLinearMap))
    (bK : Module.Basis κ ℝ
      (forcingCompatibilitySubspace (Γ (a Z)).1 (scoreVector slope (Γ (a Z)).2.1))) :
    (fderiv ℝ Φ Z).toLinearMap.det =
      ((N₁).toLinearMap.toMatrix bN bK).det / ((N₀).toLinearMap.toMatrix bN bK).det := by
  rw [det_fderiv_kktChartMap_eq_det_normal
    R α hα hR c loss slope hc hl hs P hP X₀ U hU hUopen Z hZ hΓt d hd hslope]
  exact det_comp_symm_eq_det_toMatrix_div N₀ N₁ bN bK

/-- The nonnegative Jacobian used by change of variables is the ratio of
the absolute normal determinants. -/
theorem abs_det_fderiv_kktChartMap_eq_normal_ratio
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    (bN : Module.Basis κ ℝ (LinearMap.range (L).toLinearMap))
    (bK : Module.Basis κ ℝ
      (forcingCompatibilitySubspace (Γ (a Z)).1 (scoreVector slope (Γ (a Z)).2.1))) :
    |(fderiv ℝ Φ Z).toLinearMap.det| =
      |((N₁).toLinearMap.toMatrix bN bK).det| / |((N₀).toLinearMap.toMatrix bN bK).det| := by
  rw [det_fderiv_kktChartMap_eq_normal_ratio
    R α hα hR c loss slope hc hl hs P hP X₀ U hU hUopen Z hZ hΓt d hd hslope bN bK,
    abs_div]

local notation "T" => LinearMap.range (ContinuousLinearMap.toLinearMap (coefficientKKTDerivative L))
local notation "H" => empiricalKKTReducedCurvature
  R α hα hR c loss slope hc hl (a Z) L hΓt.hasFDerivAt

include hP hU hZ

include hd hslope in
/-- The chart's absolute Jacobian is the reduced-curvature weight at its
image divided by the weight at its transverse representative. Both determinants
are intrinsic endomorphism determinants on the fixed coefficient tangent space. -/
theorem abs_det_fderiv_kktChartMap_eq_reduced_ratio :
    |(fderiv ℝ Φ Z).toLinearMap.det| =
      |(H + compressedOperator T (lossCurvature (Φ Z) d)).det| /
        |(H + compressedOperator T (lossCurvature (a Z) d)).det| := by
  let bN := Module.finBasis ℝ (LinearMap.range (L).toLinearMap)
  let bK := bN.map N₀
  let bH := Module.finBasis ℝ T
  rw [abs_det_fderiv_kktChartMap_eq_normal_ratio
    R α hα hR c loss slope hc hl hs P hP X₀ U hU hUopen Z hZ hΓt d hd hslope bN bK]
  have h := normalDet_ratio_eq_reducedCurvatureDet_ratio_of_fiber_eq
    R α hα hR c loss slope hc hl hs d hd (a Z) (Φ Z) L hΓt.hasFDerivAt
      hslope (hU _ hZ).1.1 (hU _ hZ).1.2 fiberEq bN bK bH
  simpa only [LinearMap.det_toMatrix] using h

include hd in
/-- The Jacobian ratio with a named transverse representative. Equality
induction transports the derivative range and curvature together. -/
theorem abs_det_fderiv_kktChartMap_eq_reduced_ratio_at
    (Y : ι → V) (hY : X₀ + (Z - P Z) = Y)
    (hΓY : DifferentiableAt ℝ Γ Y)
    (hslopeY : ∀ i, HasDerivAt (slope i) (d i) ((Γ Y).2.1 i)) :
    let LY := fderiv ℝ Γ Y
    let TY := LinearMap.range (coefficientKKTDerivative LY).toLinearMap
    let HY := empiricalKKTReducedCurvature R α hα hR c loss slope hc hl
      Y LY hΓY.hasFDerivAt
    |(fderiv ℝ Φ Z).toLinearMap.det| =
      |(HY + compressedOperator TY (lossCurvature (Φ Z) d)).det| /
        |(HY + compressedOperator TY (lossCurvature Y d)).det| := by
  subst Y
  exact abs_det_fderiv_kktChartMap_eq_reduced_ratio
    R α hα hR c loss slope hc hl hs P hP X₀ U hU hUopen Z hZ hΓY d hd hslopeY

/-- The actual good-output hypothesis supplies all differentiability and
curvature assumptions of the Jacobian formula. No smoothness of the penalty,
chosen tangent basis, or extra nonnegative-curvature hypothesis is needed. -/
theorem abs_det_fderiv_kktChartMap_eq_reduced_ratio_of_good
    (hgood : Γ (a Z) ∈ goodRegularKKTDataSet R α hα hR c loss slope hc) :
    let hdiff := differentiableAt_of_mem_goodRegularKKTDataSet
      R α hα hR c loss slope hc hl hs (Γ (a Z)) hgood (a Z) rfl
    let Hgood := empiricalKKTReducedCurvature
      R α hα hR c loss slope hc hl (a Z) L hdiff.hasFDerivAt
    let dgood := fun i => deriv (slope i) ((Γ (a Z)).2.1 i)
    |(fderiv ℝ Φ Z).toLinearMap.det| =
      |(Hgood + compressedOperator T (lossCurvature (Φ Z) dgood)).det| /
        |(Hgood + compressedOperator T (lossCurvature (a Z) dgood)).det| := by
  dsimp only
  exact abs_det_fderiv_kktChartMap_eq_reduced_ratio
    R α hα hR c loss slope hc hl hs P hP X₀ U hU hUopen Z hZ
    (differentiableAt_of_mem_goodRegularKKTDataSet
      R α hα hR c loss slope hc hl hs (Γ (a Z)) hgood (a Z) rfl)
    (fun i => deriv (slope i) ((Γ (a Z)).2.1 i))
    (fun i => loss_curvature_nonneg (hc i) (hl i) _)
    (fun i => ((hs i).differentiable one_ne_zero _).hasDerivAt)

end ALO


==> anc/lean_alo/ALO/Estimator/KKTChartKernel.lean <==
module

public import ALO.Estimator.KKTChartWeightedFiber
public import ALO.Estimator.KKTChartFubini

/-!
# The normalized kernel on a good chart piece

Use a fixed Haar source for the fiber coordinate. The kernel is defined from
the measurable chart Jacobian density; no measurable choice of tangent bases
or curvature matrices enters its definition.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
  (C : Set (EmpiricalKKTTupleData ι V))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "Φ" => kktChartMap R α hα hR c loss slope hc P X₀

/-- Transverse coordinates whose fitted tuple lies in the output piece. -/
@[expose] def kktChartTransversePiece : Set P.ker :=
  {t | Γ (X₀ + (t : ι → V)) ∈ C}

local notation "Θ" => Subtype (fun t => t ∈ kktChartTransversePiece R α hα hR c loss slope hc P X₀ C)
local notation "K" => LinearMap.range (ContinuousLinearMap.toLinearMap P)

/-- Reconstruction with a transverse coordinate in the selected output piece. -/
@[expose] noncomputable def kktChartPieceMap (q : Θ × K) : ι → V :=
  Φ ((q.1.val : ι → V) + q.2)

/-- The chart density on the fixed coordinate types. -/
@[expose] noncomputable def kktChartPieceDensity (t : Θ) (k : K) : ℝ≥0∞ :=
  kktChartDensity R α hα hR c loss slope hc P X₀ t.val k

local notation "ψ" => kktChartPieceMap R α hα hR c loss slope hc P X₀ C
local notation "r" => kktChartPieceDensity R α hα hR c loss slope hc P X₀ C

/-- The normalized chart density pushed to design space. -/
@[expose] noncomputable def kktChartFiberKernel
    (νK : Measure K) [SFinite νK] : Kernel Θ (ι → V) :=
  (Kernel.id ×ₖ normalizedKernelWithDensity (Kernel.const Θ νK) r).map ψ

variable (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))
  (hP : ∀ X, P (P X) = P X)
  (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
  (hCU : C ⊆ U)
  (hCG : C ⊆ goodRegularKKTDataSet R α hα hR c loss slope hc)

include hl hs hP hU hCU hCG

/-- The chart is jointly continuous on the fixed good coordinate types. -/
theorem continuous_kktChartPieceMap : Continuous ψ := by
  apply continuous_iff_continuousAt.mpr
  intro q
  have hk : P q.2 = q.2 := by
    obtain ⟨X, hX⟩ := q.2.property
    rw [← hX]
    exact hP X
  have ha : X₀ + (((q.1.val : ι → V) + q.2) - P ((q.1.val : ι → V) + q.2)) =
      X₀ + (q.1.val : ι → V) := by
    simp only [map_add, show P q.1.val = 0 from q.1.val.property, zero_add, hk,
      add_sub_cancel_right]
  have hΦ := (differentiableAt_kktChart_of_good R α hα hR c loss slope hc hl hs
    P hP X₀ U hU ((q.1.val : ι → V) + q.2)
    (by simpa only [ha] using hCU q.1.property)
    (by simpa only [ha] using hCG q.1.property)).1
  change ContinuousAt (Φ ∘ (fun q : Θ × K => (q.1.val : ι → V) + q.2)) q
  exact hΦ.continuousAt.comp
    (f := fun q : Θ × K => (q.1.val : ι → V) + q.2) (by fun_prop)

/-- The density is measurable without selecting a tangent basis. -/
theorem measurable_kktChartPieceDensity : Measurable (Function.uncurry r) := by
  have hψ := (continuous_kktChartPieceMap
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG).measurable
  have hJ : Measurable (fun Z : ι → V =>
      ENNReal.ofReal |(fderiv ℝ Φ Z).toLinearMap.det|) :=
    ENNReal.measurable_ofReal.comp
      ((continuous_abs.comp ContinuousLinearMap.continuous_det).measurable.comp
        (measurable_fderiv ℝ Φ))
  exact (hJ.comp (by fun_prop)).mul (measurable_ambientDesignGaussianDensity.comp hψ)

variable (hUopen : IsOpen U)

include hUopen

/-- Positive finite normalizers on every good transverse coordinate. -/
theorem kktChartPieceDensity_mass
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (t : Θ) :
    (0 < ∫⁻ k, r t k ∂νK) ∧ (∫⁻ k, r t k ∂νK ≠ ⊤) :=
  kktChartDensity_mass_of_good R α hα hR c loss slope hc hl hs
    P hP X₀ U hU hUopen t.val (hCU t.property) (hCG t.property) νK

/-- The normalized chart fiber measures form a genuine Markov kernel. -/
theorem kktChartFiberKernel_isMarkovKernel
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] :
    IsMarkovKernel (kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK) := by
  have hψ := (continuous_kktChartPieceMap
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG).measurable
  have hr := measurable_kktChartPieceDensity
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG
  have hm := kktChartPieceDensity_mass
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK
  let _ : IsMarkovKernel (normalizedKernelWithDensity (Kernel.const Θ νK) r) :=
    normalizedKernelWithDensity_isMarkovKernel _ r hr
      (fun t => (hm t).1) (fun t => (hm t).2)
  rw [kktChartFiberKernel]
  exact Kernel.IsMarkovKernel.map _ hψ

/-- Pointwise the kernel is the expected normalized density pushforward. -/
theorem kktChartFiberKernel_apply
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (t : Θ) :
    kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK t =
      (normalizedWithDensity νK (r t)).map (fun k => ψ (t, k)) := by
  have hψ := (continuous_kktChartPieceMap
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG).measurable
  have hr := measurable_kktChartPieceDensity
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG
  have hm := kktChartPieceDensity_mass
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK
  let _ : IsMarkovKernel (normalizedKernelWithDensity (Kernel.const Θ νK) r) :=
    normalizedKernelWithDensity_isMarkovKernel _ r hr
      (fun t => (hm t).1) (fun t => (hm t).2)
  let _ : IsProbabilityMeasure (normalizedWithDensity νK (r t)) :=
    normalizedWithDensity_isProbabilityMeasure _ _ (hm t).1 (hm t).2
  rw [kktChartFiberKernel, Kernel.map_apply _ hψ,
    Kernel.prod_apply, Kernel.id_apply,
    normalizedKernelWithDensity_apply _ _ hr, Kernel.const_apply,
    Measure.dirac_prod, Measure.map_map hψ measurable_prodMk_left]
  rfl

/-- The measurable chart kernel has the intrinsic determinant-tilted Gaussian
law at each good transverse coordinate. The basis is only needed for this
pointwise formula, not for the kernel definition. -/
theorem kktChartFiberKernel_eq_determinant_tilt
    (t : Θ) (hΓ : DifferentiableAt ℝ Γ (X₀ + (t.val : ι → V)))
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i)
    (hslope : ∀ i, HasDerivAt (slope i) (d i) ((Γ (X₀ + (t.val : ι → V))).2.1 i))
    {j : Type*} [Fintype j] [DecidableEq j]
    (b : OrthonormalBasis j ℝ (LinearMap.range
      (coefficientKKTDerivative (fderiv ℝ Γ (X₀ + (t.val : ι → V)))).toLinearMap))
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] :
    let L := fderiv ℝ Γ (X₀ + (t.val : ι → V))
    let T := LinearMap.range (coefficientKKTDerivative L).toLinearMap
    let H := empiricalKKTReducedCurvature R α hα hR c loss slope hc hl
      (X₀ + (t.val : ι → V)) L hΓ.hasFDerivAt
    kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK t =
      normalizedWithDensity (kktFiberGaussian slope (Γ (X₀ + (t.val : ι → V))))
        (reducedCurvatureDetWeight T b.toBasis H d) := by
  dsimp only
  rw [kktChartFiberKernel_apply R α hα hR c loss slope hc P X₀ C
    hl hs hP U hU hCU hCG hUopen νK t]
  exact (normalized_kktChartDensity_eq_determinant_tilt R α hα hR c loss slope hc hl hs
    P hP X₀ U hU hUopen t.val (hCU t.property) hΓ d hd hslope b νK).2.2

/-- Integration against the chart kernel is normalized fiber integration. -/
theorem lintegral_kktChartFiberKernel
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (t : Θ)
    (f : (ι → V) → ℝ≥0∞) (hf : Measurable f) :
    ∫⁻ X, f X ∂kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK t =
      (∫⁻ k, r t k ∂νK)⁻¹ * ∫⁻ k, r t k * f (ψ (t, k)) ∂νK := by
  have hψ := (continuous_kktChartPieceMap
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG).measurable
  have hr := measurable_kktChartPieceDensity
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG
  rw [kktChartFiberKernel_apply R α hα hR c loss slope hc P X₀ C
    hl hs hP U hU hCU hCG hUopen νK t, lintegral_map hf
      (show Measurable (fun k => ψ (t, k)) from hψ.comp measurable_prodMk_left)]
  exact lintegral_normalizedWithDensity νK (r t) (fun k => f (ψ (t, k)))
    (Measurable.of_uncurry_left hr) (hf.comp (hψ.comp measurable_prodMk_left))

/-- Multiplying normalized fiber integration by the fiber mass recovers
the unnormalized integral, including for infinite test integrals. -/
theorem mass_mul_lintegral_kktChartFiberKernel
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (t : Θ)
    (f : (ι → V) → ℝ≥0∞) (hf : Measurable f) :
    (∫⁻ k, r t k ∂νK) *
        (∫⁻ X, f X ∂kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK t) =
      ∫⁻ k, r t k * f (ψ (t, k)) ∂νK := by
  have hm := kktChartPieceDensity_mass
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK t
  rw [lintegral_kktChartFiberKernel R α hα hR c loss slope hc P X₀ C
    hl hs hP U hU hCU hCG hUopen νK t f hf, ENNReal.mul_inv_cancel_left hm.1.ne' hm.2]

/-- Reconstruction preserves the fitted tuple on every chart fiber. -/
theorem empiricalKKTData_kktChartPieceMap (t : Θ) (k : K) :
    Γ (ψ (t, k)) = Γ (X₀ + (t.val : ι → V)) := by
  have hk : P k = k := by
    obtain ⟨X, hX⟩ := k.property
    rw [← hX]
    exact hP X
  have ha : X₀ + (((t.val : ι → V) + k) - P ((t.val : ι → V) + k)) =
      X₀ + (t.val : ι → V) := by
    simp only [map_add, show P t.val = 0 from t.val.property, zero_add, hk,
      add_sub_cancel_right]
  exact (empiricalKKTData_kktChartMap R α hα hR c loss slope hc hl
    P hP X₀ U hU ((t.val : ι → V) + k) (ha.symm ▸ hCU t.property)).trans
      (congrArg Γ ha)

/-- The chart kernel is concentrated on its actual nonlinear fitted-tuple fiber. -/
theorem map_empiricalKKTData_kktChartFiberKernel
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (t : Θ) :
    (kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK t).map Γ =
      Measure.dirac (Γ (X₀ + (t.val : ι → V))) := by
  have hΓ := (locallyLipschitz_empiricalKKTData
    R α hα hR c loss slope hc hl hs).continuous.measurable
  have hψ := (continuous_kktChartPieceMap
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG).measurable
  have hm := kktChartPieceDensity_mass
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK t
  let _ : IsProbabilityMeasure (normalizedWithDensity νK (r t)) :=
    normalizedWithDensity_isProbabilityMeasure _ _ hm.1 hm.2
  rw [kktChartFiberKernel_apply R α hα hR c loss slope hc P X₀ C
    hl hs hP U hU hCU hCG hUopen νK t, Measure.map_map hΓ
      (show Measurable (fun k => ψ (t, k)) from hψ.comp measurable_prodMk_left)]
  have heq : Γ ∘ (fun k => ψ (t, k)) = fun _ : K => Γ (X₀ + (t.val : ι → V)) := by
    funext k
    exact empiricalKKTData_kktChartPieceMap R α hα hR c loss slope hc P X₀ C
      hl hs hP U hU hCU hCG hUopen t k
  rw [heq, Measure.map_const, measure_univ, one_smul]

end ALO


==> anc/lean_alo/ALO/Estimator/KKTChartOutputCoordinates.lean <==
module

public import ALO.Estimator.KKTChartKernel

/-!
# Output coordinates on a good chart piece

The transverse section gives an explicit homeomorphism between the good
transverse coordinates and their fitted tuples. This reindexes chart kernels
without a measurable selection theorem.
-/

public section
namespace ALO

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
  (C : Set (EmpiricalKKTTupleData ι V))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))
  (hP : ∀ X, P (P X) = P X)
  (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
  (hCU : C ⊆ U)
  (hCG : C ⊆ goodRegularKKTDataSet R α hα hR c loss slope hc)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "Θ" => Subtype (fun t => t ∈ kktChartTransversePiece R α hα hR c loss slope hc P X₀ C)
local notation "σ" => transverseKKTSection P X₀ slope

/-- A compatible output in the chart determines its transverse coordinate. -/
@[expose] noncomputable def kktChartOutputCoordinate (p : C) : Θ := by
  let t : P.ker := ⟨σ p - X₀,
    transverseKKTSection_mem_plane P hP X₀ slope p (hU _ (hCU p.property)).1
      (hU _ (hCU p.property)).2⟩
  refine ⟨t, ?_⟩
  change Γ (X₀ + (σ p - X₀)) ∈ C
  rw [← add_sub_assoc, add_sub_cancel_left]
  rw [empiricalKKTData_transverseKKTSection R α hα hR c loss slope hc hl
    P hP X₀ p (hCG p.property).1.1 (hU _ (hCU p.property)).1 (hU _ (hCU p.property)).2]
  exact p.property

local notation "τ" => kktChartOutputCoordinate R α hα hR c loss slope hc P X₀ C hl hP U hU hCU hCG

/-- Applying the fitted-tuple map to the transverse section recovers the output. -/
theorem empiricalKKTData_kktChartOutputCoordinate (p : C) :
    Γ (X₀ + ((τ p).val : ι → V)) = p := by
  change Γ (X₀ + (σ p - X₀)) = p
  rw [← add_sub_assoc, add_sub_cancel_left]
  exact empiricalKKTData_transverseKKTSection R α hα hR c loss slope hc hl
    P hP X₀ p (hCG p.property).1.1 (hU _ (hCU p.property)).1 (hU _ (hCU p.property)).2

/-- The transverse section recovers any transverse coordinate on the piece. -/
theorem kktChartOutputCoordinate_empiricalKKTData (t : Θ) :
    τ ⟨Γ (X₀ + (t.val : ι → V)), t.property⟩ = t := by
  apply Subtype.ext
  apply Subtype.ext
  change σ (Γ (X₀ + (t.val : ι → V))) - X₀ = (t.val : ι → V)
  have heq := eq_transverseKKTSection_of_fiber_of_plane R α hα hR c loss slope hc hl
    P hP X₀ (Γ (X₀ + (t.val : ι → V))) (hCG t.property).1.1
    (hU _ (hCU t.property)).1 (hU _ (hCU t.property)).2
    (X₀ + (t.val : ι → V)) rfl (by simpa using t.val.property)
  rw [← heq, add_sub_cancel_left]

include hs in
/-- The inverse output coordinate varies continuously on the good piece. -/
theorem continuous_kktChartOutputCoordinate : Continuous τ := by
  apply Continuous.subtype_mk
  apply Continuous.subtype_mk
  change Continuous (fun p : C => σ p - X₀)
  refine Continuous.sub ?_ continuous_const
  apply continuous_iff_continuousAt.mpr
  intro p
  exact (contDiffAt_transverseKKTSection P X₀ slope hs p
    (hU _ (hCU p.property)).1 (hU _ (hCU p.property)).2).continuousAt.comp
      (f := fun p : C => (p : EmpiricalKKTTupleData ι V)) continuous_subtype_val.continuousAt

/-- The fitted tuples and transverse coordinates are homeomorphic on a good piece. -/
@[expose] noncomputable def kktChartOutputHomeomorph : Θ ≃ₜ C where
  toFun t := ⟨Γ (X₀ + (t.val : ι → V)), t.property⟩
  invFun := τ
  left_inv := kktChartOutputCoordinate_empiricalKKTData
    R α hα hR c loss slope hc P X₀ C hl hP U hU hCU hCG
  right_inv p := Subtype.ext (empiricalKKTData_kktChartOutputCoordinate
    R α hα hR c loss slope hc P X₀ C hl hP U hU hCU hCG p)
  continuous_toFun := by
    apply Continuous.subtype_mk
    exact (locallyLipschitz_empiricalKKTData R α hα hR c loss slope hc hl hs).continuous.comp
      (by fun_prop)
  continuous_invFun := continuous_kktChartOutputCoordinate
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG

end ALO


==> anc/lean_alo/ALO/Estimator/KKTChartOutputKernel.lean <==
module

public import ALO.Estimator.KKTChartOutputCoordinates
public import ALO.Estimator.KKTChartDisintegration

/-!
# Local fitted-tuple disintegration

Reindex the chart kernel by the fitted tuple and integrate against the actual
fitted-tuple marginal restricted to the good output piece.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
  (C : Set (EmpiricalKKTTupleData ι V))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))
  (hP : ∀ X, P (P X) = P X)
  (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
  (hCU : C ⊆ U)
  (hCG : C ⊆ goodRegularKKTDataSet R α hα hR c loss slope hc)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "Θ" => Subtype (fun t => t ∈ kktChartTransversePiece R α hα hR c loss slope hc P X₀ C)
local notation "K" => LinearMap.range (ContinuousLinearMap.toLinearMap P)
local notation "e" => kktChartOutputHomeomorph R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG
local notation "κ" => kktChartFiberKernel R α hα hR c loss slope hc P X₀ C

/-- The chart kernel indexed by the fitted tuple in the output piece. -/
@[expose] noncomputable def kktChartOutputKernel
    (νK : Measure K) [SFinite νK] : Kernel C (ι → V) :=
  (κ νK).comap (Homeomorph.symm e) (Homeomorph.continuous_symm e).measurable

local notation "π" => kktChartOutputKernel R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG

variable (hUopen : IsOpen U)
include hUopen

/-- Reindexing preserves the Markov property. -/
theorem kktChartOutputKernel_isMarkovKernel
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] : IsMarkovKernel (π νK) := by
  let _ : IsMarkovKernel (κ νK) := kktChartFiberKernel_isMarkovKernel
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK
  unfold kktChartOutputKernel
  infer_instance

/-- Each output-indexed chart law is supported on its fitted-tuple fiber. -/
theorem map_empiricalKKTData_kktChartOutputKernel
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (p : C) :
    (π νK p).map Γ = Measure.dirac (p : EmpiricalKKTTupleData ι V) := by
  change (κ νK ((e).symm p)).map Γ = _
  rw [map_empiricalKKTData_kktChartFiberKernel R α hα hR c loss slope hc
    P X₀ C hl hs hP U hU hCU hCG hUopen νK]
  congr 1
  exact empiricalKKTData_kktChartOutputCoordinate
    R α hα hR c loss slope hc P X₀ C hl hP U hU hCU hCG p

/-- The local nonlinear disintegration uses the actual output marginal.
No transverse density or chart normalization scalar remains in the statement. -/
theorem lintegral_ambientDesignGaussian_kktChartOutputKernel
    (hC : MeasurableSet C)
    (νT : Measure P.ker) (νK : Measure K)
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK]
    (f : (ι → V) → ℝ≥0∞) (hf : Measurable f) :
    (∫⁻ X in {X | Γ X ∈ C}, f X ∂ambientDesignGaussian) =
      ∫⁻ p : C, ∫⁻ X, f X ∂π νK p
        ∂(ambientDesignGaussian.map Γ).comap (Subtype.val : C → EmpiricalKKTTupleData ι V) := by
  obtain ⟨b, hb, hbfin, hmarg, hmix⟩ := exists_kktChartKernel_disintegration
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hC hCU hCG hUopen νT νK
  let η := b • kktChartTransverseMeasure R α hα hR c loss slope hc P X₀ C νT νK
  have hΓ := (locallyLipschitz_empiricalKKTData
    R α hα hR c loss slope hc hl hs).continuous.measurable
  have he : Measurable e := (e).continuous.measurable
  have hcoe := MeasurableEmbedding.subtype_coe hC
  have hpush : η.map e = (ambientDesignGaussian.map Γ).comap
      (Subtype.val : C → EmpiricalKKTTupleData ι V) := by
    have heq : (η.map e).map Subtype.val = (ambientDesignGaussian.map Γ).restrict C := by
      rw [Measure.map_map measurable_subtype_coe he, Measure.restrict_map hΓ hC]
      exact hmarg.symm
    have h := congrArg (fun μ : Measure (EmpiricalKKTTupleData ι V) =>
      μ.comap (Subtype.val : C → EmpiricalKKTTupleData ι V)) heq
    rw [hcoe.comap_map, hcoe.comap_restrict] at h
    simpa only [Subtype.coe_preimage_self, Measure.restrict_univ] using h
  rw [← hpush, lintegral_map hf.lintegral_kernel he, hmix f hf]
  apply lintegral_congr
  intro t
  change (∫⁻ X, f X ∂κ νK t) = ∫⁻ X, f X ∂κ νK ((e).symm ((e) t))
  rw [Homeomorph.symm_apply_apply]

/-- Almost every design under the local output law has the prescribed tuple. -/
theorem ae_empiricalKKTData_eq_kktChartOutputKernel
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (p : C) :
    ∀ᵐ X ∂π νK p, Γ X = (p : EmpiricalKKTTupleData ι V) := by
  have hΓ := (locallyLipschitz_empiricalKKTData
    R α hα hR c loss slope hc hl hs).continuous.measurable
  apply ae_of_ae_map (μ := π νK p)
    (p := fun q => q = (p : EmpiricalKKTTupleData ι V)) hΓ.aemeasurable
  rw [map_empiricalKKTData_kktChartOutputKernel R α hα hR c loss slope hc
    P X₀ C hl hs hP U hU hCU hCG hUopen νK p]
  simp

/-- The local joint-test identity for the actual fitted tuple and design. -/
theorem lintegral_joint_ambientDesignGaussian_kktChartOutputKernel
    (hC : MeasurableSet C)
    (νT : Measure P.ker) (νK : Measure K)
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK]
    (F : EmpiricalKKTTupleData ι V × (ι → V) → ℝ≥0∞) (hF : Measurable F) :
    (∫⁻ X in {X | Γ X ∈ C}, F (Γ X, X) ∂ambientDesignGaussian) =
      ∫⁻ p : C, ∫⁻ X, F (p, X) ∂π νK p
        ∂(ambientDesignGaussian.map Γ).comap (Subtype.val : C → EmpiricalKKTTupleData ι V) := by
  have hΓ := (locallyLipschitz_empiricalKKTData
    R α hα hR c loss slope hc hl hs).continuous.measurable
  rw [lintegral_ambientDesignGaussian_kktChartOutputKernel R α hα hR c loss slope hc
    P X₀ C hl hs hP U hU hCU hCG hUopen hC νT νK
      (fun X => F (Γ X, X)) (hF.comp (hΓ.prodMk measurable_id))]
  apply lintegral_congr
  intro p
  apply lintegral_congr_ae
  filter_upwards [ae_empiricalKKTData_eq_kktChartOutputKernel R α hα hR c loss slope hc
    P X₀ C hl hs hP U hU hCU hCG hUopen νK p] with X hX
  rw [hX]

end ALO


==> anc/lean_alo/ALO/Estimator/KKTChartWeightedFiber.lean <==
module

public import ALO.Estimator.KKTChartDensity
public import ALO.Estimator.FiberDeterminantWeight
public import ALO.MeasureTheory.WeightedDensityTransport

/-!
# The normalized determinant-weighted law on one chart fiber

The Jacobian ratio and the affine Gaussian conversion identify the weighted
pushforward. The existing determinant Gaussian moment bound discharges
finiteness of the chart normalizer.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))
  (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → V) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
  (hUopen : IsOpen U)
  (t : P.ker)
  (ht : empiricalKKTData R α hα hR c loss hc slope (X₀ + (t : ι → V)) ∈ U)
  (hΓ : DifferentiableAt ℝ (empiricalKKTData R α hα hR c loss hc slope) (X₀ + (t : ι → V)))
  (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i)
  (hslope : ∀ i, HasDerivAt (slope i) (d i)
    ((empiricalKKTData R α hα hR c loss hc slope (X₀ + (t : ι → V))).2.1 i))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "Φ" => kktChartMap R α hα hR c loss slope hc P X₀
local notation "L" => fderiv ℝ Γ (X₀ + (t : ι → V))
local notation "T" => LinearMap.range (ContinuousLinearMap.toLinearMap (coefficientKKTDerivative L))
local notation "H" => empiricalKKTReducedCurvature R α hα hR c loss slope hc hl
  (X₀ + (t : ι → V)) L (DifferentiableAt.hasFDerivAt hΓ)
local notation "r" => kktChartDensity R α hα hR c loss slope hc P X₀ t

include hs hP hU hUopen ht hd hslope

/-- Along a fixed good transverse coordinate, the chart density is a constant
times the Gaussian density times the intrinsic determinant weight. -/
theorem kktChartDensity_eq_weighted
    {κ : Type*} [Fintype κ] [DecidableEq κ] (b : Module.Basis κ ℝ T)
    (k : LinearMap.range P.toLinearMap) :
    r k = (reducedCurvatureDetWeight T b H d (X₀ + (t : ι → V)))⁻¹ *
      (ambientDesignGaussianDensity (Φ ((t : ι → V) + k)) *
        reducedCurvatureDetWeight T b H d (Φ ((t : ι → V) + k))) := by
  have hk : P k = k := by
    obtain ⟨X, hX⟩ := k.property
    rw [← hX]
    exact hP X
  have ha : X₀ + (((t : ι → V) + k) - P ((t : ι → V) + k)) = X₀ + (t : ι → V) := by
    simp only [map_add, show P t = 0 from t.property, zero_add, hk, add_sub_cancel_right]
  have hj := abs_det_fderiv_kktChartMap_eq_reduced_ratio_at
    R α hα hR c loss slope hc hl hs P hP X₀ U hU hUopen
      ((t : ι → V) + k) (ha.symm ▸ ht) d hd (X₀ + (t : ι → V)) ha hΓ hslope
  have hH := empiricalKKTReducedCurvature_isCoercive
    R α hα hR c loss slope hc hl (X₀ + (t : ι → V)) L hΓ.hasFDerivAt
  have hpos : 0 < |(H + compressedOperator T (lossCurvature (X₀ + (t : ι → V)) d)).det| := by
    have h := (reducedCurvatureEquiv T H (X₀ + (t : ι → V)) d α hα hH hd).isUnit_det b b
    rw [reducedCurvatureEquiv_toLinearMap, LinearMap.det_toMatrix] at h
    exact abs_pos.mpr h.ne_zero
  rw [kktChartDensity, hj, ENNReal.ofReal_div_of_pos hpos]
  simp only [reducedCurvatureDetWeight, reducedCurvatureAbsDet, LinearMap.det_toMatrix,
    div_eq_mul_inv]
  ring

/-- The normalized chart fiber law is the determinant tilt of the canonical
affine Gaussian. Its positive finite normalizer follows from the existing
Gaussian determinant bounds, rather than an additional integrability assumption. -/
theorem normalized_kktChartDensity_eq_determinant_tilt
    {κ : Type*} [Fintype κ] [DecidableEq κ] (b : OrthonormalBasis κ ℝ T)
    (νK : Measure (LinearMap.range P.toLinearMap)) [Measure.IsAddHaarMeasure νK] :
    (0 < ∫⁻ k, r k ∂νK) ∧ (∫⁻ k, r k ∂νK ≠ ⊤) ∧
      (normalizedWithDensity νK (fun k => r k)).map
        (fun k : LinearMap.range P.toLinearMap => Φ ((t : ι → V) + k)) =
      normalizedWithDensity (kktFiberGaussian slope (Γ (X₀ + (t : ι → V))))
        (reducedCurvatureDetWeight T b.toBasis H d) := by
  let ψ := fun k : LinearMap.range P.toLinearMap => Φ ((t : ι → V) + k)
  have hψeq : ψ = fun k : LinearMap.range P.toLinearMap =>
      transverseKKTReconstruct P X₀ slope (Γ (X₀ + (t : ι → V))) k :=
    funext (kktChartMap_add_transverse_fiber R α hα hR c loss slope hc P X₀ hP t)
  have hψ : Measurable ψ := by
    rw [hψeq]
    unfold transverseKKTReconstruct
    fun_prop
  let W := reducedCurvatureDetWeight T b.toBasis H d
  have hW : Measurable W := measurable_reducedCurvatureDetWeight T b.toBasis H d
  have hH := empiricalKKTReducedCurvature_isCoercive
    R α hα hR c loss slope hc hl (X₀ + (t : ι → V)) L hΓ.hasFDerivAt
  have hW0 : 0 < W (X₀ + (t : ι → V)) :=
    reducedCurvatureDetWeight_pos T b.toBasis H d α hα hH hd _
  have hWfin : W (X₀ + (t : ι → V)) ≠ ⊤ := ENNReal.ofReal_ne_top
  obtain ⟨a, ha, haf, hbase⟩ := map_kktChartFiberGaussian_design_eq_smul
    P hP slope (Γ (X₀ + (t : ι → V))) (hU _ ht).1 (hU _ ht).2 X₀ νK
  have hbase' : (νK.withDensity (fun k => ambientDesignGaussianDensity (ψ k))).map ψ =
      a • kktFiberGaussian slope (Γ (X₀ + (t : ι → V))) := by
    simpa only [hψeq] using hbase
  have hr : (fun k : LinearMap.range P.toLinearMap => r k) =
      fun k => (W (X₀ + (t : ι → V)))⁻¹ * (ambientDesignGaussianDensity (ψ k) * W (ψ k)) :=
    funext (kktChartDensity_eq_weighted R α hα hR c loss slope hc hl hs
      P hP X₀ U hU hUopen t ht hΓ d hd hslope b.toBasis)
  have hmap : (νK.withDensity (fun k => r k)).map ψ =
      ((W (X₀ + (t : ι → V)))⁻¹ * a) •
        (kktFiberGaussian slope (Γ (X₀ + (t : ι → V)))).withDensity W := by
    rw [hr]
    exact map_scaled_weightedDensity νK (fun k => ambientDesignGaussianDensity (ψ k))
      (measurable_ambientDesignGaussianDensity.comp hψ)
      ψ hψ (kktFiberGaussian slope (Γ (X₀ + (t : ι → V)))) a hbase' W hW
        (W (X₀ + (t : ι → V)))⁻¹
  have hμ : kktFiberGaussian slope (Γ (X₀ + (t : ι → V))) ≠ 0 :=
    Measure.measure_univ_pos.mp (by simp)
  exact normalized_transport_of_map_eq_smul_withDensity νK _ ψ hψ
    (kktFiberGaussian slope (Γ (X₀ + (t : ι → V)))) W ((W (X₀ + (t : ι → V)))⁻¹ * a)
    (ENNReal.mul_pos (ENNReal.inv_ne_zero.mpr hWfin) ha.ne')
    (ENNReal.mul_lt_top (ENNReal.inv_ne_top.mpr hW0.ne').lt_top haf)
    hmap
    (reducedCurvatureDetWeight_lintegral_pos _ hμ T b.toBasis H d α hα hH hd)
    (reducedCurvatureDetWeight_lintegral_ne_top _ T b H d)

include hl in
omit hd hslope in
/-- Good outputs supply the differentiability and scalar loss curvatures
needed for positive finite chart normalizers. -/
theorem kktChartDensity_mass_of_good
    (hgood : Γ (X₀ + (t : ι → V)) ∈ goodRegularKKTDataSet R α hα hR c loss slope hc)
    (νK : Measure (LinearMap.range P.toLinearMap)) [Measure.IsAddHaarMeasure νK] :
    (0 < ∫⁻ k, r k ∂νK) ∧ (∫⁻ k, r k ∂νK ≠ ⊤) := by
  have hdiff := differentiableAt_of_mem_goodRegularKKTDataSet
    R α hα hR c loss slope hc hl hs (Γ (X₀ + (t : ι → V))) hgood
      (X₀ + (t : ι → V)) rfl
  have h := normalized_kktChartDensity_eq_determinant_tilt
    R α hα hR c loss slope hc hl hs P hP X₀ U hU hUopen t ht hdiff
    (fun i => deriv (slope i) ((Γ (X₀ + (t : ι → V))).2.1 i))
    (fun i => loss_curvature_nonneg (hc i) (hl i) _)
    (fun i => ((hs i).differentiable one_ne_zero _).hasDerivAt)
    (stdOrthonormalBasis ℝ T) νK
  exact ⟨h.1, h.2.1⟩

end ALO


==> anc/lean_alo/ALO/Estimator/KKTDeterminantLaw.lean <==
module

public import ALO.Estimator.KKTChartOutputKernel

/-! # The intrinsic determinant formula for a fitted-tuple law -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope

/-- The normalized intrinsic determinant tilt of the canonical affine Gaussian,
with the reduced penalty curvature computed at a differentiable realization
of the output. This formula does not require a measurable tangent basis. -/
@[expose] def IsEmpiricalKKTDeterminantLaw
    (p : EmpiricalKKTTupleData ι V) (ρ : Measure (ι → V)) : Prop :=
  ∃ (X : ι → V) (hΓ : DifferentiableAt ℝ Γ X), Γ X = p ∧
    let L := fderiv ℝ Γ X
    let T := LinearMap.range (coefficientKKTDerivative L).toLinearMap
    let H := empiricalKKTReducedCurvature R α hα hR c loss slope hc hl X L hΓ.hasFDerivAt
    ρ = normalizedWithDensity (kktFiberGaussian slope p)
      (fun Y => ENNReal.ofReal |(H + compressedOperator T
        (lossCurvature Y (fun i => deriv (slope i) (p.2.1 i)))).det|)

/-- Each output-indexed local chart law has the intrinsic determinant formula. -/
theorem isEmpiricalKKTDeterminantLaw_kktChartOutputKernel
    (hs : ∀ i, ContDiff ℝ 1 (slope i))
    (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
    (C : Set (EmpiricalKKTTupleData ι V)) (hP : ∀ X, P (P X) = P X)
    (U : Set (EmpiricalKKTTupleData ι V))
    (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
      (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
    (hCU : C ⊆ U) (hCG : C ⊆ goodRegularKKTDataSet R α hα hR c loss slope hc)
    (hUopen : IsOpen U)
    (νK : Measure (LinearMap.range P.toLinearMap)) [Measure.IsAddHaarMeasure νK]
    (p : C) :
    IsEmpiricalKKTDeterminantLaw R α hα hR c loss slope hc hl p
      (kktChartOutputKernel R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG νK p) := by
  let t := kktChartOutputCoordinate R α hα hR c loss slope hc P X₀ C hl hP U hU hCU hCG p
  have hp : Γ (X₀ + (t.val : ι → V)) = p :=
    empiricalKKTData_kktChartOutputCoordinate R α hα hR c loss slope hc
      P X₀ C hl hP U hU hCU hCG p
  have hdiff := differentiableAt_of_mem_goodRegularKKTDataSet R α hα hR c loss slope hc
    hl hs p (hCG p.property) (X₀ + (t.val : ι → V)) hp
  refine ⟨X₀ + (t.val : ι → V), hdiff, hp, ?_⟩
  let T := LinearMap.range (coefficientKKTDerivative (fderiv ℝ Γ (X₀ + (t.val : ι → V)))).toLinearMap
  have h := kktChartFiberKernel_eq_determinant_tilt R α hα hR c loss slope hc
    P X₀ C hl hs hP U hU hCU hCG hUopen t hdiff
    (fun i => deriv (slope i) ((Γ (X₀ + (t.val : ι → V))).2.1 i))
    (fun i => loss_curvature_nonneg (hc i) (hl i) _)
    (fun i => ((hs i).differentiable one_ne_zero _).hasDerivAt)
    (stdOrthonormalBasis ℝ T) νK
  dsimp only at h ⊢
  simp only [hp] at h
  convert h using 1
  · rfl
  · congr 1
    funext Y
    simp only [reducedCurvatureDetWeight, reducedCurvatureAbsDet, LinearMap.det_toMatrix]

end ALO


==> anc/lean_alo/ALO/Estimator/KKTGlobalDisintegration.lean <==
module

public import ALO.Estimator.KKTChartCover
public import ALO.Estimator.KKTDeterminantLaw
public import ALO.MeasureTheory.KernelPartition
public import ALO.MeasureTheory.RestrictedDisintegration

/-!
# The nonlinear fitted-tuple conditional law on the good regular locus

A countable chart partition patches the local determinant laws. Their joint-test
identities identify the result with the original conditional distribution.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "G" => goodRegularKKTDataSet R α hα hR c loss slope hc
local notation "μ" => (ambientDesignGaussian (ι := ι) (V := V))
local notation "Λ" => Measure.map Γ μ

include hs

/-- A total measurable Markov kernel gives the intrinsic determinant law at
every good output, the actual joint law on that locus, and agrees there a.e.
with the original fitted-tuple conditional distribution. -/
theorem exists_empiricalKKTDeterminantConditionalKernel :
    ∃ κ : Kernel (EmpiricalKKTTupleData ι V) (ι → V),
      IsMarkovKernel κ ∧
      (∀ p ∈ G, IsEmpiricalKKTDeterminantLaw R α hα hR c loss slope hc hl p (κ p)) ∧
      (∀ p ∈ G, (κ p).map Γ = Measure.dirac p) ∧
      (∀ F : EmpiricalKKTTupleData ι V × (ι → V) → ℝ≥0∞, Measurable F →
        (∫⁻ X in Γ ⁻¹' G, F (Γ X, X) ∂μ) =
          ∫⁻ p in G, ∫⁻ X, F (p, X) ∂κ p ∂Λ) ∧
      κ =ᵐ[(Λ).restrict G] condDistrib id Γ μ := by
  classical
  have hG := measurableSet_goodRegularKKTDataSet R α hα hR c loss slope hc hs
  have hΓ := (locallyLipschitz_empiricalKKTData
    R α hα hR c loss slope hc hl hs).continuous.measurable
  obtain ⟨q, C, hC, hdisj, hcover, hsub⟩ := exists_regularKKTChart_partition
    slope hs G hG (fun _ hp => hp.1.2)
  let νK := fun n => (Module.finBasis ℝ
    (LinearMap.range (q n).projection.toLinearMap)).addHaar
  let νT := fun n => (Module.finBasis ℝ (q n).projection.ker).addHaar
  let κ := fun n => kktChartOutputKernel R α hα hR c loss slope hc
    (q n).projection 0 (C n) hl hs (q n).idempotent (q n).domain (q n).regular
    (fun _ hp => (hsub n hp).2) (fun _ hp => (hsub n hp).1) (νK n)
  have hκ : ∀ n, IsMarkovKernel (κ n) := fun n =>
    kktChartOutputKernel_isMarkovKernel R α hα hR c loss slope hc
      (q n).projection 0 (C n) hl hs (q n).idempotent (q n).domain (q n).regular
      (fun _ hp => (hsub n hp).2) (fun _ hp => (hsub n hp).1) (q n).isOpen_domain (νK n)
  let _ : ∀ n, IsMarkovKernel (κ n) := hκ
  let π := partitionKernel C hC κ (Measure.dirac (0 : ι → V))
  have hπ : IsMarkovKernel π := partitionKernel_isMarkovKernel C hC hdisj κ _
  let _ := hπ
  have hlocal : ∀ n, ∀ F : EmpiricalKKTTupleData ι V × (ι → V) → ℝ≥0∞,
      Measurable F → (∫⁻ X in Γ ⁻¹' C n, F (Γ X, X) ∂μ) =
        ∫⁻ p : C n, ∫⁻ X, F (p, X) ∂κ n p ∂(Λ).comap Subtype.val := by
    intro n F hF
    exact lintegral_joint_ambientDesignGaussian_kktChartOutputKernel
      R α hα hR c loss slope hc (q n).projection 0 (C n) hl hs
      (q n).idempotent (q n).domain (q n).regular
      (fun _ hp => (hsub n hp).2) (fun _ hp => (hsub n hp).1)
      (q n).isOpen_domain (hC n) (νT n) (νK n) F hF
  have hjoint : ∀ F : EmpiricalKKTTupleData ι V × (ι → V) → ℝ≥0∞,
      Measurable F → (∫⁻ X in Γ ⁻¹' G, F (Γ X, X) ∂μ) =
        ∫⁻ p in G, ∫⁻ X, F (p, X) ∂π p ∂Λ := by
    intro F hF
    simpa only [hcover] using partitionKernel_joint_disintegration
      C hC hdisj κ (Measure.dirac (0 : ι → V)) μ Γ hΓ hlocal F hF
  refine ⟨π, hπ, ?_, ?_, hjoint,
    ae_eq_condDistrib_of_restricted_joint_disintegration μ Γ hΓ G hG π hjoint⟩
  · intro p hp
    obtain ⟨n, hn⟩ := Set.mem_iUnion.mp (hcover.symm ▸ hp)
    rw [show π p = κ n ⟨p, hn⟩ from partitionKernel_of_mem C hC hdisj κ _ n p hn]
    exact isEmpiricalKKTDeterminantLaw_kktChartOutputKernel R α hα hR c loss slope hc hl hs
      (q n).projection 0 (C n) (q n).idempotent (q n).domain (q n).regular
      (fun _ hp => (hsub n hp).2) (fun _ hp => (hsub n hp).1)
      (q n).isOpen_domain (νK n) ⟨p, hn⟩
  · intro p hp
    obtain ⟨n, hn⟩ := Set.mem_iUnion.mp (hcover.symm ▸ hp)
    rw [show π p = κ n ⟨p, hn⟩ from partitionKernel_of_mem C hC hdisj κ _ n p hn]
    exact map_empiricalKKTData_kktChartOutputKernel R α hα hR c loss slope hc
      (q n).projection 0 (C n) hl hs (q n).idempotent (q n).domain (q n).regular
      (fun _ hp => (hsub n hp).2) (fun _ hp => (hsub n hp).1)
      (q n).isOpen_domain (νK n) ⟨p, hn⟩

/-- A chosen total version of the determinant conditional kernel. Its
specification concerns the good regular locus; values elsewhere are defaults. -/
@[expose] noncomputable def empiricalKKTDeterminantConditionalKernel :
    Kernel (EmpiricalKKTTupleData ι V) (ι → V) :=
  Classical.choose (exists_empiricalKKTDeterminantConditionalKernel
    R α hα hR c loss slope hc hl hs)

instance empiricalKKTDeterminantConditionalKernel_isMarkovKernel :
    IsMarkovKernel (empiricalKKTDeterminantConditionalKernel R α hα hR c loss slope hc hl hs) :=
  (Classical.choose_spec (exists_empiricalKKTDeterminantConditionalKernel
    R α hα hR c loss slope hc hl hs)).1

/-- The chosen kernel has the intrinsic determinant formula at every good output. -/
theorem isEmpiricalKKTDeterminantLaw_empiricalKKTDeterminantConditionalKernel
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ G) :
    IsEmpiricalKKTDeterminantLaw R α hα hR c loss slope hc hl p
      (empiricalKKTDeterminantConditionalKernel R α hα hR c loss slope hc hl hs p) :=
  (Classical.choose_spec (exists_empiricalKKTDeterminantConditionalKernel
    R α hα hR c loss slope hc hl hs)).2.1 p hp

/-- The chosen kernel disintegrates the actual joint law over good outputs. -/
theorem lintegral_joint_empiricalKKTDeterminantConditionalKernel
    (F : EmpiricalKKTTupleData ι V × (ι → V) → ℝ≥0∞) (hF : Measurable F) :
    (∫⁻ X in Γ ⁻¹' G, F (Γ X, X) ∂μ) =
      ∫⁻ p in G, ∫⁻ X, F (p, X)
        ∂empiricalKKTDeterminantConditionalKernel R α hα hR c loss slope hc hl hs p ∂Λ :=
  (Classical.choose_spec (exists_empiricalKKTDeterminantConditionalKernel
    R α hα hR c loss slope hc hl hs)).2.2.2.1 F hF

/-- The chosen kernel is a version of the original conditional law on the
marginal restricted to the good output locus. -/
theorem empiricalKKTDeterminantConditionalKernel_ae_eq_condDistrib :
    empiricalKKTDeterminantConditionalKernel R α hα hR c loss slope hc hl hs
      =ᵐ[(Λ).restrict G] condDistrib id Γ μ :=
  (Classical.choose_spec (exists_empiricalKKTDeterminantConditionalKernel
    R α hα hR c loss slope hc hl hs)).2.2.2.2

/-- The actual conditional distribution is the intrinsic determinant-weighted
affine Gaussian for almost every regular fitted tuple. The implication leaves
potentially positive-probability degenerate events untreated. -/
theorem ae_isEmpiricalKKTDeterminantLaw_condDistrib :
    ∀ᵐ p ∂Λ, p ∈ fiberLiftRegularSet slope →
      IsEmpiricalKKTDeterminantLaw R α hα hR c loss slope hc hl p
        (condDistrib id Γ μ p) := by
  obtain ⟨κ, hκ, hdet, _, _, heq⟩ := exists_empiricalKKTDeterminantConditionalKernel
    R α hα hR c loss slope hc hl hs
  have hG := measurableSet_goodRegularKKTDataSet R α hα hR c loss slope hc hs
  have hgood := ae_map_mem_goodRegularKKTDataSet R α hα hR c loss slope hc hl hs
    ambientDesignHaar μ (by
      rw [ambientDesignGaussian_eq_withDensity]
      exact withDensity_absolutelyContinuous _ _)
  have heq' : ∀ᵐ p ∂Λ, p ∈ G → κ p = condDistrib id Γ μ p :=
    (ae_restrict_iff' hG).mp heq
  filter_upwards [hgood, heq'] with p hp hpeq
  intro hreg
  rw [← hpeq (hp hreg)]
  exact hdet p (hp hreg)

end ALO


==> anc/lean_alo/ALO/Estimator/KKTNormalLogDetDerivative.lean <==
module

public import ALO.Estimator.KKTNormalReducedInverse
public import ALO.Estimator.FiberNormalDeterminant
public import ALO.LinearAlgebra.LogDetDerivative

/-!
# Log determinant derivative of the restricted KKT normal map

This file combines the affine restricted-normal identity along a KKT fiber
with the coordinate-free Jacobi formula.
-/

public section

namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The matrix of the Euclidean transported normal equivalence is exactly
the matrix of the raw restricted equivalence in the pulled-back bases. -/
theorem empiricalKKTNormalEquivEuclidean_toMatrix_eq_raw
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X)
    (bT : OrthonormalBasis κ ℝ
      ((LinearMap.range L.toLinearMap).map
        kktTupleDataEuclideanEquiv.toLinearMap))
    (bK : OrthonormalBasis κ ℝ
      ((forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1)).map
        forcingDataEuclideanEquiv.toLinearMap)) :
    (empiricalKKTNormalEquivEuclidean
      R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv
        hfiber).toLinearMap.toMatrix bT.toBasis bK.toBasis =
      (empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
        R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv
          hfiber).toLinearMap.toMatrix
        (bT.toBasis.map
          (kktTupleDataEuclideanEquiv.submoduleMap
            (LinearMap.range L.toLinearMap)).symm)
        (bK.toBasis.map
          (forcingDataEuclideanEquiv.submoduleMap
            (forcingCompatibilitySubspace
              (empiricalKKTData R α hα hR c loss hc slope X).1
              (scoreVector slope
                (empiricalKKTData R α hα hR c loss hc slope X).2.1))).symm) := by
  unfold empiricalKKTNormalEquivEuclidean
  exact linearEquiv_toMatrix_transport
    (kktTupleDataEuclideanEquiv.submoduleMap
      (LinearMap.range L.toLinearMap))
    (empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
      R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv hfiber)
    (forcingDataEuclideanEquiv.submoduleMap
      (forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1)))
    bT.toBasis bK.toBasis

/-- In arbitrary fixed bases of the derivative range and compatible forcing
space, the logarithmic determinant derivative of the restricted KKT normal
map is the intrinsic trace of its inverse composed with its variation. -/
theorem hasDerivAt_log_abs_det_empiricalKKTNormal_add_smul
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X E : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hpred : designPredictor E
      (empiricalKKTData R α hα hR c loss hc slope X).1 = 0)
    (hadj : designAdjoint E
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) = 0)
    (bT : Module.Basis κ ℝ (LinearMap.range L.toLinearMap))
    (bK : Module.Basis κ ℝ
      (forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1))) :
    HasDerivAt
      (fun t : ℝ =>
        Real.log
          |((empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
              R α hα hR c loss slope hc hloss d hd X (X + t • E) L hΓ
                hslope hh hv
                (empiricalKKTData_add_smul_eq_of_tangent
                  R α hα hR c loss slope hc hloss X E hpred hadj t)
              ).toLinearMap.toMatrix bT bK).det|)
      (LinearMap.trace ℝ (LinearMap.range L.toLinearMap)
        ((empiricalKKTDerivativeRangeEquivCompatibility
          R α hα hR c loss slope hc hloss d hd X L hΓ
            hslope hh hv).symm.toLinearMap.comp
          (kktNormalVariationRangeToCompatibility
            (LinearMap.range L.toLinearMap) E
            (empiricalKKTData R α hα hR c loss hc slope X).1
            (scoreVector slope
              (empiricalKKTData R α hα hR c loss hc slope X).2.1)
            d hpred hadj))) 0 := by
  let e := empiricalKKTDerivativeRangeEquivCompatibility
    R α hα hR c loss slope hc hloss d hd X L hΓ hslope hh hv
  let Δ := kktNormalVariationRangeToCompatibility
    (LinearMap.range L.toLinearMap) E
    (empiricalKKTData R α hα hR c loss hc slope X).1
    (scoreVector slope
      (empiricalKKTData R α hα hR c loss hc slope X).2.1)
    d hpred hadj
  have hjac :=
    hasDerivAt_log_abs_det_toMatrix_add_smul bT bK e Δ
  convert hjac using 1
  funext t
  rw [empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_add_smul
    R α hα hR c loss slope hc hloss d hd X E L hΓ hslope hh hv
      hpred hadj t
      (empiricalKKTData_add_smul_eq_of_tangent
        R α hα hR c loss slope hc hloss X E hpred hadj t)]

/-- The symmetric reduced inverse identifies the preceding intrinsic trace
with twice the predictor diagonal-block trace. -/
theorem exists_hasDerivAt_log_abs_det_empiricalKKTNormal_eq_two_trace
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X E : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hpred : designPredictor E
      (empiricalKKTData R α hα hR c loss hc slope X).1 = 0)
    (hadj : designAdjoint E
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) = 0)
    (bT : Module.Basis κ ℝ (LinearMap.range L.toLinearMap))
    (bK : Module.Basis κ ℝ
      (forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1))) :
    ∃ A : V →L[ℝ] V,
      A.toLinearMap.IsSymmetric ∧
      HasDerivAt
        (fun t : ℝ =>
          Real.log
            |((empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
                R α hα hR c loss slope hc hloss d hd X (X + t • E) L hΓ
                  hslope hh hv
                  (empiricalKKTData_add_smul_eq_of_tangent
                    R α hα hR c loss slope hc hloss X E hpred hadj t)
                ).toLinearMap.toMatrix bT bK).det|)
        (2 * LinearMap.trace ℝ (ι → ℝ)
          (kktNormalPredictorDiagonalBlock X E d A.toLinearMap)) 0 := by
  obtain ⟨A, hA, hinverse⟩ :=
    exists_empiricalKKTNormal_equiv_symm_apply_eq_candidate
      R α hα hR c loss slope hc hloss d hd X L hΓ hslope hh hv
  refine ⟨A, hA, ?_⟩
  let h := (empiricalKKTData R α hα hR c loss hc slope X).1
  let v := scoreVector slope
    (empiricalKKTData R α hα hR c loss hc slope X).2.1
  let T := LinearMap.range L.toLinearMap
  let K := forcingCompatibilitySubspace h v
  let e := empiricalKKTDerivativeRangeEquivCompatibility
    R α hα hR c loss slope hc hloss d hd X L hΓ hslope hh hv
  let Δ := kktNormalVariationRangeToCompatibility
    T E h v d hpred hadj
  let F := (kktNormalVariation E d).comp
    (kktNormalInverseCandidate X d A.toLinearMap)
  let hF : LinearMap.range F ≤ K :=
    range_kktNormalVariation_comp_inverseCandidate_le_compatibility
      X E h v d A.toLinearMap hpred hadj
  have hmaps :
      Δ.comp e.symm.toLinearMap =
        (endomorphismCodRestrict K F hF).comp K.subtype := by
    apply LinearMap.ext
    intro z
    apply Subtype.ext
    change kktNormalVariation E d
        ((e.symm z : T) : EmpiricalKKTTupleData ι V) =
      kktNormalVariation E d
        (kktNormalInverseCandidate X d A.toLinearMap
          (z : V × (ι → ℝ)))
    exact congrArg (kktNormalVariation E d) (hinverse z)
  have htrace :
      LinearMap.trace ℝ T (e.symm.toLinearMap.comp Δ) =
        2 * LinearMap.trace ℝ (ι → ℝ)
          (kktNormalPredictorDiagonalBlock X E d A.toLinearMap) := by
    calc
      LinearMap.trace ℝ T (e.symm.toLinearMap.comp Δ) =
          LinearMap.trace ℝ K (Δ.comp e.symm.toLinearMap) :=
        LinearMap.trace_comp_comm' Δ e.symm.toLinearMap
      _ = LinearMap.trace ℝ K
          ((endomorphismCodRestrict K F hF).comp K.subtype) := by
        rw [hmaps]
      _ = 2 * LinearMap.trace ℝ (ι → ℝ)
          (kktNormalPredictorDiagonalBlock X E d A.toLinearMap) := by
        exact trace_restrict_kktNormalVariation_comp_inverseCandidate_of_symmetric
          X E h v d A.toLinearMap hpred hadj hA
  rw [← htrace]
  exact hasDerivAt_log_abs_det_empiricalKKTNormal_add_smul
    R α hα hR c loss slope hc hloss d hd X E L hΓ hslope hh hv
      hpred hadj bT bK

/-- At every parameter of a fiber-tangent affine line, the KKT normal
log-determinant derivative is the factor-two trace formed with the canonical
base penalty curvature and the loss curvature at the shifted design. -/
theorem hasDerivAt_log_abs_det_empiricalKKTNormal_eq_two_trace_at
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hsmooth : ∀ i, ContDiff ℝ 1 (slope i))
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X E : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hpred : designPredictor E
      (empiricalKKTData R α hα hR c loss hc slope X).1 = 0)
    (hadj : designAdjoint E
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) = 0)
    (bT : Module.Basis κ ℝ (LinearMap.range L.toLinearMap))
    (bK : Module.Basis κ ℝ
      (forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1)))
    (s : ℝ) :
    HasDerivAt
      (fun t : ℝ =>
        Real.log
          |((empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
              R α hα hR c loss slope hc hloss d hd X (X + t • E) L hΓ
                hslope hh hv
                (empiricalKKTData_add_smul_eq_of_tangent
                  R α hα hR c loss slope hc hloss X E hpred hadj t)
              ).toLinearMap.toMatrix bT bK).det|)
      (2 * LinearMap.trace ℝ (ι → ℝ)
        (kktNormalPredictorDiagonalBlock (X + s • E) E d
          (reducedInverse
            (LinearMap.range
              (coefficientKKTDerivative L).toLinearMap)
            (empiricalKKTReducedCurvature
              R α hα hR c loss slope hc hloss X L hΓ)
            (lossCurvature (X + s • E) d) α hα
            (empiricalKKTReducedCurvature_isCoercive
              R α hα hR c loss slope hc hloss X L hΓ)
            (lossCurvature_nonneg (X + s • E) d hd)).toLinearMap)) s := by
  let Y := X + s • E
  let h := (empiricalKKTData R α hα hR c loss hc slope X).1
  let v := scoreVector slope
    (empiricalKKTData R α hα hR c loss hc slope X).2.1
  let T := LinearMap.range L.toLinearMap
  let K := forcingCompatibilitySubspace h v
  let e := empiricalKKTDerivativeRangeEquivCompatibility
    R α hα hR c loss slope hc hloss d hd X L hΓ hslope hh hv
  let hfiberY := empiricalKKTData_add_smul_eq_of_tangent
    R α hα hR c loss slope hc hloss X E hpred hadj s
  let eY := empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
    R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv hfiberY
  let Δ := kktNormalVariationRangeToCompatibility
    T E h v d hpred hadj
  let A := reducedInverse
    (LinearMap.range (coefficientKKTDerivative L).toLinearMap)
    (empiricalKKTReducedCurvature
      R α hα hR c loss slope hc hloss X L hΓ)
    (lossCurvature Y d) α hα
    (empiricalKKTReducedCurvature_isCoercive
      R α hα hR c loss slope hc hloss X L hΓ)
    (lossCurvature_nonneg Y d hd)
  have heY : eY.toLinearMap = e.toLinearMap + s • Δ := by
    exact empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_add_smul
      R α hα hR c loss slope hc hloss d hd X E L hΓ hslope hh hv
        hpred hadj s hfiberY
  have hjac := hasDerivAt_log_abs_det_toMatrix_add_smul_at
    bT bK e eY Δ s heY
  let F := (kktNormalVariation E d).comp
    (kktNormalInverseCandidate Y d A.toLinearMap)
  let hF : LinearMap.range F ≤ K :=
    range_kktNormalVariation_comp_inverseCandidate_le_compatibility
      Y E h v d A.toLinearMap hpred hadj
  have hinverse (z : K) :
      ((eY.symm z : T) : EmpiricalKKTTupleData ι V) =
        kktNormalInverseCandidate Y d A.toLinearMap
          (z : V × (ι → ℝ)) := by
    exact
      empiricalKKTNormal_equiv_symm_apply_eq_reducedInverseCandidate_of_fiber
        R α hα hR c loss slope hc hloss hsmooth d hd X Y L hΓ hslope
          hh hv hfiberY z
  have hmaps :
      Δ.comp eY.symm.toLinearMap =
        (endomorphismCodRestrict K F hF).comp K.subtype := by
    apply LinearMap.ext
    intro z
    apply Subtype.ext
    change kktNormalVariation E d
        ((eY.symm z : T) : EmpiricalKKTTupleData ι V) =
      kktNormalVariation E d
        (kktNormalInverseCandidate Y d A.toLinearMap
          (z : V × (ι → ℝ)))
    exact congrArg (kktNormalVariation E d) (hinverse z)
  have hHsymm :
      (empiricalKKTReducedCurvature
        R α hα hR c loss slope hc hloss X L hΓ).IsSymmetric :=
    empiricalKKTReducedCurvature_isSymmetric
      R α hα hR c loss slope hc hloss X L hΓ
  have hAsymm : A.toLinearMap.IsSymmetric := by
    exact restrictedInverse_isSymmetric
      (LinearMap.range (coefficientKKTDerivative L).toLinearMap)
      (empiricalKKTReducedCurvature
          R α hα hR c loss slope hc hloss X L hΓ +
        compressedOperator
          (LinearMap.range (coefficientKKTDerivative L).toLinearMap)
          (lossCurvature Y d))
      α hα
      (reducedOperator_isCoercive
        (LinearMap.range (coefficientKKTDerivative L).toLinearMap)
        (empiricalKKTReducedCurvature
          R α hα hR c loss slope hc hloss X L hΓ)
        (lossCurvature Y d) α
        (empiricalKKTReducedCurvature_isCoercive
          R α hα hR c loss slope hc hloss X L hΓ)
        (lossCurvature_nonneg Y d hd))
      (reducedOperator_isSymmetric
        (LinearMap.range (coefficientKKTDerivative L).toLinearMap)
        (empiricalKKTReducedCurvature
          R α hα hR c loss slope hc hloss X L hΓ)
        (lossCurvature Y d) hHsymm (lossCurvature_isSymmetric Y d))
  have htrace :
      LinearMap.trace ℝ T (eY.symm.toLinearMap.comp Δ) =
        2 * LinearMap.trace ℝ (ι → ℝ)
          (kktNormalPredictorDiagonalBlock Y E d A.toLinearMap) := by
    calc
      LinearMap.trace ℝ T (eY.symm.toLinearMap.comp Δ) =
          LinearMap.trace ℝ K (Δ.comp eY.symm.toLinearMap) :=
        LinearMap.trace_comp_comm' Δ eY.symm.toLinearMap
      _ = LinearMap.trace ℝ K
          ((endomorphismCodRestrict K F hF).comp K.subtype) := by
        rw [hmaps]
      _ = 2 * LinearMap.trace ℝ (ι → ℝ)
          (kktNormalPredictorDiagonalBlock Y E d A.toLinearMap) := by
        exact
          trace_restrict_kktNormalVariation_comp_inverseCandidate_of_symmetric
            Y E h v d A.toLinearMap hpred hadj hAsymm
  rw [← htrace]
  convert hjac using 1
  funext t
  rw [empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_add_smul
    R α hα hR c loss slope hc hloss d hd X E L hΓ hslope hh hv
      hpred hadj t
      (empiricalKKTData_add_smul_eq_of_tangent
        R α hα hR c loss slope hc hloss X E hpred hadj t)]

/-- The same factor-two formula for the intrinsic positive normal determinant
defined using the canonical Euclidean `L²` copies of the KKT spaces. -/
theorem exists_hasDerivAt_log_empiricalKKTNormalDet_eq_two_trace
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X E : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hpred : designPredictor E
      (empiricalKKTData R α hα hR c loss hc slope X).1 = 0)
    (hadj : designAdjoint E
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) = 0)
    (bT : OrthonormalBasis κ ℝ
      ((LinearMap.range L.toLinearMap).map
        kktTupleDataEuclideanEquiv.toLinearMap))
    (bK : OrthonormalBasis κ ℝ
      ((forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1)).map
        forcingDataEuclideanEquiv.toLinearMap)) :
    ∃ A : V →L[ℝ] V,
      A.toLinearMap.IsSymmetric ∧
      HasDerivAt
        (fun t : ℝ =>
          Real.log
            (empiricalKKTNormalDet
              R α hα hR c loss slope hc hloss d hd X (X + t • E) L hΓ
                hslope hh hv
                (empiricalKKTData_add_smul_eq_of_tangent
                  R α hα hR c loss slope hc hloss X E hpred hadj t)))
        (2 * LinearMap.trace ℝ (ι → ℝ)
          (kktNormalPredictorDiagonalBlock X E d A.toLinearMap)) 0 := by
  let bTRaw : Module.Basis κ ℝ (LinearMap.range L.toLinearMap) :=
    bT.toBasis.map
      (kktTupleDataEuclideanEquiv.submoduleMap
        (LinearMap.range L.toLinearMap)).symm
  let bKRaw : Module.Basis κ ℝ
      (forcingCompatibilitySubspace
        (empiricalKKTData R α hα hR c loss hc slope X).1
        (scoreVector slope
          (empiricalKKTData R α hα hR c loss hc slope X).2.1)) :=
    bK.toBasis.map
      (forcingDataEuclideanEquiv.submoduleMap
        (forcingCompatibilitySubspace
          (empiricalKKTData R α hα hR c loss hc slope X).1
          (scoreVector slope
            (empiricalKKTData R α hα hR c loss hc slope X).2.1))).symm
  obtain ⟨A, hA, hraw⟩ :=
    exists_hasDerivAt_log_abs_det_empiricalKKTNormal_eq_two_trace
      R α hα hR c loss slope hc hloss d hd X E L hΓ hslope hh hv
        hpred hadj bTRaw bKRaw
  refine ⟨A, hA, ?_⟩
  convert hraw using 1
  funext t
  rw [empiricalKKTNormalDet_eq_abs_det_toMatrix
    R α hα hR c loss slope hc hloss d hd X (X + t • E) L hΓ
      hslope hh hv
      (empiricalKKTData_add_smul_eq_of_tangent
        R α hα hR c loss slope hc hloss X E hpred hadj t)
      bT bK]
  rw [empiricalKKTNormalEquivEuclidean_toMatrix_eq_raw
    R α hα hR c loss slope hc hloss d hd X (X + t • E) L hΓ
      hslope hh hv
      (empiricalKKTData_add_smul_eq_of_tangent
        R α hα hR c loss slope hc hloss X E hpred hadj t)
      bT bK]

end ALO


==> anc/lean_alo/ALO/Estimator/KKTNormalReducedInverse.lean <==
module

public import ALO.Estimator.DerivativeRepresentation
public import ALO.Estimator.FiberCurvature
public import ALO.Estimator.KKTNormalVariation
public import ALO.LinearAlgebra.LossCurvature

/-!
# The reduced inverse in the empirical KKT normal calculation

The coefficient component of the fitted-tuple derivative is the canonical
reduced inverse applied to `Eᵀv - XᵀD(Eh)`.  This file packages that conclusion
with the symmetry and range properties needed by the normal-determinant
calculation.
-/

public section

namespace ALO

open scoped Topology RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The canonical intrinsic penalty curvature on the coefficient-derivative
range at an empirical KKT differentiability point. -/
@[expose] noncomputable def empiricalKKTReducedCurvature
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (X : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X) :
    LinearMap.range (coefficientKKTDerivative L).toLinearMap →ₗ[ℝ]
      LinearMap.range (coefficientKKTDerivative L).toLinearMap :=
  tangentCurvature
    (coefficientKKTDerivative L).toLinearMap
    (subgradientKKTDerivative L).toLinearMap α
    (fun E => empiricalKKTData_derivative_lower_bound
      R α hα hR c loss slope hc hloss X L hΓ E)

theorem empiricalKKTReducedCurvature_isCoercive
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (X : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X) :
    IsCoercive
      (empiricalKKTReducedCurvature
        R α hα hR c loss slope hc hloss X L hΓ) α := by
  exact tangentCurvature_lower_bound
    (coefficientKKTDerivative L).toLinearMap
    (subgradientKKTDerivative L).toLinearMap α
    (fun E => empiricalKKTData_derivative_lower_bound
      R α hα hR c loss slope hc hloss X L hΓ E)

theorem empiricalKKTReducedCurvature_isSymmetric
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (X : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X) :
    (empiricalKKTReducedCurvature
      R α hα hR c loss slope hc hloss X L hΓ).IsSymmetric := by
  let Γ := empiricalKKTData R α hα hR c loss hc slope
  let B := coefficientKKTDerivative L
  let C := subgradientKKTDerivative L
  have hb : HasFDerivAt (fun Y => c + (Γ Y).1) B X :=
    hΓ.fst.const_add c
  have hq : HasFDerivAt (fun Y => (Γ Y).2.2) C X :=
    hΓ.snd.snd
  have hgraph : ∀ᶠ Y in 𝓝 X,
      IsSubgradient R (c + (Γ Y).1) (Γ Y).2.2 := by
    apply Filter.Eventually.of_forall
    intro Y
    simpa [Γ, empiricalKKTData, EmpiricalKKTTuple.toData,
      empiricalKKTTuple] using
      empiricalDesignEstimator_isSubgradient
        R α hα hR c loss slope hc hloss Y
  obtain ⟨H, ⟨hHsymm, hrel, hH⟩, hunique⟩ :=
    existsUnique_curvature_of_strongConvex_local
      R α hR (fun Y => c + (Γ Y).1) (fun Y => (Γ Y).2.2) X
      hgraph B C hb hq
  have heq : H =
      tangentCurvature B.toLinearMap C.toLinearMap α
        (fun E => empiricalKKTData_derivative_lower_bound
          R α hα hR c loss slope hc hloss X L hΓ E) := by
    exact tangentCurvature_unique B.toLinearMap C.toLinearMap α
      (fun E => empiricalKKTData_derivative_lower_bound
        R α hα hR c loss slope hc hloss X L hΓ E)
      H hrel
  rw [show empiricalKKTReducedCurvature
      R α hα hR c loss slope hc hloss X L hΓ =
        tangentCurvature B.toLinearMap C.toLinearMap α
          (fun E => empiricalKKTData_derivative_lower_bound
            R α hα hR c loss slope hc hloss X L hΓ E) by rfl]
  rw [← heq]
  exact hHsymm

/-- The coefficient derivative is the reduced inverse formed from the
canonical intrinsic empirical curvature. -/
theorem empiricalKKTDerivative_coefficient_eq_reducedInverse
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (E : ι → V) :
    (L E).1 =
      reducedInverse
        (LinearMap.range (coefficientKKTDerivative L).toLinearMap)
        (empiricalKKTReducedCurvature
          R α hα hR c loss slope hc hloss X L hΓ)
        (lossCurvature X d) α hα
        (empiricalKKTReducedCurvature_isCoercive
          R α hα hR c loss slope hc hloss X L hΓ)
        (lossCurvature_nonneg X d hd)
        (kktNormalCoefficientForcing X
          (empiricalKKTData R α hα hR c loss hc slope X).1
          (scoreVector slope
            (empiricalKKTData R α hα hR c loss hc slope X).2.1)
          d E) := by
  let Γ := empiricalKKTData R α hα hR c loss hc slope
  let B := coefficientKKTDerivative L
  let C := subgradientKKTDerivative L
  let h := (Γ X).1
  let v := scoreVector slope (Γ X).2.1
  let F := kktNormalCoefficientForcing X h v d
  have hu : ∀ E, (L E).2.1 =
      designPredictor E h + designPredictor X (L E).1 := by
    exact differentiated_designPredictor Γ X L hΓ (fun Y => rfl)
  have hq : ∀ E, (L E).2.2 =
      designAdjoint E v -
        designAdjoint X (fun i => d i * (L E).2.1 i) := by
    exact differentiated_designAdjoint_score
      Γ slope d X L hΓ (fun Y => rfl) (fun Y => rfl) hslope
  have hKKT : ∀ E, C E = F E - lossCurvature X d (B E) := by
    intro E
    change (L E).2.2 =
      F E - lossCurvature X d (L E).1
    rw [hq E, hu E]
    simp only [F, kktNormalCoefficientForcing_apply,
      lossCurvature_apply, designAdjoint, Pi.add_apply, mul_add, add_smul,
      Finset.sum_add_distrib]
    abel
  exact derivative_eq_reducedInverse
    B.toLinearMap C.toLinearMap F
    (empiricalKKTReducedCurvature
      R α hα hR c loss slope hc hloss X L hΓ)
    (lossCurvature X d) α hα
    (empiricalKKTReducedCurvature_isCoercive
      R α hα hR c loss slope hc hloss X L hΓ)
    (lossCurvature_nonneg X d hd)
    (fun η => tangentCurvature_apply_rangeRestrict
      B.toLinearMap C.toLinearMap α
      (fun E => empiricalKKTData_derivative_lower_bound
        R α hα hR c loss slope hc hloss X L hΓ E) η)
    hKKT E

/-- At every point of the same nondegenerate KKT fiber, the propagated
coefficient derivative uses the base point's canonical penalty curvature and
the loss curvature at the new design. -/
theorem propagatedKKTDerivative_coefficient_eq_reducedInverse
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hsmooth : ∀ i, ContDiff ℝ 1 (slope i))
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X)
    (E : ι → V) :
    ((propagatedKKTDerivative
      R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv
        hfiber) E).1 =
      reducedInverse
        (LinearMap.range (coefficientKKTDerivative L).toLinearMap)
        (empiricalKKTReducedCurvature
          R α hα hR c loss slope hc hloss X L hΓ)
        (lossCurvature Y d) α hα
        (empiricalKKTReducedCurvature_isCoercive
          R α hα hR c loss slope hc hloss X L hΓ)
        (lossCurvature_nonneg Y d hd)
        (kktNormalCoefficientForcing Y
          (empiricalKKTData R α hα hR c loss hc slope Y).1
          (scoreVector slope
            (empiricalKKTData R α hα hR c loss hc slope Y).2.1)
          d E) := by
  let Γ := empiricalKKTData R α hα hR c loss hc slope
  let D := propagatedKKTDerivative
    R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv hfiber
  let B := coefficientKKTDerivative L
  let C := subgradientKKTDerivative L
  let B' := coefficientKKTDerivative D
  let C' := subgradientKKTDerivative D
  let F := kktNormalCoefficientForcing Y (Γ Y).1
    (scoreVector slope (Γ Y).2.1) d
  have hΓY : HasFDerivAt Γ D Y :=
    hasFDerivAt_empiricalKKTData_of_fiber
      R α hα hR c loss slope hc hloss hsmooth d hd X Y L hΓ hslope
        hh hv hfiber
  have hslopeY : ∀ i, HasDerivAt (slope i) (d i) ((Γ Y).2.1 i) := by
    intro i
    change HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope Y).2.1 i)
    rw [hfiber]
    exact hslope i
  have hu : ∀ E, (D E).2.1 =
      designPredictor E (Γ Y).1 + designPredictor Y (D E).1 := by
    exact differentiated_designPredictor Γ Y D hΓY (fun Z => rfl)
  have hq : ∀ E, (D E).2.2 =
      designAdjoint E (scoreVector slope (Γ Y).2.1) -
        designAdjoint Y (fun i => d i * (D E).2.1 i) := by
    exact differentiated_designAdjoint_score
      Γ slope d Y D hΓY (fun Z => rfl) (fun Z => rfl) hslopeY
  have hKKT : ∀ E, C' E = F E - lossCurvature Y d (B' E) := by
    intro E
    change (D E).2.2 =
      F E - lossCurvature Y d (D E).1
    rw [hq E, hu E]
    simp only [F, kktNormalCoefficientForcing_apply,
      lossCurvature_apply, designAdjoint, Pi.add_apply, mul_add, add_smul,
      Finset.sum_add_distrib]
    abel
  have hB : LinearMap.range B.toLinearMap =
      LinearMap.range B'.toLinearMap := by
    exact (range_coefficient_comp_propagatedKKTDerivative
      R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv
        hfiber).symm
  have hBC : LinearMap.range (B.toLinearMap.prod C.toLinearMap) =
      LinearMap.range (B'.toLinearMap.prod C'.toLinearMap) := by
    exact range_coefficientSubgradient_eq_of_range_eq L D
      (range_propagatedKKTDerivative
        R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv
          hfiber).symm
  have hbase : HasTangentLowerBound B.toLinearMap C.toLinearMap α :=
    fun Z => empiricalKKTData_derivative_lower_bound
      R α hα hR c loss slope hc hloss X L hΓ Z
  have hnew : HasTangentLowerBound B'.toLinearMap C'.toLinearMap α :=
    fun Z => empiricalKKTData_derivative_lower_bound
      R α hα hR c loss slope hc hloss Y D hΓY Z
  change B' E =
    reducedInverse (LinearMap.range B.toLinearMap)
      (tangentCurvature B.toLinearMap C.toLinearMap α hbase)
      (lossCurvature Y d) α hα
      (empiricalKKTReducedCurvature_isCoercive
        R α hα hR c loss slope hc hloss X L hΓ)
      (lossCurvature_nonneg Y d hd) (F E)
  exact derivative_eq_reducedInverse_of_range_prod_eq
    B.toLinearMap C.toLinearMap B'.toLinearMap C'.toLinearMap F
    (lossCurvature Y d) α hα hbase hnew hB hBC
    (lossCurvature_nonneg Y d hd) hKKT E

/-- At a differentiability point, the intrinsic penalty curvature on the
coefficient-derivative range is symmetric and coercive, and its reduced
inverse gives the coefficient part of the fitted-tuple derivative. -/
theorem exists_empiricalKKTReducedCurvature
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i)) :
    ∃ H : LinearMap.range (coefficientKKTDerivative L).toLinearMap →ₗ[ℝ]
        LinearMap.range (coefficientKKTDerivative L).toLinearMap,
      ∃ hH : IsCoercive H α,
      H.IsSymmetric ∧
      let A := reducedInverse
        (LinearMap.range (coefficientKKTDerivative L).toLinearMap)
        H (lossCurvature X d) α hα hH
        (lossCurvature_nonneg X d hd)
      A.toLinearMap.IsSymmetric ∧
        ∀ E, (L E).1 =
          A (kktNormalCoefficientForcing X
            (empiricalKKTData R α hα hR c loss hc slope X).1
            (scoreVector slope
              (empiricalKKTData R α hα hR c loss hc slope X).2.1)
            d E) := by
  let Γ := empiricalKKTData R α hα hR c loss hc slope
  let B := coefficientKKTDerivative L
  let C := subgradientKKTDerivative L
  let h := (Γ X).1
  let v := scoreVector slope (Γ X).2.1
  let F := kktNormalCoefficientForcing X h v d
  have hb : HasFDerivAt (fun Y => c + (Γ Y).1) B X := by
    exact hΓ.fst.const_add c
  have hq : HasFDerivAt (fun Y => (Γ Y).2.2) C X := by
    exact hΓ.snd.snd
  have hgraph : ∀ᶠ Y in 𝓝 X,
      IsSubgradient R (c + (Γ Y).1) (Γ Y).2.2 := by
    apply Filter.Eventually.of_forall
    intro Y
    simpa [Γ, empiricalKKTData, EmpiricalKKTTuple.toData,
      empiricalKKTTuple] using
      empiricalDesignEstimator_isSubgradient
        R α hα hR c loss slope hc hloss Y
  have hu : ∀ E, (L E).2.1 =
      designPredictor E h + designPredictor X (L E).1 := by
    exact differentiated_designPredictor Γ X L hΓ (fun Y => rfl)
  have hq' : ∀ E, (L E).2.2 =
      designAdjoint E v -
        designAdjoint X (fun i => d i * (L E).2.1 i) := by
    exact differentiated_designAdjoint_score
      Γ slope d X L hΓ (fun Y => rfl) (fun Y => rfl) hslope
  have hKKT : ∀ E, C E = F E - lossCurvature X d (B E) := by
    intro E
    change (L E).2.2 =
      F E - lossCurvature X d (L E).1
    rw [hq' E, hu E]
    simp only [F, kktNormalCoefficientForcing_apply,
      lossCurvature_apply, designAdjoint, Pi.add_apply, mul_add, add_smul,
      Finset.sum_add_distrib]
    abel
  obtain ⟨H, ⟨hHsymm, hrel, hH⟩, _⟩ :=
    existsUnique_curvature_of_strongConvex_local
      R α hR (fun Y => c + (Γ Y).1) (fun Y => (Γ Y).2.2) X
      hgraph B C hb hq
  refine ⟨H, hH, hHsymm, ?_, ?_⟩
  · exact restrictedInverse_isSymmetric
      (LinearMap.range B.toLinearMap)
      (H + compressedOperator
        (LinearMap.range B.toLinearMap) (lossCurvature X d))
      α hα
      (reducedOperator_isCoercive
        (LinearMap.range B.toLinearMap) H (lossCurvature X d)
        α hH (lossCurvature_nonneg X d hd))
      (reducedOperator_isSymmetric
        (LinearMap.range B.toLinearMap) H (lossCurvature X d)
        hHsymm (lossCurvature_isSymmetric X d))
  · intro E
    exact derivative_eq_reducedInverse
      B.toLinearMap C.toLinearMap F H (lossCurvature X d)
      α hα hH (lossCurvature_nonneg X d hd) hrel hKKT E

/-- At an empirical KKT differentiability point, there is a symmetric
coefficient reduced inverse giving exactly the coefficient part of the full
fitted-tuple derivative under the normal coefficient forcing. -/
theorem exists_empiricalKKTNormal_reducedInverse
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i)) :
    ∃ A : V →L[ℝ] V,
      A.toLinearMap.IsSymmetric ∧
      (∀ E, (L E).1 =
        A (kktNormalCoefficientForcing X
          (empiricalKKTData R α hα hR c loss hc slope X).1
          (scoreVector slope
            (empiricalKKTData R α hα hR c loss hc slope X).2.1)
          d E)) ∧
      LinearMap.range A.toLinearMap =
        LinearMap.range (coefficientKKTDerivative L).toLinearMap := by
  let Γ := empiricalKKTData R α hα hR c loss hc slope
  let B := coefficientKKTDerivative L
  let C := subgradientKKTDerivative L
  let h := (Γ X).1
  let v := scoreVector slope (Γ X).2.1
  let F := kktNormalCoefficientForcing X h v d
  have hb : HasFDerivAt (fun Y => c + (Γ Y).1) B X := by
    exact hΓ.fst.const_add c
  have hq : HasFDerivAt (fun Y => (Γ Y).2.2) C X := by
    exact hΓ.snd.snd
  have hgraph : ∀ᶠ Y in 𝓝 X,
      IsSubgradient R (c + (Γ Y).1) (Γ Y).2.2 := by
    apply Filter.Eventually.of_forall
    intro Y
    simpa [Γ, empiricalKKTData, EmpiricalKKTTuple.toData,
      empiricalKKTTuple] using
      empiricalDesignEstimator_isSubgradient
        R α hα hR c loss slope hc hloss Y
  have hu : ∀ E, (L E).2.1 =
      designPredictor E h + designPredictor X (L E).1 := by
    exact differentiated_designPredictor Γ X L hΓ (fun Y => rfl)
  have hq' : ∀ E, (L E).2.2 =
      designAdjoint E v -
        designAdjoint X (fun i => d i * (L E).2.1 i) := by
    exact differentiated_designAdjoint_score
      Γ slope d X L hΓ (fun Y => rfl) (fun Y => rfl) hslope
  have hKKT : ∀ E, C E = F E - lossCurvature X d (B E) := by
    intro E
    change (L E).2.2 =
      F E - lossCurvature X d (L E).1
    rw [hq' E, hu E]
    simp only [F, kktNormalCoefficientForcing_apply,
      lossCurvature_apply, designAdjoint, Pi.add_apply, mul_add, add_smul,
      Finset.sum_add_distrib]
    abel
  obtain ⟨A, hAsym, _, _, hcoeff, _, hrange⟩ :=
    exists_bounded_derivative_representation
      R α hα hR (fun Y => c + (Γ Y).1) (fun Y => (Γ Y).2.2) X
      hgraph B C hb hq (lossCurvature X d)
      (lossCurvature_isSymmetric X d) (lossCurvature_nonneg X d hd)
      F hKKT
  refine ⟨A, hAsym, ?_, ?_⟩
  · intro E
    exact hcoeff E
  · exact hrange

/-- In the nondegenerate case, the symmetric reduced inverse from the
derivative representation makes the explicit normal inverse candidate land
in the realized derivative range on every compatible forcing vector. -/
theorem exists_empiricalKKTNormal_inverseCandidate_mem_range
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0) :
    ∃ A : V →L[ℝ] V,
      A.toLinearMap.IsSymmetric ∧
      (∀ E, (L E).1 =
        A (kktNormalCoefficientForcing X
          (empiricalKKTData R α hα hR c loss hc slope X).1
          (scoreVector slope
            (empiricalKKTData R α hα hR c loss hc slope X).2.1)
          d E)) ∧
      ∀ z ∈ forcingCompatibilitySubspace
          (empiricalKKTData R α hα hR c loss hc slope X).1
          (scoreVector slope
            (empiricalKKTData R α hα hR c loss hc slope X).2.1),
        kktNormalInverseCandidate X d A.toLinearMap z ∈
          LinearMap.range L.toLinearMap := by
  obtain ⟨A, hAsym, hcoeff, hrange⟩ :=
    exists_empiricalKKTNormal_reducedInverse
      R α hα hR c loss slope hc hloss d hd X L hΓ hslope
  let Γ := empiricalKKTData R α hα hR c loss hc slope
  let h := (Γ X).1
  let v := scoreVector slope (Γ X).2.1
  have hu : ∀ E, (L E).2.1 =
      designPredictor E h + designPredictor X (L E).1 := by
    exact differentiated_designPredictor Γ X L hΓ (fun Y => rfl)
  have hq : ∀ E, (L E).2.2 =
      designAdjoint E v -
        designAdjoint X (fun i => d i * (L E).2.1 i) := by
    exact differentiated_designAdjoint_score
      Γ slope d X L hΓ (fun Y => rfl) (fun Y => rfl) hslope
  refine ⟨A, hAsym, hcoeff, ?_⟩
  intro z hz
  exact kktNormalInverseCandidate_mem_range
    X h v d A.toLinearMap L.toLinearMap hcoeff hu hq hh hv z hz

/-- At the base differentiability point, the inverse of the restricted KKT
normal equivalence is exactly the explicit candidate built from the symmetric
reduced inverse. -/
theorem exists_empiricalKKTNormal_equiv_symm_apply_eq_candidate
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0) :
    ∃ A : V →L[ℝ] V,
      A.toLinearMap.IsSymmetric ∧
      ∀ z : forcingCompatibilitySubspace
          (empiricalKKTData R α hα hR c loss hc slope X).1
          (scoreVector slope
            (empiricalKKTData R α hα hR c loss hc slope X).2.1),
        (((empiricalKKTDerivativeRangeEquivCompatibility
            R α hα hR c loss slope hc hloss d hd X L hΓ hslope hh hv).symm z :
              LinearMap.range L.toLinearMap) :
            EmpiricalKKTTupleData ι V) =
          kktNormalInverseCandidate X d A.toLinearMap
            (z : V × (ι → ℝ)) := by
  obtain ⟨A, hAsym, hcoeff, hmem⟩ :=
    exists_empiricalKKTNormal_inverseCandidate_mem_range
      R α hα hR c loss slope hc hloss d hd X L hΓ hslope hh hv
  refine ⟨A, hAsym, ?_⟩
  intro z
  let e := empiricalKKTDerivativeRangeEquivCompatibility
    R α hα hR c loss slope hc hloss d hd X L hΓ hslope hh hv
  let w : LinearMap.range L.toLinearMap :=
    ⟨kktNormalInverseCandidate X d A.toLinearMap
        (z : V × (ι → ℝ)), hmem z z.property⟩
  have hew : e w = z := by
    apply Subtype.ext
    rw [empiricalKKTDerivativeRangeEquivCompatibility_apply]
    change kktIncrementForcingLinearMap X d
        (kktNormalInverseCandidate X d A.toLinearMap
          (z : V × (ι → ℝ))) =
      (z : V × (ι → ℝ))
    have happ := congrArg
      (fun f : (V × (ι → ℝ)) →ₗ[ℝ] (V × (ι → ℝ)) =>
        f (z : V × (ι → ℝ)))
      (kktIncrementForcing_comp_kktNormalInverseCandidate
        X d A.toLinearMap)
    exact happ
  have hsymm : e.symm z = w := by
    apply e.injective
    rw [e.apply_symm_apply, hew]
  exact congrArg Subtype.val hsymm

/-- At every point of a nondegenerate KKT fiber, the inverse of the fixed
restricted normal equivalence is the explicit candidate formed from the
base-point canonical penalty curvature and the shifted loss curvature. -/
theorem empiricalKKTNormal_equiv_symm_apply_eq_reducedInverseCandidate_of_fiber
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hsmooth : ∀ i, ContDiff ℝ 1 (slope i))
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X Y : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X)
    (z : forcingCompatibilitySubspace
      (empiricalKKTData R α hα hR c loss hc slope X).1
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)) :
    (((empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
        R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv
          hfiber).symm z : LinearMap.range L.toLinearMap) :
      EmpiricalKKTTupleData ι V) =
      kktNormalInverseCandidate Y d
        (reducedInverse
          (LinearMap.range (coefficientKKTDerivative L).toLinearMap)
          (empiricalKKTReducedCurvature
            R α hα hR c loss slope hc hloss X L hΓ)
          (lossCurvature Y d) α hα
          (empiricalKKTReducedCurvature_isCoercive
            R α hα hR c loss slope hc hloss X L hΓ)
          (lossCurvature_nonneg Y d hd)).toLinearMap
        (z : V × (ι → ℝ)) := by
  let Γ := empiricalKKTData R α hα hR c loss hc slope
  let D := propagatedKKTDerivative
    R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv hfiber
  let A := reducedInverse
    (LinearMap.range (coefficientKKTDerivative L).toLinearMap)
    (empiricalKKTReducedCurvature
      R α hα hR c loss slope hc hloss X L hΓ)
    (lossCurvature Y d) α hα
    (empiricalKKTReducedCurvature_isCoercive
      R α hα hR c loss slope hc hloss X L hΓ)
    (lossCurvature_nonneg Y d hd)
  let e := empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
    R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv hfiber
  have hΓY : HasFDerivAt Γ D Y :=
    hasFDerivAt_empiricalKKTData_of_fiber
      R α hα hR c loss slope hc hloss hsmooth d hd X Y L hΓ hslope
        hh hv hfiber
  have hslopeY : ∀ i, HasDerivAt (slope i) (d i) ((Γ Y).2.1 i) := by
    intro i
    change HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope Y).2.1 i)
    rw [hfiber]
    exact hslope i
  have hu : ∀ E, (D E).2.1 =
      designPredictor E (Γ Y).1 + designPredictor Y (D E).1 := by
    exact differentiated_designPredictor Γ Y D hΓY (fun Z => rfl)
  have hq : ∀ E, (D E).2.2 =
      designAdjoint E (scoreVector slope (Γ Y).2.1) -
        designAdjoint Y (fun i => d i * (D E).2.1 i) := by
    exact differentiated_designAdjoint_score
      Γ slope d Y D hΓY (fun Z => rfl) (fun Z => rfl) hslopeY
  have hcoeff : ∀ E, (D E).1 =
      A (designAdjoint E (scoreVector slope (Γ Y).2.1) -
        designAdjoint Y
          (fun i => d i * designPredictor E (Γ Y).1 i)) := by
    intro E
    simpa only [A, Γ, kktNormalCoefficientForcing_apply] using
      propagatedKKTDerivative_coefficient_eq_reducedInverse
        R α hα hR c loss slope hc hloss hsmooth d hd X Y L hΓ hslope
          hh hv hfiber E
  have hhY : (Γ Y).1 ≠ 0 := by
    change (empiricalKKTData R α hα hR c loss hc slope Y).1 ≠ 0
    rw [hfiber]
    exact hh
  have hvY : coordinateDot (scoreVector slope (Γ Y).2.1)
      (scoreVector slope (Γ Y).2.1) ≠ 0 := by
    change coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope Y).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope Y).2.1) ≠ 0
    rw [hfiber]
    exact hv
  have hzY : (z : V × (ι → ℝ)) ∈
      forcingCompatibilitySubspace (Γ Y).1
        (scoreVector slope (Γ Y).2.1) := by
    simpa only [Γ, hfiber] using z.property
  have hmem :
      kktNormalInverseCandidate Y d A.toLinearMap
          (z : V × (ι → ℝ)) ∈ LinearMap.range L.toLinearMap := by
    have hmemD := kktNormalInverseCandidate_mem_range
      Y (Γ Y).1 (scoreVector slope (Γ Y).2.1) d A.toLinearMap
      D.toLinearMap hcoeff hu hq hhY hvY (z : V × (ι → ℝ)) hzY
    rw [range_propagatedKKTDerivative
      R α hα hR c loss slope hc hloss d hd X Y L hΓ hslope hh hv
        hfiber] at hmemD
    exact hmemD
  let w : LinearMap.range L.toLinearMap :=
    ⟨kktNormalInverseCandidate Y d A.toLinearMap
      (z : V × (ι → ℝ)), hmem⟩
  have hew : e w = z := by
    apply Subtype.ext
    rw [empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_apply]
    change kktIncrementForcingLinearMap Y d
        (kktNormalInverseCandidate Y d A.toLinearMap
          (z : V × (ι → ℝ))) =
      (z : V × (ι → ℝ))
    have happ := congrArg
      (fun f : (V × (ι → ℝ)) →ₗ[ℝ] (V × (ι → ℝ)) =>
        f (z : V × (ι → ℝ)))
      (kktIncrementForcing_comp_kktNormalInverseCandidate
        Y d A.toLinearMap)
    exact happ
  have hsymm : e.symm z = w := by
    apply e.injective
    rw [e.apply_symm_apply, hew]
  exact congrArg Subtype.val hsymm

end ALO


==> anc/lean_alo/ALO/Estimator/KKTNormalVariation.lean <==
module

public import ALO.Estimator.DifferentialForcing
public import ALO.LinearAlgebra.TraceRestriction
public import Mathlib.Analysis.InnerProductSpace.Trace

/-!
# Algebraic inverse and variation of the KKT normal map

This file isolates the block algebra behind the normal-determinant
calculation.  For an arbitrary coefficient endomorphism `A`, it constructs
the usual candidate inverse of the linearized KKT forcing map and proves that
it is a right inverse.  No curvature or estimator regularity is needed for
this direction of the identity.
-/

public section

namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [Fintype ι]

/-- Prediction by a fixed design, as a linear map in the coefficient. -/
@[expose] def fixedDesignPredictor (X : ι → V) : V →ₗ[ℝ] (ι → ℝ) where
  toFun := designPredictor X
  map_add' x y := by
    funext i
    simp [designPredictor, inner_add_right]
  map_smul' a x := by
    funext i
    simp [designPredictor, real_inner_smul_right]

/-- Transpose multiplication by a fixed design, as a linear map in the
coordinate vector. -/
@[expose] def fixedDesignAdjoint (X : ι → V) : (ι → ℝ) →ₗ[ℝ] V where
  toFun := designAdjoint X
  map_add' s t := by
    simp only [designAdjoint, Pi.add_apply, add_smul, Finset.sum_add_distrib]
  map_smul' a s := by
    simp only [designAdjoint, Pi.smul_apply, smul_smul, RingHom.id_apply,
      Finset.smul_sum]
    simp [smul_eq_mul]

/-- Coordinatewise multiplication by a fixed vector. -/
@[expose] def coordinateScale (d : ι → ℝ) : (ι → ℝ) →ₗ[ℝ] (ι → ℝ) where
  toFun t i := d i * t i
  map_add' s t := by
    funext i
    simp [mul_add]
  map_smul' a t := by
    funext i
    simp
    ring

omit [Fintype ι] in
@[simp] theorem fixedDesignPredictor_apply (X : ι → V) (h : V) :
    fixedDesignPredictor X h = designPredictor X h :=
  rfl

@[simp] theorem fixedDesignAdjoint_apply (X : ι → V) (t : ι → ℝ) :
    fixedDesignAdjoint X t = designAdjoint X t :=
  rfl

omit [Fintype ι] in
@[simp] theorem coordinateScale_apply (d t : ι → ℝ) :
    coordinateScale d t = fun i => d i * t i :=
  rfl

/-- The coefficient-side forcing in the differentiated KKT system:
`E ↦ Eᵀv - XᵀD(Eh)`. -/
@[expose] def kktNormalCoefficientForcing
    (X : ι → V) (h : V) (v d : ι → ℝ) :
    (ι → V) →ₗ[ℝ] V :=
  (LinearMap.fst ℝ V (ι → ℝ)).comp
      (designForcingLinearMap h v) -
    (fixedDesignAdjoint X).comp
      ((coordinateScale d).comp
        ((LinearMap.snd ℝ V (ι → ℝ)).comp
          (designForcingLinearMap h v)))

@[simp] theorem kktNormalCoefficientForcing_apply
    (X : ι → V) (h : V) (v d : ι → ℝ) (E : ι → V) :
    kktNormalCoefficientForcing X h v d E =
      designAdjoint E v -
        designAdjoint X (fun i => d i * designPredictor E h i) :=
  rfl

/-- The coefficient component `A (k - Xᵀ D t)` of the candidate inverse. -/
@[expose] def kktNormalInverseCoefficient
    (X : ι → V) (d : ι → ℝ) (A : V →ₗ[ℝ] V) :
    (V × (ι → ℝ)) →ₗ[ℝ] V :=
  A.comp
    (LinearMap.fst ℝ V (ι → ℝ) -
      (fixedDesignAdjoint X).comp
        ((coordinateScale d).comp (LinearMap.snd ℝ V (ι → ℝ))))

/-- The predictor component `t + X A (k - Xᵀ D t)` of the candidate
inverse. -/
@[expose] def kktNormalInversePredictor
    (X : ι → V) (d : ι → ℝ) (A : V →ₗ[ℝ] V) :
    (V × (ι → ℝ)) →ₗ[ℝ] (ι → ℝ) :=
  LinearMap.snd ℝ V (ι → ℝ) +
    (fixedDesignPredictor X).comp (kktNormalInverseCoefficient X d A)

/-- The full candidate inverse

`(k,t) ↦ (A(k-XᵀDt), t+XA(k-XᵀDt), k-XᵀD(t+XA(k-XᵀDt)))`.
-/
@[expose] def kktNormalInverseCandidate
    (X : ι → V) (d : ι → ℝ) (A : V →ₗ[ℝ] V) :
    (V × (ι → ℝ)) →ₗ[ℝ] EmpiricalKKTTupleData ι V :=
  (kktNormalInverseCoefficient X d A).prod
    ((kktNormalInversePredictor X d A).prod
      (LinearMap.fst ℝ V (ι → ℝ) -
        (fixedDesignAdjoint X).comp
          ((coordinateScale d).comp
            (kktNormalInversePredictor X d A))))

theorem kktNormalInverseCandidate_apply
    (X : ι → V) (d : ι → ℝ) (A : V →ₗ[ℝ] V)
    (z : V × (ι → ℝ)) :
    kktNormalInverseCandidate X d A z =
      let dh := A (z.1 - designAdjoint X (fun i => d i * z.2 i))
      let du := z.2 + designPredictor X dh
      (dh, du, z.1 - designAdjoint X (fun i => d i * du i)) :=
  rfl

/-- The explicit candidate is always a right inverse of the KKT forcing map.
The harder reverse identity holds after restricting its codomain to the
realized derivative range and choosing `A` to be the reduced inverse. -/
theorem kktIncrementForcing_comp_kktNormalInverseCandidate
    (X : ι → V) (d : ι → ℝ) (A : V →ₗ[ℝ] V) :
    (kktIncrementForcingLinearMap X d).comp
        (kktNormalInverseCandidate X d A) =
      LinearMap.id := by
  apply LinearMap.ext
  intro z
  apply Prod.ext
  · simp [kktIncrementForcingLinearMap, kktNormalInverseCandidate_apply]
  · simp [kktIncrementForcingLinearMap, kktNormalInverseCandidate_apply]

/-- If a fitted-tuple derivative satisfies the coefficient inverse formula
and the two differentiated KKT identities, then the explicit normal inverse
recovers that derivative on every design-forcing vector. In particular, the
candidate inverse maps compatible forcing data into the realized derivative
range. -/
theorem kktNormalInverseCandidate_comp_designForcing_eq
    (X : ι → V) (h : V) (v d : ι → ℝ) (A : V →ₗ[ℝ] V)
    (L : (ι → V) →ₗ[ℝ] EmpiricalKKTTupleData ι V)
    (hcoeff : ∀ E, (L E).1 =
      A (designAdjoint E v -
        designAdjoint X (fun i => d i * designPredictor E h i)))
    (hu : ∀ E, (L E).2.1 =
      designPredictor E h + designPredictor X (L E).1)
    (hq : ∀ E, (L E).2.2 =
      designAdjoint E v -
        designAdjoint X (fun i => d i * (L E).2.1 i)) :
    (kktNormalInverseCandidate X d A).comp
        (designForcingLinearMap h v) =
      L := by
  apply LinearMap.ext
  intro E
  apply Prod.ext
  · simp [kktNormalInverseCandidate_apply, designForcingLinearMap,
      hcoeff E]
  · apply Prod.ext
    · simp [kktNormalInverseCandidate_apply, designForcingLinearMap,
        hcoeff E, hu E]
    · simp [kktNormalInverseCandidate_apply, designForcingLinearMap,
        hcoeff E, hu E, hq E]

/-- Under the nondegeneracy hypotheses identifying compatible forcing data
with the range of the design-forcing map, the explicit inverse candidate
lands in the realized fitted-tuple derivative range. -/
theorem kktNormalInverseCandidate_mem_range
    [FiniteDimensional ℝ V]
    (X : ι → V) (h : V) (v d : ι → ℝ) (A : V →ₗ[ℝ] V)
    (L : (ι → V) →ₗ[ℝ] EmpiricalKKTTupleData ι V)
    (hcoeff : ∀ E, (L E).1 =
      A (designAdjoint E v -
        designAdjoint X (fun i => d i * designPredictor E h i)))
    (hu : ∀ E, (L E).2.1 =
      designPredictor E h + designPredictor X (L E).1)
    (hq : ∀ E, (L E).2.2 =
      designAdjoint E v -
        designAdjoint X (fun i => d i * (L E).2.1 i))
    (hh : h ≠ 0) (hv : coordinateDot v v ≠ 0)
    (z : V × (ι → ℝ)) (hz : z ∈ forcingCompatibilitySubspace h v) :
    kktNormalInverseCandidate X d A z ∈ LinearMap.range L := by
  have hz' : z ∈ Set.range (designForcing h v) := by
    rw [range_designForcing h v hh hv]
    exact hz
  obtain ⟨E, rfl⟩ := hz'
  refine ⟨E, ?_⟩
  have heq := congrArg (fun f :
      (ι → V) →ₗ[ℝ] EmpiricalKKTTupleData ι V => f E)
    (kktNormalInverseCandidate_comp_designForcing_eq
      X h v d A L hcoeff hu hq)
  exact heq.symm

/-- Variation of the KKT forcing map when the design moves in direction `E`
and the fitted tuple is held fixed:

`(δh,δu,δq) ↦ (Eᵀ D δu, -E δh)`.
-/
@[expose] def kktNormalVariation (E : ι → V) (d : ι → ℝ) :
    EmpiricalKKTTupleData ι V →ₗ[ℝ] (V × (ι → ℝ)) :=
  ((fixedDesignAdjoint E).comp
      ((coordinateScale d).comp
        ((LinearMap.fst ℝ (ι → ℝ) V).comp
          (LinearMap.snd ℝ V ((ι → ℝ) × V))))).prod
    (-(fixedDesignPredictor E).comp
      (LinearMap.fst ℝ V ((ι → ℝ) × V)))

@[simp] theorem kktNormalVariation_apply
    (E : ι → V) (d : ι → ℝ) (δω : EmpiricalKKTTupleData ι V) :
    kktNormalVariation E d δω =
      (designAdjoint E (fun i => d i * δω.2.1 i),
        -designPredictor E δω.1) :=
  rfl

/-- A design direction tangent to the fitted-output fiber sends every KKT
tuple variation into the compatible forcing subspace. -/
theorem kktNormalVariation_mem_compatibility_of_tangent
    [FiniteDimensional ℝ V]
    (E : ι → V) (h : V) (v d : ι → ℝ)
    (hpred : designPredictor E h = 0)
    (hadj : designAdjoint E v = 0)
    (δω : EmpiricalKKTTupleData ι V) :
    kktNormalVariation E d δω ∈ forcingCompatibilitySubspace h v := by
  have hfirst :
      ⟪h, designAdjoint E (fun i => d i * δω.2.1 i)⟫ = 0 := by
    rw [inner_designAdjoint_eq_coordinateDot_designPredictor, hpred]
    simp [coordinateDot]
  have hsecond :
      coordinateDot v (-designPredictor E δω.1) = 0 := by
    calc
      coordinateDot v (-designPredictor E δω.1) =
          -coordinateDot v (designPredictor E δω.1) := by
            simp [coordinateDot]
      _ = -⟪δω.1, designAdjoint E v⟫ := by
        rw [inner_designAdjoint_eq_coordinateDot_designPredictor]
      _ = 0 := by simp [hadj]
  change
    ⟪h, designAdjoint E (fun i => d i * δω.2.1 i)⟫ -
      coordinateDot v (-designPredictor E δω.1) = 0
  rw [hfirst, hsecond, sub_zero]

/-- Consequently, composing the normal variation with any inverse candidate
has full ambient range inside the compatible forcing subspace. -/
theorem range_kktNormalVariation_comp_inverseCandidate_le_compatibility
    [FiniteDimensional ℝ V]
    (X E : ι → V) (h : V) (v d : ι → ℝ) (A : V →ₗ[ℝ] V)
    (hpred : designPredictor E h = 0)
    (hadj : designAdjoint E v = 0) :
    LinearMap.range
        ((kktNormalVariation E d).comp
          (kktNormalInverseCandidate X d A)) ≤
      forcingCompatibilitySubspace h v := by
  rintro z ⟨w, rfl⟩
  exact kktNormalVariation_mem_compatibility_of_tangent
    E h v d hpred hadj (kktNormalInverseCandidate X d A w)

/-- Restriction of the KKT normal variation from an arbitrary tuple subspace
to the compatible forcing subspace in a fiber-tangent direction. -/
@[expose] def kktNormalVariationRangeToCompatibility
    [FiniteDimensional ℝ V]
    (T : Submodule ℝ (EmpiricalKKTTupleData ι V))
    (E : ι → V) (h : V) (v d : ι → ℝ)
    (hpred : designPredictor E h = 0)
    (hadj : designAdjoint E v = 0) :
    T →ₗ[ℝ] forcingCompatibilitySubspace h v :=
  ((kktNormalVariation E d).comp T.subtype).codRestrict
    (forcingCompatibilitySubspace h v)
    (fun z => kktNormalVariation_mem_compatibility_of_tangent
      E h v d hpred hadj z)

@[simp] theorem kktNormalVariationRangeToCompatibility_apply
    [FiniteDimensional ℝ V]
    (T : Submodule ℝ (EmpiricalKKTTupleData ι V))
    (E : ι → V) (h : V) (v d : ι → ℝ)
    (hpred : designPredictor E h = 0)
    (hadj : designAdjoint E v = 0) (z : T) :
    (kktNormalVariationRangeToCompatibility
      T E h v d hpred hadj z :
        V × (ι → ℝ)) =
      kktNormalVariation E d
        (z : EmpiricalKKTTupleData ι V) :=
  rfl

/-- The two tangent equations keep the full affine design line inside the
empirical KKT fiber through the base point. -/
theorem empiricalKKTData_add_smul_eq_of_tangent
    [FiniteDimensional ℝ V]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (X E : ι → V)
    (hpred : designPredictor E
      (empiricalKKTData R α hα hR c loss hc slope X).1 = 0)
    (hadj : designAdjoint E
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) = 0)
    (t : ℝ) :
    empiricalKKTData R α hα hR c loss hc slope (X + t • E) =
      empiricalKKTData R α hα hR c loss hc slope X := by
  apply congrArg EmpiricalKKTTuple.toData
  apply (empiricalKKTTuple_eq_iff
    R α hα hR c loss slope hc hloss X (X + t • E)).2
  constructor
  · change designPredictor (X + t • E)
      (empiricalKKTData R α hα hR c loss hc slope X).1 =
        (empiricalKKTData R α hα hR c loss hc slope X).2.1
    rw [show
      (empiricalKKTData R α hα hR c loss hc slope X).2.1 =
        designPredictor X
          (empiricalKKTData R α hα hR c loss hc slope X).1 by rfl]
    funext i
    have hi := congrFun hpred i
    have hi' :
        ⟪E i, (empiricalKKTData R α hα hR c loss hc slope X).1⟫ = 0 := by
      simpa [designPredictor] using hi
    simp [designPredictor, inner_add_left, real_inner_smul_left, hi']
  · change designAdjoint (X + t • E)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) =
        (empiricalKKTData R α hα hR c loss hc slope X).2.2
    rw [show
      (empiricalKKTData R α hα hR c loss hc slope X).2.2 =
        designAdjoint X
          (scoreVector slope
            (empiricalKKTData R α hα hR c loss hc slope X).2.1) by rfl]
    have hadd :
        designAdjoint (X + t • E)
            (scoreVector slope
              (empiricalKKTData R α hα hR c loss hc slope X).2.1) =
          designAdjoint X
              (scoreVector slope
                (empiricalKKTData R α hα hR c loss hc slope X).2.1) +
            t • designAdjoint E
              (scoreVector slope
                (empiricalKKTData R α hα hR c loss hc slope X).2.1) := by
      simp [designAdjoint, Finset.sum_add_distrib, Finset.smul_sum,
        smul_smul, mul_comm]
    rw [hadd, hadj, smul_zero, add_zero]

/-- The KKT forcing map is affine in the design, with linear part
`kktNormalVariation`. -/
theorem kktIncrementForcingLinearMap_add_smul
    (X E : ι → V) (d : ι → ℝ) (t : ℝ) :
    kktIncrementForcingLinearMap (X + t • E) d =
      kktIncrementForcingLinearMap X d + t • kktNormalVariation E d := by
  apply LinearMap.ext
  intro δω
  apply Prod.ext
  · simp only [kktIncrementForcingLinearMap, kktNormalVariation_apply,
      LinearMap.add_apply, LinearMap.smul_apply, Prod.fst_add, Prod.smul_fst]
    simp [designAdjoint, Finset.sum_add_distrib, Finset.smul_sum, smul_smul,
      mul_comm]
    abel
  · funext i
    simp [kktIncrementForcingLinearMap, kktNormalVariation_apply,
      designPredictor, inner_add_left, real_inner_smul_left]
    ring

/-- On a fixed derivative range and compatibility subspace, the restricted
KKT normal map along a fiber-tangent affine design line is itself affine, with
linear part `kktNormalVariationRangeToCompatibility`. -/
theorem empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_add_smul
    [FiniteDimensional ℝ V]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X E : ι → V)
    (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hslope : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i))
    (hh : (empiricalKKTData R α hα hR c loss hc slope X).1 ≠ 0)
    (hv : coordinateDot
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1)
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) ≠ 0)
    (hpred : designPredictor E
      (empiricalKKTData R α hα hR c loss hc slope X).1 = 0)
    (hadj : designAdjoint E
      (scoreVector slope
        (empiricalKKTData R α hα hR c loss hc slope X).2.1) = 0)
    (t : ℝ)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope (X + t • E) =
      empiricalKKTData R α hα hR c loss hc slope X) :
    (empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq
      R α hα hR c loss slope hc hloss d hd X (X + t • E) L hΓ
        hslope hh hv hfiber).toLinearMap =
      (empiricalKKTDerivativeRangeEquivCompatibility
        R α hα hR c loss slope hc hloss d hd X L hΓ hslope hh hv).toLinearMap +
        t • kktNormalVariationRangeToCompatibility
          (LinearMap.range L.toLinearMap) E
          (empiricalKKTData R α hα hR c loss hc slope X).1
          (scoreVector slope
            (empiricalKKTData R α hα hR c loss hc slope X).2.1)
          d hpred hadj := by
  apply LinearMap.ext
  intro z
  apply Subtype.ext
  simp only [LinearEquiv.coe_toLinearMap, LinearMap.add_apply,
    LinearMap.smul_apply, Submodule.coe_add, SetLike.val_smul]
  rw [empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_apply,
    empiricalKKTDerivativeRangeEquivCompatibility_apply,
    kktNormalVariationRangeToCompatibility_apply]
  change kktIncrementForcingLinearMap (X + t • E) d
      (z : EmpiricalKKTTupleData ι V) =
    (kktIncrementForcingLinearMap X d +
      t • kktNormalVariation E d)
      (z : EmpiricalKKTTupleData ι V)
  rw [kktIncrementForcingLinearMap_add_smul]

/-- Substituting the explicit candidate inverse into the design variation
gives the ambient block operator used in the trace computation. -/
theorem kktNormalVariation_comp_inverseCandidate_apply
    (X E : ι → V) (d : ι → ℝ) (A : V →ₗ[ℝ] V)
    (z : V × (ι → ℝ)) :
    (kktNormalVariation E d).comp
        (kktNormalInverseCandidate X d A) z =
      let dh := A (z.1 - designAdjoint X (fun i => d i * z.2 i))
      (designAdjoint E
          (fun i => d i * (z.2 + designPredictor X dh) i),
        -designPredictor E dh) :=
  rfl

/-- The coefficient-coordinate diagonal block of the ambient variation
operator: `Eᵀ D X A`. -/
@[expose] def kktNormalCoefficientDiagonalBlock
    (X E : ι → V) (d : ι → ℝ) (A : V →ₗ[ℝ] V) : V →ₗ[ℝ] V :=
  (fixedDesignAdjoint E).comp
    ((coordinateScale d).comp
      ((fixedDesignPredictor X).comp A))

/-- The predictor-coordinate diagonal block of the ambient variation
operator: `E A Xᵀ D`. -/
@[expose] def kktNormalPredictorDiagonalBlock
    (X E : ι → V) (d : ι → ℝ) (A : V →ₗ[ℝ] V) :
    (ι → ℝ) →ₗ[ℝ] (ι → ℝ) :=
  (fixedDesignPredictor E).comp
    (A.comp
      ((fixedDesignAdjoint X).comp (coordinateScale d)))

/-- The predictor-block trace is the rowwise pairing
`∑ i, dᵢ ⟪Eᵢ, A Xᵢ⟫`. -/
theorem trace_kktNormalPredictorDiagonalBlock_eq_sum
    [FiniteDimensional ℝ V]
    (X E : ι → V) (d : ι → ℝ) (A : V →ₗ[ℝ] V) :
    LinearMap.trace ℝ (ι → ℝ)
        (kktNormalPredictorDiagonalBlock X E d A) =
      ∑ i, d i * ⟪E i, A (X i)⟫ := by
  classical
  rw [LinearMap.trace_eq_matrix_trace ℝ (Pi.basisFun ℝ ι)]
  simp [Matrix.trace, kktNormalPredictorDiagonalBlock, designPredictor,
    designAdjoint, Pi.single_apply]

/-- The ambient trace of `N'_X[E]` composed with the candidate inverse is
the sum of the two diagonal-block traces. -/
theorem trace_kktNormalVariation_comp_inverseCandidate
    [FiniteDimensional ℝ V]
    (X E : ι → V) (d : ι → ℝ) (A : V →ₗ[ℝ] V) :
    LinearMap.trace ℝ (V × (ι → ℝ))
        ((kktNormalVariation E d).comp
          (kktNormalInverseCandidate X d A)) =
      LinearMap.trace ℝ V
        (kktNormalCoefficientDiagonalBlock X E d A) +
      LinearMap.trace ℝ (ι → ℝ)
        (kktNormalPredictorDiagonalBlock X E d A) := by
  rw [trace_prod_eq_trace_diagonal_blocks]
  congr 1
  · apply congrArg (LinearMap.trace ℝ V)
    apply LinearMap.ext
    intro k
    have hzero : designAdjoint X (fun _ => 0) = 0 := by
      change fixedDesignAdjoint X 0 = 0
      exact map_zero (fixedDesignAdjoint X)
    simp [kktNormalInverseCandidate_apply,
      kktNormalCoefficientDiagonalBlock, hzero]
  · apply congrArg (LinearMap.trace ℝ (ι → ℝ))
    apply LinearMap.ext
    intro t
    have hneg (x : V) :
        designPredictor E (-x) = -designPredictor E x := by
      exact map_neg (fixedDesignPredictor E) x
    simp [kktNormalInverseCandidate_apply,
      kktNormalPredictorDiagonalBlock, hneg]

/-- Symmetry of `A` identifies the coefficient and predictor diagonal
traces. This is the coordinate-free form of
`tr(Eᵀ D X A) = tr(E A Xᵀ D)`. -/
theorem trace_kktNormal_diagonal_blocks_eq_of_symmetric
    [FiniteDimensional ℝ V]
    (X E : ι → V) (d : ι → ℝ) (A : V →ₗ[ℝ] V)
    (hA : A.IsSymmetric) :
    LinearMap.trace ℝ V
        (kktNormalCoefficientDiagonalBlock X E d A) =
      LinearMap.trace ℝ (ι → ℝ)
        (kktNormalPredictorDiagonalBlock X E d A) := by
  let b := stdOrthonormalBasis ℝ V
  let rotated : V →ₗ[ℝ] V :=
    A.comp
      ((fixedDesignAdjoint X).comp
        ((coordinateScale d).comp (fixedDesignPredictor E)))
  have htrace :
      LinearMap.trace ℝ V
          (kktNormalCoefficientDiagonalBlock X E d A) =
        LinearMap.trace ℝ V rotated := by
    rw [LinearMap.trace_eq_sum_inner _ b,
      LinearMap.trace_eq_sum_inner _ b]
    apply Finset.sum_congr rfl
    intro i hi
    change
      ⟪b i, designAdjoint E
        (fun j => d j * designPredictor X (A (b i)) j)⟫ =
      ⟪b i, A
        (designAdjoint X
          (fun j => d j * designPredictor E (b i) j))⟫
    rw [inner_designAdjoint_eq_coordinateDot_designPredictor]
    rw [← hA]
    rw [inner_designAdjoint_eq_coordinateDot_designPredictor]
    simp only [coordinateDot]
    apply Finset.sum_congr rfl
    intro j hj
    ring
  calc
    LinearMap.trace ℝ V
        (kktNormalCoefficientDiagonalBlock X E d A) =
        LinearMap.trace ℝ V rotated :=
      htrace
    _ = LinearMap.trace ℝ (ι → ℝ)
        (kktNormalPredictorDiagonalBlock X E d A) := by
      symm
      exact LinearMap.trace_comp_comm'
        (A.comp
          ((fixedDesignAdjoint X).comp (coordinateScale d)))
        (fixedDesignPredictor E)

/-- For symmetric `A`, the ambient trace of the normal variation composed
with its candidate inverse is twice either diagonal trace. -/
theorem trace_kktNormalVariation_comp_inverseCandidate_of_symmetric
    [FiniteDimensional ℝ V]
    (X E : ι → V) (d : ι → ℝ) (A : V →ₗ[ℝ] V)
    (hA : A.IsSymmetric) :
    LinearMap.trace ℝ (V × (ι → ℝ))
        ((kktNormalVariation E d).comp
          (kktNormalInverseCandidate X d A)) =
      2 * LinearMap.trace ℝ (ι → ℝ)
        (kktNormalPredictorDiagonalBlock X E d A) := by
  rw [trace_kktNormalVariation_comp_inverseCandidate]
  rw [trace_kktNormal_diagonal_blocks_eq_of_symmetric X E d A hA]
  ring

/-- In a fiber-tangent design direction, the intrinsic trace on compatible
forcing data equals the ambient trace computed above. -/
theorem trace_restrict_kktNormalVariation_comp_inverseCandidate_of_symmetric
    [FiniteDimensional ℝ V]
    (X E : ι → V) (h : V) (v d : ι → ℝ) (A : V →ₗ[ℝ] V)
    (hpred : designPredictor E h = 0)
    (hadj : designAdjoint E v = 0)
    (hA : A.IsSymmetric) :
    LinearMap.trace ℝ (forcingCompatibilitySubspace h v)
        ((endomorphismCodRestrict
          (forcingCompatibilitySubspace h v)
          ((kktNormalVariation E d).comp
            (kktNormalInverseCandidate X d A))
          (range_kktNormalVariation_comp_inverseCandidate_le_compatibility
            X E h v d A hpred hadj)).comp
          (forcingCompatibilitySubspace h v).subtype) =
      2 * LinearMap.trace ℝ (ι → ℝ)
        (kktNormalPredictorDiagonalBlock X E d A) := by
  rw [← trace_eq_trace_restrict_of_range_le]
  exact trace_kktNormalVariation_comp_inverseCandidate_of_symmetric
    X E d A hA

end ALO


==> anc/lean_alo/ALO/Estimator/KKTResidual.lean <==
module

public import ALO.Estimator.DifferentiabilityPropagation

/-!
# Finite-increment residual for the empirical KKT equations

The differentiated KKT constraint used in fiber propagation comes from an
exact finite-increment identity.  Its remainder consists of the scalar score
Taylor remainder and two bilinear cross terms.
-/

public section
namespace ALO

open Filter Asymptotics
open scoped Topology RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

omit [FiniteDimensional ℝ V] in
/-- Smooth postprocessing that turns a design and coefficient estimate into
the corresponding canonical KKT datum. -/
theorem contDiff_kktDataPostprocess (c : V) (slope : ι → ℝ → ℝ)
    (hslope : ∀ i, ContDiff ℝ 1 (slope i)) :
    ContDiff ℝ 1 (fun z : (ι → V) × V =>
      let h := z.2 - c
      let u := designPredictor z.1 h
      ((h, (u, designAdjoint z.1 (scoreVector slope u))) :
        EmpiricalKKTTupleData ι V)) := by
  let h : ((ι → V) × V) → V := fun z => z.2 - c
  let u : ((ι → V) × V) → (ι → ℝ) :=
    fun z => designPredictor z.1 (h z)
  have hh : ContDiff ℝ 1 h := contDiff_snd.sub contDiff_const
  have hu : ContDiff ℝ 1 u := by
    rw [contDiff_pi]
    intro i
    exact ((ContinuousLinearMap.proj i : (ι → V) →L[ℝ] V).contDiff.comp
      contDiff_fst).inner ℝ hh
  have hv : ContDiff ℝ 1 (fun z => scoreVector slope (u z)) := by
    rw [contDiff_pi]
    intro i
    exact ((hslope i).comp
      ((ContinuousLinearMap.proj i : (ι → ℝ) →L[ℝ] ℝ).contDiff.comp hu)).neg
  have hq : ContDiff ℝ 1
      (fun z => designAdjoint z.1 (scoreVector slope (u z))) := by
    apply ContDiff.sum
    intro i hi
    exact ((ContinuousLinearMap.proj i : (ι → ℝ) →L[ℝ] ℝ).contDiff.comp hv).smul
      ((ContinuousLinearMap.proj i : (ι → V) →L[ℝ] V).contDiff.comp contDiff_fst)
  exact hh.prodMk (hu.prodMk hq)

/-- Under the existing `C¹` score assumptions, the actual fitted KKT datum is
locally Lipschitz as a function of the design. -/
theorem locallyLipschitz_empiricalKKTData
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hslope : ∀ i, ContDiff ℝ 1 (slope i)) :
    @LocallyLipschitz (ι → V) (EmpiricalKKTTupleData ι V)
      MetricSpace.toEMetricSpace.toPseudoEMetricSpace
      MetricSpace.toEMetricSpace.toPseudoEMetricSpace
      (empiricalKKTData R α hα hR c loss hc slope) := by
  have hx : ∀ i, ContDiff ℝ 1 (fun X : ι → V => X i) :=
    fun i => (ContinuousLinearMap.proj i : (ι → V) →L[ℝ] V).contDiff
  have hb : @LocallyLipschitz (ι → V) V
      MetricSpace.toEMetricSpace.toPseudoEMetricSpace
      MetricSpace.toEMetricSpace.toPseudoEMetricSpace
      (empiricalDesignEstimator R α hα hR c loss hc) := by
    convert locallyLipschitz_empiricalEstimator R α hα hR
      (fun i (X : ι → V) => X i) c loss slope hc hl hx hslope using 1
    funext X
    rfl
  have hpair : @LocallyLipschitz (ι → V) ((ι → V) × V)
      MetricSpace.toEMetricSpace.toPseudoEMetricSpace
      MetricSpace.toEMetricSpace.toPseudoEMetricSpace
      (fun X : ι → V =>
        (X, empiricalDesignEstimator R α hα hR c loss hc X)) :=
    LocallyLipschitz.id.prodMk hb
  have hpost := (contDiff_kktDataPostprocess c slope hslope).locallyLipschitz.comp hpair
  convert hpost using 1
  funext X
  rfl

/-- A locally Lipschitz map has a first-order bounded increment at every
basepoint. -/
theorem locallyLipschitz_isBigO_sub
    {A B : Type*} [NormedAddCommGroup A] [NormedAddCommGroup B]
    (f : A → B)
    (hf : @LocallyLipschitz A B
      MetricSpace.toEMetricSpace.toPseudoEMetricSpace
      MetricSpace.toEMetricSpace.toPseudoEMetricSpace f)
    (x : A) :
    (fun y => f y - f x) =O[𝓝 x] fun y => y - x := by
  rcases hf x with ⟨K, s, hs, hK⟩
  refine IsBigO.of_bound K ?_
  filter_upwards [hs] with y hy
  have hx : x ∈ s := mem_of_mem_nhds hs
  simpa only [dist_eq_norm] using hK.dist_le_mul y hy x hx

/-- Shifted form of `locallyLipschitz_isBigO_sub`, centered at zero. -/
theorem locallyLipschitz_isBigO_add_sub
    {A B : Type*} [NormedAddCommGroup A] [NormedAddCommGroup B]
    (f : A → B)
    (hf : @LocallyLipschitz A B
      MetricSpace.toEMetricSpace.toPseudoEMetricSpace
      MetricSpace.toEMetricSpace.toPseudoEMetricSpace f)
    (x : A) :
    (fun e => f (x + e) - f x) =O[𝓝 0] fun e => e := by
  have ht : Tendsto (fun e : A => x + e) (𝓝 0) (𝓝 x) := by
    simpa only [add_zero] using
      (tendsto_const_nhds.add tendsto_id :
        Tendsto (fun e : A => x + e) (𝓝 0) (𝓝 (x + 0)))
  have h := (locallyLipschitz_isBigO_sub f hf x).comp_tendsto ht
  change (fun e => f (x + e) - f x) =O[𝓝 0]
    (fun e => (x + e) - x) at h
  simpa only [add_sub_cancel_left] using h

/-- The full fitted KKT increment is linearly bounded by the design
perturbation. -/
theorem empiricalKKTData_increment_isBigO
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hslope : ∀ i, ContDiff ℝ 1 (slope i)) (X : ι → V) :
    (fun E =>
      empiricalKKTData R α hα hR c loss hc slope (X + E) -
        empiricalKKTData R α hα hR c loss hc slope X) =O[𝓝 0]
      fun E => E := by
  exact locallyLipschitz_isBigO_add_sub
    (empiricalKKTData R α hα hR c loss hc slope)
    (locallyLipschitz_empiricalKKTData R α hα hR c loss slope hc hl hslope) X

/-- Increment of the negative loss-slope vector. -/
@[expose] def scoreIncrement (slope : ι → ℝ → ℝ)
    (u u' : ι → ℝ) : ι → ℝ :=
  scoreVector slope u' - scoreVector slope u

/-- Remainder after linearizing the score increment by `-d ⊙ (u' - u)`. -/
@[expose] def scoreLinearizationResidual (slope : ι → ℝ → ℝ)
    (d : ι → ℝ) (u u' : ι → ℝ) : ι → ℝ :=
  scoreIncrement slope u u' + fun i => d i * (u' i - u i)

/-- Exact finite-increment decomposition of the linearized KKT residual. -/
theorem kktIncrementResidual_eq
    (X E : ι → V) (slope : ι → ℝ → ℝ) (d : ι → ℝ)
    (p p' : EmpiricalKKTTupleData ι V)
    (hpu : p.2.1 = designPredictor X p.1)
    (hpq : p.2.2 = designAdjoint X (scoreVector slope p.2.1))
    (hpu' : p'.2.1 =
      designPredictor (fun i => X i + E i) p'.1)
    (hpq' : p'.2.2 =
      designAdjoint (fun i => X i + E i) (scoreVector slope p'.2.1)) :
    kktIncrementForcing X d (p' - p) -
        designForcing p.1 (scoreVector slope p.2.1) E =
      (designAdjoint X
          (scoreLinearizationResidual slope d p.2.1 p'.2.1) +
        designAdjoint E (scoreIncrement slope p.2.1 p'.2.1),
        designPredictor E (p'.1 - p.1)) := by
  apply Prod.ext
  · simp only [kktIncrementForcing_apply, designForcing, designForcingLinearMap,
      Prod.fst_sub, Prod.snd_sub]
    rw [hpq, hpq']
    simp only [scoreLinearizationResidual, scoreIncrement, designAdjoint,
      Pi.add_apply, Pi.sub_apply, smul_add, sub_smul, add_smul,
      Finset.sum_add_distrib, Finset.sum_sub_distrib]
    abel
  · change
      ((p'.2.1 - p.2.1) - designPredictor X (p'.1 - p.1)) -
          designPredictor E p.1 =
        designPredictor E (p'.1 - p.1)
    funext i
    have hu := congrFun hpu i
    have hu' := congrFun hpu' i
    simp only [designPredictor, inner_add_left] at hu'
    simp only [designPredictor] at hu
    simp only [Pi.sub_apply, designPredictor, inner_sub_right]
    rw [hu, hu']
    ring

/-- The exact residual identity specialized to the actual empirical KKT map. -/
theorem empiricalKKTData_incrementResidual_eq
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (slope : ι → ℝ → ℝ) (d : ι → ℝ) (X E : ι → V) :
    let p := empiricalKKTData R α hα hR c loss hc slope X
    let p' := empiricalKKTData R α hα hR c loss hc slope
      (fun i => X i + E i)
    kktIncrementForcing X d (p' - p) -
        designForcing p.1 (scoreVector slope p.2.1) E =
      (designAdjoint X
          (scoreLinearizationResidual slope d p.2.1 p'.2.1) +
        designAdjoint E (scoreIncrement slope p.2.1 p'.2.1),
        designPredictor E (p'.1 - p.1)) := by
  dsimp only
  apply kktIncrementResidual_eq
  · rfl
  · rfl
  · rfl
  · rfl

/-- Coordinatewise differentiability of the scalar slopes makes the score
linearization remainder little-o of any parameter controlling the fitted-value
increment. -/
theorem scoreLinearizationResidual_isLittleO
    {Z : Type*} [NormedAddCommGroup Z]
    (slope : ι → ℝ → ℝ) (d : ι → ℝ) (u : Z → (ι → ℝ))
    (hu : Tendsto u (𝓝 0) (𝓝 (u 0)))
    (huO : (fun e => u e - u 0) =O[𝓝 0] fun e => e)
    (hslope : ∀ i, HasDerivAt (slope i) (d i) (u 0 i)) :
    (fun e => scoreLinearizationResidual slope d (u 0) (u e)) =o[𝓝 0]
      (fun e => e) := by
  rw [isLittleO_pi]
  intro i
  have hui :
      Tendsto (fun e => u e i) (𝓝 0) (𝓝 (u 0 i)) :=
    (ContinuousLinearMap.proj i : (ι → ℝ) →L[ℝ] ℝ)
      |>.continuous.continuousAt.tendsto.comp hu
  have htaylor := ((hslope i).neg.isLittleO.comp_tendsto hui).trans_isBigO
    (isBigO_pi.mp huO i)
  convert htaylor using 1
  simp only [scoreLinearizationResidual, scoreIncrement, scoreVector,
    Pi.add_apply, Pi.sub_apply, Pi.neg_apply, smul_eq_mul]
  funext e
  simp only [Function.comp_apply]
  ring

/-- The score increment is first-order bounded whenever the fitted-value
increment is first-order bounded. -/
theorem scoreIncrement_isBigO
    {Z : Type*} [NormedAddCommGroup Z]
    (slope : ι → ℝ → ℝ) (d : ι → ℝ) (u : Z → (ι → ℝ))
    (hu : Tendsto u (𝓝 0) (𝓝 (u 0)))
    (huO : (fun e => u e - u 0) =O[𝓝 0] fun e => e)
    (hslope : ∀ i, HasDerivAt (slope i) (d i) (u 0 i)) :
    (fun e => scoreIncrement slope (u 0) (u e)) =O[𝓝 0]
      fun e => e := by
  have hrem :=
    (scoreLinearizationResidual_isLittleO slope d u hu huO hslope).isBigO
  rw [isBigO_pi]
  intro i
  have hlin :
      (fun e => d i * (u e i - u 0 i)) =O[𝓝 0] fun e => e := by
    have hmap :=
      ((isBoundedBilinearMap_mul (𝕜 := ℝ) (A := ℝ)).isBoundedLinearMap_right
        (d i)).isBigO_comp
        (f := fun e => u e i - u 0 i) (𝓝 0)
    exact hmap.trans (isBigO_pi.mp huO i)
  have hi := (isBigO_pi.mp hrem i).sub hlin
  convert hi using 1
  funext e
  simp only [scoreLinearizationResidual, scoreIncrement, Pi.add_apply,
    Pi.sub_apply]
  abel

omit [FiniteDimensional ℝ V] in
/-- A fixed-design transpose action preserves little-o estimates. -/
theorem designAdjoint_fixed_isLittleO
    {Z : Type*} [NormedAddCommGroup Z]
    (X : ι → V) (v : Z → (ι → ℝ))
    (hv : v =o[𝓝 0] fun e => e) :
    (fun e => designAdjoint X (v e)) =o[𝓝 0] fun e => e := by
  simp only [designAdjoint]
  have hs : (∑ i, fun e => v e i • X i) =o[𝓝 0] fun e => e := by
    apply IsLittleO.sum
    intro i hi
    have hmap :=
      ((isBoundedBilinearMap_smul (𝕜 := ℝ) (A := ℝ) (E := V)
        ).isBoundedLinearMap_left (X i)).isBigO_comp
        (f := fun e => v e i) (𝓝 0)
    exact hmap.trans_isLittleO (isLittleO_pi.mp hv i)
  convert hs using 1
  funext e
  simp

/-- A bounded bilinear map applied to an `O(g)` term and a term tending to
zero is `o(g)`. -/
theorem isLittleO_bilinear_of_isBigO_of_tendsto
    {Z A B C : Type*} [NormedAddCommGroup Z]
    [NormedAddCommGroup A] [NormedSpace ℝ A]
    [NormedAddCommGroup B] [NormedSpace ℝ B]
    [NormedAddCommGroup C] [NormedSpace ℝ C]
    (β : A × B → C) (hβ : IsBoundedBilinearMap ℝ β)
    (f : Z → A) (g : Z → B) (r : Z → Z) (l : Filter Z)
    (hf : f =O[l] r) (hg : Tendsto g l (𝓝 0)) :
    (fun z => β (f z, g z)) =o[l] r := by
  have hg' : g =o[l] (fun _ => (1 : ℝ)) :=
    (isLittleO_one_iff ℝ).2 hg
  have hprod :
      (fun z => ‖f z‖ * ‖g z‖) =o[l] (fun z => ‖r z‖) := by
    have h := hf.norm_norm.mul_isLittleO hg'.norm_norm
    simpa using h
  have h := hβ.isBigO_comp.trans_isLittleO hprod
  simpa using h

omit [FiniteDimensional ℝ V] in
/-- The design–coefficient cross term is quadratic relative to the design
increment. -/
theorem designPredictor_cross_isLittleO
    (hinc : (ι → V) → V)
    (hhO : hinc =O[𝓝 0] fun E => E) :
    (fun E => designPredictor E (hinc E)) =o[𝓝 0] fun E => E := by
  rw [isLittleO_pi]
  intro i
  have hrow :
      Tendsto (fun E : ι → V => E i) (𝓝 0) (𝓝 0) := by
    have ht :=
      (ContinuousLinearMap.proj i :
        (ι → V) →L[ℝ] V).continuous.tendsto (0 : ι → V)
    change Tendsto (fun E : ι → V => E i) (𝓝 0)
      (𝓝 ((0 : ι → V) i)) at ht
    simpa only [Pi.zero_apply] using ht
  have h := isLittleO_bilinear_of_isBigO_of_tendsto
    (fun z : V × V => ⟪z.1, z.2⟫)
    (isBoundedBilinearMap_inner (𝕜 := ℝ) (E := V))
    hinc (fun E : ι → V => E i) (fun E => E) (𝓝 0) hhO hrow
  simpa [designPredictor, real_inner_comm] using h

omit [FiniteDimensional ℝ V] in
/-- The design–score cross term is quadratic relative to the design
increment. -/
theorem designAdjoint_cross_isLittleO
    (vinc : (ι → V) → (ι → ℝ))
    (hvO : vinc =O[𝓝 0] fun E => E) :
    (fun E => designAdjoint E (vinc E)) =o[𝓝 0] fun E => E := by
  simp only [designAdjoint]
  have hs :
      (∑ i, fun E : ι → V => vinc E i • E i) =o[𝓝 0] fun E => E := by
    apply IsLittleO.sum
    intro i hi
    have hrow :
        Tendsto (fun E : ι → V => E i) (𝓝 0) (𝓝 0) := by
      have ht :=
        (ContinuousLinearMap.proj i :
          (ι → V) →L[ℝ] V).continuous.tendsto (0 : ι → V)
      change Tendsto (fun E : ι → V => E i) (𝓝 0)
        (𝓝 ((0 : ι → V) i)) at ht
      simpa only [Pi.zero_apply] using ht
    exact isLittleO_bilinear_of_isBigO_of_tendsto
      (fun z : ℝ × V => z.1 • z.2) isBoundedBilinearMap_smul
      (fun E => vinc E i) (fun E : ι → V => E i) (fun E => E) (𝓝 0)
      (isBigO_pi.mp hvO i) hrow
  convert hs using 1
  funext E
  simp

/-- The exact finite-increment KKT residual of the actual fitted-data map is
little-o of the design perturbation. -/
theorem empiricalKKTData_incrementResidual_isLittleO
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hslope : ∀ i, ContDiff ℝ 1 (slope i))
    (d : ι → ℝ) (X : ι → V)
    (hd : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i)) :
    let p := empiricalKKTData R α hα hR c loss hc slope X
    (fun E =>
      kktIncrementForcing X d
          (empiricalKKTData R α hα hR c loss hc slope (X + E) - p) -
        designForcing p.1 (scoreVector slope p.2.1) E) =o[𝓝 0]
      fun E => E := by
  let Γ := empiricalKKTData R α hα hR c loss hc slope
  let u : (ι → V) → (ι → ℝ) := fun E => (Γ (X + E)).2.1
  have hΓO : (fun E => Γ (X + E) - Γ X) =O[𝓝 0] fun E => E := by
    simpa only [Γ] using
      empiricalKKTData_increment_isBigO R α hα hR c loss slope hc hl hslope X
  have hhO : (fun E => (Γ (X + E)).1 - (Γ X).1) =O[𝓝 0]
      fun E => E := by
    have h := hΓO.prod_left_fst
    simpa only [Prod.fst_sub] using h
  have huO : (fun E => u E - u 0) =O[𝓝 0] fun E => E := by
    have h := hΓO.prod_left_snd.prod_left_fst
    simpa only [u, add_zero, Prod.snd_sub, Prod.fst_sub] using h
  have hu : Tendsto u (𝓝 0) (𝓝 (u 0)) := by
    rw [← tendsto_sub_nhds_zero_iff]
    exact huO.trans_tendsto tendsto_id
  have hscoreRem :
      (fun E => scoreLinearizationResidual slope d (u 0) (u E)) =o[𝓝 0]
        fun E => E := by
    apply scoreLinearizationResidual_isLittleO slope d u hu huO
    intro i
    simpa only [u, add_zero, Γ] using hd i
  have hscoreInc :
      (fun E => scoreIncrement slope (u 0) (u E)) =O[𝓝 0]
        fun E => E := by
    apply scoreIncrement_isBigO slope d u hu huO
    intro i
    simpa only [u, add_zero, Γ] using hd i
  have hfirst :
      (fun E =>
        designAdjoint X
            (scoreLinearizationResidual slope d (u 0) (u E)) +
          designAdjoint E (scoreIncrement slope (u 0) (u E))) =o[𝓝 0]
        fun E => E :=
    (designAdjoint_fixed_isLittleO X _ hscoreRem).add
      (designAdjoint_cross_isLittleO _ hscoreInc)
  have hsecond :
      (fun E => designPredictor E ((Γ (X + E)).1 - (Γ X).1)) =o[𝓝 0]
        fun E => E :=
    designPredictor_cross_isLittleO _ hhO
  have hres := hfirst.prod_left hsecond
  dsimp only [u] at hres
  apply hres.congr' _ EventuallyEq.rfl
  filter_upwards with E
  have hXE : X + E = fun i => X i + E i := by
    rfl
  rw [hXE]
  simpa only [Γ, u, add_zero] using
    (empiricalKKTData_incrementResidual_eq R α hα hR c loss hc slope d X E).symm

/-- Basepoint-centered form of the fitted KKT residual estimate. -/
theorem empiricalKKTData_incrementResidual_isLittleO_at
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hslope : ∀ i, ContDiff ℝ 1 (slope i))
    (d : ι → ℝ) (X : ι → V)
    (hd : ∀ i, HasDerivAt (slope i) (d i)
      ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i)) :
    let Γ := empiricalKKTData R α hα hR c loss hc slope
    let p := Γ X
    (fun Y =>
      kktIncrementForcing X d (Γ Y - p) -
        designForcing p.1 (scoreVector slope p.2.1) (Y - X)) =o[𝓝 X]
      fun Y => Y - X := by
  let Γ := empiricalKKTData R α hα hR c loss hc slope
  have h0 :=
    empiricalKKTData_incrementResidual_isLittleO
      R α hα hR c loss slope hc hl hslope d X hd
  have hshift : Tendsto (fun Y : ι → V => Y - X) (𝓝 X) (𝓝 0) := by
    convert (tendsto_id.sub tendsto_const_nhds :
      Tendsto (fun Y : ι → V => id Y - X) (𝓝 X) (𝓝 (X - X))) using 1
    · funext Y
      rfl
    · rw [sub_self]
  have h := h0.comp_tendsto hshift
  change
    (fun Y =>
      kktIncrementForcing X d (Γ (X + (Y - X)) - Γ X) -
        designForcing (Γ X).1 (scoreVector slope (Γ X).2.1) (Y - X)) =o[𝓝 X]
      fun Y => Y - X at h
  have hYX (Y : ι → V) : X + (Y - X) = Y := by
    abel
  simpa only [Γ, hYX] using h

end ALO


==> anc/lean_alo/ALO/Estimator/LeaveOneOutStability.lean <==
module

public import ALO.Estimator.LipschitzEmpiricalRegularity

public import ALO.Estimator.FiberGeometry

/-! # Leave-one-out estimators and deterministic deletion stability -/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [Fintype ι] [DecidableEq ι]

/-- Delete one loss term, retaining the original centering and penalty scale. -/
@[expose] noncomputable def leaveOneOutLoss
    (X : ι → V) (c : V) (loss : ι → ℝ → ℝ) (i : ι) : V → ℝ :=
  empiricalLoss (fun j : {j // j ≠ i} => X j) c (fun j => loss j)

theorem convexOn_leaveOneOutLoss (X : ι → V) (c : V) (loss : ι → ℝ → ℝ)
    (hc : ∀ j, ConvexOn ℝ Set.univ (loss j)) (i : ι) :
    ConvexOn ℝ Set.univ (leaveOneOutLoss X c loss i) :=
  convexOn_empiricalLoss _ c _ (fun j => hc j)

/-- Splitting off the deleted observation gives the original objective. -/
theorem leaveOneOutLoss_add (X : ι → V) (c : V) (loss : ι → ℝ → ℝ)
    (i : ι) (z : V) :
    leaveOneOutLoss X c loss i z + loss i ⟪X i, z - c⟫ = empiricalLoss X c loss z := by
  unfold leaveOneOutLoss empiricalLoss
  change (∑ j : {j // j ≠ i}, loss j ⟪X j, z - c⟫) + _ = _
  rw [← Finset.sum_subtype (p := fun j => j ≠ i) (Finset.univ.erase i)
    (by simp) (fun j => loss j ⟪X j, z - c⟫)]
  exact Finset.sum_erase_add _ _ (Finset.mem_univ i)

theorem hasFDerivAt_leaveOneOutLoss
    (X : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hl : ∀ j t, HasDerivAt (loss j) (slope j t) t) (i : ι) (z : V) :
    HasFDerivAt (leaveOneOutLoss X c loss i)
      (innerSL ℝ (∑ j : {j // j ≠ i}, slope j ⟪X j, z - c⟫ • X j)) z :=
  hasFDerivAt_empiricalGradient (fun j : {j // j ≠ i} => fun _ : Unit => X j)
    c (fun j => loss j) (fun j => slope j) (fun j => hl j) () z

variable [FiniteDimensional ℝ V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss : ι → ℝ → ℝ) (hc : ∀ j, ConvexOn ℝ Set.univ (loss j))

/-- The unique minimizer after deleting observation `i`. The original penalty
is used, with modulus `α`, also when only one observation was present. -/
@[expose] noncomputable def leaveOneOutEstimator (i : ι) (X : ι → V) : V :=
  convexMinimizer R (leaveOneOutLoss X c loss i) α hα hR
    (convexOn_leaveOneOutLoss X c loss hc i)

theorem leaveOneOutEstimator_isMinOn (i : ι) (X : ι → V) :
    IsMinOn (fun z => leaveOneOutLoss X c loss i z + R z) Set.univ
      (leaveOneOutEstimator R α hα hR c loss hc i X) :=
  convexMinimizer_isMinOn R _ α hα hR _

theorem eq_leaveOneOutEstimator_of_isMinOn (i : ι) (X : ι → V) (z : V)
    (hz : IsMinOn (fun z => leaveOneOutLoss X c loss i z + R z) Set.univ z) :
    z = leaveOneOutEstimator R α hα hR c loss hc i X :=
  eq_convexMinimizer_of_isMinOn R _ α hα hR _ z hz

/-- Changing the deleted row or its scalar loss leaves the estimator unchanged. -/
theorem leaveOneOutEstimator_eq_of_agree_off
    (loss' : ι → ℝ → ℝ) (hc' : ∀ j, ConvexOn ℝ Set.univ (loss' j))
    (i : ι) (X Y : ι → V)
    (hX : ∀ j, j ≠ i → X j = Y j) (hloss : ∀ j, j ≠ i → loss j = loss' j) :
    leaveOneOutEstimator R α hα hR c loss hc i X =
      leaveOneOutEstimator R α hα hR c loss' hc' i Y := by
  have heq : leaveOneOutLoss X c loss i = leaveOneOutLoss Y c loss' i := by
    funext z
    apply Finset.sum_congr rfl
    intro j _
    change loss j ⟪X j, z - c⟫ = loss' j ⟪Y j, z - c⟫
    rw [hX j j.property, hloss j j.property]
  apply eq_leaveOneOutEstimator_of_isMinOn
  rw [← heq]
  exact leaveOneOutEstimator_isMinOn R α hα hR c loss hc i X

variable (slope : ι → ℝ → ℝ)
  (hl : ∀ j t, HasDerivAt (loss j) (slope j t) t)

local notation "b" => empiricalDesignEstimator R α hα hR c loss hc
local notation "bi" => leaveOneOutEstimator R α hα hR c loss hc

include hl in
/-- The leave-one-out KKT condition uses only the retained observations. -/
theorem leaveOneOutEstimator_isSubgradient (i : ι) (X : ι → V) :
    IsSubgradient R (bi i X)
      (-(∑ j : {j // j ≠ i}, slope j ⟪X j, bi i X - c⟫ • X j)) :=
  convexMinimizer_isSubgradient R (leaveOneOutLoss X c loss i) α hα hR
    (convexOn_leaveOneOutLoss X c loss hc i) _
    (hasFDerivAt_leaveOneOutLoss X c loss slope hl i (bi i X))

include hl in
/-- The leave-one-out estimator inherits local Lipschitz regularity from
the retained empirical loss family. -/
theorem locallyLipschitz_leaveOneOutEstimator
    (hs : ∀ j, ContDiff ℝ 1 (slope j)) (i : ι) :
    LocallyLipschitz (bi i) :=
  locallyLipschitz_empiricalEstimator R α hα hR
    (fun j : {j // j ≠ i} => fun X : ι → V => X j) c
    (fun j => loss j) (fun j => slope j) (fun j => hc j) (fun j => hl j)
    (fun j => contDiff_apply ℝ (fun _ : ι => V) j) (fun j => hs j)

include hl in
/-- Lipschitz scores suffice for local regularity of the deleted fit. -/
theorem locallyLipschitz_leaveOneOutEstimator_of_lipschitz_score
    (hs : ∀ j, LipschitzWith 1 (slope j)) (i : ι) :
    LocallyLipschitz (bi i) :=
  locallyLipschitz_empiricalEstimator_of_lipschitz_score R α hα hR
    (fun j : {j // j ≠ i} => fun X : ι → V => X j) c
    (fun j => loss j) (fun j => slope j) (fun j => hc j) (fun j => hl j)
    (fun j => contDiff_apply ℝ (fun _ : ι => V) j) (fun j => hs j)

include hl in
/-- Deletion stability with the deleted score evaluated at the full fit.
Only differentiable convex losses and a finite strongly convex penalty
are needed; no penalty derivative or estimator smoothness is assumed. -/
theorem leaveOneOutEstimator_stability (i : ι) (X : ι → V) :
    ‖b X - bi i X‖ ≤ α⁻¹ * (|slope i ⟪X i, b X - c⟫| * ‖X i‖) := by
  let G := fun z : V => ∑ j : {j // j ≠ i}, slope j ⟪X j, z - c⟫ • X j
  let H := fun z : V => ∑ j, slope j ⟪X j, z - c⟫ • X j
  have heq (z : V) : G z - H z = -(slope i ⟪X i, z - c⟫ • X i) := by
    have hsum : G z + slope i ⟪X i, z - c⟫ • X i = H z := by
      dsimp only [G, H]
      rw [← Finset.sum_subtype (p := fun j => j ≠ i) (Finset.univ.erase i)
        (by simp) (fun j => slope j ⟪X j, z - c⟫ • X j)]
      exact Finset.sum_erase_add _ _ (Finset.mem_univ i)
    rw [← hsum]
    abel
  have h := minimizer_stability hα hR (convexOn_leaveOneOutLoss X c loss hc i)
    (hasFDerivAt_leaveOneOutLoss X c loss slope hl i (bi i X))
    (hasFDerivAt_leaveOneOutLoss X c loss slope hl i (b X))
    (hasFDerivAt_empiricalGradient (fun j => fun _ : Unit => X j) c loss slope hl () (b X))
    (leaveOneOutEstimator_isMinOn R α hα hR c loss hc i X)
    (convexMinimizer_isMinOn R (empiricalLoss X c loss) α hα hR
      (convexOn_empiricalLoss X c loss hc))
  change ‖bi i X - b X‖ ≤ α⁻¹ * ‖G (b X) - H (b X)‖ at h
  simpa only [heq, norm_neg, norm_smul, Real.norm_eq_abs, norm_sub_rev] using h

include hl in
/-- The manuscript's scaled deletion bound, preserving the full penalty modulus. -/
theorem leaveOneOutEstimator_scaled_stability (i : ι) (X : ι → V) :
    α * ‖b X - bi i X‖ ≤ ‖X i‖ * |slope i ⟪X i, b X - c⟫| := by
  have h := mul_le_mul_of_nonneg_left
    (leaveOneOutEstimator_stability R α hα hR c loss hc slope hl i X) hα.le
  rw [← mul_assoc, mul_inv_cancel₀ hα.ne', one_mul] at h
  simpa only [mul_comm] using h

include hl in
theorem leaveOneOutEstimator_stability_of_bounded_score
    (i : ι) (X : ι → V) (K : ℝ)
    (hK : |slope i ⟪X i, b X - c⟫| ≤ K) :
    ‖b X - bi i X‖ ≤ α⁻¹ * (K * ‖X i‖) :=
  (leaveOneOutEstimator_stability R α hα hR c loss hc slope hl i X).trans
    (mul_le_mul_of_nonneg_left
      (mul_le_mul_of_nonneg_right hK (norm_nonneg _)) (inv_nonneg.mpr hα.le))

include hl in
/-- Summed squared coefficient differences under unit-bounded realized scores. -/
theorem sum_leaveOneOutEstimator_norm_sq_le (X : ι → V)
    (hscore : ∀ i, |slope i ⟪X i, b X - c⟫| ≤ 1) :
    (∑ i, ‖b X - bi i X‖ ^ 2) ≤ α⁻¹ ^ 2 * ∑ i, ‖X i‖ ^ 2 := by
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro i _
  have h := leaveOneOutEstimator_stability_of_bounded_score R α hα hR c loss hc slope hl i X 1
    (hscore i)
  simpa only [one_mul, mul_pow] using pow_le_pow_left₀ (norm_nonneg _) h 2

end ALO


==> anc/lean_alo/ALO/Estimator/LinearResponseCovariance.lean <==
module

public import ALO.Estimator.LinearResponseOperator
public import ALO.Estimator.PenaltyResponseBlowup
public import ALO.LinearAlgebra.CovarianceOperatorBounds

/-! # Covariance-relative analysis of the original-coordinate response operator

Covariance transforms are used only to prove properties of an already
defined operator. They are not inputs to `linearResponseOperator`.
-/

public section
namespace ALO
open Filter
open scoped Topology
open scoped RealInnerProductSpace

variable {E V : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

/-- Congruence by an invertible covariance factor preserves operator rank. -/
theorem finrank_whitenOperator (S : V ≃L[ℝ] V) (A : V →L[ℝ] V) :
    Module.finrank ℝ (LinearMap.range (whitenOperator S A).toLinearMap) =
      Module.finrank ℝ (LinearMap.range A.toLinearMap) := by
  have hr : LinearMap.range (whitenOperator S A).toLinearMap =
      (LinearMap.range A.toLinearMap).map S.toLinearEquiv.toLinearMap := by
    ext z
    constructor
    · rintro ⟨x, rfl⟩
      exact ⟨A (covarianceRow S x), ⟨covarianceRow S x, rfl⟩, rfl⟩
    · rintro ⟨y, ⟨x, rfl⟩, rfl⟩
      refine ⟨whitenRow S x, ?_⟩
      change S (A (covarianceRow S (whitenRow S x))) = S (A x)
      rw [covarianceRow_whitenRow]
  rw [hr]
  exact S.toLinearEquiv.finrank_map_eq _

/-- Rank comparisons in the observed coordinates give the same rank
comparison for the whitened operators used by the statistical bounds. -/
theorem finrank_whitenOperator_sub (S : V ≃L[ℝ] V) (Q A : V →L[ℝ] V) :
    Module.finrank ℝ (LinearMap.range (whitenOperator S Q - whitenOperator S A).toLinearMap) =
      Module.finrank ℝ (LinearMap.range (Q - A).toLinearMap) := by
  have he : whitenOperator S Q - whitenOperator S A = whitenOperator S (Q - A) := by
    ext x
    simp only [whitenOperator, ContinuousLinearMap.comp_apply, sub_apply, map_sub]
  rw [he, finrank_whitenOperator]

/-- The observed primal-dual pair transforms under a coefficient change. -/
theorem IsSubgradient.coefficientPullback
    {R : V → ℝ} {b q : V} (h : IsSubgradient R b q) (S : V ≃L[ℝ] V) :
    IsSubgradient (fun z => R (S.symm z)) (S b) (whitenRow S q) := by
  intro z
  have he : ⟪whitenRow S q, z - S b⟫ = ⟪q, S.symm z - b⟫ := by
    have hh := whitenRow_inner S q (S.symm z - b)
    simpa only [map_sub, S.apply_symm_apply] using hh
  simpa only [S.symm_apply_apply, he] using h (S.symm z)

/-- Strong convexity of the pulled-back penalty gives the metric response
bound before taking any limit. -/
theorem penaltyResponseBlowup_covariance_lower
    (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (q z : V) (c : ℝ) (hc : c ≠ 0) :
    α * ‖S (penaltyResponseBlowup R q c z)‖ ^ 2 ≤
      ⟪penaltyResponseBlowup R q c z, z⟫ := by
  let u := penaltyResponse R (q + c⁻¹ • z) - penaltyResponse R q
  let v := (q + c⁻¹ • z) - q
  have hh := ((penaltyResponse_isSubgradient R a ha hR (q + c⁻¹ • z)).coefficientPullback S).strong_mono
    ((penaltyResponse_isSubgradient R a ha hR q).coefficientPullback S) hRS
  have h0 : α * ‖S u‖ ^ 2 ≤ ⟪S u, whitenRow S v⟫ := by
    simpa only [u, v, map_sub, whitenRow, ContinuousLinearMap.map_sub] using hh
  have hs := scaled_lower_bound α c (S u) (whitenRow S v) h0
  have hev : c • whitenRow S v = whitenRow S z := by
    simp only [v, add_sub_cancel_left, whitenRow, map_smul, smul_smul, mul_inv_cancel₀ hc, one_smul]
  have heu : c • S u = S (penaltyResponseBlowup R q c z) := by
    simp only [penaltyResponseBlowup, graphBlowup, u, map_smul]
  rw [hev, heu, real_inner_comm, whitenRow_inner, real_inner_comm] at hs
  exact hs

/-- Any pointwise linear blowup limit inherits the covariance-relative
coercivity needed by the original-coordinate response operator. -/
theorem penaltyResponseBlowup_covariance_linear_limit
    {ι : Type*} {l : Filter ι} [NeBot l]
    (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (q : V) (c : ι → ℝ) (hc : ∀ i, c i ≠ 0)
    (B C : E →L[ℝ] V)
    (hlim : ∀ z, Tendsto (fun i => penaltyResponseBlowup R q (c i) (C z))
      l (𝓝 (B z))) :
    ∀ z, α * ‖S (B z)‖ ^ 2 ≤ ⟪B z, C z⟫ := by
  intro z
  have hS := (S.continuous.tendsto (B z)).comp (hlim z)
  apply le_of_tendsto_of_tendsto'
    (tendsto_const_nhds.mul (hS.norm.pow 2)) ((hlim z).inner tendsto_const_nhds)
  intro i
  exact penaltyResponseBlowup_covariance_lower S R a α ha hR hRS q (C z) (c i) (hc i)

/-- A simultaneous primal/dual coordinate change transports a symmetric
factor, including its range-lifting condition. -/
theorem IsSymmetricFactor.whiten
    {B L : E →L[ℝ] V} {A : V →L[ℝ] V}
    (h : IsSymmetricFactor B L A) (S : V ≃L[ℝ] V) :
    IsSymmetricFactor (S.toContinuousLinearMap.comp B)
      (S.symm.toContinuousLinearMap.adjoint.comp L) (whitenOperator S A) := by
  refine ⟨whitenOperator_isSymmetric S A h.1, ?_, ?_⟩
  · ext η
    change S (A (covarianceRow S (whitenRow S (L η)))) = S (B η)
    rw [covarianceRow_whitenRow]
    exact congrArg S (DFunLike.congr_fun h.2.1 η)
  · obtain ⟨D, hD⟩ := h.2.2
    refine ⟨D.comp S.toContinuousLinearMap.adjoint, ?_⟩
    ext x
    change S (B (D (covarianceRow S x))) = S (A (covarianceRow S x))
    exact congrArg S (DFunLike.congr_fun hD (covarianceRow S x))

/-- The loss curvature transforms on the dual side. -/
@[expose] noncomputable def responseCurvatureTransport
    (S : V ≃L[ℝ] V) (M : V →L[ℝ] V) : V →L[ℝ] V :=
  S.symm.toContinuousLinearMap.adjoint.comp (M.comp S.symm.toContinuousLinearMap)

theorem responseCurvatureTransport_isSymmetric
    (S : V ≃L[ℝ] V) (M : V →L[ℝ] V) (hM : M.toLinearMap.IsSymmetric) :
    (responseCurvatureTransport S M).toLinearMap.IsSymmetric := by
  intro x y
  change ⟪S.symm.toContinuousLinearMap.adjoint (M (S.symm x)), y⟫ =
    ⟪x, S.symm.toContinuousLinearMap.adjoint (M (S.symm y))⟫
  rw [ContinuousLinearMap.adjoint_inner_left, ContinuousLinearMap.adjoint_inner_right]
  exact hM (S.symm x) (S.symm y)

theorem responseCurvatureTransport_nonneg
    (S : V ≃L[ℝ] V) (M : V →L[ℝ] V) (hM : ∀ x, 0 ≤ ⟪x, M x⟫) (x : V) :
    0 ≤ ⟪x, responseCurvatureTransport S M x⟫ := by
  change 0 ≤ ⟪x, S.symm.toContinuousLinearMap.adjoint (M (S.symm x))⟫
  rw [ContinuousLinearMap.adjoint_inner_right]
  exact hM (S.symm x)

/-- The transported operator is the response operator of the transported
relation; the original operator itself is still defined without `S`. -/
theorem whiten_linearResponseOperator_of_factor
    (S : V ≃L[ℝ] V) (B C : E →L[ℝ] V) (M A : V →L[ℝ] V)
    (hA : IsSymmetricFactor B (C + M.comp B) A) :
    whitenOperator S A =
      linearResponseOperator (S.toContinuousLinearMap.comp B)
        (S.symm.toContinuousLinearMap.adjoint.comp C) (responseCurvatureTransport S M) := by
  have h := hA.whiten S
  have he :
      S.symm.toContinuousLinearMap.adjoint.comp (C + M.comp B) =
        S.symm.toContinuousLinearMap.adjoint.comp C +
          (responseCurvatureTransport S M).comp (S.toContinuousLinearMap.comp B) := by
    ext η
    change S.symm.toContinuousLinearMap.adjoint (C η + M (B η)) =
      S.symm.toContinuousLinearMap.adjoint (C η) +
        S.symm.toContinuousLinearMap.adjoint (M (S.symm (S (B η))))
    rw [S.symm_apply_apply, map_add]
  rw [he] at h
  exact h.eq_symmetricFactor

/-- The covariance-relative norm bound follows from the corresponding
response energy bound, without a covariance condition-number factor. -/
theorem norm_whiten_linearResponseOperator_le
    (S : V ≃L[ℝ] V) (B C : E →L[ℝ] V) (M : V →L[ℝ] V)
    (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hmono : HasTangentLowerBound B.toLinearMap C.toLinearMap a)
    (hsym : ∀ ξ η, ⟪C ξ, B η⟫ = ⟪B ξ, C η⟫)
    (hMsym : M.toLinearMap.IsSymmetric) (hM : ∀ x, 0 ≤ ⟪x, M x⟫)
    (hmetric : ∀ η, α * ‖S (B η)‖ ^ 2 ≤ ⟪B η, C η⟫) :
    ‖whitenOperator S (linearResponseOperator B C M)‖ ≤ α⁻¹ := by
  let A := linearResponseOperator B C M
  have hs := linearResponseOperator_spec B C M a ha hmono hsym hMsym hM
  have hA : IsSymmetricFactor B (C + M.comp B) A := by
    refine ⟨hs.1, ?_, exists_lifting_of_range_le B A hs.2.2.2.le⟩
    ext η
    exact linearResponseOperator_apply_forcing B C M a ha hmono hsym hMsym hM η
  rw [whiten_linearResponseOperator_of_factor S B C M A hA]
  let BW := S.toContinuousLinearMap.comp B
  let CW := S.symm.toContinuousLinearMap.adjoint.comp C
  have hmW : HasTangentLowerBound BW.toLinearMap CW.toLinearMap α := by
    intro η
    change α * ‖S (B η)‖ ^ 2 ≤ ⟪S (B η), whitenRow S (C η)⟫
    rw [real_inner_comm, whitenRow_inner, real_inner_comm]
    exact hmetric η
  have hsW : ∀ ξ η, ⟪CW ξ, BW η⟫ = ⟪BW ξ, CW η⟫ := by
    intro ξ η
    change ⟪whitenRow S (C ξ), S (B η)⟫ = ⟪S (B ξ), whitenRow S (C η)⟫
    calc
      _ = ⟪C ξ, B η⟫ := whitenRow_inner S (C ξ) (B η)
      _ = ⟪B ξ, C η⟫ := hsym ξ η
      _ = ⟪S (B ξ), whitenRow S (C η)⟫ := by
        simpa only [real_inner_comm] using (whitenRow_inner S (C η) (B ξ)).symm
  exact (linearResponseOperator_spec BW CW (responseCurvatureTransport S M)
    α hα hmW hsW (responseCurvatureTransport_isSymmetric S M hMsym)
    (responseCurvatureTransport_nonneg S M hM)).2.2.1

variable {ι : Type*} [Fintype ι]

/-- The dual curvature change gives exactly the Gram operator of whitened rows. -/
theorem responseCurvatureTransport_lossCurvature
    (S : V ≃L[ℝ] V) (X : ι → V) (d : ι → ℝ) :
    responseCurvatureTransport S (lossCurvature X d).toContinuousLinearMap =
      (lossCurvature (fun i => whitenRow S (X i)) d).toContinuousLinearMap := by
  ext x
  apply ext_inner_left ℝ
  intro y
  change ⟪y, S.symm.toContinuousLinearMap.adjoint (lossCurvature X d (S.symm x))⟫ =
    ⟪y, lossCurvature (fun i => whitenRow S (X i)) d x⟫
  rw [ContinuousLinearMap.adjoint_inner_right, lossCurvature_inner, lossCurvature_inner]
  apply Finset.sum_congr rfl
  intro i _
  simp only [whitenRow, ContinuousLinearMap.adjoint_inner_left]
  rfl

/-- Positive denominators and the global reciprocal bound in original
coordinates, with covariance appearing only in the quantitative bound. -/
theorem linearResponseOperator_covariance_denominator
    (S : V ≃L[ℝ] V) (B C : E →L[ℝ] V)
    (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hmono : HasTangentLowerBound B.toLinearMap C.toLinearMap a)
    (hsym : ∀ ξ η, ⟪C ξ, B η⟫ = ⟪B ξ, C η⟫)
    (hmetric : ∀ η, α * ‖S (B η)‖ ^ 2 ≤ ⟪B η, C η⟫)
    (X : ι → V) (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (i : ι) :
    let A := linearResponseOperator B C (lossCurvature X d).toContinuousLinearMap
    0 < 1 - d i * ⟪X i, A (X i)⟫ ∧
      (1 - d i * ⟪X i, A (X i)⟫)⁻¹ ≤
        1 + d i * ‖whitenRow S (X i)‖ ^ 2 / α := by
  let M := (lossCurvature X d).toContinuousLinearMap
  let A := linearResponseOperator B C M
  let BW := S.toContinuousLinearMap.comp B
  let CW := S.symm.toContinuousLinearMap.adjoint.comp C
  let XW := fun j => whitenRow S (X j)
  have hs := linearResponseOperator_spec B C M a ha hmono hsym
    (lossCurvature_isSymmetric X d) (lossCurvature_nonneg X d hd)
  have hA : IsSymmetricFactor B (C + M.comp B) A := by
    refine ⟨hs.1, ?_, exists_lifting_of_range_le B A hs.2.2.2.le⟩
    ext η
    exact linearResponseOperator_apply_forcing B C M a ha hmono hsym
      (lossCurvature_isSymmetric X d) (lossCurvature_nonneg X d hd) η
  have ht : whitenOperator S A =
      linearResponseOperator BW CW (lossCurvature XW d).toContinuousLinearMap := by
    simpa only [M, responseCurvatureTransport_lossCurvature] using
      whiten_linearResponseOperator_of_factor S B C M A hA
  have hmW : HasTangentLowerBound BW.toLinearMap CW.toLinearMap α := by
    intro η
    change α * ‖S (B η)‖ ^ 2 ≤ ⟪S (B η), whitenRow S (C η)⟫
    rw [real_inner_comm, whitenRow_inner, real_inner_comm]
    exact hmetric η
  have hsW : ∀ ξ η, ⟪CW ξ, BW η⟫ = ⟪BW ξ, CW η⟫ := by
    intro ξ η
    change ⟪whitenRow S (C ξ), S (B η)⟫ = ⟪S (B ξ), whitenRow S (C η)⟫
    calc
      _ = ⟪C ξ, B η⟫ := whitenRow_inner S (C ξ) (B η)
      _ = ⟪B ξ, C η⟫ := hsym ξ η
      _ = ⟪S (B ξ), whitenRow S (C η)⟫ := by
        simpa only [real_inner_comm] using (whitenRow_inner S (C η) (B ξ)).symm
  have hlev : ⟪XW i, whitenOperator S A (XW i)⟫ = ⟪X i, A (X i)⟫ := by
    simpa only [XW, covarianceRow_whitenRow] using whitenOperator_inner S A (XW i) (XW i)
  have hden := linearResponseOperator_denominator BW CW α hα hmW hsW XW d hd i
  change α / (α + d i * ‖XW i‖ ^ 2) ≤
      1 - d i * ⟪XW i, linearResponseOperator BW CW
        (lossCurvature XW d).toContinuousLinearMap (XW i)⟫ ∧
    0 < 1 - d i * ⟪XW i, linearResponseOperator BW CW
      (lossCurvature XW d).toContinuousLinearMap (XW i)⟫ at hden
  rw [← ht, hlev] at hden
  have hpos : 0 < α + d i * ‖XW i‖ ^ 2 :=
    add_pos_of_pos_of_nonneg hα (mul_nonneg (hd i) (sq_nonneg _))
  have hi := one_div_le_one_div_of_le (div_pos hα hpos) hden.1
  have he : 1 / (α / (α + d i * ‖XW i‖ ^ 2)) =
      1 + d i * ‖XW i‖ ^ 2 / α := by field_simp
  exact ⟨hden.2, by simpa only [he, one_div] using hi⟩

end ALO


==> anc/lean_alo/ALO/Estimator/LinearResponseOperator.lean <==
module

public import ALO.Estimator.DerivativeRepresentation
public import ALO.LinearAlgebra.MeasurableFactor
public import ALO.LinearAlgebra.LossCurvature

/-! # The operator obtained from a linear penalty response

For a response relation `(Bη,Cη)` and loss curvature `M`, this is the
unique symmetric factor of `B` through `C + M B`, with range `range B`.
It has no strong-convexity constant or covariance as a definition input.
The theorems identify it with the positive restricted inverse when the
response relation has the required symmetry and lower bound.

Selecting the response relation from the observed penalty is a separate
analytic task; no such selection is assumed to have been constructed here.
-/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {E V : Type*}
  [NormedAddCommGroup E] [NormedSpace ℝ E] [FiniteDimensional ℝ E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

/-- The ambient response operator, with zero extension when no factor exists. -/
@[expose] noncomputable def linearResponseOperator
    (B C : E →L[ℝ] V) (M : V →L[ℝ] V) : V →L[ℝ] V :=
  symmetricFactor B (C + M.comp B)

/-- This definition is Borel in its finite-dimensional response data. -/
theorem measurable_linearResponseOperator :
    Measurable (fun p : ((E →L[ℝ] V) × (E →L[ℝ] V)) × (V →L[ℝ] V) =>
      linearResponseOperator p.1.1 p.1.2 p.2) := by
  exact measurable_symmetricFactor.comp
    ((measurable_fst.fst).prodMk
      (measurable_fst.snd.add (by fun_prop)))

omit [FiniteDimensional ℝ E] in
/-- The response formula is exactly the restricted inverse on `range B`.
This is a basis-free specification of the proposed pseudoinverse formula. -/
theorem linearResponseOperator_eq_reducedInverse
    (B C : E →L[ℝ] V) (M : V →L[ℝ] V) (a : ℝ) (ha : 0 < a)
    (hmono : HasTangentLowerBound B.toLinearMap C.toLinearMap a)
    (hsym : ∀ ξ η, ⟪C ξ, B η⟫ = ⟪B ξ, C η⟫)
    (hMsym : M.toLinearMap.IsSymmetric) (hM : ∀ x, 0 ≤ ⟪x, M x⟫) :
    linearResponseOperator B C M =
      reducedInverse (LinearMap.range B.toLinearMap)
        (tangentCurvature B.toLinearMap C.toLinearMap a hmono) M.toLinearMap
        a ha (tangentCurvature_lower_bound _ _ _ hmono) hM := by
  let T := LinearMap.range B.toLinearMap
  let H := tangentCurvature B.toLinearMap C.toLinearMap a hmono
  have hH := tangentCurvature_lower_bound B.toLinearMap C.toLinearMap a hmono
  have hHsym : H.IsSymmetric :=
    (tangentCurvature_isSymmetric_iff _ _ _ hmono).mpr hsym
  let A := reducedInverse T H M.toLinearMap a ha hH hM
  have hr : LinearMap.range A.toLinearMap = T :=
    restrictedInverse_range T (H + compressedOperator T M.toLinearMap) a ha
      (reducedOperator_isCoercive T H M.toLinearMap a hH hM)
  have hA : IsSymmetricFactor B (C + M.comp B) A := by
    refine ⟨restrictedInverse_isSymmetric T _ a ha _
      (reducedOperator_isSymmetric T H M.toLinearMap hHsym hMsym), ?_, ?_⟩
    · ext η
      exact (derivative_eq_reducedInverse B.toLinearMap C.toLinearMap
        (C + M.comp B).toLinearMap H M.toLinearMap a ha hH hM
        (tangentCurvature_apply_rangeRestrict _ _ _ hmono)
        (fun η => by simp) η).symm
    · exact exists_lifting_of_range_le B A hr.le
  exact hA.eq_symmetricFactor.symm

omit [FiniteDimensional ℝ E] in
/-- Positivity, symmetry, the norm bound, and the exact response range. -/
theorem linearResponseOperator_spec
    (B C : E →L[ℝ] V) (M : V →L[ℝ] V) (a : ℝ) (ha : 0 < a)
    (hmono : HasTangentLowerBound B.toLinearMap C.toLinearMap a)
    (hsym : ∀ ξ η, ⟪C ξ, B η⟫ = ⟪B ξ, C η⟫)
    (hMsym : M.toLinearMap.IsSymmetric) (hM : ∀ x, 0 ≤ ⟪x, M x⟫) :
    let A := linearResponseOperator B C M
    A.toLinearMap.IsSymmetric ∧
      (∀ x, 0 ≤ ⟪x, A x⟫) ∧ ‖A‖ ≤ a⁻¹ ∧
      LinearMap.range A.toLinearMap = LinearMap.range B.toLinearMap := by
  rw [linearResponseOperator_eq_reducedInverse B C M a ha hmono hsym hMsym hM]
  let T := LinearMap.range B.toLinearMap
  let H := tangentCurvature B.toLinearMap C.toLinearMap a hmono
  have hH := tangentCurvature_lower_bound B.toLinearMap C.toLinearMap a hmono
  have hHsym : H.IsSymmetric :=
    (tangentCurvature_isSymmetric_iff _ _ _ hmono).mpr hsym
  exact ⟨restrictedInverse_isSymmetric T _ a ha _
      (reducedOperator_isSymmetric T H M.toLinearMap hHsym hMsym),
    restrictedInverse_nonneg T _ a ha _,
    restrictedInverse_opNorm_le T _ a ha _,
    restrictedInverse_range T _ a ha _⟩

omit [FiniteDimensional ℝ E] in
/-- The linearized optimality equation holds on every response direction. -/
theorem linearResponseOperator_apply_forcing
    (B C : E →L[ℝ] V) (M : V →L[ℝ] V) (a : ℝ) (ha : 0 < a)
    (hmono : HasTangentLowerBound B.toLinearMap C.toLinearMap a)
    (hsym : ∀ ξ η, ⟪C ξ, B η⟫ = ⟪B ξ, C η⟫)
    (hMsym : M.toLinearMap.IsSymmetric) (hM : ∀ x, 0 ≤ ⟪x, M x⟫)
    (η : E) :
    linearResponseOperator B C M (C η + M (B η)) = B η := by
  rw [linearResponseOperator_eq_reducedInverse B C M a ha hmono hsym hMsym hM]
  exact (derivative_eq_reducedInverse B.toLinearMap C.toLinearMap
    (C + M.comp B).toLinearMap _ M.toLinearMap a ha
    (tangentCurvature_lower_bound _ _ _ hmono) hM
    (tangentCurvature_apply_rangeRestrict _ _ _ hmono)
    (fun η => by simp) η).symm

variable {ι : Type*} [Fintype ι]

omit [FiniteDimensional ℝ E] in
/-- Every rational ALO denominator is positive, with a quantitative lower bound. -/
theorem linearResponseOperator_denominator
    (B C : E →L[ℝ] V) (a : ℝ) (ha : 0 < a)
    (hmono : HasTangentLowerBound B.toLinearMap C.toLinearMap a)
    (hsym : ∀ ξ η, ⟪C ξ, B η⟫ = ⟪B ξ, C η⟫)
    (X : ι → V) (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (i : ι) :
    let A := linearResponseOperator B C (lossCurvature X d).toContinuousLinearMap
    a / (a + d i * ‖X i‖ ^ 2) ≤ 1 - d i * ⟪X i, A (X i)⟫ ∧
      0 < 1 - d i * ⟪X i, A (X i)⟫ := by
  rw [linearResponseOperator_eq_reducedInverse B C _ a ha hmono hsym
    (lossCurvature_isSymmetric X d) (lossCurvature_nonneg X d hd)]
  exact ⟨lossCurvature_denominator_lower _ _ a ha
      (tangentCurvature_lower_bound _ _ _ hmono) X d hd i,
    lossCurvature_denominator_pos _ _ a ha
      (tangentCurvature_lower_bound _ _ _ hmono) X d hd i⟩

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzALOPredictionComparison.lean <==
module

public import ALO.Estimator.ALOPredictionComparison
public import ALO.Estimator.LipschitzParametricEmpiricalWeight


/-! # Actual ALO predictions and their mean-field comparison -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

variable {P V ι : Type*} [TopologicalSpace P]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)

local notation "b" => empiricalDesignEstimator R α hα hR c

variable (loss slope : P → ι → ℝ → ℝ)
  (hc : ∀ θ i, ConvexOn ℝ Set.univ (loss θ i))
  (hl : ∀ θ i t, HasDerivAt (loss θ i) (slope θ i t) t)
  (hsP : ∀ i, Continuous (fun q : P × ℝ => slope q.1 i q.2))
  [MeasurableSpace P] [BorelSpace P] [MeasurableSpace V] [BorelSpace V]

include hl hsP in
/-- The ALO-to-mean-field prediction bound on exactly the row event used
by the statistical weight theorem. The independent parameter law is arbitrary. -/
theorem parametricALO_meanField_prediction_bound_of_lipschitz_score
    (hs : ∀ θ i, LipschitzWith 1 (slope θ i))
    (hscore : ∀ θ i t, |slope θ i t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure P) [IsProbabilityMeasure ν] :
    let F : Set (P × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    let u := fun q : P × (ι → V) => ∑ i,
      (empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i -
        empiricalALOPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) ^ 2
    Integrable (F.indicator u) (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator u q ∂ν.prod ambientDesignGaussian) ≤ empiricalWeightConstant μ δ := by
  classical
  let F : Set (P × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
  let u := fun q : P × (ι → V) => ∑ i,
    (empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i -
      empiricalALOPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) ^ 2
  let w := fun q : P × (ι → V) =>
    empiricalWeightErrorSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2
  have hF : MeasurableSet F := measurableSet_empiricalWeightEvent.preimage measurable_snd
  have hum : Measurable (F.indicator u) := (Finset.measurable_sum _ fun i _ =>
    ((measurable_parametricEmpiricalMeanFieldPrediction R α hα hR c loss slope hc hl hsP i).sub
      (measurable_parametricEmpiricalALOPrediction R α hα hR c loss slope hc hl hsP i)).pow_const 2).indicator hF
  have hw := parametricEmpiricalWeight_uniform_bound_of_lipschitz_score R α hα hR c loss slope hc hl hsP
    hs μ δ hμ hδ hscale hdim ν
  have hwi : Integrable (F.indicator w) (ν.prod ambientDesignGaussian) := hw.1
  have hle (q) : F.indicator u q ≤ F.indicator w q := by
    by_cases hq : q ∈ F
    · simp only [Set.indicator_of_mem hq]
      exact sum_meanFieldPrediction_sub_ALO_sq_le R α hα hR c (loss q.1) (slope q.1)
        (hc q.1) (hscore q.1) q.2
    · simp only [Set.indicator_of_notMem hq]
      rfl
  have hui : Integrable (F.indicator u) (ν.prod ambientDesignGaussian) :=
    hwi.mono' hum.aestronglyMeasurable (Filter.Eventually.of_forall fun q => by
      rw [Real.norm_of_nonneg (Set.indicator_nonneg (fun q _ => Finset.sum_nonneg fun i _ => sq_nonneg _) q)]
      exact hle q)
  exact ⟨hui, (integral_mono hui hwi hle).trans hw.2⟩

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzALOTestComparison.lean <==
module

public import ALO.Estimator.ALOTestComparison
public import ALO.Estimator.LipschitzALOPredictionComparison


/-! # The ALO versus leave-one-out test-function rate on the row event -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

variable {P V ι Y : Type*} [TopologicalSpace P]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : P → ι → ℝ → ℝ)
  (hc : ∀ θ i, ConvexOn ℝ Set.univ (loss θ i))

variable [MeasurableSpace P] [BorelSpace P] [MeasurableSpace V] [BorelSpace V]
  [MeasurableSpace Y]
  (hl : ∀ θ i t, HasDerivAt (loss θ i) (slope θ i t) t)
  (hsP : ∀ i, Continuous (fun q : P × ℝ => slope q.1 i q.2))

include hl hsP in
/-- The weight error gives the ALO-to-mean-field test-function rate on
the row event, without any conditioning on fitted quantities. -/
theorem parametricALO_meanField_test_bound_of_lipschitz_score
    (hmin : IsMinOn R Set.univ 0)
    (hs : ∀ θ i, LipschitzWith 1 (slope θ i))
    (hscore : ∀ θ i t, |slope θ i t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure P) [IsProbabilityMeasure ν]
    (y : P × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let F : Set (P × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    let r := fun q : P × (ι → V) => |(∑ i,
      (g (empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) (y q i) -
        g (empiricalALOPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) (y q i))) /
          Fintype.card ι|
    Integrable (F.indicator r) (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator r q ∂ν.prod ambientDesignGaussian) ≤
        aloMeanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  have hU := parametricALO_meanField_prediction_bound_of_lipschitz_score R α hα hR c loss slope hc hl hsP
    hs hscore μ δ hμ hδ hscale hdim ν
  have hA := parametricEmpiricalMeanField_prediction_moment_of_lipschitz_score R α hα hR c loss slope hc hl hsP
    hmin hs hscore μ δ hμ hδ hscale hdim ν
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  exact prediction_test_comparison_on_event (ν.prod ambientDesignGaussian)
    (Prod.snd ⁻¹' empiricalWeightEvent) (measurableSet_empiricalWeightEvent.preimage measurable_snd)
    (fun q i => empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i)
    (fun q i => empiricalALOPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i)
    y g (fun i => measurable_parametricEmpiricalMeanFieldPrediction R α hα hR c loss slope hc hl hsP i)
    (fun i => measurable_parametricEmpiricalALOPrediction R α hα hR c loss slope hc hl hsP i)
    hy hgm hg (empiricalWeightConstant μ δ) (meanFieldPredictionMomentConstant μ δ)
    (empiricalWeightConstant_nonneg μ δ hμ hδ) (meanFieldPredictionMomentConstant_nonneg μ δ)
    hU.1 hA.1 hU.2 hA.2 hn

include hl hsP in
/-- The final ALO-to-LOO comparison on the manuscript's row event. It is
an indicator-weighted expectation under the original product law, not a
conditional expectation given the event. -/
theorem parametricALO_test_bound_of_lipschitz_score
    (hmin : IsMinOn R Set.univ 0)
    (hs : ∀ θ i, LipschitzWith 1 (slope θ i))
    (hscore : ∀ θ i t, |slope θ i t| ≤ 1)
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0)
    (hrank : Module.finrank ℝ Sᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure P) [IsProbabilityMeasure ν]
    (y : P × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let F : Set (P × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    Integrable (F.indicator (parametricALOTestError R α hα hR c loss slope hc y g))
      (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator (parametricALOTestError R α hα hR c loss slope hc y g) q
        ∂ν.prod ambientDesignGaussian) ≤
          aloLOOTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  classical
  let F : Set (P × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
  let r := parametricALOTestError R α hα hR c loss slope hc y g
  let t := parametricMeanFieldTestError R α hα hR c loss slope hc y g
  let s := fun q : P × (ι → V) => |(∑ i,
    (g (empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) (y q i) -
      g (empiricalALOPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) (y q i))) /
        Fintype.card ι|
  have hF : MeasurableSet F := measurableSet_empiricalWeightEvent.preimage measurable_snd
  have hs' := parametricALO_meanField_test_bound_of_lipschitz_score R α hα hR c loss slope hc hl hsP
    hmin hs hscore μ δ hμ hδ hscale hdim ν y hy g hgm hg
  have ht := parametricMeanField_test_bound_of_lipschitz_score R α hα hR c loss slope hc hmin hl hsP
    hs hscore S hSc hrank μ δ hμ hδ hscale hdim ν y hy g hgm hg
  have hsum : Integrable (fun q => F.indicator s q + t q) (ν.prod ambientDesignGaussian) :=
    hs'.1.add ht.1
  have hle (q) : F.indicator r q ≤ F.indicator s q + t q := by
    by_cases hq : q ∈ F
    · simp only [Set.indicator_of_mem hq]
      exact test_average_difference_triangle
        (fun i => empiricalALOPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i)
        (fun i => empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i)
        (fun i => ⟪q.2 i, leaveOneOutEstimator R α hα hR c (loss q.1) (hc q.1) i q.2⟫) (y q) g
    · simp only [Set.indicator_of_notMem hq, zero_add]
      exact abs_nonneg _
  have hri : Integrable (F.indicator r) (ν.prod ambientDesignGaussian) :=
    hsum.mono' ((measurable_parametricALOTestError R α hα hR c loss slope hc hl hsP y hy g hgm).indicator hF).aestronglyMeasurable
      (Filter.Eventually.of_forall fun q => by
        have hr0 : 0 ≤ F.indicator r q :=
          Set.indicator_nonneg (fun q _ => show 0 ≤ r q from abs_nonneg _) q
        rw [Real.norm_of_nonneg hr0]
        exact hle q)
  refine ⟨hri, ?_⟩
  calc
    _ ≤ ∫ q, F.indicator s q + t q ∂ν.prod ambientDesignGaussian := integral_mono hri hsum hle
    _ = (∫ q, F.indicator s q ∂ν.prod ambientDesignGaussian) + ∫ q, t q ∂ν.prod ambientDesignGaussian :=
      integral_add hs'.1 ht.1
    _ ≤ aloMeanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) +
        meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := add_le_add hs'.2 ht.2
    _ = _ := by rw [← add_div]; rfl

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzDegenerateEmpiricalOperator.lean <==
module

public import ALO.Estimator.DegenerateEmpiricalOperator
public import ALO.Estimator.LipschitzEmpiricalRegularRemainder


/-! # Vanishing of the empirical ALO operator on degenerate events -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)

local notation "b" => empiricalDesignEstimator R α hα hR c loss hc
local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "A" => measurableEmpiricalALOOperator (fun i (X : ι → V) => X i) b c slope

variable [MeasurableSpace V] [BorelSpace V]
  (hs : ∀ i, LipschitzWith 1 (slope i))

include hl hs in
/-- Both nonregular events are contained in fixed estimator level sets:
zero coefficient offset gives `b=c`, and zero score gives the unique
penalty minimizer. Hence the coefficient derivative vanishes there almost
everywhere, even if either event has positive probability. -/
theorem ae_fderiv_empiricalDesignEstimator_eq_zero_of_not_regular_of_lipschitz_score
    (μ : Measure (ι → V)) [μ.IsAddHaarMeasure] :
    ∀ᵐ X ∂μ, Γ X ∉ fiberLiftRegularSet slope → fderiv ℝ b X = 0 := by
  have hb : Measurable b :=
    (locallyLipschitz_empiricalEstimator_of_lipschitz_score R α hα hR (fun i (X : ι → V) => X i)
      c loss slope hc hl (fun i => contDiff_apply ℝ (fun _ : ι => V) i) hs).continuous.measurable
  obtain ⟨b₀, hb₀, huniq⟩ := existsUnique_minimizer_of_strongConvex hα hR
  have hzero := ae_fderiv_eq_zero_on_levelSet μ b hb c
  have hmin := ae_fderiv_eq_zero_on_levelSet μ b hb b₀
  filter_upwards [hzero, hmin] with X hXzero hXmin
  intro hreg
  by_cases hh : (Γ X).1 = 0
  · exact hXzero (sub_eq_zero.mp hh)
  · have hv : coordinateDot (scoreVector slope (Γ X).2.1)
        (scoreVector slope (Γ X).2.1) = 0 := by
      by_contra hv
      exact hreg ⟨hh, hv⟩
    have hv0 : scoreVector slope (Γ X).2.1 = 0 := by
      have hz := (Finset.sum_mul_self_eq_zero_iff Finset.univ
        (scoreVector slope (Γ X).2.1)).mp hv
      funext i
      exact hz i (Finset.mem_univ i)
    exact hXmin (huniq _ (empiricalDesignEstimator_isMinOn_of_zero_score
      R α hα hR c loss slope hc hl X hv0))

include hl hs in
/-- The actual measurable empirical operator is zero almost everywhere on
the nonregular event under the original Gaussian design law. -/
theorem ae_empiricalALOOperator_eq_zero_of_not_regular_of_lipschitz_score :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
      Γ X ∉ fiberLiftRegularSet slope → A X = 0 := by
  have habs : (ambientDesignGaussian (ι := ι) (V := V)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  have h := (ae_fderiv_empiricalDesignEstimator_eq_zero_of_not_regular_of_lipschitz_score
    R α hα hR c loss slope hc hl hs ambientDesignHaar).filter_mono habs.ae_le
  filter_upwards [h] with X hX
  intro hreg
  exact measurableEmpiricalALOOperator_eq_zero_of_fderiv_eq_zero
    (fun i (X : ι → V) => X i) b c slope X (hX hreg)

include hl hs in
/-- Nonregular designs contribute zero to the empirical remainder almost
everywhere. This covers both degeneracies without conditioning on them. -/
theorem ae_empiricalRemainderSqSum_eq_zero_of_not_regular_of_lipschitz_score :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
      Γ X ∉ fiberLiftRegularSet slope →
        empiricalRemainderSqSum R α hα hR c loss slope hc X = 0 := by
  filter_upwards [ae_empiricalALOOperator_eq_zero_of_not_regular_of_lipschitz_score
    R α hα hR c loss slope hc hl hs] with X hX
  intro hreg
  simp only [empiricalRemainderSqSum, empiricalInverseRowRemainder, inverseRowRemainder,
    hX hreg]
  simp

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzEmpiricalALO.lean <==
module

public import ALO.Estimator.LipschitzEmpiricalRegularity
public import ALO.Estimator.MeasurableOperator

/-! # The empirical ALO operator for Lipschitz scores

The scalar chain rule is applied to the fitted predictors under the
original parameter law. Scores need not be differentiable at every
fitted value. Their composite derivatives still have the required KKT
formula almost everywhere.
-/

public section
namespace ALO

open MeasureTheory
open scoped Topology NNReal RealInnerProductSpace

variable {F V ι : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

section Pointwise

/-- The pointwise empirical operator theorem needs the derivative of the
composite KKT map, not scalar differentiability at each fitted predictor. -/
theorem exists_empiricalALO_of_hasFDerivAt_lossKKT
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → F → V) (b : F → V) (c : V) (slope : ι → ℝ → ℝ) (θ : F)
    (hb : DifferentiableAt ℝ b θ)
    (hgraph : ∀ᶠ η in 𝓝 θ, IsSubgradient R (b η)
      (lossKKT x b c (fun i t => -slope i t) η))
    (hq : HasFDerivAt (lossKKT x b c (fun i t => -slope i t))
      (lossKKTDerivative (fun i => x i θ) (b θ - c)
        (fun i => -slope i ⟪x i θ, b θ - c⟫)
        (fun i => deriv (slope i) ⟪x i θ, b θ - c⟫)
        (fun i => fderiv ℝ (x i) θ) (fderiv ℝ b θ)) θ)
    (hd : ∀ i, 0 ≤ deriv (slope i) ⟪x i θ, b θ - c⟫) :
    ∃ A, IsEmpiricalALO x b c slope α θ A := by
  let rows := fun i => x i θ
  let v := fun i => -slope i ⟪x i θ, b θ - c⟫
  let d := fun i => deriv (slope i) ⟪x i θ, b θ - c⟫
  let B := fderiv ℝ b θ
  let X := fun i => fderiv ℝ (x i) θ
  let C := lossKKTDerivative rows (b θ - c) v d X B
  let L := lossForcing rows (b θ - c) v d X
  let M := lossCurvature rows d
  obtain ⟨H, ⟨hHsym, hrel, hH⟩, _⟩ :=
    existsUnique_curvature_of_strongConvex_local R α hR b
      (lossKKT x b c (fun i t => -slope i t)) θ hgraph B C hb.hasFDerivAt hq
  let T := LinearMap.range B.toLinearMap
  let hM := lossCurvature_nonneg rows d hd
  let S := H + compressedOperator T M
  let hS := reducedOperator_isCoercive T H M α hH hM
  refine ⟨reducedInverse T H M α hα hH hM, hb.hasFDerivAt, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · exact restrictedInverse_isSymmetric T S α hα hS
      (reducedOperator_isSymmetric T H M hHsym (lossCurvature_isSymmetric rows d))
  · exact restrictedInverse_nonneg T S α hα hS
  · exact restrictedInverse_opNorm_le T S α hα hS
  · exact derivative_eq_reducedInverse B.toLinearMap C.toLinearMap L.toLinearMap
      H M α hα hH hM hrel (lossKKTDerivative_eq rows (b θ - c) v d X B)
  · exact reducedInverse_energy T H M α hα hH hM
  · exact restrictedInverse_range T S α hα hS
  · exact lossCurvature_denominator_lower T H α hα hH rows d hd
  · exact lossCurvature_denominator_pos T H α hα hH rows d hd
  · intro i
    exact reducedInverse_denominator_inv_le T H M α hα hH hM (rows i) (d i) (hd i)
      (lossCurvature_row_le rows d hd i)

end Pointwise

variable [FiniteDimensional ℝ F] [MeasurableSpace F] [BorelSpace F]

/-- The differentiated KKT formula for locally Lipschitz coefficient
maps and Lipschitz scores. The curvature uses the ordinary `deriv`,
including its zero convention at scalar kinks. -/
theorem ae_hasFDerivAt_lossKKT_of_lipschitz_score
    (μ : Measure F) [μ.IsAddHaarMeasure]
    (x : ι → F → V) (b : F → V) (c : V) (slope : ι → ℝ → ℝ)
    (hx : ∀ i, ContDiff ℝ 1 (x i)) (hb : LocallyLipschitz b)
    {K : ι → ℝ≥0} (hs : ∀ i, LipschitzWith (K i) (slope i)) :
    ∀ᵐ θ ∂μ, HasFDerivAt (lossKKT x b c (fun i t => -slope i t))
      (lossKKTDerivative (fun i => x i θ) (b θ - c)
        (fun i => -slope i ⟪x i θ, b θ - c⟫)
        (fun i => deriv (slope i) ⟪x i θ, b θ - c⟫)
        (fun i => fderiv ℝ (x i) θ) (fderiv ℝ b θ)) θ := by
  let u := fun i θ => ⟪x i θ, b θ - c⟫
  have hc : ∀ᵐ θ ∂μ, ∀ i, HasFDerivAt (slope i ∘ u i)
      (deriv (slope i) (u i θ) • fderiv ℝ (u i) θ) θ :=
    ae_all_iff.mpr fun i => ae_hasFDerivAt_lipschitz_scalar_comp μ (u i)
      (locallyLipschitz_empiricalPredictor x b c hx hb i) (slope i) (hs i)
  filter_upwards [hc, ae_differentiableAt_of_locallyLipschitz μ hb] with θ hcθ hbθ
  have hrows (i) := ((hx i).differentiable (by norm_num)).differentiableAt.hasFDerivAt (x := θ)
  have hp (i) : HasFDerivAt (u i)
      (predictorDerivative (x i θ) (b θ - c) (fderiv ℝ (x i) θ) (fderiv ℝ b θ)) θ := by
    convert (hrows i).inner ℝ (hbθ.hasFDerivAt.sub_const c) using 1
    ext η
    simp [predictorDerivative, real_inner_comm, inner_sub_left]
  have hr (i) := ((hcθ i).neg).smul (hrows i)
  convert (HasFDerivAt.sum (u := Finset.univ) (fun i _ => hr i)) using 1
  · ext η
    simp [lossKKT, u, Function.comp_def]
  · ext η
    simp [lossKKTDerivative, (hp _).fderiv, u, smul_eq_mul]

/-- All empirical ALO conclusions hold almost everywhere with merely
Lipschitz scores and an arbitrary finite-valued strongly convex penalty. -/
theorem ae_exists_empiricalALO_of_lipschitz_score
    (μ : Measure F) [μ.IsAddHaarMeasure]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → F → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hx : ∀ i, ContDiff ℝ 1 (x i))
    {K : ι → ℝ≥0} (hs : ∀ i, LipschitzWith (K i) (slope i)) :
    ∀ᵐ θ ∂μ, ∃ A, IsEmpiricalALO x (empiricalEstimator R α hα hR x c loss hc)
      c slope α θ A := by
  let b := empiricalEstimator R α hα hR x c loss hc
  have hb := locallyLipschitz_empiricalEstimator_of_lipschitz_score
    R α hα hR x c loss slope hc hl hx hs
  filter_upwards [ae_differentiableAt_of_locallyLipschitz μ hb,
    ae_hasFDerivAt_lossKKT_of_lipschitz_score μ x b c slope hx hb hs] with θ hbθ hqθ
  refine exists_empiricalALO_of_hasFDerivAt_lossKKT R α hα hR x b c slope θ hbθ ?_ hqθ ?_
  · apply Filter.Eventually.of_forall
    intro η
    have h := empiricalEstimator_isSubgradient R α hα hR x c loss slope hc hl η
    simpa only [lossKKT, empiricalGradient, neg_smul, Finset.sum_neg_distrib] using h
  · exact fun i => loss_curvature_nonneg (hc i) (hl i) _

/-- The existing Borel operator, unchanged, satisfies the full ALO
predicate for Lipschitz scores under any absolutely continuous design law. -/
theorem ae_measurableEmpiricalALOOperator_spec_of_lipschitz_score
    (μ ν : Measure F) [μ.IsAddHaarMeasure] (hν : ν ≪ μ)
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → F → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hx : ∀ i, ContDiff ℝ 1 (x i))
    {K : ι → ℝ≥0} (hs : ∀ i, LipschitzWith (K i) (slope i)) :
    ∀ᵐ θ ∂ν, IsEmpiricalALO x (empiricalEstimator R α hα hR x c loss hc) c slope α θ
      (measurableEmpiricalALOOperator x (empiricalEstimator R α hα hR x c loss hc) c slope θ) := by
  filter_upwards [(ae_exists_empiricalALO_of_lipschitz_score μ
    R α hα hR x c loss slope hc hl hx hs).filter_mono hν.ae_le] with θ hθ
  exact measurableEmpiricalALOOperator_spec x _ c slope α θ hθ

variable [MeasurableSpace V] [BorelSpace V]

/-- Borel measurability also holds under the weaker score assumption. -/
theorem measurable_actualEmpiricalALOOperator_of_lipschitz_score
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → F → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hx : ∀ i, ContDiff ℝ 1 (x i))
    {K : ι → ℝ≥0} (hs : ∀ i, LipschitzWith (K i) (slope i)) :
    Measurable (measurableEmpiricalALOOperator x
      (empiricalEstimator R α hα hR x c loss hc) c slope) := by
  exact measurable_measurableEmpiricalALOOperator x _ c slope
    (fun i => (hx i).continuous.measurable)
    (locallyLipschitz_empiricalEstimator_of_lipschitz_score
      R α hα hR x c loss slope hc hl hx hs).continuous.measurable
    (fun i => (hs i).continuous.measurable)

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzEmpiricalConditionalRemainder.lean <==
module

public import ALO.Estimator.EmpiricalConditionalRemainder
public import ALO.Estimator.LipschitzKKTGlobalDisintegration
public import ALO.Estimator.LipschitzEmpiricalFiberInverse
public import ALO.Estimator.LipschitzEmpiricalALO


/-! # Remainder moments under the actual fitted-tuple conditional law -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))

variable [MeasurableSpace V] [BorelSpace V]
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "r" => empiricalRemainderSqSum R α hα hR c loss slope hc
local notation "G" => goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc
local notation "κ" => empiricalKKTDeterminantConditionalKernel_of_lipschitz_score R α hα hR c loss slope hc hl hs

include hl hs in
/-- Measurability is proved directly from the empirical operator, without
choosing a measurable basis of the varying tangent subspace. -/
theorem measurable_empiricalInverseRowRemainder_of_lipschitz_score (i : ι) :
    Measurable (fun X => empiricalInverseRowRemainder R α hα hR c loss slope hc X i) := by
  have hΓ := (locallyLipschitz_empiricalKKTData_of_lipschitz_score R α hα hR c loss slope hc hl hs).continuous.measurable
  have hA := measurable_actualEmpiricalALOOperator_of_lipschitz_score R α hα hR
    (fun j (X : ι → V) => X j) c loss slope hc hl
    (fun j => contDiff_apply ℝ (fun _ : ι => V) j) hs
  let A := measurableEmpiricalALOOperator (fun j (Y : ι → V) => Y j)
    (empiricalDesignEstimator R α hα hR c loss hc) c slope
  have hAm : Measurable A := hA
  have htr : Measurable (fun X => LinearMap.trace ℝ V (A X).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun j _ =>
      measurable_const.inner (hAm.apply_continuousLinearMap _)
  have hq : Measurable (fun X : ι → V => ⟪X i, A X (X i)⟫) :=
    (measurable_pi_apply i).inner
      ((show Continuous (fun p : (V →L[ℝ] V) × V => p.1 p.2) from
        continuous_fst.clm_apply continuous_snd).measurable.comp
          (hAm.prodMk (measurable_pi_apply i)))
  have hd : Measurable (fun X : ι → V => deriv (slope i) ((Γ X).2.1 i)) :=
    (measurable_deriv (slope i)).comp ((measurable_pi_apply i).comp hΓ.snd.fst)
  exact hq.sub (htr.mul (measurable_const.sub (hd.mul hq)))

include hl hs in
theorem measurable_empiricalRemainderSqSum_of_lipschitz_score : Measurable r :=
  Finset.measurable_sum _ fun i _ =>
    (measurable_empiricalInverseRowRemainder_of_lipschitz_score R α hα hR c loss slope hc hl hs i).pow_const 2

include hl hs in
/-- The selected good-output kernel is concentrated on the fitted-tuple
fiber, not merely on a fixed linear forcing fiber. -/
theorem map_empiricalKKTData_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ G) :
    (κ p).map Γ = Measure.dirac p :=
  (Classical.choose_spec (exists_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
    R α hα hR c loss slope hc hl hs)).2.2.1 p hp

include hl hs in
/-- The fixed-curvature determinant estimate is an estimate for the actual
empirical remainder under any fitted-output law with the intrinsic formula
and exact fiber concentration. The aspect parameter uses `p/n ≤ δ⁻¹`. -/
theorem empiricalRemainder_bound_of_determinantLaw_of_lipschitz_score
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (p : EmpiricalKKTTupleData ι V) (ρ : Measure (ι → V))
    (hgood : p ∈ G)
    (hdet : IsEmpiricalKKTDeterminantLaw R α hα hR c loss slope hc hl p ρ)
    (hmap : ρ.map Γ = Measure.dirac p) :
    let E := fun X : ι → V => (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2
    Integrable r ρ ∧ Integrable E ρ ∧
      (∫ X, r X ∂ρ) ≤ fiberRemainderMomentConstant μ δ⁻¹ * ∫ X, E X ∂ρ := by
  classical
  have hreg := hgood.1.1.2
  obtain ⟨X₀, hΓ₀, hp, hρ⟩ := hdet
  have hscore := (differentiable_scoreCompatible_of_mem_goodLipschitzRegularKKTDataSet
    R α hα hR c loss slope hc hl hs p hgood X₀ hp).2
  let L := fderiv ℝ Γ X₀
  let T := LinearMap.range (coefficientKKTDerivative L).toLinearMap
  let H := empiricalKKTReducedCurvature R α hα hR c loss slope hc hl X₀ L hΓ₀.hasFDerivAt
  let d := fun i => deriv (slope i) (p.2.1 i)
  have hd : ∀ i, 0 ≤ d i := fun i => loss_curvature_nonneg (hc i) (hl i) _
  have hH := empiricalKKTReducedCurvature_isCoercive R α hα hR c loss slope hc hl
    X₀ L hΓ₀.hasFDerivAt
  let A := fun Y => reducedInverse T H (lossCurvature Y d) α hα hH
    (lossCurvature_nonneg Y d hd)
  let r₀ := fun Y => ∑ i, inverseRowRemainder d Y (A Y) i ^ 2
  have hb := sum_inverseRowRemainder_kktDeterminantLaw T H d α hα hH hd
    (empiricalKKTReducedCurvature_isSymmetric R α hα hR c loss slope hc hl X₀ L hΓ₀.hasFDerivAt)
    (fun i => (loss_curvature_mem_Icc_of_lipschitz_score (hc i) (hl i) (hs i) _).2) (stdOrthonormalBasis ℝ V) μ δ⁻¹ hμ (inv_nonneg.mpr hδ.le)
    hscale (by simpa using hdim) slope p hreg.1 hreg.2
  change ρ = normalizedWithDensity (kktFiberGaussian slope p)
    (fun Y => ENNReal.ofReal |(H + compressedOperator T (lossCurvature Y d)).det|) at hρ
  rw [← hρ] at hb
  have hΓm := (locallyLipschitz_empiricalKKTData_of_lipschitz_score R α hα hR c loss slope hc hl hs).continuous.measurable
  have hfiber : ∀ᵐ Y ∂ρ, Γ Y = Γ X₀ := by
    have hf : ∀ᵐ Y ∂ρ, Γ Y = p :=
      ae_of_ae_map (μ := ρ) (p := fun q => q = p) hΓm.aemeasurable (by rw [hmap]; simp)
    exact hf.mono fun Y hY => hY.trans hp.symm
  have heq : r₀ =ᵐ[ρ] r := by
    filter_upwards [hfiber] with Y hY
    apply Finset.sum_congr rfl
    intro i _
    congr 1
    have h := inverseRowRemainder_eq_empirical_of_fiber_of_lipschitz_score
      R α hα hR c loss slope hc hl hs X₀ Y hΓ₀
      (by simpa only [hp] using hreg) hscore hY i
    simpa only [hp, d, A, H, T, L, empiricalInverseRowRemainder] using h

  refine ⟨hb.1.congr heq, hb.2.1, ?_⟩
  rw [← integral_congr_ae heq]
  exact hb.2.2

include hl hs in
/-- At every good fitted output, the actual measurable empirical remainder
has a finite conditional second moment with a uniform constant. -/
theorem empiricalRemainder_bound_conditionalKernel_of_lipschitz_score
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ G) :
    let E := fun X : ι → V => (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2
    Integrable r (κ p) ∧ Integrable E (κ p) ∧
      (∫ X, r X ∂κ p) ≤ fiberRemainderMomentConstant μ δ⁻¹ * ∫ X, E X ∂κ p :=
  empiricalRemainder_bound_of_determinantLaw_of_lipschitz_score R α hα hR c loss slope hc hl hs
    μ δ hμ hδ hscale hdim p (κ p) hp
    (isEmpiricalKKTDeterminantLaw_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
      R α hα hR c loss slope hc hl hs p hp)
    (map_empiricalKKTData_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
      R α hα hR c loss slope hc hl hs p hp)

include hl hs in
/-- The conditional empirical estimate holds for the original conditional
distribution at almost every regular fitted output. No assertion is made
here about the possibly positive-probability degenerate outputs. -/
theorem ae_empiricalRemainder_bound_condDistrib_of_lipschitz_score
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    ∀ᵐ p ∂(ambientDesignGaussian (ι := ι) (V := V)).map Γ,
      p ∈ fiberLiftRegularSet slope →
      let ρ := condDistrib id Γ ambientDesignGaussian p
      let E := fun X : ι → V => (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2
      Integrable r ρ ∧ Integrable E ρ ∧
        (∫ X, r X ∂ρ) ≤ fiberRemainderMomentConstant μ δ⁻¹ * ∫ X, E X ∂ρ := by
  have hG := measurableSet_goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc hs
  have hgood := ae_map_mem_goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc hl hs
    ambientDesignHaar ambientDesignGaussian (by
      rw [ambientDesignGaussian_eq_withDensity]
      exact withDensity_absolutelyContinuous _ _)
  have heq := empiricalKKTDeterminantConditionalKernel_ae_eq_condDistrib_of_lipschitz_score
    R α hα hR c loss slope hc hl hs
  have heq' := (ae_restrict_iff' hG).mp heq
  filter_upwards [hgood, heq'] with p hp hpeq
  intro hreg
  dsimp only
  rw [← hpeq (hp hreg)]
  exact empiricalRemainder_bound_conditionalKernel_of_lipschitz_score R α hα hR c loss slope hc hl hs
    μ δ hμ hδ hscale hdim p (hp hreg)

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzEmpiricalFiberInverse.lean <==
module

public import ALO.Estimator.FactorizedKKTNormalInverse
public import ALO.Estimator.LipschitzMeasurableKKTSection
public import ALO.Estimator.EmpiricalFiberInverse

/-!
# The canonical Borel operator on Lipschitz KKT fibers

The same base tangent curvature gives the measurable empirical operator
at every point of a good regular fiber, including fitted score kinks.
-/

public section
namespace ALO

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (X Y : ι → V)
  (hΓ : DifferentiableAt ℝ (empiricalKKTData R α hα hR c loss hc slope) X)
  (hreg : empiricalKKTData R α hα hR c loss hc slope X ∈ fiberLiftRegularSet slope)
  (hscore : IsScoreTangentCompatible slope
    (empiricalKKTData R α hα hR c loss hc slope X)
    (LinearMap.range (fderiv ℝ (empiricalKKTData R α hα hR c loss hc slope) X).toLinearMap))
  (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
    empiricalKKTData R α hα hR c loss hc slope X)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "L" => fderiv ℝ Γ X
local notation "D" => fderiv ℝ Γ Y
local notation "d" => fun i => deriv (slope i) (Prod.fst (Prod.snd (Γ X)) i)
local notation "hd" => fun i => loss_curvature_nonneg (hc i) (hl i) (Prod.fst (Prod.snd (Γ X)) i)
local notation "T" => LinearMap.range (ContinuousLinearMap.toLinearMap (coefficientKKTDerivative L))
local notation "H" => empiricalKKTReducedCurvature R α hα hR c loss slope hc hl X L hΓ.hasFDerivAt
local notation "hH" => empiricalKKTReducedCurvature_isCoercive
  R α hα hR c loss slope hc hl X L hΓ.hasFDerivAt
local notation "A" => reducedInverse T H (lossCurvature Y d) α hα hH
  (lossCurvature_nonneg Y d hd)

include hs hreg hscore hfiber

/-- The reduced inverse built at the base point is the symmetric factor
of the coefficient derivative everywhere on its regular Lipschitz fiber. -/
theorem isSymmetricFactor_reducedInverse_of_fiber_of_lipschitz_score :
    IsSymmetricFactor (coefficientKKTDerivative D)
      (kktNormalCoefficientForcing Y (Γ Y).1
        (scoreVector slope (Γ Y).2.1) d).toContinuousLinearMap A := by
  obtain ⟨hY, hT, hscoreY⟩ := differentiable_scoreCompatible_empiricalKKTData_of_fiber_eq
    R α hα hR c loss slope hc hl hs X Y hΓ hscore hreg hfiber
  have hfactor : (kktIncrementForcing Y d).comp D =
      designForcing (Γ Y).1 (scoreVector slope (Γ Y).2.1) := by
    have h := kktIncrementForcing_comp_derivative_of_lipschitz_score
      R α hα hR c loss slope hc hl hs Y D hY.hasFDerivAt
      (by simpa only [hfiber] using hreg) hscoreY
    simpa only [hfiber] using h
  refine ⟨?_, ?_, ?_⟩
  · exact restrictedInverse_isSymmetric _ _ _ _ _
      (reducedOperator_isSymmetric _ _ _
        (empiricalKKTReducedCurvature_isSymmetric R α hα hR c loss slope hc hl X L hΓ.hasFDerivAt)
        (lossCurvature_isSymmetric Y d))
  · ext E
    exact (kktDerivative_coefficient_eq_reducedInverse_of_factorization
      R α hα hR c loss slope hc hl d hd X Y L hΓ.hasFDerivAt D hT.le hfactor E).symm
  · apply exists_lifting_of_range_le
    rw [show LinearMap.range (A).toLinearMap = T from restrictedInverse_range _ _ _ _ _]
    exact (range_comp_eq_of_range_eq
      (ContinuousLinearMap.fst ℝ V ((ι → ℝ) × V)) D L hT).symm.le

/-- The fixed-curvature inverse equals the same canonical Borel empirical
ALO operator, with ordinary `deriv` (zero at score kinks). -/
theorem reducedInverse_eq_measurableEmpiricalALOOperator_of_fiber_of_lipschitz_score :
    A = measurableEmpiricalALOOperator (fun i (Z : ι → V) => Z i)
      (empiricalDesignEstimator R α hα hR c loss hc) c slope Y := by
  have hY := (differentiable_scoreCompatible_empiricalKKTData_of_fiber_eq
    R α hα hR c loss slope hc hl hs X Y hΓ hscore hreg hfiber).1
  have hb : HasFDerivAt (empiricalDesignEstimator R α hα hR c loss hc)
      (coefficientKKTDerivative D) Y := by
    convert hY.hasFDerivAt.fst.add_const c using 1
    · funext Z
      simp only [empiricalKKTData, EmpiricalKKTTuple.toData, empiricalKKTTuple,
        sub_add_cancel]
    · rfl
  have hfactor := isSymmetricFactor_reducedInverse_of_fiber_of_lipschitz_score
    R α hα hR c loss slope hc hl hs X Y hΓ hreg hscore hfiber
  rw [measurableEmpiricalALOOperator, hb.fderiv,
    lossForcing_design_eq_kktNormalCoefficientForcing]
  change A = symmetricFactor (coefficientKKTDerivative D)
    (kktNormalCoefficientForcing Y (Γ Y).1 (scoreVector slope (Γ Y).2.1)
      (fun i => deriv (slope i) ((Γ Y).2.1 i))).toContinuousLinearMap
  have hdf : (fun i => deriv (slope i) ((Γ Y).2.1 i)) = d := by rw [hfiber]
  rw [hdf]
  exact hfactor.eq_symmetricFactor

/-- The fiber remainder is exactly the remainder of the measurable empirical
operator throughout the regular Lipschitz fiber. -/
theorem inverseRowRemainder_eq_empirical_of_fiber_of_lipschitz_score (i : ι) :
    inverseRowRemainder d Y A i =
      inverseRowRemainder (fun j => deriv (slope j) ((Γ Y).2.1 j)) Y
        (measurableEmpiricalALOOperator (fun j (Z : ι → V) => Z j)
          (empiricalDesignEstimator R α hα hR c loss hc) c slope Y) i := by
  rw [reducedInverse_eq_measurableEmpiricalALOOperator_of_fiber_of_lipschitz_score
    R α hα hR c loss slope hc hl hs X Y hΓ hreg hscore hfiber]
  rw [hfiber]

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzEmpiricalRegularRemainder.lean <==
module

public import ALO.Estimator.EmpiricalRegularRemainder
public import ALO.Estimator.LipschitzEmpiricalRemainderAveraging


/-! # A dimension-uniform empirical remainder bound on the regular event -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "r" => empiricalRemainderSqSum R α hα hR c loss slope hc
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)

include hl hs in
/-- All spectral moments have been discharged: the sum of squared empirical
remainders on the regular event has an expectation bounded solely in terms
of strong convexity and aspect ratio. The event restriction is retained. -/
theorem empiricalRemainder_uniform_bound_regular_of_lipschitz_score
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable r ((γ).restrict (Γ ⁻¹' fiberLiftRegularSet slope)) ∧
      (∫ X in Γ ⁻¹' fiberLiftRegularSet slope, r X ∂γ) ≤
        empiricalRegularRemainderConstant μ δ := by
  have hnR : (0 : ℝ) < Fintype.card ι :=
    pos_of_mul_pos_left (hscale ▸ hα) hμ.le
  have hn : 0 < Fintype.card ι := by exact_mod_cast hnR
  have hb := empiricalRemainder_bound_regular_of_lipschitz_score R α hα hR c loss slope hc hl hs
    μ δ hμ hδ hscale hdim
  refine ⟨hb.1, hb.2.trans ?_⟩
  exact mul_le_mul_of_nonneg_left (ambientDesign_quarticEnvelope_le δ hδ hn hdim)
    (fiberRemainderMomentConstant_pos μ δ⁻¹ hμ (inv_nonneg.mpr hδ.le)).le

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzEmpiricalRegularity.lean <==
module

public import ALO.Estimator.EmpiricalALO
public import ALO.MeasureTheory.LipschitzScalarChainRule

/-! # Estimator regularity with merely Lipschitz scores

Strong-convexity stability needs local Lipschitz continuity of the loss
gradient, not continuous differentiability of the scalar scores.
-/

public section
namespace ALO

open MeasureTheory
open scoped Topology NNReal RealInnerProductSpace

variable {F V ι : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [Fintype ι]

omit [NormedSpace ℝ F] in
private theorem localLip_add {f g : F → V}
    (hf : LocallyLipschitz f) (hg : LocallyLipschitz g) :
    LocallyLipschitz (fun x => f x + g x) :=
  (show ContDiff ℝ 1 (fun p : V × V => p.1 + p.2) from
    contDiff_fst.add contDiff_snd).locallyLipschitz.comp (hf.prodMk hg)

omit [NormedSpace ℝ F] [Fintype ι] in
private theorem localLip_sum (s : Finset ι) (f : ι → F → V)
    (hf : ∀ i ∈ s, LocallyLipschitz (f i)) :
    LocallyLipschitz (fun x => ∑ i ∈ s, f i x) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa only [Finset.sum_empty] using (LocallyLipschitz.const (0 : V))
  | @insert i s hi ih =>
    simpa only [Finset.sum_insert hi] using localLip_add (hf i (Finset.mem_insert_self _ _))
      (ih (fun j hj => hf j (Finset.mem_insert_of_mem hj)))

omit [NormedSpace ℝ F] in
private theorem localLip_smul {f : F → ℝ} {g : F → V}
    (hf : LocallyLipschitz f) (hg : LocallyLipschitz g) :
    LocallyLipschitz (fun x => f x • g x) :=
  (show ContDiff ℝ 1 (fun p : ℝ × V => p.1 • p.2) from
    contDiff_fst.smul contDiff_snd).locallyLipschitz.comp (hf.prodMk hg)

/-- The joint empirical gradient is locally Lipschitz even when its
scalar scores have kinks. -/
theorem locallyLipschitz_empiricalGradient_of_lipschitz_score
    (x : ι → F → V) (c : V) (slope : ι → ℝ → ℝ)
    (hx : ∀ i, ContDiff ℝ 1 (x i))
    {K : ι → ℝ≥0} (hs : ∀ i, LipschitzWith (K i) (slope i)) :
    LocallyLipschitz (fun p : F × V => empiricalGradient x c slope p.1 p.2) := by
  apply localLip_sum Finset.univ
  intro i _
  have hu : ContDiff ℝ 1 (fun p : F × V => ⟪x i p.1, p.2 - c⟫) :=
    ((hx i).comp contDiff_fst).inner ℝ (contDiff_snd.sub contDiff_const)
  exact localLip_smul ((hs i).locallyLipschitz.comp hu.locallyLipschitz)
    ((hx i).comp contDiff_fst).locallyLipschitz

variable [FiniteDimensional ℝ V]

/-- Local Lipschitz continuity of the actual minimizer under Lipschitz
scores. There is no smoothness assumption on the strongly convex penalty. -/
theorem locallyLipschitz_empiricalEstimator_of_lipschitz_score
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → F → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hx : ∀ i, ContDiff ℝ 1 (x i))
    {K : ι → ℝ≥0} (hs : ∀ i, LipschitzWith (K i) (slope i)) :
    LocallyLipschitz (empiricalEstimator R α hα hR x c loss hc) := by
  exact locallyLipschitz_convexMinimizer R α hα hR
    (fun θ => empiricalLoss (fun i => x i θ) c loss) (empiricalGradient x c slope)
    (fun θ => convexOn_empiricalLoss (fun i => x i θ) c loss hc)
    (hasFDerivAt_empiricalGradient x c loss slope hl)
    (locallyLipschitz_empiricalGradient_of_lipschitz_score x c slope hx hs)

omit [FiniteDimensional ℝ V] [Fintype ι] in
/-- A locally Lipschitz coefficient map and smooth rows give locally
Lipschitz fitted scalar predictors, as required by Ziemer's chain rule. -/
theorem locallyLipschitz_empiricalPredictor
    (x : ι → F → V) (b : F → V) (c : V)
    (hx : ∀ i, ContDiff ℝ 1 (x i)) (hb : LocallyLipschitz b) (i : ι) :
    LocallyLipschitz (fun θ => ⟪x i θ, b θ - c⟫) := by
  have hsub : LocallyLipschitz (fun θ => b θ - c) :=
    (show ContDiff ℝ 1 (fun z : V => z - c) from
      contDiff_id.sub contDiff_const).locallyLipschitz.comp hb
  exact (show ContDiff ℝ 1 (fun p : V × V => ⟪p.1, p.2⟫) from
    contDiff_fst.inner ℝ contDiff_snd).locallyLipschitz.comp ((hx i).locallyLipschitz.prodMk hsub)

omit [NormedAddCommGroup F] [NormedSpace ℝ F] [NormedAddCommGroup V]
  [InnerProductSpace ℝ V] [FiniteDimensional ℝ V] [Fintype ι] in
/-- Convexity and a 1-Lipschitz score give curvature in `[0,1]`
everywhere, including the zero convention at nondifferentiability points. -/
theorem loss_curvature_mem_Icc_of_lipschitz_score
    {loss slope : ℝ → ℝ} (hc : ConvexOn ℝ Set.univ loss)
    (hl : ∀ t, HasDerivAt loss (slope t) t) (hs : LipschitzWith 1 slope) (t : ℝ) :
    deriv slope t ∈ Set.Icc (0 : ℝ) 1 := by
  refine ⟨loss_curvature_nonneg hc hl t, ?_⟩
  have hn := norm_deriv_le_of_lipschitz (x₀ := t) hs
  exact (le_abs_self _).trans (by simpa only [Real.norm_eq_abs, NNReal.coe_one] using hn)

omit [NormedAddCommGroup F] [NormedSpace ℝ F] [NormedAddCommGroup V]
  [InnerProductSpace ℝ V] [FiniteDimensional ℝ V] [Fintype ι] in
/-- The previous smooth convex-loss assumptions imply the new Lipschitz
score hypothesis by the mean value theorem. -/
theorem lipschitzWith_score_of_deriv_le
    {loss slope : ℝ → ℝ} (hc : ConvexOn ℝ Set.univ loss)
    (hl : ∀ t, HasDerivAt loss (slope t) t)
    (hs : Differentiable ℝ slope) (hd1 : ∀ t, deriv slope t ≤ 1) :
    LipschitzWith 1 slope := by
  apply lipschitzWith_of_nnnorm_deriv_le hs
  intro t
  change ‖deriv slope t‖ ≤ (1 : ℝ)
  rw [Real.norm_eq_abs, abs_of_nonneg (loss_curvature_nonneg hc hl t)]
  exact hd1 t

variable [FiniteDimensional ℝ F] [MeasurableSpace F] [BorelSpace F]

/-- Rademacher for the actual estimator with Lipschitz scores. -/
theorem ae_differentiableAt_empiricalEstimator_of_lipschitz_score
    (μ : Measure F) [μ.IsAddHaarMeasure]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → F → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hx : ∀ i, ContDiff ℝ 1 (x i))
    {K : ι → ℝ≥0} (hs : ∀ i, LipschitzWith (K i) (slope i)) :
    ∀ᵐ θ ∂μ, DifferentiableAt ℝ (empiricalEstimator R α hα hR x c loss hc) θ :=
  ae_differentiableAt_of_locallyLipschitz μ
    (locallyLipschitz_empiricalEstimator_of_lipschitz_score R α hα hR x c loss slope hc hl hx hs)

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzEmpiricalRemainderAveraging.lean <==
module

public import ALO.Estimator.EmpiricalRemainderAveraging
public import ALO.Estimator.LipschitzEmpiricalConditionalRemainder


/-! # Averaging the empirical remainder on the regular locus -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

variable
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "r" => empiricalRemainderSqSum R α hα hR c loss slope hc
local notation "G" => goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc
local notation "κ" => empiricalKKTDeterminantConditionalKernel_of_lipschitz_score R α hα hR c loss slope hc hl hs
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)

include hl hs in
/-- Averaging the conditional bound over good outputs proves a finite
unconditional second moment on their preimage. -/
theorem empiricalRemainder_bound_goodOutputs_of_lipschitz_score
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable r ((γ).restrict (Γ ⁻¹' G)) ∧
      (∫ X in Γ ⁻¹' G, r X ∂γ) ≤ fiberRemainderMomentConstant μ δ⁻¹ *
        ∫ X, (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2 ∂γ := by
  let E := fun X : ι → V => (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2
  let C := fiberRemainderMomentConstant μ δ⁻¹
  have hC : 0 ≤ C := (fiberRemainderMomentConstant_pos μ δ⁻¹ hμ
    (inv_nonneg.mpr hδ.le)).le
  have hr := measurable_empiricalRemainderSqSum_of_lipschitz_score R α hα hR c loss slope hc hl hs
  have hr0 : ∀ X, 0 ≤ r X := empiricalRemainderSqSum_nonneg R α hα hR c loss slope hc
  have hE0 : ∀ X, 0 ≤ E X := fun _ => sq_nonneg _
  have hEm : Measurable E :=
    ((continuous_const.add
      ((continuous_euclideanDesignOperator.norm.pow 2).div_const (Fintype.card ι))).pow 2).measurable
  have hEi : Integrable E γ := integrable_ambientDesign_quarticEnvelope
  have hG := measurableSet_goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc hs
  have hdisr := lintegral_joint_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
    R α hα hR c loss slope hc hl hs
    (fun q => ENNReal.ofReal (r q.2)) (hr.comp measurable_snd).ennreal_ofReal
  have hdisE := lintegral_joint_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
    R α hα hR c loss slope hc hl hs
    (fun q => ENNReal.ofReal (E q.2)) (hEm.comp measurable_snd).ennreal_ofReal
  have hbound : (∫⁻ X in Γ ⁻¹' G, ENNReal.ofReal (r X) ∂γ) ≤
      ENNReal.ofReal C * ∫⁻ X, ENNReal.ofReal (E X) ∂γ := by
    calc
      _ = ∫⁻ p in G, ∫⁻ X, ENNReal.ofReal (r X) ∂κ p ∂(γ).map Γ := hdisr
      _ ≤ ∫⁻ p in G, ENNReal.ofReal C *
          ∫⁻ X, ENNReal.ofReal (E X) ∂κ p ∂(γ).map Γ := by
        apply lintegral_mono_ae
        filter_upwards [ae_restrict_mem hG] with p hp
        obtain ⟨hri, hEi, hb⟩ := empiricalRemainder_bound_conditionalKernel_of_lipschitz_score
          R α hα hR c loss slope hc hl hs μ δ hμ hδ hscale hdim p hp
        rw [← ofReal_integral_eq_lintegral_ofReal hri (Filter.Eventually.of_forall hr0),
          ← ofReal_integral_eq_lintegral_ofReal hEi (Filter.Eventually.of_forall hE0),
          ← ENNReal.ofReal_mul hC]
        exact ENNReal.ofReal_le_ofReal hb
      _ = ENNReal.ofReal C *
          ∫⁻ p in G, ∫⁻ X, ENNReal.ofReal (E X) ∂κ p ∂(γ).map Γ :=
        lintegral_const_mul' _ _ ENNReal.ofReal_ne_top
      _ = ENNReal.ofReal C * ∫⁻ X in Γ ⁻¹' G, ENNReal.ofReal (E X) ∂γ := by rw [hdisE]
      _ ≤ _ := mul_le_mul_of_nonneg_left
        (lintegral_mono' Measure.restrict_le_self le_rfl) zero_le
  have hfinite : (∫⁻ X, ENNReal.ofReal (E X) ∂γ) ≠ ⊤ :=
    (lintegral_ofReal_ne_top_iff_integrable hEm.aestronglyMeasurable
      (Filter.Eventually.of_forall hE0)).mpr hEi
  have hri : Integrable r ((γ).restrict (Γ ⁻¹' G)) :=
    (lintegral_ofReal_ne_top_iff_integrable hr.aestronglyMeasurable
      (Filter.Eventually.of_forall hr0)).mp
        (ne_top_of_le_ne_top (ENNReal.mul_ne_top ENNReal.ofReal_ne_top hfinite) hbound)
  refine ⟨hri, ?_⟩
  rw [← ofReal_integral_eq_lintegral_ofReal hri (Filter.Eventually.of_forall hr0),
    ← ofReal_integral_eq_lintegral_ofReal hEi (Filter.Eventually.of_forall hE0),
    ← ENNReal.ofReal_mul hC] at hbound
  exact (ENNReal.ofReal_le_ofReal_iff (mul_nonneg hC (integral_nonneg hE0))).mp hbound

include hl hs in
/-- The good output event agrees almost everywhere with the regular event
under the original Gaussian design law. -/
theorem ae_goodOutputs_iff_regular_of_lipschitz_score :
    (Γ ⁻¹' G) =ᵐ[γ] (Γ ⁻¹' fiberLiftRegularSet slope) := by
  have hΓm := (locallyLipschitz_empiricalKKTData_of_lipschitz_score R α hα hR c loss slope hc hl hs).continuous.measurable
  have hgood := ae_map_mem_goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc hl hs
    ambientDesignHaar γ (by
      rw [ambientDesignGaussian_eq_withDensity]
      exact withDensity_absolutelyContinuous _ _)
  have hg : ∀ᵐ X ∂γ, Γ X ∈ fiberLiftRegularSet slope → Γ X ∈ G :=
    ae_of_ae_map (μ := γ) (p := fun p => p ∈ fiberLiftRegularSet slope → p ∈ G)
      hΓm.aemeasurable hgood
  filter_upwards [hg] with X hX
  exact propext ⟨fun hp => hp.1.1.2, hX⟩

include hl hs in
/-- The empirical remainder estimate averaged over the actual regular event.
No probability-one assertion for this event is required. -/
theorem empiricalRemainder_bound_regular_of_lipschitz_score
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable r ((γ).restrict (Γ ⁻¹' fiberLiftRegularSet slope)) ∧
      (∫ X in Γ ⁻¹' fiberLiftRegularSet slope, r X ∂γ) ≤
        fiberRemainderMomentConstant μ δ⁻¹ *
          ∫ X, (1 + ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι) ^ 2 ∂γ := by
  rw [← Measure.restrict_congr_set (ae_goodOutputs_iff_regular_of_lipschitz_score R α hα hR c loss slope hc hl hs)]
  exact empiricalRemainder_bound_goodOutputs_of_lipschitz_score R α hα hR c loss slope hc hl hs
    μ δ hμ hδ hscale hdim

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzEmpiricalRemainderBound.lean <==
module

public import ALO.Estimator.EmpiricalRemainderBound
public import ALO.Estimator.LipschitzDegenerateEmpiricalOperator


/-! # The unconditional dimension-uniform empirical remainder bound -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "r" => empiricalRemainderSqSum R α hα hR c loss slope hc
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)

include hl hs in
/-- The original design expectation of the actual measurable empirical
remainder is finite and dimension-uniform, with no event restriction.
The constant is the same as for the regular event because the degenerate
events contribute zero almost everywhere. Model ingredients are fixed. -/
theorem empiricalRemainder_uniform_bound_of_lipschitz_score
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable r γ ∧ (∫ X, r X ∂γ) ≤ empiricalRegularRemainderConstant μ δ := by
  classical
  let S := Γ ⁻¹' fiberLiftRegularSet slope
  have hΓm := (locallyLipschitz_empiricalKKTData_of_lipschitz_score R α hα hR c loss slope hc hl hs).continuous.measurable
  have hSm : MeasurableSet S :=
    hΓm ((isOpen_fiberLiftRegularSet slope (fun i => (hs i).continuous)).measurableSet)
  have heq : S.indicator r =ᵐ[γ] r := by
    filter_upwards [ae_empiricalRemainderSqSum_eq_zero_of_not_regular_of_lipschitz_score
      R α hα hR c loss slope hc hl hs] with X hX
    by_cases hXS : X ∈ S
    · exact Set.indicator_of_mem hXS r
    · rw [Set.indicator_of_notMem hXS r]
      exact (hX hXS).symm
  have hb := empiricalRemainder_uniform_bound_regular_of_lipschitz_score R α hα hR c loss slope hc hl hs
    μ δ hμ hδ hscale hdim
  have hi : Integrable (S.indicator r) γ := (integrable_indicator_iff hSm).mpr hb.1
  refine ⟨hi.congr heq, ?_⟩
  rw [← integral_congr_ae heq, integral_indicator hSm]
  exact hb.2

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzEmpiricalWeightBound.lean <==
module

public import ALO.Estimator.EmpiricalWeightBound
public import ALO.Estimator.LipschitzEmpiricalRemainderBound


/-! # The empirical statistical weight bound on the manuscript's row event -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))

variable [MeasurableSpace V] [BorelSpace V]

variable (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))

local notation "r" => empiricalRemainderSqSum R α hα hR c loss slope hc
local notation "w" => empiricalWeightErrorSqSum R α hα hR c loss slope hc
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)

include hl hs in
theorem measurable_empiricalInverseRowWeightError_of_lipschitz_score (i : ι) :
    Measurable (fun X => empiricalInverseRowWeightError R α hα hR c loss slope hc X i) := by
  have hΓ := (locallyLipschitz_empiricalKKTData_of_lipschitz_score R α hα hR c loss slope hc hl hs).continuous.measurable
  let A := measurableEmpiricalALOOperator (fun j (Y : ι → V) => Y j)
    (empiricalDesignEstimator R α hα hR c loss hc) c slope
  have hA : Measurable A := measurable_actualEmpiricalALOOperator_of_lipschitz_score R α hα hR
    (fun j (X : ι → V) => X j) c loss slope hc hl
    (fun j => contDiff_apply ℝ (fun _ : ι => V) j) hs
  have htr : Measurable (fun X => LinearMap.trace ℝ V (A X).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun j _ =>
      measurable_const.inner (hA.apply_continuousLinearMap _)
  have hq : Measurable (fun X : ι → V => ⟪X i, A X (X i)⟫) :=
    (measurable_pi_apply i).inner
      ((show Continuous (fun p : (V →L[ℝ] V) × V => p.1 p.2) from
        continuous_fst.clm_apply continuous_snd).measurable.comp
          (hA.prodMk (measurable_pi_apply i)))
  have hd : Measurable (fun X : ι → V =>
      deriv (slope i) ((empiricalKKTData R α hα hR c loss hc slope X).2.1 i)) :=
    (measurable_deriv (slope i)).comp ((measurable_pi_apply i).comp hΓ.snd.fst)
  exact htr.sub (hq.div (measurable_const.sub (hd.mul hq)))

include hl hs in
theorem measurable_empiricalWeightErrorSqSum_of_lipschitz_score : Measurable w :=
  Finset.measurable_sum _ fun i _ =>
    (measurable_empiricalInverseRowWeightError_of_lipschitz_score R α hα hR c loss slope hc hl hs i).pow_const 2

include hl hs in
/-- On the manuscript's row event the empirical denominator estimate yields
a dimension-uniform comparison, including the degenerate fitted events. -/
theorem ae_empiricalWeightErrorSqSum_le_remainder_of_lipschitz_score
    (μ δ : ℝ) (hμ : 0 < μ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    ∀ᵐ X ∂γ, X ∈ empiricalWeightEvent →
      w X ≤ (1 + 2 * (δ⁻¹ + 1) / μ) ^ 2 * r X := by
  have habs : γ ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  have hspec := ae_measurableEmpiricalALOOperator_spec_of_lipschitz_score ambientDesignHaar γ habs
    R α hα hR (fun j (X : ι → V) => X j) c loss slope hc hl
    (fun j => contDiff_apply ℝ (fun _ : ι => V) j) hs
  filter_upwards [hspec] with X hX
  intro hF
  let d := fun i => deriv (slope i) ⟪X i, empiricalDesignEstimator R α hα hR c loss hc X - c⟫
  let A := measurableEmpiricalALOOperator (fun j (Y : ι → V) => Y j)
    (empiricalDesignEstimator R α hα hR c loss hc) c slope X
  have hp : ∀ i, 0 < 1 - d i * ⟪X i, A (X i)⟫ := hX.2.2.2.2.2.2.2.2.1
  have hi : ∀ i, (1 - d i * ⟪X i, A (X i)⟫)⁻¹ ≤ 1 + d i * ‖X i‖ ^ 2 / α :=
    hX.2.2.2.2.2.2.2.2.2
  have hscale' : 2 * (δ⁻¹ + 1) / μ * α =
      2 * (δ⁻¹ + 1) * (Fintype.card ι : ℝ) := by
    rw [hscale]
    field_simp
  have hrow (i : ι) : d i * ‖X i‖ ^ 2 / α ≤ 2 * (δ⁻¹ + 1) / μ := by
    apply (div_le_iff₀ hα).mpr
    rw [hscale']
    have hi1 : d i ≤ 1 :=
      (loss_curvature_mem_Icc_of_lipschitz_score (hc i) (hl i) (hs i) _).2
    have hnorm := norm_sq_le_of_mem_empiricalWeightEvent hF i
    have hm := mul_le_mul_of_nonneg_right hi1 (sq_nonneg ‖X i‖)
    nlinarith
  exact sum_inverseRowRatioError_sq_le_of_denominator d X A _ hp
    (fun i => (hi i).trans (add_le_add le_rfl (hrow i)))

include hl hs in
/-- Dimension-uniform statistical weight estimate for fixed model ingredients,
on exactly the manuscript's event `‖X i‖ ≤ √p + √n`. -/
theorem empiricalWeight_uniform_bound_of_lipschitz_score
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable (empiricalWeightEvent.indicator w) γ ∧
      (∫ X, empiricalWeightEvent.indicator w X ∂γ) ≤ empiricalWeightConstant μ δ := by
  classical
  let K := (1 + 2 * (δ⁻¹ + 1) / μ) ^ 2
  let g := empiricalWeightEvent.indicator w
  have hr := empiricalRemainder_uniform_bound_of_lipschitz_score R α hα hR c loss slope hc hl hs
    μ δ hμ hδ hscale hdim
  have hg : Measurable g :=
    (measurable_empiricalWeightErrorSqSum_of_lipschitz_score R α hα hR c loss slope hc hl hs).indicator
      measurableSet_empiricalWeightEvent
  have hg0 (X : ι → V) : 0 ≤ g X :=
    Set.indicator_nonneg (fun Y _ => Finset.sum_nonneg fun i _ => sq_nonneg _) X
  have hle : ∀ᵐ X ∂γ, g X ≤ K * r X := by
    filter_upwards [ae_empiricalWeightErrorSqSum_le_remainder_of_lipschitz_score R α hα hR c loss slope hc hl hs
      μ δ hμ hscale hdim] with X hX
    by_cases hF : X ∈ empiricalWeightEvent
    · exact (Set.indicator_of_mem hF w).le.trans (hX hF)
    · dsimp only [g]
      rw [Set.indicator_of_notMem hF]
      exact mul_nonneg (sq_nonneg _) (empiricalRemainderSqSum_nonneg R α hα hR c loss slope hc X)
  have hiu := hr.1.const_mul K
  have hig : Integrable g γ := hiu.mono' hg.aestronglyMeasurable (hle.mono fun X hX => by
    rw [Real.norm_of_nonneg (hg0 X)]
    exact hX)
  refine ⟨hig, ?_⟩
  calc
    _ ≤ ∫ X, K * r X ∂γ := integral_mono_ae hig hiu hle
    _ = K * ∫ X, r X ∂γ := integral_const_mul _ _
    _ ≤ K * empiricalRegularRemainderConstant μ δ :=
      mul_le_mul_of_nonneg_left hr.2 (sq_nonneg _)

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzKKTChartChangeOfVariables.lean <==
module

public import ALO.Estimator.LipschitzKKTChartDifferentiability
public import Mathlib.MeasureTheory.Function.Jacobian

/-!
# Change of variables on good KKT fibers with Lipschitz scores

Every measurable good output piece contained in a chart gives a measurable
source and its full saturated image. The chart is differentiable at every
point of this source, so the ordinary finite-dimensional Jacobian theorem
applies directly. This step needs no assertion of almost-everywhere
differentiability on a prescribed transverse plane.
-/

public section
namespace ALO

open MeasureTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → V) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
  (C : Set (EmpiricalKKTTupleData ι V)) (hC : MeasurableSet C)
  (hCU : C ⊆ U)
  (hCG : C ⊆ goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "Φ" => kktChartMap R α hα hR c loss slope hc P X₀
local notation "a" => fun Z : ι → V => X₀ + (Z - P Z)

include hl hs hC

/-- Measurability of both coordinate and design domains follows from
measurability of the output piece and continuity of the empirical map. -/
theorem measurableSet_kktChart_piece_of_lipschitz_score :
    MeasurableSet {Z | Γ (a Z) ∈ C} ∧ MeasurableSet {X | Γ X ∈ C} := by
  have hΓ := (locallyLipschitz_empiricalKKTData_of_lipschitz_score R α hα hR c loss slope hc hl hs).continuous
  have ha : Continuous a := continuous_const.add (continuous_id.sub P.continuous)
  exact ⟨hC.preimage (hΓ.comp ha).measurable, hC.preimage hΓ.measurable⟩

include hP hU hCU hCG

/-- The nonnegative integral change of variables on an arbitrary measurable
good output piece. The domain and image both retain complete fibers.
The Jacobian is the actual chart derivative determinant; its identification
with the reduced-curvature determinant ratio is a separate step. -/
theorem lintegral_kktChartMap_of_good_of_lipschitz_score
    (ν : Measure (ι → V)) [Measure.IsAddHaarMeasure ν] (f : (ι → V) → ℝ≥0∞) :
    ∫⁻ X in {X | Γ X ∈ C}, f X ∂ν =
      ∫⁻ Z in {Z | Γ (a Z) ∈ C},
        ENNReal.ofReal |(fderiv ℝ Φ Z).toLinearMap.det| * f (Φ Z) ∂ν := by
  have hvalid : ∀ p ∈ C, p ∈ fiberLiftRegularSet slope ∧
      (projectionTransition P (kktFiberProjection slope p)).IsInvertible :=
    fun p hp => hU p (hCU hp)
  have hbij := bijOn_kktChartMap R α hα hR c loss slope hc hl P hP X₀ C hvalid
  have hmeas := (measurableSet_kktChart_piece_of_lipschitz_score
    R α hα hR c loss slope hc hl hs P X₀ C hC).1
  have hdiff : ∀ Z ∈ {Z | Γ (a Z) ∈ C},
      HasFDerivWithinAt Φ (fderiv ℝ Φ Z) {Z | Γ (a Z) ∈ C} Z := by
    intro Z hZ
    exact (differentiableAt_kktChart_of_good_of_lipschitz_score R α hα hR c loss slope hc hl hs
      P hP X₀ U hU Z (hCU hZ) (hCG hZ)).1.hasFDerivAt.hasFDerivWithinAt
  rw [← hbij.image_eq]
  exact lintegral_image_eq_lintegral_abs_det_fderiv_mul ν hmeas hdiff hbij.injOn f

/-- The corresponding measure identity: pushing forward Haar measure weighted
by the chart Jacobian recovers Haar measure on the whole saturated good piece. -/
theorem map_kktChartMap_withDensity_of_good_of_lipschitz_score
    (ν : Measure (ι → V)) [Measure.IsAddHaarMeasure ν] :
    Measure.map Φ
      ((ν.restrict {Z | Γ (a Z) ∈ C}).withDensity
        (fun Z => ENNReal.ofReal |(fderiv ℝ Φ Z).toLinearMap.det|)) =
      ν.restrict {X | Γ X ∈ C} := by
  have hvalid : ∀ p ∈ C, p ∈ fiberLiftRegularSet slope ∧
      (projectionTransition P (kktFiberProjection slope p)).IsInvertible :=
    fun p hp => hU p (hCU hp)
  have hbij := bijOn_kktChartMap R α hα hR c loss slope hc hl P hP X₀ C hvalid
  have hmeas := (measurableSet_kktChart_piece_of_lipschitz_score
    R α hα hR c loss slope hc hl hs P X₀ C hC).1
  have hdiff : ∀ Z ∈ {Z | Γ (a Z) ∈ C},
      HasFDerivWithinAt Φ (fderiv ℝ Φ Z) {Z | Γ (a Z) ∈ C} Z := by
    intro Z hZ
    exact (differentiableAt_kktChart_of_good_of_lipschitz_score R α hα hR c loss slope hc hl hs
      P hP X₀ U hU Z (hCU hZ) (hCG hZ)).1.hasFDerivAt.hasFDerivWithinAt
  rw [← hbij.image_eq]
  exact map_withDensity_abs_det_fderiv_eq_addHaar ν hmeas.nullMeasurableSet hdiff hbij.injOn

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzKKTChartCoordinates.lean <==
module

public import ALO.Estimator.KKTChartCoordinates
public import ALO.Estimator.ScoreAugmentedKKTCharts

/-! # Locally Lipschitz transverse KKT charts

The existing coordinate maps and their inverse identities are retained.
Only their regularity proof is changed to allow scalar score kinks.
-/

public section
namespace ALO
open scoped Topology

private theorem exists_lipschitzOnWith_comp_at
    {E F G : Type*} [PseudoEMetricSpace E] [PseudoEMetricSpace F] [PseudoEMetricSpace G]
    {f : E → F} {g : F → G} (hf : LocallyLipschitz f) (x : E)
    (hg : ∃ K, ∃ t ∈ 𝓝 (f x), LipschitzOnWith K g t) :
    ∃ K, ∃ t ∈ 𝓝 x, LipschitzOnWith K (g ∘ f) t := by
  obtain ⟨Kf, s, hs, hfs⟩ := hf x
  obtain ⟨Kg, t, ht, hgt⟩ := hg
  refine ⟨Kg * Kf, s ∩ f ⁻¹' t,
    Filter.inter_mem hs (hf.continuous.continuousAt ht), ?_⟩
  exact hgt.comp (hfs.mono Set.inter_subset_left)
    ((Set.mapsTo_preimage f t).mono_left Set.inter_subset_right)

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

theorem continuousAt_kktFiberProjection_of_lipschitz_score
    (slope : ι → ℝ → ℝ) (hs : ∀ i, LipschitzWith 1 (slope i))
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ fiberLiftRegularSet slope) :
    ContinuousAt (kktFiberProjection slope) p := by
  have h := (contDiffAt_kktFiberProjectionWithScore (kktDataWithScore slope p)
    hp.1 hp.2).continuousAt.comp
      (locallyLipschitz_kktDataWithScore slope hs).continuous.continuousAt
  simpa only [Function.comp_def, kktFiberProjectionWithScore_kktDataWithScore] using h

theorem exists_open_kktProjectionTransition_of_lipschitz_score
    (slope : ι → ℝ → ℝ) (hs : ∀ i, LipschitzWith 1 (slope i))
    (p₀ : EmpiricalKKTTupleData ι V) (hp₀ : p₀ ∈ fiberLiftRegularSet slope) :
    ∃ U : Set (EmpiricalKKTTupleData ι V), IsOpen U ∧ p₀ ∈ U ∧
      ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
        (projectionTransition (kktFiberProjection slope p₀)
          (kktFiberProjection slope p)).IsInvertible := by
  have hnear := eventually_isInvertible_projectionTransition (kktFiberProjection slope) p₀
    (continuousAt_kktFiberProjection_of_lipschitz_score slope hs p₀ hp₀)
    (kktFiberProjection_idempotent slope p₀ hp₀)
  have hmem := Filter.inter_mem
    ((isOpen_fiberLiftRegularSet slope (fun i => (hs i).continuous)).mem_nhds hp₀) hnear
  obtain ⟨U, hUsub, hUopen, hUmem⟩ := mem_nhds_iff.mp hmem
  exact ⟨U, hUopen, hUmem, hUsub⟩

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → V) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "Φ" => kktChartMap R α hα hR c loss slope hc P X₀
local notation "Ψ" => kktChartInverse R α hα hR c loss slope hc P X₀

include hl hs in
theorem isOpen_kktChart_domains_of_lipschitz_score (hUopen : IsOpen U) :
    IsOpen {Z | Γ (X₀ + (Z - P Z)) ∈ U} ∧ IsOpen {X | Γ X ∈ U} := by
  have hΓ := (locallyLipschitz_empiricalKKTData_of_lipschitz_score
    R α hα hR c loss slope hc hl hs).continuous
  exact ⟨hUopen.preimage (hΓ.comp (continuous_const.add (continuous_id.sub P.continuous))),
    hUopen.preimage hΓ⟩

include hl hs hU in
theorem locallyLipschitzOn_kktChartMap_of_lipschitz_score :
    LocallyLipschitzOn {Z | Γ (X₀ + (Z - P Z)) ∈ U} Φ := by
  intro Z hZ
  obtain ⟨hreg, hT⟩ := hU _ hZ
  let f := fun Z : ι → V => (kktDataWithScore slope (Γ (X₀ + (Z - P Z))), P Z)
  have haff : ContDiff ℝ 1 (fun Z : ι → V => X₀ + (Z - P Z)) :=
    contDiff_const.add (contDiff_id.sub P.contDiff)
  have hf : LocallyLipschitz f :=
    ((locallyLipschitz_kktDataWithScore slope hs).comp
      ((locallyLipschitz_empiricalKKTData_of_lipschitz_score R α hα hR c loss slope hc hl hs).comp
        haff.locallyLipschitz)).prodMk P.lipschitzWith.locallyLipschitz
  obtain ⟨K, t, ht, hLt⟩ := exists_lipschitzOnWith_comp_at hf Z
    (contDiffAt_transverseKKTReconstructWithScore P X₀
      (kktDataWithScore slope (Γ (X₀ + (Z - P Z))))
      hreg.1 hreg.2 hT (P Z)).exists_lipschitzOnWith
  refine ⟨K, t, nhdsWithin_le_nhds ht, ?_⟩
  change LipschitzOnWith K (fun Z =>
    transverseKKTReconstruct P X₀ slope (Γ (X₀ + (Z - P Z))) (P Z)) t
  simpa only [Function.comp_def, f, transverseKKTReconstructWithScore_kktDataWithScore] using hLt

include hl hs hU in
theorem locallyLipschitzOn_kktChartInverse_of_lipschitz_score :
    LocallyLipschitzOn {X | Γ X ∈ U} Ψ := by
  intro X hX
  obtain ⟨hreg, hT⟩ := hU _ hX
  let f := fun X : ι → V => (kktDataWithScore slope (Γ X), X)
  let g := fun z : (EmpiricalKKTTupleData ι V × (ι → ℝ)) × (ι → V) =>
    (transverseKKTSectionWithScore P X₀ z.1 - X₀) + P (z.2 - X₀)
  have hf : LocallyLipschitz f :=
    ((locallyLipschitz_kktDataWithScore slope hs).comp
      (locallyLipschitz_empiricalKKTData_of_lipschitz_score
        R α hα hR c loss slope hc hl hs)).prodMk LocallyLipschitz.id
  have hg : ContDiffAt ℝ 1 g (f X) :=
    (((contDiffAt_transverseKKTSectionWithScore P X₀ (kktDataWithScore slope (Γ X))
      hreg.1 hreg.2 hT).comp
      (f X) contDiffAt_fst).sub contDiffAt_const).add
      (P.contDiff.contDiffAt.comp (f X) (contDiffAt_snd.sub contDiffAt_const))
  obtain ⟨K, t, ht, hLt⟩ := exists_lipschitzOnWith_comp_at hf X hg.exists_lipschitzOnWith
  refine ⟨K, t, nhdsWithin_le_nhds ht, ?_⟩
  change LipschitzOnWith K (fun X => transverseKKTSection P X₀ slope (Γ X) - X₀ + P (X - X₀)) t
  simpa only [Function.comp_def, f, g, transverseKKTSectionWithScore_kktDataWithScore] using hLt

include hl hs in
/-- Every regular realization has the same full-dimensional chart and
inverse as before, now locally Lipschitz under Lipschitz scores. -/
theorem exists_open_kktChart_of_lipschitz_score
    (hreg₀ : Γ X₀ ∈ fiberLiftRegularSet slope) :
    let P₀ := kktFiberProjection slope (Γ X₀)
    let φ := kktChartMap R α hα hR c loss slope hc P₀ X₀
    let ψ := kktChartInverse R α hα hR c loss slope hc P₀ X₀
    ∃ U : Set (EmpiricalKKTTupleData ι V), IsOpen U ∧ Γ X₀ ∈ U ∧
      Set.BijOn φ {Z | Γ (X₀ + (Z - P₀ Z)) ∈ U} {X | Γ X ∈ U} ∧
      LocallyLipschitzOn {Z | Γ (X₀ + (Z - P₀ Z)) ∈ U} φ ∧
      LocallyLipschitzOn {X | Γ X ∈ U} ψ ∧
      (∀ Z, Γ (X₀ + (Z - P₀ Z)) ∈ U → ψ (φ Z) = Z) ∧
      (∀ X, Γ X ∈ U → φ (ψ X) = X) := by
  let P₀ := kktFiberProjection slope (Γ X₀)
  have hP₀ := kktFiberProjection_idempotent slope (Γ X₀) hreg₀
  obtain ⟨U₀, hUopen, hUmem, hvalid⟩ :=
    exists_open_kktProjectionTransition_of_lipschitz_score slope hs (Γ X₀) hreg₀
  exact ⟨U₀, hUopen, hUmem,
    bijOn_kktChartMap R α hα hR c loss slope hc hl P₀ hP₀ X₀ U₀ hvalid,
    locallyLipschitzOn_kktChartMap_of_lipschitz_score R α hα hR c loss slope hc hl hs P₀ X₀ U₀ hvalid,
    locallyLipschitzOn_kktChartInverse_of_lipschitz_score R α hα hR c loss slope hc hl hs P₀ X₀ U₀ hvalid,
    kktChartInverse_kktChartMap R α hα hR c loss slope hc hl P₀ hP₀ X₀ U₀ hvalid,
    kktChartMap_kktChartInverse R α hα hR c loss slope hc hl P₀ hP₀ X₀ U₀ hvalid⟩

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzKKTChartCover.lean <==
module

public import ALO.Estimator.KKTChartCover
public import ALO.Estimator.LipschitzKKTChartCoordinates


/-! # A countable Borel partition subordinate to regular KKT charts -/

public section
namespace ALO

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Every regular output lies in one of the whole-fiber chart domains. -/
theorem exists_regularKKTChart_of_lipschitz_score
    (slope : ι → ℝ → ℝ) (hs : ∀ i, LipschitzWith 1 (slope i))
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ fiberLiftRegularSet slope) :
    ∃ q : RegularKKTChart slope, p ∈ q.domain := by
  obtain ⟨U, hUopen, hpU, hU⟩ := exists_open_kktProjectionTransition_of_lipschitz_score slope hs p hp
  exact ⟨⟨kktFiberProjection slope p, kktFiberProjection_idempotent slope p hp,
    U, hUopen, hU⟩, hpU⟩

/-- Any Borel set of regular outputs admits a disjoint countable Borel
partition, with each piece contained in a whole-fiber chart. -/
theorem exists_regularKKTChart_partition_of_lipschitz_score
    (slope : ι → ℝ → ℝ) (hs : ∀ i, LipschitzWith 1 (slope i))
    [MeasurableSpace V] [BorelSpace V]
    (G : Set (EmpiricalKKTTupleData ι V)) (hG : MeasurableSet G)
    (hreg : G ⊆ fiberLiftRegularSet slope) :
    ∃ (q : ℕ → RegularKKTChart slope) (C : ℕ → Set (EmpiricalKKTTupleData ι V)),
      (∀ n, MeasurableSet (C n)) ∧ Pairwise (Function.onFun Disjoint C) ∧
      (⋃ n, C n) = G ∧ ∀ n, C n ⊆ G ∩ (q n).domain := by
  classical
  have hcover : G ⊆ ⋃ q : RegularKKTChart slope, q.domain := by
    intro p hp
    obtain ⟨q, hq⟩ := exists_regularKKTChart_of_lipschitz_score slope hs p (hreg hp)
    exact Set.mem_iUnion.mpr ⟨q, hq⟩
  obtain ⟨q, hq⟩ := (HereditarilyLindelofSpace.isLindelof G).indexed_countable_subcover
    (fun q : RegularKKTChart slope => q.domain) (fun q => q.isOpen_domain) hcover
  let C := disjointed (fun n => G ∩ (q n).domain)
  refine ⟨q, C, (fun n => MeasurableSet.disjointed
    (fun n => hG.inter (q n).isOpen_domain.measurableSet) n),
    disjoint_disjointed _, ?_, fun n => disjointed_subset _ n⟩
  rw [show (⋃ n, C n) = ⋃ n, G ∩ (q n).domain from iUnion_disjointed]
  ext p
  simp only [Set.mem_iUnion, Set.mem_inter_iff]
  exact ⟨fun ⟨_, hp, _⟩ => hp, fun hp => by
    obtain ⟨n, hn⟩ := Set.mem_iUnion.mp (hq hp)
    exact ⟨n, hp, hn⟩⟩

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzKKTChartDifferentiability.lean <==
module

public import ALO.Estimator.LipschitzKKTChartCoordinates
public import ALO.Estimator.LipschitzMeasurableKKTSection

/-!
# KKT chart derivatives under Lipschitz scores

At a good output, the empirical map is differentiable on the entire fiber.
Score-compatible reconstruction differentiates the chart and its inverse.
Differentiating their exact coordinate identities gives the fixed projection
block and the normal derivative relation needed for the Jacobian.
-/

public section
namespace ALO

open scoped Topology

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → V) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "Φ" => kktChartMap R α hα hR c loss slope hc P X₀
local notation "Ψ" => kktChartInverse R α hα hR c loss slope hc P X₀
local notation "a" => fun Z : ι → V => X₀ + (Z - P Z)

include hs hU

/-- Score-compatible fiber reconstruction differentiates the chart whenever the empirical
map is differentiable at its transverse representative. -/
theorem differentiableAt_kktChartMap_of_lipschitz_score
    (Z : ι → V) (hZ : Γ (a Z) ∈ U) (hΓ : DifferentiableAt ℝ Γ (a Z))
    (hscore : IsScoreTangentCompatible slope (Γ (a Z))
      (LinearMap.range (fderiv ℝ Γ (a Z)).toLinearMap)) :
    DifferentiableAt ℝ Φ Z := by
  obtain ⟨hreg, hT⟩ := hU _ hZ
  have ha : DifferentiableAt ℝ a Z :=
    (differentiableAt_id.sub P.differentiableAt).const_add X₀
  have hsΓ := differentiableAt_kktDataWithScore_comp Γ (a Z) hΓ slope hs hscore
  have hf := (hsΓ.comp Z ha).prodMk P.differentiableAt
  have hg := (contDiffAt_transverseKKTReconstructWithScore P X₀
    (kktDataWithScore slope (Γ (a Z))) hreg.1 hreg.2 hT (P Z)).differentiableAt one_ne_zero
  change DifferentiableAt ℝ (fun Z =>
    transverseKKTReconstruct P X₀ slope (Γ (X₀ + (Z - P Z))) (P Z)) Z
  simpa only [Function.comp_def, transverseKKTReconstructWithScore_kktDataWithScore] using hg.comp Z hf

/-- The inverse chart is differentiable at every score-compatible
differentiability point of the empirical map in its saturated domain. -/
theorem differentiableAt_kktChartInverse_of_lipschitz_score
    (X : ι → V) (hX : Γ X ∈ U) (hΓ : DifferentiableAt ℝ Γ X)
    (hscore : IsScoreTangentCompatible slope (Γ X)
      (LinearMap.range (fderiv ℝ Γ X).toLinearMap)) :
    DifferentiableAt ℝ Ψ X := by
  obtain ⟨hreg, hT⟩ := hU _ hX
  have hsΓ := differentiableAt_kktDataWithScore_comp Γ X hΓ slope hs hscore
  have hg := (contDiffAt_transverseKKTSectionWithScore P X₀
    (kktDataWithScore slope (Γ X)) hreg.1 hreg.2 hT).differentiableAt one_ne_zero
  have h := ((hg.comp X hsΓ).sub_const X₀).add
    (P.differentiableAt.comp X (differentiableAt_id.sub_const X₀))
  change DifferentiableAt ℝ (fun X =>
    transverseKKTSectionWithScore P X₀ (kktDataWithScore slope (Γ X)) - X₀ + P (X - X₀)) X at h
  change DifferentiableAt ℝ (fun X =>
    transverseKKTSection P X₀ slope (Γ X) - X₀ + P (X - X₀)) X
  simpa only [transverseKKTSectionWithScore_kktDataWithScore] using h

include hl hP

/-- Good outputs supply differentiability of the chart, of the empirical map
at its image, and of the inverse chart there. -/
theorem differentiableAt_kktChart_of_good_of_lipschitz_score
    (Z : ι → V) (hZ : Γ (a Z) ∈ U)
    (hgood : Γ (a Z) ∈ goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc) :
    DifferentiableAt ℝ Φ Z ∧ DifferentiableAt ℝ Γ (Φ Z) ∧
      DifferentiableAt ℝ Ψ (Φ Z) := by
  obtain ⟨ht, htScore⟩ := differentiable_scoreCompatible_of_mem_goodLipschitzRegularKKTDataSet
    R α hα hR c loss slope hc hl hs (Γ (a Z)) hgood (a Z) rfl
  have hfiber := empiricalKKTData_kktChartMap R α hα hR c loss slope hc hl
    P hP X₀ U hU Z hZ
  obtain ⟨hx, hxScore⟩ := differentiable_scoreCompatible_of_mem_goodLipschitzRegularKKTDataSet
    R α hα hR c loss slope hc hl hs (Γ (a Z)) hgood (Φ Z) hfiber
  exact ⟨differentiableAt_kktChartMap_of_lipschitz_score R α hα hR c loss slope hc hs P X₀ U hU Z hZ ht htScore,
    hx, differentiableAt_kktChartInverse_of_lipschitz_score R α hα hR c loss slope hc hs P X₀ U hU
      (Φ Z) (hfiber ▸ hZ) hx hxScore⟩

variable (hUopen : IsOpen U)

include hUopen

/-- The fixed fiber projection of the chart derivative is the identity
coordinate block. -/
theorem projection_comp_fderiv_kktChartMap_of_lipschitz_score
    (Z : ι → V) (hZ : Γ (a Z) ∈ U) (hΦ : DifferentiableAt ℝ Φ Z) :
    P.comp (fderiv ℝ Φ Z) = P := by
  have hopen := (isOpen_kktChart_domains_of_lipschitz_score R α hα hR c loss slope hc hl
    hs P X₀ U hUopen).1
  have heq : (fun W => P (Φ W - X₀)) =ᶠ[𝓝 Z] P := by
    filter_upwards [hopen.mem_nhds hZ] with W hW
    obtain ⟨hreg, hT⟩ := hU _ hW
    exact projection_transverseKKTReconstruct P hP X₀ slope (Γ (a W))
      hreg hT (P W) (hP W)
  have hd := P.hasFDerivAt.comp Z (hΦ.hasFDerivAt.sub_const X₀)
  exact hd.unique (P.hasFDerivAt.congr_of_eventuallyEq heq)

/-- Differentiating the output identity gives the relation between the chart
derivative and the two empirical derivatives along its fiber. -/
theorem fderiv_empiricalKKTData_comp_fderiv_kktChartMap_of_lipschitz_score
    (Z : ι → V) (hZ : Γ (a Z) ∈ U)
    (hΦ : DifferentiableAt ℝ Φ Z) (hΓt : DifferentiableAt ℝ Γ (a Z))
    (hΓX : DifferentiableAt ℝ Γ (Φ Z)) :
    (fderiv ℝ Γ (Φ Z)).comp (fderiv ℝ Φ Z) =
      (fderiv ℝ Γ (a Z)).comp (ContinuousLinearMap.id ℝ (ι → V) - P) := by
  have hopen := (isOpen_kktChart_domains_of_lipschitz_score R α hα hR c loss slope hc hl
    hs P X₀ U hUopen).1
  have heq : (fun W => Γ (Φ W)) =ᶠ[𝓝 Z] fun W => Γ (a W) := by
    filter_upwards [hopen.mem_nhds hZ] with W hW
    exact empiricalKKTData_kktChartMap R α hα hR c loss slope hc hl
      P hP X₀ U hU W hW
  have ha : HasFDerivAt a (ContinuousLinearMap.id ℝ (ι → V) - P) Z :=
    ((hasFDerivAt_id Z).sub P.hasFDerivAt).const_add X₀
  have hΓt' : HasFDerivAt Γ (fderiv ℝ Γ (a Z)) (a Z) := hΓt.hasFDerivAt
  have ht : HasFDerivAt (fun W => Γ (a W))
      ((fderiv ℝ Γ (a Z)).comp (ContinuousLinearMap.id ℝ (ι → V) - P)) Z :=
    HasFDerivAt.comp (f := a) (g := Γ)
      (f' := ContinuousLinearMap.id ℝ (ι → V) - P)
      (g' := fderiv ℝ Γ (a Z)) Z hΓt' ha
  exact (hΓX.hasFDerivAt.comp Z hΦ.hasFDerivAt).unique
    (ht.congr_of_eventuallyEq heq)

/-- At a good output, differentiating both inverse identities shows that the
chart derivative is invertible, with inverse the derivative of the inverse chart. -/
theorem isInvertible_fderiv_kktChartMap_of_good_of_lipschitz_score
    (Z : ι → V) (hZ : Γ (a Z) ∈ U)
    (hgood : Γ (a Z) ∈ goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc) :
    (fderiv ℝ Φ Z).IsInvertible := by
  obtain ⟨hΦ, hΓ, hΨ⟩ := differentiableAt_kktChart_of_good_of_lipschitz_score
    R α hα hR c loss slope hc hl hs P hP X₀ U hU Z hZ hgood
  have hopen := isOpen_kktChart_domains_of_lipschitz_score R α hα hR c loss slope hc hl
    hs P X₀ U hUopen
  have hfiber := empiricalKKTData_kktChartMap R α hα hR c loss slope hc hl
    P hP X₀ U hU Z hZ
  have himage : Φ Z ∈ {X | Γ X ∈ U} := by
    change Γ (Φ Z) ∈ U
    rwa [hfiber]
  have hleft : (fun W => Ψ (Φ W)) =ᶠ[𝓝 Z] id := by
    filter_upwards [hopen.1.mem_nhds hZ] with W hW
    exact kktChartInverse_kktChartMap R α hα hR c loss slope hc hl P hP X₀ U hU W hW
  have hright : (fun X => Φ (Ψ X)) =ᶠ[𝓝 (Φ Z)] id := by
    filter_upwards [hopen.2.mem_nhds himage] with X hX
    exact kktChartMap_kktChartInverse R α hα hR c loss slope hc hl P hP X₀ U hU X hX
  have hL : (fderiv ℝ Ψ (Φ Z)).comp (fderiv ℝ Φ Z) =
      ContinuousLinearMap.id ℝ (ι → V) :=
    (hΨ.hasFDerivAt.comp Z hΦ.hasFDerivAt).unique
      ((hasFDerivAt_id Z).congr_of_eventuallyEq hleft)
  have hΦ' : HasFDerivAt Φ (fderiv ℝ Φ Z) (Ψ (Φ Z)) := by
    rw [kktChartInverse_kktChartMap R α hα hR c loss slope hc hl P hP X₀ U hU Z hZ]
    exact hΦ.hasFDerivAt
  have hR' : (fderiv ℝ Φ Z).comp (fderiv ℝ Ψ (Φ Z)) =
      ContinuousLinearMap.id ℝ (ι → V) :=
    (hΦ'.comp (Φ Z) hΨ.hasFDerivAt).unique
      ((hasFDerivAt_id (Φ Z)).congr_of_eventuallyEq hright)
  exact ContinuousLinearMap.IsInvertible.of_inverse hR' hL

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzKKTChartDisintegration.lean <==
module

public import ALO.Estimator.KKTChartDisintegration
public import ALO.Estimator.LipschitzKKTChartKernel


/-!
# Local Gaussian disintegration in transverse coordinates

Normalize the full fiber integrals and absorb their masses into the transverse
measure. This identifies the local output marginal from the original Gaussian
measure, rather than postulating a transverse distribution.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
  (C : Set (EmpiricalKKTTupleData ι V))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "A" => kktChartTransversePiece R α hα hR c loss slope hc P X₀ C
local notation "Θ" => Subtype (fun t => t ∈ A)
local notation "K" => LinearMap.range (ContinuousLinearMap.toLinearMap P)
local notation "r" => kktChartPieceDensity R α hα hR c loss slope hc P X₀ C
local notation "ψ" => kktChartPieceMap R α hα hR c loss slope hc P X₀ C

variable (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (hP : ∀ X, P (P X) = P X)
  (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
  (hC : MeasurableSet C) (hCU : C ⊆ U)
  (hCG : C ⊆ goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc)
  (hUopen : IsOpen U)

include hl hs hP hU hC hCU hCG hUopen

/-- The restricted ambient Gaussian is a mixture of the normalized chart
kernels against the fiber-mass-weighted transverse Haar measure. -/
theorem exists_lintegral_ambientDesignGaussian_kktChartKernel_of_lipschitz_score
    (νT : Measure P.ker) (νK : Measure K)
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK] :
    ∃ b : ℝ≥0∞, 0 < b ∧ b < ⊤ ∧
      ∀ f : (ι → V) → ℝ≥0∞, Measurable f →
      (∫⁻ X in {X | Γ X ∈ C}, f X ∂ambientDesignGaussian) =
        ∫⁻ t, ∫⁻ X, f X ∂kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK t
          ∂(b • kktChartTransverseMeasure R α hα hR c loss slope hc P X₀ C νT νK) := by
  obtain ⟨b, hb, hbfin, h⟩ := exists_lintegral_ambientDesignGaussian_kktChart_of_lipschitz_score
    R α hα hR c loss slope hc hl hs P hP X₀ U hU C hC hCU hCG νT νK
  refine ⟨b, hb, hbfin, ?_⟩
  intro f hf
  have hA : MeasurableSet A :=
    hC.preimage ((locallyLipschitz_empiricalKKTData_of_lipschitz_score
      R α hα hR c loss slope hc hl hs).continuous.measurable.comp (by fun_prop))
  have hr := measurable_kktChartPieceDensity_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG
  have hM : Measurable (fun t : Θ => ∫⁻ k, r t k ∂νK) := hr.lintegral_prod_right
  rw [h f hf, lintegral_smul_measure, smul_eq_mul, kktChartTransverseMeasure,
    lintegral_withDensity_eq_lintegral_mul _ hM hf.lintegral_kernel]
  congr 1
  symm
  calc
    _ = ∫⁻ t : Θ, ∫⁻ k, r t k * f (ψ (t, k)) ∂νK ∂νT.comap Subtype.val := by
      apply lintegral_congr
      intro t
      exact mass_mul_lintegral_kktChartFiberKernel_of_lipschitz_score R α hα hR c loss slope hc
        P X₀ C hl hs hP U hU hCU hCG hUopen νK t f hf
    _ = _ := by
      simpa only [kktChartTransversePiece, kktChartPieceDensity, kktChartDensity, kktChartPieceMap,
        mul_assoc] using lintegral_subtype_comap (μ := νT) hA
          (fun t : P.ker => ∫⁻ k : K,
            kktChartDensity R α hα hR c loss slope hc P X₀ t k *
              f (kktChartMap R α hα hR c loss slope hc P X₀ ((t : ι → V) + k)) ∂νK)

omit hC in
/-- Any mixture identity for these fiber kernels determines the actual
fitted-tuple marginal by pushing forward the transverse mixing measure. -/
theorem map_empiricalKKTData_of_kktChartKernel_mixture_of_lipschitz_score
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (η : Measure Θ)
    (hmix : ∀ f : (ι → V) → ℝ≥0∞, Measurable f →
      (∫⁻ X in {X | Γ X ∈ C}, f X ∂ambientDesignGaussian) =
        ∫⁻ t, ∫⁻ X, f X ∂kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK t ∂η) :
    (ambientDesignGaussian.restrict {X | Γ X ∈ C}).map Γ =
      η.map (fun t : Θ => Γ (X₀ + (t.val : ι → V))) := by
  have hΓ := (locallyLipschitz_empiricalKKTData_of_lipschitz_score
    R α hα hR c loss slope hc hl hs).continuous.measurable
  have hγ : Measurable (fun t : Θ => Γ (X₀ + (t.val : ι → V))) :=
    hΓ.comp (by fun_prop)
  apply Measure.ext_of_lintegral
  intro f hf
  rw [lintegral_map hf hΓ, hmix (fun X => f (Γ X)) (hf.comp hΓ), lintegral_map hf hγ]
  apply lintegral_congr
  intro t
  rw [← lintegral_map hf hΓ, map_empiricalKKTData_kktChartFiberKernel_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK t,
    lintegral_dirac]

/-- Local disintegration and the identification of its output marginal share
one positive finite Haar normalization scalar. -/
theorem exists_kktChartKernel_disintegration_of_lipschitz_score
    (νT : Measure P.ker) (νK : Measure K)
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK] :
    ∃ b : ℝ≥0∞, 0 < b ∧ b < ⊤ ∧
      (ambientDesignGaussian.restrict {X | Γ X ∈ C}).map Γ =
        (b • kktChartTransverseMeasure R α hα hR c loss slope hc P X₀ C νT νK).map
          (fun t : Θ => Γ (X₀ + (t.val : ι → V))) ∧
      ∀ f : (ι → V) → ℝ≥0∞, Measurable f →
      (∫⁻ X in {X | Γ X ∈ C}, f X ∂ambientDesignGaussian) =
        ∫⁻ t, ∫⁻ X, f X ∂kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK t
          ∂(b • kktChartTransverseMeasure R α hα hR c loss slope hc P X₀ C νT νK) := by
  obtain ⟨b, hb, hbfin, hmix⟩ := exists_lintegral_ambientDesignGaussian_kktChartKernel_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hC hCU hCG hUopen νT νK
  exact ⟨b, hb, hbfin,
    map_empiricalKKTData_of_kktChartKernel_mixture_of_lipschitz_score R α hα hR c loss slope hc
      P X₀ C hl hs hP U hU hCU hCG hUopen νK _ hmix, hmix⟩

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzKKTChartFubini.lean <==
module

public import ALO.Estimator.KKTChartFubini
public import ALO.Estimator.LipschitzKKTChartChangeOfVariables


/-!
# Iterated integration in the fixed KKT chart coordinates

Combine the proved Jacobian change of variables with the fixed
transverse/fiber product Haar measure. Restriction to good output pieces
retains the whole inner fiber integral.
-/

public section
namespace ALO

open MeasureTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → V) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
  (C : Set (EmpiricalKKTTupleData ι V)) (hC : MeasurableSet C)
  (hCU : C ⊆ U)
  (hCG : C ⊆ goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "Φ" => kktChartMap R α hα hR c loss slope hc P X₀

include hl hs hP hU hC hCU hCG

/-- The chart integral split into transverse and full fiber coordinates.
The product Haar normalization is fixed explicitly, and no exceptional
transverse differentiability set is assumed. -/
theorem lintegral_kktChartMap_eq_iterated_of_good_of_lipschitz_score
    (νT : Measure P.ker) (νK : Measure (LinearMap.range P.toLinearMap))
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK]
    (f : (ι → V) → ℝ≥0∞) (hf : Measurable f) :
    ∫⁻ X in {X | Γ X ∈ C}, f X ∂projectionProductHaar P hP νT νK =
      ∫⁻ t in {t : P.ker | Γ (X₀ + t) ∈ C}, ∫⁻ k,
        ENNReal.ofReal |(fderiv ℝ Φ ((t : ι → V) + k)).toLinearMap.det| *
          f (Φ ((t : ι → V) + k)) ∂νK ∂νT := by
  classical
  let S := {Z | Γ (X₀ + (Z - P Z)) ∈ C}
  let A := {t : P.ker | Γ (X₀ + t) ∈ C}
  let e := projectionProductEquiv P hP
  have hemeas : Measurable e := by
    change Measurable (fun p : P.ker × LinearMap.range P.toLinearMap =>
      (p.1 : ι → V) + (p.2 : ι → V))
    fun_prop
  have hS : MeasurableSet S :=
    (measurableSet_kktChart_piece_of_lipschitz_score R α hα hR c loss slope hc hl hs P X₀ C hC).1
  have hcont : ContinuousOn Φ S := by
    intro Z hZ
    exact (differentiableAt_kktChart_of_good_of_lipschitz_score R α hα hR c loss slope hc hl hs
      P hP X₀ U hU Z (hCU hZ) (hCG hZ)).1.continuousAt.continuousWithinAt
  let φ := S.piecewise Φ (fun _ => 0)
  have hφ : Measurable φ :=
    hcont.measurable_piecewise continuous_const.continuousOn hS
  let J := fun Z => ENNReal.ofReal |(fderiv ℝ Φ Z).toLinearMap.det|
  have hJ : Measurable J :=
    ENNReal.measurable_ofReal.comp
      ((continuous_abs.comp ContinuousLinearMap.continuous_det).measurable.comp
        (measurable_fderiv ℝ Φ))
  let g := fun Z => J Z * f (φ Z)
  have hg : Measurable g := hJ.mul (hf.comp hφ)
  have hpre : e ⁻¹' S = A ×ˢ Set.univ := by
    ext p
    have hk : P p.2 = p.2 := by
      obtain ⟨x, hx⟩ := p.2.property
      rw [← hx]
      exact hP x
    simp [e, S, A, projectionProductEquiv, map_add, hk]
  rw [lintegral_kktChartMap_of_good_of_lipschitz_score
    R α hα hR c loss slope hc hl hs P hP X₀ U hU C hC hCU hCG
      (projectionProductHaar P hP νT νK) f]
  change (∫⁻ Z in S, J Z * f (Φ Z) ∂projectionProductHaar P hP νT νK) = _
  calc
    _ = ∫⁻ Z in S, g Z ∂projectionProductHaar P hP νT νK := by
      apply setLIntegral_congr_fun hS
      intro Z hZ
      simp [g, φ, Set.piecewise_eq_of_mem S _ _ hZ]
    _ = ∫⁻ p in A ×ˢ Set.univ, g (e p) ∂νT.prod νK := by
      rw [projectionProductHaar, setLIntegral_map hS hg hemeas, hpre]
    _ = ∫⁻ t in A, ∫⁻ k, g (e (t, k)) ∂νK ∂νT := by
      simpa only [Measure.restrict_univ] using
        (setLIntegral_prod (μ := νT) (ν := νK) (s := A) (t := Set.univ)
          (fun p => g (e p)) (hg.comp hemeas).aemeasurable.restrict)
    _ = _ := by
      apply setLIntegral_congr_fun
        (hC.preimage ((locallyLipschitz_empiricalKKTData_of_lipschitz_score
          R α hα hR c loss slope hc hl hs).continuous.measurable.comp
            (by fun_prop)))
      intro t ht
      apply lintegral_congr
      intro k
      have he : e (t, k) ∈ S := by
        change (t, k) ∈ e ⁻¹' S
        rw [hpre]
        exact ⟨ht, Set.mem_univ _⟩
      change J (e (t, k)) * f (φ (e (t, k))) = _
      rw [show φ (e (t, k)) = Φ (e (t, k)) from Set.piecewise_eq_of_mem S _ _ he]
      rfl

/-- The actual ambient design Gaussian has an iterated chart integral.
The single normalization scalar depends on the fixed Haar coordinate measures,
not on the test function or either integration variable. -/
theorem exists_lintegral_ambientDesignGaussian_kktChart_of_lipschitz_score
    (νT : Measure P.ker) (νK : Measure (LinearMap.range P.toLinearMap))
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK] :
    ∃ b : ℝ≥0∞, 0 < b ∧ b < ⊤ ∧
      ∀ f : (ι → V) → ℝ≥0∞, Measurable f →
      (∫⁻ X in {X | Γ X ∈ C}, f X ∂ambientDesignGaussian) =
        b * ∫⁻ t in {t : P.ker | Γ (X₀ + t) ∈ C}, ∫⁻ k,
          ENNReal.ofReal |(fderiv ℝ Φ ((t : ι → V) + k)).toLinearMap.det| *
            (ambientDesignGaussianDensity (Φ ((t : ι → V) + k)) *
              f (Φ ((t : ι → V) + k))) ∂νK ∂νT := by
  obtain ⟨b, hb, hbfin, hμ⟩ := ambientDesignGaussian_eq_smul_withDensity
    (projectionProductHaar P hP νT νK)
  refine ⟨b, hb, hbfin, ?_⟩
  intro f hf
  have hset := (measurableSet_kktChart_piece_of_lipschitz_score
    R α hα hR c loss slope hc hl hs P X₀ C hC).2
  rw [hμ, Measure.restrict_smul, lintegral_smul_measure, smul_eq_mul,
    setLIntegral_withDensity_eq_setLIntegral_mul _
      measurable_ambientDesignGaussianDensity hf hset]
  congr 1
  exact lintegral_kktChartMap_eq_iterated_of_good_of_lipschitz_score
    R α hα hR c loss slope hc hl hs P hP X₀ U hU C hC hCU hCG νT νK
    (fun X => ambientDesignGaussianDensity X * f X)
    (measurable_ambientDesignGaussianDensity.mul hf)

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzKKTChartJacobian.lean <==
module

public import ALO.Estimator.LipschitzKKTChartDifferentiability
public import ALO.Estimator.TransverseForcing
public import ALO.LinearAlgebra.ProjectionDeterminant
public import ALO.Estimator.FactorizedKKTDeterminant

/-!
# The Jacobian of full-dimensional KKT coordinates

The fixed projection block of the chart derivative is the identity. On its
kernel, the derivative is conjugate, through the transverse forcing equivalence,
to the ratio of the KKT normal maps at the image and transverse representative.
The fiber determinant comparison then identifies its absolute determinant with
the ratio of the reduced-curvature weights.
-/

public section
namespace ALO

open scoped Topology

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → V) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
  (hUopen : IsOpen U)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "Φ" => kktChartMap R α hα hR c loss slope hc P X₀
local notation "a" => fun Z : ι → V => X₀ + (Z - P Z)

variable (Z : ι → V)
  (hZ : empiricalKKTData R α hα hR c loss hc slope (X₀ + (Z - P Z)) ∈ U)
  (hΓt : DifferentiableAt ℝ (empiricalKKTData R α hα hR c loss hc slope)
    (X₀ + (Z - P Z)))
  (hscore : IsScoreTangentCompatible slope
    (empiricalKKTData R α hα hR c loss hc slope (X₀ + (Z - P Z)))
    (LinearMap.range (fderiv ℝ
      (empiricalKKTData R α hα hR c loss hc slope) (X₀ + (Z - P Z))).toLinearMap))

local notation "L" => fderiv ℝ Γ (a Z)
local notation "d" => fun i => deriv (slope i) (Prod.fst (Prod.snd (Γ (a Z))) i)
local notation "hd" => fun i => loss_curvature_nonneg (hc i) (hl i) (Prod.fst (Prod.snd (Γ (a Z))) i)
local notation "hfactor" => kktIncrementForcing_comp_derivative_of_lipschitz_score
  R α hα hR c loss slope hc hl hs (a Z) L hΓt.hasFDerivAt (And.left (hU _ hZ)) hscore
local notation "fiberEq" => empiricalKKTData_kktChartMap
  R α hα hR c loss slope hc hl P hP X₀ U hU Z hZ
local notation "N₀" => empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_of_factorization
  R α hα hR c loss slope hc hl d hd (a Z) (a Z) L hΓt.hasFDerivAt
    hfactor (And.left (And.left (hU _ hZ))) (And.right (And.left (hU _ hZ))) rfl
local notation "N₁" => empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_of_factorization
  R α hα hR c loss slope hc hl d hd (a Z) (Φ Z) L hΓt.hasFDerivAt
    hfactor (And.left (And.left (hU _ hZ))) (And.right (And.left (hU _ hZ))) fiberEq

include hs hUopen

/-- The full chart determinant is the determinant of the relative normal map.
This is independent of coordinates on the two normal spaces. -/
theorem det_fderiv_kktChartMap_eq_det_normal_of_lipschitz_score :
    (fderiv ℝ Φ Z).toLinearMap.det = ((N₁).toLinearMap.comp (N₀).symm.toLinearMap).det := by
  let p := Γ (a Z)
  let B := designForcing p.1 (scoreVector slope p.2.1)
  let A := fderiv ℝ Φ Z
  let LX := fderiv ℝ Γ (Φ Z)
  obtain ⟨hreg, hT⟩ := hU p hZ
  have hΦ := differentiableAt_kktChartMap_of_lipschitz_score
    R α hα hR c loss slope hc hs P X₀ U hU Z hZ hΓt hscore
  obtain ⟨hΓX, _, hscoreX⟩ :=
    differentiable_scoreCompatible_empiricalKKTData_of_fiber_eq
      R α hα hR c loss slope hc hl hs (a Z) (Φ Z) hΓt hscore hreg fiberEq
  have hproj := projection_comp_fderiv_kktChartMap_of_lipschitz_score R α hα hR c loss slope hc hl hs
    P hP X₀ U hU hUopen Z hZ hΦ
  have hpres : P.toLinearMap.comp A.toLinearMap = P.toLinearMap :=
    congrArg ContinuousLinearMap.toLinearMap hproj
  have hchain := fderiv_empiricalKKTData_comp_fderiv_kktChartMap_of_lipschitz_score
    R α hα hR c loss slope hc hl hs P hP X₀ U hU hUopen Z hZ hΦ hΓt hΓX
  have hfactor₀ : (kktIncrementForcing (a Z) d).comp L = B := hfactor
  have hfactor₁ : (kktIncrementForcing (Φ Z) d).comp LX = B := by
    have hregX : Γ (Φ Z) ∈ fiberLiftRegularSet slope := by
      rw [fiberEq]
      exact hreg
    have h := kktIncrementForcing_comp_derivative_of_lipschitz_score
      R α hα hR c loss slope hc hl hs (Φ Z) LX hΓX.hasFDerivAt hregX hscoreX
    rw [fiberEq] at h
    exact h
  let e := transverseDesignForcingEquiv P hP slope p hreg hT
  apply det_eq_det_of_projection_intertwines P.toLinearMap A.toLinearMap hpres
    e ((N₁).toLinearMap.comp (N₀).symm.toLinearMap)
  intro v
  let lv : LinearMap.range (L).toLinearMap := ⟨L v, ⟨v, rfl⟩⟩
  have hN₀ : N₀ lv = e v := by
    apply Subtype.ext
    simp only [e, empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_apply_of_factorization,
      transverseDesignForcingEquiv_apply]
    change kktIncrementForcing (a Z) d (L v) = B v
    exact congrArg (fun M : (ι → V) →L[ℝ] V × (ι → ℝ) => M v) hfactor₀
  have hinv : (N₀).symm (e v) = lv := by
    rw [← hN₀, (N₀).symm_apply_apply]
  change e (A.toLinearMap.restrict (p := P.ker) (q := P.ker)
    (ker_le_comap_of_comp_eq P.toLinearMap A.toLinearMap hpres) v) =
      N₁ ((N₀).symm (e v))
  rw [hinv]
  apply Subtype.ext
  simp only [e, empiricalKKTDerivativeRangeEquivCompatibilityOfFiberEq_apply_of_factorization,
    transverseDesignForcingEquiv_apply]
  change B (A v) = kktIncrementForcing (Φ Z) d (L v)
  have hv : P v = 0 := v.property
  have hder : LX (A v) = L v := by
    have h := congrArg
      (fun M : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V => M v) hchain
    change LX (A v) = L ((v : ι → V) - P v) at h
    simpa only [hv, sub_zero] using h
  have hB := congrArg (fun M : (ι → V) →L[ℝ] V × (ι → ℝ) => M (A v)) hfactor₁
  change kktIncrementForcing (Φ Z) d (LX (A v)) = B (A v) at hB
  exact hB.symm.trans (congrArg (kktIncrementForcing (Φ Z) d) hder)

/-- In any fixed bases of the derivative range and compatibility space,
the chart Jacobian is the signed ratio of the two normal determinants. -/
theorem det_fderiv_kktChartMap_eq_normal_ratio_of_lipschitz_score
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    (bN : Module.Basis κ ℝ (LinearMap.range (L).toLinearMap))
    (bK : Module.Basis κ ℝ
      (forcingCompatibilitySubspace (Γ (a Z)).1 (scoreVector slope (Γ (a Z)).2.1))) :
    (fderiv ℝ Φ Z).toLinearMap.det =
      ((N₁).toLinearMap.toMatrix bN bK).det / ((N₀).toLinearMap.toMatrix bN bK).det := by
  rw [det_fderiv_kktChartMap_eq_det_normal_of_lipschitz_score
    R α hα hR c loss slope hc hl hs P hP X₀ U hU hUopen Z hZ hΓt hscore]
  exact det_comp_symm_eq_det_toMatrix_div N₀ N₁ bN bK

/-- The nonnegative Jacobian used by change of variables is the ratio of
the absolute normal determinants. -/
theorem abs_det_fderiv_kktChartMap_eq_normal_ratio_of_lipschitz_score
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    (bN : Module.Basis κ ℝ (LinearMap.range (L).toLinearMap))
    (bK : Module.Basis κ ℝ
      (forcingCompatibilitySubspace (Γ (a Z)).1 (scoreVector slope (Γ (a Z)).2.1))) :
    |(fderiv ℝ Φ Z).toLinearMap.det| =
      |((N₁).toLinearMap.toMatrix bN bK).det| / |((N₀).toLinearMap.toMatrix bN bK).det| := by
  rw [det_fderiv_kktChartMap_eq_normal_ratio_of_lipschitz_score
    R α hα hR c loss slope hc hl hs P hP X₀ U hU hUopen Z hZ hΓt hscore bN bK,
    abs_div]

local notation "T" => LinearMap.range (ContinuousLinearMap.toLinearMap (coefficientKKTDerivative L))
local notation "H" => empiricalKKTReducedCurvature
  R α hα hR c loss slope hc hl (a Z) L hΓt.hasFDerivAt

include hP hU hZ

include hscore in
/-- The chart's absolute Jacobian is the reduced-curvature weight at its
image divided by the weight at its transverse representative. Both determinants
are intrinsic endomorphism determinants on the fixed coefficient tangent space. -/
theorem abs_det_fderiv_kktChartMap_eq_reduced_ratio_of_lipschitz_score :
    |(fderiv ℝ Φ Z).toLinearMap.det| =
      |(H + compressedOperator T (lossCurvature (Φ Z) d)).det| /
        |(H + compressedOperator T (lossCurvature (a Z) d)).det| := by
  let bN := Module.finBasis ℝ (LinearMap.range (L).toLinearMap)
  let bK := bN.map N₀
  let bH := Module.finBasis ℝ T
  rw [abs_det_fderiv_kktChartMap_eq_normal_ratio_of_lipschitz_score
    R α hα hR c loss slope hc hl hs P hP X₀ U hU hUopen Z hZ hΓt hscore bN bK]
  have h := normalDet_ratio_eq_reducedCurvatureDet_ratio_of_fiber_eq_of_factorization
    R α hα hR c loss slope hc hl d hd (a Z) (Φ Z) L hΓt.hasFDerivAt
      hfactor (hU _ hZ).1.1 (hU _ hZ).1.2 fiberEq bN bK bH
  simpa only [LinearMap.det_toMatrix] using h

/-- The Jacobian formula with a named transverse representative, transporting
its tangent space and curvature together. -/
theorem abs_det_fderiv_kktChartMap_eq_reduced_ratio_at_of_lipschitz_score
    (Y : ι → V) (hY : X₀ + (Z - P Z) = Y)
    (hΓY : DifferentiableAt ℝ Γ Y)
    (hscoreY : IsScoreTangentCompatible slope (Γ Y)
      (LinearMap.range (fderiv ℝ Γ Y).toLinearMap)) :
    let LY := fderiv ℝ Γ Y
    let TY := LinearMap.range (coefficientKKTDerivative LY).toLinearMap
    let HY := empiricalKKTReducedCurvature R α hα hR c loss slope hc hl
      Y LY hΓY.hasFDerivAt
    let dY := fun i => deriv (slope i) ((Γ Y).2.1 i)
    |(fderiv ℝ Φ Z).toLinearMap.det| =
      |(HY + compressedOperator TY (lossCurvature (Φ Z) dY)).det| /
        |(HY + compressedOperator TY (lossCurvature Y dY)).det| := by
  subst Y
  exact abs_det_fderiv_kktChartMap_eq_reduced_ratio_of_lipschitz_score
    R α hα hR c loss slope hc hl hs P hP X₀ U hU hUopen Z hZ hΓY hscoreY

/-- The actual good-output hypothesis supplies all differentiability and
curvature assumptions of the Jacobian formula. No smoothness of the penalty,
chosen tangent basis, or extra nonnegative-curvature hypothesis is needed. -/
theorem abs_det_fderiv_kktChartMap_eq_reduced_ratio_of_good_of_lipschitz_score
    (hgood : Γ (a Z) ∈ goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc) :
    let hdiff := differentiable_scoreCompatible_of_mem_goodLipschitzRegularKKTDataSet
      R α hα hR c loss slope hc hl hs (Γ (a Z)) hgood (a Z) rfl
    let Hgood := empiricalKKTReducedCurvature
      R α hα hR c loss slope hc hl (a Z) L hdiff.1.hasFDerivAt
    let dgood := fun i => deriv (slope i) ((Γ (a Z)).2.1 i)
    |(fderiv ℝ Φ Z).toLinearMap.det| =
      |(Hgood + compressedOperator T (lossCurvature (Φ Z) dgood)).det| /
        |(Hgood + compressedOperator T (lossCurvature (a Z) dgood)).det| := by
  dsimp only
  have h := differentiable_scoreCompatible_of_mem_goodLipschitzRegularKKTDataSet
    R α hα hR c loss slope hc hl hs (Γ (a Z)) hgood (a Z) rfl
  exact abs_det_fderiv_kktChartMap_eq_reduced_ratio_of_lipschitz_score
    R α hα hR c loss slope hc hl hs P hP X₀ U hU hUopen Z hZ h.1 h.2

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzKKTChartKernel.lean <==
module

public import ALO.Estimator.KKTChartKernel
public import ALO.Estimator.LipschitzKKTChartWeightedFiber
public import ALO.Estimator.LipschitzKKTChartFubini


/-!
# The normalized kernel on a good chart piece

Use a fixed Haar source for the fiber coordinate. The kernel is defined from
the measurable chart Jacobian density; no measurable choice of tangent bases
or curvature matrices enters its definition.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
  (C : Set (EmpiricalKKTTupleData ι V))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "Φ" => kktChartMap R α hα hR c loss slope hc P X₀

local notation "Θ" => Subtype (fun t => t ∈ kktChartTransversePiece R α hα hR c loss slope hc P X₀ C)
local notation "K" => LinearMap.range (ContinuousLinearMap.toLinearMap P)
local notation "ψ" => kktChartPieceMap R α hα hR c loss slope hc P X₀ C
local notation "r" => kktChartPieceDensity R α hα hR c loss slope hc P X₀ C

variable (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (hP : ∀ X, P (P X) = P X)
  (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
  (hCU : C ⊆ U)
  (hCG : C ⊆ goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc)

include hl hs hP hU hCU hCG

omit [MeasurableSpace V] [BorelSpace V] in
/-- The chart is jointly continuous on the fixed good coordinate types. -/
theorem continuous_kktChartPieceMap_of_lipschitz_score : Continuous ψ := by
  apply continuous_iff_continuousAt.mpr
  intro q
  have hk : P q.2 = q.2 := by
    obtain ⟨X, hX⟩ := q.2.property
    rw [← hX]
    exact hP X
  have ha : X₀ + (((q.1.val : ι → V) + q.2) - P ((q.1.val : ι → V) + q.2)) =
      X₀ + (q.1.val : ι → V) := by
    simp only [map_add, show P q.1.val = 0 from q.1.val.property, zero_add, hk,
      add_sub_cancel_right]
  have hΦ := (differentiableAt_kktChart_of_good_of_lipschitz_score R α hα hR c loss slope hc hl hs
    P hP X₀ U hU ((q.1.val : ι → V) + q.2)
    (by simpa only [ha] using hCU q.1.property)
    (by simpa only [ha] using hCG q.1.property)).1
  change ContinuousAt (Φ ∘ (fun q : Θ × K => (q.1.val : ι → V) + q.2)) q
  exact hΦ.continuousAt.comp
    (f := fun q : Θ × K => (q.1.val : ι → V) + q.2) (by fun_prop)

/-- The density is measurable without selecting a tangent basis. -/
theorem measurable_kktChartPieceDensity_of_lipschitz_score : Measurable (Function.uncurry r) := by
  have hψ := (continuous_kktChartPieceMap_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG).measurable
  have hJ : Measurable (fun Z : ι → V =>
      ENNReal.ofReal |(fderiv ℝ Φ Z).toLinearMap.det|) :=
    ENNReal.measurable_ofReal.comp
      ((continuous_abs.comp ContinuousLinearMap.continuous_det).measurable.comp
        (measurable_fderiv ℝ Φ))
  exact (hJ.comp (by fun_prop)).mul (measurable_ambientDesignGaussianDensity.comp hψ)

variable (hUopen : IsOpen U)

include hUopen

/-- Positive finite normalizers on every good transverse coordinate. -/
theorem kktChartPieceDensity_mass_of_lipschitz_score
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (t : Θ) :
    (0 < ∫⁻ k, r t k ∂νK) ∧ (∫⁻ k, r t k ∂νK ≠ ⊤) :=
  kktChartDensity_mass_of_good_of_lipschitz_score R α hα hR c loss slope hc hl hs
    P hP X₀ U hU hUopen t.val (hCU t.property) (hCG t.property) νK

/-- The normalized chart fiber measures form a genuine Markov kernel. -/
theorem kktChartFiberKernel_isMarkovKernel_of_lipschitz_score
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] :
    IsMarkovKernel (kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK) := by
  have hψ := (continuous_kktChartPieceMap_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG).measurable
  have hr := measurable_kktChartPieceDensity_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG
  have hm := kktChartPieceDensity_mass_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK
  let _ : IsMarkovKernel (normalizedKernelWithDensity (Kernel.const Θ νK) r) :=
    normalizedKernelWithDensity_isMarkovKernel _ r hr
      (fun t => (hm t).1) (fun t => (hm t).2)
  rw [kktChartFiberKernel]
  exact Kernel.IsMarkovKernel.map _ hψ

/-- Pointwise the kernel is the expected normalized density pushforward. -/
theorem kktChartFiberKernel_apply_of_lipschitz_score
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (t : Θ) :
    kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK t =
      (normalizedWithDensity νK (r t)).map (fun k => ψ (t, k)) := by
  have hψ := (continuous_kktChartPieceMap_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG).measurable
  have hr := measurable_kktChartPieceDensity_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG
  have hm := kktChartPieceDensity_mass_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK
  let _ : IsMarkovKernel (normalizedKernelWithDensity (Kernel.const Θ νK) r) :=
    normalizedKernelWithDensity_isMarkovKernel _ r hr
      (fun t => (hm t).1) (fun t => (hm t).2)
  let _ : IsProbabilityMeasure (normalizedWithDensity νK (r t)) :=
    normalizedWithDensity_isProbabilityMeasure _ _ (hm t).1 (hm t).2
  rw [kktChartFiberKernel, Kernel.map_apply _ hψ,
    Kernel.prod_apply, Kernel.id_apply,
    normalizedKernelWithDensity_apply _ _ hr, Kernel.const_apply,
    Measure.dirac_prod, Measure.map_map hψ measurable_prodMk_left]
  rfl

/-- The measurable chart kernel has the intrinsic determinant-tilted Gaussian
law at each good transverse coordinate. The basis is only needed for this
pointwise formula, not for the kernel definition. -/
theorem kktChartFiberKernel_eq_determinant_tilt_of_lipschitz_score
    (t : Θ) (hΓ : DifferentiableAt ℝ Γ (X₀ + (t.val : ι → V)))
    (hscore : IsScoreTangentCompatible slope (Γ (X₀ + (t.val : ι → V)))
      (LinearMap.range (fderiv ℝ Γ (X₀ + (t.val : ι → V))).toLinearMap))
    {j : Type*} [Fintype j] [DecidableEq j]
    (b : OrthonormalBasis j ℝ (LinearMap.range
      (coefficientKKTDerivative (fderiv ℝ Γ (X₀ + (t.val : ι → V)))).toLinearMap))
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] :
    let L := fderiv ℝ Γ (X₀ + (t.val : ι → V))
    let T := LinearMap.range (coefficientKKTDerivative L).toLinearMap
    let H := empiricalKKTReducedCurvature R α hα hR c loss slope hc hl
      (X₀ + (t.val : ι → V)) L hΓ.hasFDerivAt
    kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK t =
      normalizedWithDensity (kktFiberGaussian slope (Γ (X₀ + (t.val : ι → V))))
        (reducedCurvatureDetWeight T b.toBasis H
          (fun i => deriv (slope i) ((Γ (X₀ + (t.val : ι → V))).2.1 i))) := by
  dsimp only
  rw [kktChartFiberKernel_apply_of_lipschitz_score R α hα hR c loss slope hc P X₀ C
    hl hs hP U hU hCU hCG hUopen νK t]
  exact (normalized_kktChartDensity_eq_determinant_tilt_of_lipschitz_score R α hα hR c loss slope hc hl hs
    P hP X₀ U hU hUopen t.val (hCU t.property) hΓ hscore b νK).2.2

/-- Integration against the chart kernel is normalized fiber integration. -/
theorem lintegral_kktChartFiberKernel_of_lipschitz_score
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (t : Θ)
    (f : (ι → V) → ℝ≥0∞) (hf : Measurable f) :
    ∫⁻ X, f X ∂kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK t =
      (∫⁻ k, r t k ∂νK)⁻¹ * ∫⁻ k, r t k * f (ψ (t, k)) ∂νK := by
  have hψ := (continuous_kktChartPieceMap_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG).measurable
  have hr := measurable_kktChartPieceDensity_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG
  rw [kktChartFiberKernel_apply_of_lipschitz_score R α hα hR c loss slope hc P X₀ C
    hl hs hP U hU hCU hCG hUopen νK t, lintegral_map hf
      (show Measurable (fun k => ψ (t, k)) from hψ.comp measurable_prodMk_left)]
  exact lintegral_normalizedWithDensity νK (r t) (fun k => f (ψ (t, k)))
    (Measurable.of_uncurry_left hr) (hf.comp (hψ.comp measurable_prodMk_left))

/-- Multiplying normalized fiber integration by the fiber mass recovers
the unnormalized integral, including for infinite test integrals. -/
theorem mass_mul_lintegral_kktChartFiberKernel_of_lipschitz_score
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (t : Θ)
    (f : (ι → V) → ℝ≥0∞) (hf : Measurable f) :
    (∫⁻ k, r t k ∂νK) *
        (∫⁻ X, f X ∂kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK t) =
      ∫⁻ k, r t k * f (ψ (t, k)) ∂νK := by
  have hm := kktChartPieceDensity_mass_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK t
  rw [lintegral_kktChartFiberKernel_of_lipschitz_score R α hα hR c loss slope hc P X₀ C
    hl hs hP U hU hCU hCG hUopen νK t f hf, ENNReal.mul_inv_cancel_left hm.1.ne' hm.2]

omit [MeasurableSpace V] [BorelSpace V] hs hCG hUopen in
/-- Reconstruction preserves the fitted tuple on every chart fiber. -/
theorem empiricalKKTData_kktChartPieceMap_of_lipschitz_score (t : Θ) (k : K) :
    Γ (ψ (t, k)) = Γ (X₀ + (t.val : ι → V)) := by
  have hk : P k = k := by
    obtain ⟨X, hX⟩ := k.property
    rw [← hX]
    exact hP X
  have ha : X₀ + (((t.val : ι → V) + k) - P ((t.val : ι → V) + k)) =
      X₀ + (t.val : ι → V) := by
    simp only [map_add, show P t.val = 0 from t.val.property, zero_add, hk,
      add_sub_cancel_right]
  exact (empiricalKKTData_kktChartMap R α hα hR c loss slope hc hl
    P hP X₀ U hU ((t.val : ι → V) + k) (ha.symm ▸ hCU t.property)).trans
      (congrArg Γ ha)

/-- The chart kernel is concentrated on its actual nonlinear fitted-tuple fiber. -/
theorem map_empiricalKKTData_kktChartFiberKernel_of_lipschitz_score
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (t : Θ) :
    (kktChartFiberKernel R α hα hR c loss slope hc P X₀ C νK t).map Γ =
      Measure.dirac (Γ (X₀ + (t.val : ι → V))) := by
  have hΓ := (locallyLipschitz_empiricalKKTData_of_lipschitz_score
    R α hα hR c loss slope hc hl hs).continuous.measurable
  have hψ := (continuous_kktChartPieceMap_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG).measurable
  have hm := kktChartPieceDensity_mass_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK t
  let _ : IsProbabilityMeasure (normalizedWithDensity νK (r t)) :=
    normalizedWithDensity_isProbabilityMeasure _ _ hm.1 hm.2
  rw [kktChartFiberKernel_apply_of_lipschitz_score R α hα hR c loss slope hc P X₀ C
    hl hs hP U hU hCU hCG hUopen νK t, Measure.map_map hΓ
      (show Measurable (fun k => ψ (t, k)) from hψ.comp measurable_prodMk_left)]
  have heq : Γ ∘ (fun k => ψ (t, k)) = fun _ : K => Γ (X₀ + (t.val : ι → V)) := by
    funext k
    exact empiricalKKTData_kktChartPieceMap_of_lipschitz_score R α hα hR c loss slope hc P X₀ C
      hl hP U hU hCU t k
  rw [heq, Measure.map_const, measure_univ, one_smul]

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzKKTChartOutputCoordinates.lean <==
module

public import ALO.Estimator.KKTChartOutputCoordinates
public import ALO.Estimator.LipschitzKKTChartKernel


/-!
# Output coordinates on a good chart piece

The transverse section gives an explicit homeomorphism between the good
transverse coordinates and their fitted tuples. This reindexes chart kernels
without a measurable selection theorem.
-/

public section
namespace ALO

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
  (C : Set (EmpiricalKKTTupleData ι V))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (hP : ∀ X, P (P X) = P X)
  (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
  (hCU : C ⊆ U)
  (hCG : C ⊆ goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "Θ" => Subtype (fun t => t ∈ kktChartTransversePiece R α hα hR c loss slope hc P X₀ C)
local notation "σ" => transverseKKTSection P X₀ slope

/-- A compatible output in the chart determines its transverse coordinate. -/
@[expose] noncomputable def kktChartOutputCoordinate_of_lipschitz_score (p : C) : Θ := by
  let t : P.ker := ⟨σ p - X₀,
    transverseKKTSection_mem_plane P hP X₀ slope p (hU _ (hCU p.property)).1
      (hU _ (hCU p.property)).2⟩
  refine ⟨t, ?_⟩
  change Γ (X₀ + (σ p - X₀)) ∈ C
  rw [← add_sub_assoc, add_sub_cancel_left]
  rw [empiricalKKTData_transverseKKTSection R α hα hR c loss slope hc hl
    P hP X₀ p (hCG p.property).1.1.1 (hU _ (hCU p.property)).1 (hU _ (hCU p.property)).2]
  exact p.property

local notation "τ" => kktChartOutputCoordinate_of_lipschitz_score R α hα hR c loss slope hc P X₀ C hl hP U hU hCU hCG

/-- Applying the fitted-tuple map to the transverse section recovers the output. -/
theorem empiricalKKTData_kktChartOutputCoordinate_of_lipschitz_score (p : C) :
    Γ (X₀ + ((τ p).val : ι → V)) = p := by
  change Γ (X₀ + (σ p - X₀)) = p
  rw [← add_sub_assoc, add_sub_cancel_left]
  exact empiricalKKTData_transverseKKTSection R α hα hR c loss slope hc hl
    P hP X₀ p (hCG p.property).1.1.1 (hU _ (hCU p.property)).1 (hU _ (hCU p.property)).2

/-- The transverse section recovers any transverse coordinate on the piece. -/
theorem kktChartOutputCoordinate_empiricalKKTData_of_lipschitz_score (t : Θ) :
    τ ⟨Γ (X₀ + (t.val : ι → V)), t.property⟩ = t := by
  apply Subtype.ext
  apply Subtype.ext
  change σ (Γ (X₀ + (t.val : ι → V))) - X₀ = (t.val : ι → V)
  have heq := eq_transverseKKTSection_of_fiber_of_plane R α hα hR c loss slope hc hl
    P hP X₀ (Γ (X₀ + (t.val : ι → V))) (hCG t.property).1.1.1
    (hU _ (hCU t.property)).1 (hU _ (hCU t.property)).2
    (X₀ + (t.val : ι → V)) rfl (by simp)
  rw [← heq, add_sub_cancel_left]

include hs in
/-- The inverse output coordinate varies continuously on the good piece. -/
theorem continuous_kktChartOutputCoordinate_of_lipschitz_score : Continuous τ := by
  apply Continuous.subtype_mk
  apply Continuous.subtype_mk
  change Continuous (fun p : C => σ p - X₀)
  refine Continuous.sub ?_ continuous_const
  apply continuous_iff_continuousAt.mpr
  intro p
  have hσ := (contDiffAt_transverseKKTSectionWithScore P X₀
    (kktDataWithScore slope (p : EmpiricalKKTTupleData ι V))
    (hU _ (hCU p.property)).1.1 (hU _ (hCU p.property)).1.2
    (hU _ (hCU p.property)).2).continuousAt.comp
      (locallyLipschitz_kktDataWithScore slope hs).continuous.continuousAt
  have hσ' : ContinuousAt σ (p : EmpiricalKKTTupleData ι V) := by
    simpa only [Function.comp_def, transverseKKTSectionWithScore_kktDataWithScore] using hσ
  exact hσ'.comp
    (f := fun p : C => (p : EmpiricalKKTTupleData ι V)) continuous_subtype_val.continuousAt

/-- The fitted tuples and transverse coordinates are homeomorphic on a good piece. -/
@[expose] noncomputable def kktChartOutputHomeomorph_of_lipschitz_score : Θ ≃ₜ C where
  toFun t := ⟨Γ (X₀ + (t.val : ι → V)), t.property⟩
  invFun := τ
  left_inv := kktChartOutputCoordinate_empiricalKKTData_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hP U hU hCU hCG
  right_inv p := Subtype.ext (empiricalKKTData_kktChartOutputCoordinate_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hP U hU hCU hCG p)
  continuous_toFun := by
    apply Continuous.subtype_mk
    exact (locallyLipschitz_empiricalKKTData_of_lipschitz_score R α hα hR c loss slope hc hl hs).continuous.comp
      (by fun_prop)
  continuous_invFun := continuous_kktChartOutputCoordinate_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzKKTChartOutputKernel.lean <==
module

public import ALO.Estimator.KKTChartOutputKernel
public import ALO.Estimator.LipschitzKKTChartOutputCoordinates
public import ALO.Estimator.LipschitzKKTChartDisintegration


/-!
# Local fitted-tuple disintegration

Reindex the chart kernel by the fitted tuple and integrate against the actual
fitted-tuple marginal restricted to the good output piece.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
  (C : Set (EmpiricalKKTTupleData ι V))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (hP : ∀ X, P (P X) = P X)
  (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
  (hCU : C ⊆ U)
  (hCG : C ⊆ goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "Θ" => Subtype (fun t => t ∈ kktChartTransversePiece R α hα hR c loss slope hc P X₀ C)
local notation "K" => LinearMap.range (ContinuousLinearMap.toLinearMap P)
local notation "e" => kktChartOutputHomeomorph_of_lipschitz_score R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG
local notation "κ" => kktChartFiberKernel R α hα hR c loss slope hc P X₀ C

/-- The chart kernel indexed by the fitted tuple in the output piece. -/
@[expose] noncomputable def kktChartOutputKernel_of_lipschitz_score
    (νK : Measure K) [SFinite νK] : Kernel C (ι → V) :=
  (κ νK).comap (Homeomorph.symm e) (Homeomorph.continuous_symm e).measurable

local notation "π" => kktChartOutputKernel_of_lipschitz_score R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG

variable (hUopen : IsOpen U)
include hUopen

/-- Reindexing preserves the Markov property. -/
theorem kktChartOutputKernel_isMarkovKernel_of_lipschitz_score
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] : IsMarkovKernel (π νK) := by
  let _ : IsMarkovKernel (κ νK) := kktChartFiberKernel_isMarkovKernel_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK
  unfold kktChartOutputKernel_of_lipschitz_score
  infer_instance

/-- Each output-indexed chart law is supported on its fitted-tuple fiber. -/
theorem map_empiricalKKTData_kktChartOutputKernel_of_lipschitz_score
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (p : C) :
    (π νK p).map Γ = Measure.dirac (p : EmpiricalKKTTupleData ι V) := by
  change (κ νK ((e).symm p)).map Γ = _
  rw [map_empiricalKKTData_kktChartFiberKernel_of_lipschitz_score R α hα hR c loss slope hc
    P X₀ C hl hs hP U hU hCU hCG hUopen νK]
  congr 1
  exact empiricalKKTData_kktChartOutputCoordinate_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hP U hU hCU hCG p

/-- The local nonlinear disintegration uses the actual output marginal.
No transverse density or chart normalization scalar remains in the statement. -/
theorem lintegral_ambientDesignGaussian_kktChartOutputKernel_of_lipschitz_score
    (hC : MeasurableSet C)
    (νT : Measure P.ker) (νK : Measure K)
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK]
    (f : (ι → V) → ℝ≥0∞) (hf : Measurable f) :
    (∫⁻ X in {X | Γ X ∈ C}, f X ∂ambientDesignGaussian) =
      ∫⁻ p : C, ∫⁻ X, f X ∂π νK p
        ∂(ambientDesignGaussian.map Γ).comap (Subtype.val : C → EmpiricalKKTTupleData ι V) := by
  obtain ⟨b, hb, hbfin, hmarg, hmix⟩ := exists_kktChartKernel_disintegration_of_lipschitz_score
    R α hα hR c loss slope hc P X₀ C hl hs hP U hU hC hCU hCG hUopen νT νK
  let η := b • kktChartTransverseMeasure R α hα hR c loss slope hc P X₀ C νT νK
  have hΓ := (locallyLipschitz_empiricalKKTData_of_lipschitz_score
    R α hα hR c loss slope hc hl hs).continuous.measurable
  have he : Measurable e := (e).continuous.measurable
  have hcoe := MeasurableEmbedding.subtype_coe hC
  have hpush : η.map e = (ambientDesignGaussian.map Γ).comap
      (Subtype.val : C → EmpiricalKKTTupleData ι V) := by
    have heq : (η.map e).map Subtype.val = (ambientDesignGaussian.map Γ).restrict C := by
      rw [Measure.map_map measurable_subtype_coe he, Measure.restrict_map hΓ hC]
      exact hmarg.symm
    have h := congrArg (fun μ : Measure (EmpiricalKKTTupleData ι V) =>
      μ.comap (Subtype.val : C → EmpiricalKKTTupleData ι V)) heq
    rw [hcoe.comap_map, hcoe.comap_restrict] at h
    simpa only [Subtype.coe_preimage_self, Measure.restrict_univ] using h
  rw [← hpush, lintegral_map hf.lintegral_kernel he, hmix f hf]
  apply lintegral_congr
  intro t
  change (∫⁻ X, f X ∂κ νK t) = ∫⁻ X, f X ∂κ νK ((e).symm ((e) t))
  rw [Homeomorph.symm_apply_apply]

/-- Almost every design under the local output law has the prescribed tuple. -/
theorem ae_empiricalKKTData_eq_kktChartOutputKernel_of_lipschitz_score
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (p : C) :
    ∀ᵐ X ∂π νK p, Γ X = (p : EmpiricalKKTTupleData ι V) := by
  have hΓ := (locallyLipschitz_empiricalKKTData_of_lipschitz_score
    R α hα hR c loss slope hc hl hs).continuous.measurable
  apply ae_of_ae_map (μ := π νK p)
    (p := fun q => q = (p : EmpiricalKKTTupleData ι V)) hΓ.aemeasurable
  rw [map_empiricalKKTData_kktChartOutputKernel_of_lipschitz_score R α hα hR c loss slope hc
    P X₀ C hl hs hP U hU hCU hCG hUopen νK p]
  simp

/-- The local joint-test identity for the actual fitted tuple and design. -/
theorem lintegral_joint_ambientDesignGaussian_kktChartOutputKernel_of_lipschitz_score
    (hC : MeasurableSet C)
    (νT : Measure P.ker) (νK : Measure K)
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK]
    (F : EmpiricalKKTTupleData ι V × (ι → V) → ℝ≥0∞) (hF : Measurable F) :
    (∫⁻ X in {X | Γ X ∈ C}, F (Γ X, X) ∂ambientDesignGaussian) =
      ∫⁻ p : C, ∫⁻ X, F (p, X) ∂π νK p
        ∂(ambientDesignGaussian.map Γ).comap (Subtype.val : C → EmpiricalKKTTupleData ι V) := by
  have hΓ := (locallyLipschitz_empiricalKKTData_of_lipschitz_score
    R α hα hR c loss slope hc hl hs).continuous.measurable
  rw [lintegral_ambientDesignGaussian_kktChartOutputKernel_of_lipschitz_score R α hα hR c loss slope hc
    P X₀ C hl hs hP U hU hCU hCG hUopen hC νT νK
      (fun X => F (Γ X, X)) (hF.comp (hΓ.prodMk measurable_id))]
  apply lintegral_congr
  intro p
  apply lintegral_congr_ae
  filter_upwards [ae_empiricalKKTData_eq_kktChartOutputKernel_of_lipschitz_score R α hα hR c loss slope hc
    P X₀ C hl hs hP U hU hCU hCG hUopen νK p] with X hX
  rw [hX]

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzKKTChartWeightedFiber.lean <==
module

public import ALO.Estimator.KKTChartWeightedFiber
public import ALO.Estimator.LipschitzKKTChartJacobian


/-!
# The normalized determinant-weighted law on one chart fiber

The Jacobian ratio and the affine Gaussian conversion identify the weighted
pushforward. The existing determinant Gaussian moment bound discharges
finiteness of the chart normalizer.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → V) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
    (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
  (hUopen : IsOpen U)
  (t : P.ker)
  (ht : empiricalKKTData R α hα hR c loss hc slope (X₀ + (t : ι → V)) ∈ U)
  (hΓ : DifferentiableAt ℝ (empiricalKKTData R α hα hR c loss hc slope) (X₀ + (t : ι → V)))
  (hscore : IsScoreTangentCompatible slope
    (empiricalKKTData R α hα hR c loss hc slope (X₀ + (t : ι → V)))
    (LinearMap.range (fderiv ℝ (empiricalKKTData R α hα hR c loss hc slope)
      (X₀ + (t : ι → V))).toLinearMap))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "d" => fun i => deriv (slope i) (Prod.fst (Prod.snd (Γ (X₀ + (t : ι → V)))) i)
local notation "hd" => fun i => loss_curvature_nonneg (hc i) (hl i)
  (Prod.fst (Prod.snd (Γ (X₀ + (t : ι → V)))) i)
local notation "Φ" => kktChartMap R α hα hR c loss slope hc P X₀
local notation "L" => fderiv ℝ Γ (X₀ + (t : ι → V))
local notation "T" => LinearMap.range (ContinuousLinearMap.toLinearMap (coefficientKKTDerivative L))
local notation "H" => empiricalKKTReducedCurvature R α hα hR c loss slope hc hl
  (X₀ + (t : ι → V)) L (DifferentiableAt.hasFDerivAt hΓ)
local notation "r" => kktChartDensity R α hα hR c loss slope hc P X₀ t

include hs hP hU hUopen ht hscore

omit [MeasurableSpace V] [BorelSpace V] in
/-- Along a fixed good transverse coordinate, the chart density is a constant
times the Gaussian density times the intrinsic determinant weight. -/
theorem kktChartDensity_eq_weighted_of_lipschitz_score
    {κ : Type*} [Fintype κ] [DecidableEq κ] (b : Module.Basis κ ℝ T)
    (k : LinearMap.range P.toLinearMap) :
    r k = (reducedCurvatureDetWeight T b H d (X₀ + (t : ι → V)))⁻¹ *
      (ambientDesignGaussianDensity (Φ ((t : ι → V) + k)) *
        reducedCurvatureDetWeight T b H d (Φ ((t : ι → V) + k))) := by
  have hk : P k = k := by
    obtain ⟨X, hX⟩ := k.property
    rw [← hX]
    exact hP X
  have ha : X₀ + (((t : ι → V) + k) - P ((t : ι → V) + k)) = X₀ + (t : ι → V) := by
    simp only [map_add, show P t = 0 from t.property, zero_add, hk, add_sub_cancel_right]
  have hj := abs_det_fderiv_kktChartMap_eq_reduced_ratio_at_of_lipschitz_score
    R α hα hR c loss slope hc hl hs P hP X₀ U hU hUopen
      ((t : ι → V) + k) (ha.symm ▸ ht) (X₀ + (t : ι → V)) ha hΓ hscore
  have hH := empiricalKKTReducedCurvature_isCoercive
    R α hα hR c loss slope hc hl (X₀ + (t : ι → V)) L hΓ.hasFDerivAt
  have hpos : 0 < |(H + compressedOperator T (lossCurvature (X₀ + (t : ι → V)) d)).det| := by
    have h := (reducedCurvatureEquiv T H (X₀ + (t : ι → V)) d α hα hH hd).isUnit_det b b
    rw [reducedCurvatureEquiv_toLinearMap, LinearMap.det_toMatrix] at h
    exact abs_pos.mpr h.ne_zero
  rw [kktChartDensity, hj, ENNReal.ofReal_div_of_pos hpos]
  simp only [reducedCurvatureDetWeight, reducedCurvatureAbsDet, LinearMap.det_toMatrix,
    div_eq_mul_inv]
  ring

/-- The normalized chart fiber law is the determinant tilt of the canonical
affine Gaussian. Its positive finite normalizer follows from the existing
Gaussian determinant bounds, rather than an additional integrability assumption. -/
theorem normalized_kktChartDensity_eq_determinant_tilt_of_lipschitz_score
    {κ : Type*} [Fintype κ] [DecidableEq κ] (b : OrthonormalBasis κ ℝ T)
    (νK : Measure (LinearMap.range P.toLinearMap)) [Measure.IsAddHaarMeasure νK] :
    (0 < ∫⁻ k, r k ∂νK) ∧ (∫⁻ k, r k ∂νK ≠ ⊤) ∧
      (normalizedWithDensity νK (fun k => r k)).map
        (fun k : LinearMap.range P.toLinearMap => Φ ((t : ι → V) + k)) =
      normalizedWithDensity (kktFiberGaussian slope (Γ (X₀ + (t : ι → V))))
        (reducedCurvatureDetWeight T b.toBasis H d) := by
  let ψ := fun k : LinearMap.range P.toLinearMap => Φ ((t : ι → V) + k)
  have hψeq : ψ = fun k : LinearMap.range P.toLinearMap =>
      transverseKKTReconstruct P X₀ slope (Γ (X₀ + (t : ι → V))) k :=
    funext (kktChartMap_add_transverse_fiber R α hα hR c loss slope hc P X₀ hP t)
  have hψ : Measurable ψ := by
    rw [hψeq]
    unfold transverseKKTReconstruct
    fun_prop
  let W := reducedCurvatureDetWeight T b.toBasis H d
  have hW : Measurable W := measurable_reducedCurvatureDetWeight T b.toBasis H d
  have hH := empiricalKKTReducedCurvature_isCoercive
    R α hα hR c loss slope hc hl (X₀ + (t : ι → V)) L hΓ.hasFDerivAt
  have hW0 : 0 < W (X₀ + (t : ι → V)) :=
    reducedCurvatureDetWeight_pos T b.toBasis H d α hα hH hd _
  have hWfin : W (X₀ + (t : ι → V)) ≠ ⊤ := ENNReal.ofReal_ne_top
  obtain ⟨a, ha, haf, hbase⟩ := map_kktChartFiberGaussian_design_eq_smul
    P hP slope (Γ (X₀ + (t : ι → V))) (hU _ ht).1 (hU _ ht).2 X₀ νK
  have hbase' : (νK.withDensity (fun k => ambientDesignGaussianDensity (ψ k))).map ψ =
      a • kktFiberGaussian slope (Γ (X₀ + (t : ι → V))) := by
    simpa only [hψeq] using hbase
  have hr : (fun k : LinearMap.range P.toLinearMap => r k) =
      fun k => (W (X₀ + (t : ι → V)))⁻¹ * (ambientDesignGaussianDensity (ψ k) * W (ψ k)) :=
    funext (kktChartDensity_eq_weighted_of_lipschitz_score R α hα hR c loss slope hc hl hs
      P hP X₀ U hU hUopen t ht hΓ hscore b.toBasis)
  have hmap : (νK.withDensity (fun k => r k)).map ψ =
      ((W (X₀ + (t : ι → V)))⁻¹ * a) •
        (kktFiberGaussian slope (Γ (X₀ + (t : ι → V)))).withDensity W := by
    rw [hr]
    exact map_scaled_weightedDensity νK (fun k => ambientDesignGaussianDensity (ψ k))
      (measurable_ambientDesignGaussianDensity.comp hψ)
      ψ hψ (kktFiberGaussian slope (Γ (X₀ + (t : ι → V)))) a hbase' W hW
        (W (X₀ + (t : ι → V)))⁻¹
  have hμ : kktFiberGaussian slope (Γ (X₀ + (t : ι → V))) ≠ 0 :=
    Measure.measure_univ_pos.mp (by simp)
  exact normalized_transport_of_map_eq_smul_withDensity νK _ ψ hψ
    (kktFiberGaussian slope (Γ (X₀ + (t : ι → V)))) W ((W (X₀ + (t : ι → V)))⁻¹ * a)
    (ENNReal.mul_pos (ENNReal.inv_ne_zero.mpr hWfin) ha.ne')
    (ENNReal.mul_lt_top (ENNReal.inv_ne_top.mpr hW0.ne').lt_top haf)
    hmap
    (reducedCurvatureDetWeight_lintegral_pos _ hμ T b.toBasis H d α hα hH hd)
    (reducedCurvatureDetWeight_lintegral_ne_top _ T b H d)

include hl in
omit hscore in
/-- Good outputs supply the differentiability and scalar loss curvatures
needed for positive finite chart normalizers. -/
theorem kktChartDensity_mass_of_good_of_lipschitz_score
    (hgood : Γ (X₀ + (t : ι → V)) ∈ goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc)
    (νK : Measure (LinearMap.range P.toLinearMap)) [Measure.IsAddHaarMeasure νK] :
    (0 < ∫⁻ k, r k ∂νK) ∧ (∫⁻ k, r k ∂νK ≠ ⊤) := by
  have hdiff := differentiable_scoreCompatible_of_mem_goodLipschitzRegularKKTDataSet
    R α hα hR c loss slope hc hl hs (Γ (X₀ + (t : ι → V))) hgood
      (X₀ + (t : ι → V)) rfl
  have h := normalized_kktChartDensity_eq_determinant_tilt_of_lipschitz_score
    R α hα hR c loss slope hc hl hs P hP X₀ U hU hUopen t ht hdiff.1 hdiff.2
    (stdOrthonormalBasis ℝ T) νK
  exact ⟨h.1, h.2.1⟩

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzKKTDeterminantLaw.lean <==
module

public import ALO.Estimator.KKTDeterminantLaw
public import ALO.Estimator.LipschitzKKTChartOutputKernel


/-! # The intrinsic determinant formula for a fitted-tuple law -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope

/-- Each output-indexed local chart law has the intrinsic determinant formula. -/
theorem isEmpiricalKKTDeterminantLaw_kktChartOutputKernel_of_lipschitz_score
    (hs : ∀ i, LipschitzWith 1 (slope i))
    (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
    (C : Set (EmpiricalKKTTupleData ι V)) (hP : ∀ X, P (P X) = P X)
    (U : Set (EmpiricalKKTTupleData ι V))
    (hU : ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
      (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
    (hCU : C ⊆ U) (hCG : C ⊆ goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc)
    (hUopen : IsOpen U)
    (νK : Measure (LinearMap.range P.toLinearMap)) [Measure.IsAddHaarMeasure νK]
    (p : C) :
    IsEmpiricalKKTDeterminantLaw R α hα hR c loss slope hc hl p
      (kktChartOutputKernel_of_lipschitz_score R α hα hR c loss slope hc P X₀ C hl hs hP U hU hCU hCG νK p) := by
  let t := kktChartOutputCoordinate_of_lipschitz_score R α hα hR c loss slope hc P X₀ C hl hP U hU hCU hCG p
  have hp : Γ (X₀ + (t.val : ι → V)) = p :=
    empiricalKKTData_kktChartOutputCoordinate_of_lipschitz_score R α hα hR c loss slope hc
      P X₀ C hl hP U hU hCU hCG p
  have hdiff := differentiable_scoreCompatible_of_mem_goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc
    hl hs p (hCG p.property) (X₀ + (t.val : ι → V)) hp
  refine ⟨X₀ + (t.val : ι → V), hdiff.1, hp, ?_⟩
  let T := LinearMap.range (coefficientKKTDerivative (fderiv ℝ Γ (X₀ + (t.val : ι → V)))).toLinearMap
  have h := kktChartFiberKernel_eq_determinant_tilt_of_lipschitz_score R α hα hR c loss slope hc
    P X₀ C hl hs hP U hU hCU hCG hUopen t hdiff.1 hdiff.2
    (stdOrthonormalBasis ℝ T) νK
  dsimp only at h ⊢
  simp only [hp] at h
  convert h using 1
  · rfl
  · congr 1
    funext Y
    simp only [reducedCurvatureDetWeight, reducedCurvatureAbsDet, LinearMap.det_toMatrix]

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzKKTFiberDifferentiability.lean <==
module

public import ALO.Estimator.LipschitzKKTFiberResidual

/-! # Whole-fiber differentiability with Lipschitz scores

The tangent-space constraint is injective by strong convexity. A linear
left inverse recovers the derivative from the normal and constraint
remainders, without assuming that scores are differentiable at every
fitted scalar value.
-/

public section
namespace ALO

open MeasureTheory Filter Asymptotics
open scoped Topology RealInnerProductSpace

/-- An injective constraint on the tangent space reconstructs a derivative.
If the parameter forcing covers the tangent constraints, its range is
exactly that tangent space. -/
theorem exists_hasFDerivAt_of_tangent_constraint
    {E F G : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    [NormedAddCommGroup F] [NormedSpace ℝ F] [FiniteDimensional ℝ F]
    [NormedAddCommGroup G] [NormedSpace ℝ G] [FiniteDimensional ℝ G]
    (γ : E → F) (x : E) (T : Submodule ℝ F) (N : F →L[ℝ] G) (B : E →L[ℝ] G)
    (hkernel : ∀ z ∈ T, N z = 0 → z = 0)
    (hcover : ∀ z ∈ T, ∃ e, B e = N z)
    (hnormal : (fun y => (γ y - γ x) -
      finiteDimensionalSubmoduleProjection T (γ y - γ x)) =o[𝓝 x] fun y => y - x)
    (hconstraint : (fun y => N (γ y - γ x) - B (y - x)) =o[𝓝 x] fun y => y - x) :
    ∃ D : E →L[ℝ] F, HasFDerivAt γ D x ∧ LinearMap.range D.toLinearMap = T := by
  let n : T →ₗ[ℝ] G := N.toLinearMap.comp T.subtype
  have hn : Function.Injective n := by
    intro z w hzw
    apply Subtype.ext
    apply sub_eq_zero.mp
    apply hkernel _ (T.sub_mem z.property w.property)
    rw [map_sub]
    exact sub_eq_zero.mpr hzw
  obtain ⟨j, hj⟩ := n.exists_leftInverse_of_injective (LinearMap.ker_eq_bot.mpr hn)
  let J : G →L[ℝ] F := T.subtypeL.comp j.toContinuousLinearMap
  have hleft (z : F) (hz : z ∈ T) : J (N z) = z := by
    have h := LinearMap.congr_fun hj (⟨z, hz⟩ : T)
    exact congrArg Subtype.val h
  let D := J.comp B
  refine ⟨D, ?_, ?_⟩
  · exact hasFDerivAt_of_tangent_projection_and_constraint γ x T
      (T.subtypeL.comp (finiteDimensionalSubmoduleProjection T)) N J B
      (fun z => (finiteDimensionalSubmoduleProjection T z).property)
      hleft hnormal hconstraint
  · apply le_antisymm
    · rintro z ⟨e, rfl⟩
      exact (j (B e)).property
    · intro z hz
      obtain ⟨e, he⟩ := hcover z hz
      refine ⟨e, ?_⟩
      change J (B e) = z
      rw [he]
      exact hleft z hz

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (c : V) (loss slope : ι → ℝ → ℝ)
  (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope

include hl hs in
/-- Centered form of the Lipschitz-score KKT constraint remainder. -/
theorem empiricalKKTData_constraint_isLittleO_of_fiber_of_lipschitz_score
    (X Y : ι → V) (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt Γ L X)
    (hreg : Γ X ∈ fiberLiftRegularSet slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap))
    (hfiber : Γ Y = Γ X) :
    let p := Γ Y
    let d := fun i => deriv (slope i) (p.2.1 i)
    (fun Z => kktIncrementForcing Y d (Γ Z - p) -
      designForcing p.1 (scoreVector slope p.2.1) (Z - Y)) =o[𝓝 Y] fun Z => Z - Y := by
  have h0 := empiricalKKTData_incrementResidual_isLittleO_of_fiber_of_lipschitz_score
    R α hα hR c loss slope hc hl hs X Y L hΓ hreg hscore hfiber
  have ht : Tendsto (fun Z : ι → V => Z - Y) (𝓝 Y) (𝓝 0) := by
    simpa only [sub_self, id_eq] using
      (tendsto_id.sub tendsto_const_nhds : Tendsto (fun Z : ι → V => id Z - Y) (𝓝 Y) (𝓝 (Y - Y)))
  have h := h0.comp_tendsto ht
  have heq (Z : ι → V) : Y + (Z - Y) = Z := by abel
  simpa only [Function.comp_def, heq] using h

include hl hs in
/-- The derivative factors through the usual design forcing at a regular,
score-compatible point, including points whose fitted values are kinks. -/
theorem kktIncrementForcing_comp_derivative_of_lipschitz_score
    (X : ι → V) (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt Γ L X) (hreg : Γ X ∈ fiberLiftRegularSet slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap)) :
    (kktIncrementForcing X (fun i => deriv (slope i) ((Γ X).2.1 i))).comp L =
      designForcing (Γ X).1 (scoreVector slope (Γ X).2.1) := by
  let N := kktIncrementForcing X (fun i => deriv (slope i) ((Γ X).2.1 i))
  let B := designForcing (Γ X).1 (scoreVector slope (Γ X).2.1)
  have hres := empiricalKKTData_constraint_isLittleO_of_fiber_of_lipschitz_score
    R α hα hR c loss slope hc hl hs X X L hΓ hreg hscore rfl
  have hder : HasFDerivAt (N ∘ Γ) B X := by
    apply HasFDerivAt.of_isLittleO
    simpa only [Function.comp_def, map_sub] using hres
  exact (N.hasFDerivAt.comp X hΓ).unique hder

include hl hs in
/-- Differentiability and its full tuple range propagate to every point
of a regular KKT fiber from a score-compatible basepoint. -/
theorem exists_hasFDerivAt_empiricalKKTData_of_fiber_of_lipschitz_score
    (X Y : ι → V) (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt Γ L X) (hreg : Γ X ∈ fiberLiftRegularSet slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap))
    (hfiber : Γ Y = Γ X) :
    ∃ D : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V,
      HasFDerivAt Γ D Y ∧ LinearMap.range D.toLinearMap = LinearMap.range L.toLinearMap := by
  let p := Γ X
  let d := fun i => deriv (slope i) (p.2.1 i)
  let T := LinearMap.range L.toLinearMap
  let N := kktIncrementForcing Y d
  let B := designForcing p.1 (scoreVector slope p.2.1)
  have hfactor := kktIncrementForcing_comp_derivative_of_lipschitz_score
    R α hα hR c loss slope hc hl hs X L hΓ hreg hscore
  have hkernel : ∀ z ∈ T, N z = 0 → z = 0 := by
    intro z hz hNz
    obtain ⟨E, hE⟩ := hz
    change L E = z at hE
    have hlower := empiricalKKTData_derivative_lower_bound R α hα hR c loss slope hc hl X L hΓ E
    rw [hE] at hlower
    exact kktIncrementForcing_eq_zero_of_lowerBound Y d α hα
      (fun i => loss_curvature_nonneg (hc i) (hl i) _) z hlower hNz
  have hcover : ∀ z ∈ T, ∃ E, B E = N z := by
    intro z hz
    have hbase : kktIncrementForcing X d z ∈
        forcingCompatibilitySubspace p.1 (scoreVector slope p.2.1) := by
      obtain ⟨E, hE⟩ := hz
      change L E = z at hE
      rw [← hE]
      have he := congrArg (fun A : (ι → V) →L[ℝ] V × (ι → ℝ) => A E) hfactor
      change kktIncrementForcing X d (L E) = B E at he
      rw [he]
      exact designForcing_mem_compatibility _ _ E
    have hpY : designPredictor Y p.1 = designPredictor X p.1 := by
      have h := congrArg (fun q : EmpiricalKKTTupleData ι V => q.2.1) hfiber
      have hh := congrArg (fun q : EmpiricalKKTTupleData ι V => q.1) hfiber
      change designPredictor Y (Γ Y).1 = designPredictor X (Γ X).1 at h
      simpa only [hh] using h
    have hqY : designAdjoint Y (scoreVector slope p.2.1) =
        designAdjoint X (scoreVector slope p.2.1) := by
      have h := congrArg (fun q : EmpiricalKKTTupleData ι V => q.2.2) hfiber
      have hu := congrArg (fun q : EmpiricalKKTTupleData ι V => q.2.1) hfiber
      change designAdjoint Y (scoreVector slope (Γ Y).2.1) =
        designAdjoint X (scoreVector slope (Γ X).2.1) at h
      simpa only [hu] using h
    have hmem : N z ∈ forcingCompatibilitySubspace p.1 (scoreVector slope p.2.1) := by
      change forcingCompatibilityLinearMap p.1 (scoreVector slope p.2.1) (N z) = 0
      rw [forcingCompatibility_kktIncrementForcing_eq_of_fiber X Y p.1
        (scoreVector slope p.2.1) d z hpY hqY]
      exact hbase
    have hr : N z ∈ Set.range B := by
      rw [range_designForcing p.1 (scoreVector slope p.2.1) hreg.1 hreg.2]
      exact hmem
    exact hr
  apply exists_hasFDerivAt_of_tangent_constraint Γ Y T N B hkernel hcover
  · exact empiricalKKTData_tangentNormal_isLittleO_of_fiber_of_lipschitz_score
      R α hα hR c loss slope hc hl hs X Y L hΓ hreg hfiber
  · simpa only [hfiber] using
      empiricalKKTData_constraint_isLittleO_of_fiber_of_lipschitz_score
        R α hα hR c loss slope hc hl hs X Y L hΓ hreg hscore hfiber

variable [MeasurableSpace V] [BorelSpace V]

include hl hs in
/-- For almost every regular design, every point of its KKT fiber is a
differentiability point with the same derivative range. -/
theorem ae_empiricalKKTData_fiber_differentiability_of_lipschitz_score
    (μ : Measure (ι → V)) [μ.IsAddHaarMeasure] :
    ∀ᵐ X ∂μ, Γ X ∈ fiberLiftRegularSet slope →
      ∀ Y, Γ Y = Γ X →
        DifferentiableAt ℝ Γ Y ∧
        LinearMap.range (fderiv ℝ Γ Y).toLinearMap =
          LinearMap.range (fderiv ℝ Γ X).toLinearMap ∧
        IsScoreTangentCompatible slope (Γ Y) (LinearMap.range (fderiv ℝ Γ Y).toLinearMap) := by
  filter_upwards [ae_isScoreTangentCompatible μ Γ
    (locallyLipschitz_empiricalKKTData_of_lipschitz_score R α hα hR c loss slope hc hl hs)
    slope hs] with X hX
  intro hreg Y hfiber
  obtain ⟨D, hD, hrange⟩ := exists_hasFDerivAt_empiricalKKTData_of_fiber_of_lipschitz_score
    R α hα hR c loss slope hc hl hs X Y (fderiv ℝ Γ X) hX.1.hasFDerivAt hreg hX.2 hfiber
  refine ⟨hD.differentiableAt, ?_, ?_⟩
  · rwa [hD.fderiv]
  · simpa only [hD.fderiv, hrange, hfiber] using hX.2

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzKKTFiberResidual.lean <==
module

public import ALO.Estimator.LipschitzKKTGeometry
public import ALO.MeasureTheory.LipschitzScalarChainRule

/-! # Score linearization on a KKT fiber with Lipschitz scores

At a scalar kink, the fitted predictor's derivative vanishes almost everywhere.
The tangent cone identifies this as a condition on the common fiber tangent
space. The resulting first-order score residual remains negligible at every
point of that fiber.
-/

public section
namespace ALO

open MeasureTheory Filter Asymptotics
open scoped Topology RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Either the scalar score is differentiable, or its predictor coordinate
vanishes on the tuple tangent space. This permits fitted values at kinks. -/
@[expose] def IsScoreTangentCompatible (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) (T : Submodule ℝ (EmpiricalKKTTupleData ι V)) : Prop :=
  ∀ i, DifferentiableAt ℝ (slope i) (p.2.1 i) ∨ ∀ z ∈ T, z.2.1 i = 0

/-- Ziemer's null-preimage lemma gives score compatibility with the
derivative range of any locally Lipschitz fitted tuple almost everywhere. -/
theorem ae_isScoreTangentCompatible
    {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]
    (μ : Measure E) [μ.IsAddHaarMeasure]
    (Γ : E → EmpiricalKKTTupleData ι V) (hΓ : LocallyLipschitz Γ)
    (slope : ι → ℝ → ℝ) (hs : ∀ i, LipschitzWith 1 (slope i)) :
    ∀ᵐ x ∂μ, DifferentiableAt ℝ Γ x ∧
      IsScoreTangentCompatible slope (Γ x) (LinearMap.range (fderiv ℝ Γ x).toLinearMap) := by
  have hz (i : ι) : ∀ᵐ x ∂μ,
      ¬DifferentiableAt ℝ (slope i) ((Γ x).2.1 i) →
        fderiv ℝ (fun z => (Γ z).2.1 i) x = 0 :=
    ae_fderiv_eq_zero_where_lipschitz_outer_not_differentiable μ _
      ((continuous_apply i).comp (hΓ.continuous.snd.fst)).measurable _ (hs i)
  have hh := ae_differentiableAt_of_locallyLipschitz μ
    ((show ContDiff ℝ 1 (fun p : EmpiricalKKTTupleData ι V => p.1) from
      contDiff_fst).locallyLipschitz.comp hΓ)
  have hq := ae_differentiableAt_of_locallyLipschitz μ
    ((show ContDiff ℝ 1 (fun p : EmpiricalKKTTupleData ι V => p.2.2) from
      contDiff_snd.comp contDiff_snd).locallyLipschitz.comp hΓ)
  have hu (i : ι) := ae_differentiableAt_of_locallyLipschitz μ
    ((show ContDiff ℝ 1 (fun p : EmpiricalKKTTupleData ι V => p.2.1 i) from
      (contDiff_apply ℝ (fun _ : ι => ℝ) i).comp
        (contDiff_fst.comp contDiff_snd)).locallyLipschitz.comp hΓ)
  have hdiff : ∀ᵐ x ∂μ, DifferentiableAt ℝ Γ x := by
    filter_upwards [hh, hq, ae_all_iff.mpr hu] with x hh hq hu
    exact hh.prodMk ((differentiableAt_pi.mpr hu).prodMk hq)
  filter_upwards [hdiff,
    (ae_all_iff.mpr hz)] with x hx hzero
  refine ⟨hx, fun i => ?_⟩
  by_cases hi : DifferentiableAt ℝ (slope i) ((Γ x).2.1 i)
  · exact Or.inl hi
  · right
    intro z hz
    obtain ⟨v, rfl⟩ := hz
    have hd := (hasFDerivAt_pi'.mp hx.hasFDerivAt.snd.fst i).fderiv
    have heq := hd.symm.trans (hzero i hi)
    have hv := congrArg (fun A : E →L[ℝ] ℝ => A v) heq
    change ((fderiv ℝ Γ x) v).2.1 i = 0
    simpa only [ContinuousLinearMap.comp_apply, ContinuousLinearMap.proj_apply,
      ContinuousLinearMap.coe_fst', ContinuousLinearMap.coe_snd', zero_apply] using hv

/-- The common tangent cone controls the normal increment at every point
of a regular fiber under Lipschitz scores. -/
theorem empiricalKKTData_tangentNormal_isLittleO_of_fiber_of_lipschitz_score
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hs : ∀ i, LipschitzWith 1 (slope i))
    (X Y : ι → V) (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hreg : empiricalKKTData R α hα hR c loss hc slope X ∈ fiberLiftRegularSet slope)
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X) :
    let Γ := empiricalKKTData R α hα hR c loss hc slope
    let T := LinearMap.range L.toLinearMap
    (fun Z => (Γ Z - Γ Y) -
      finiteDimensionalSubmoduleProjection T (Γ Z - Γ Y)) =o[𝓝 Y] fun Z => Z - Y := by
  let Γ := empiricalKKTData R α hα hR c loss hc slope
  let T := LinearMap.range L.toLinearMap
  let P := T.subtypeL.comp (finiteDimensionalSubmoduleProjection T)
  let N := ContinuousLinearMap.id ℝ (EmpiricalKKTTupleData ι V) - P
  have hT : tangentConeAt ℝ (compatibleKKTDataSet R c slope) (Γ Y) = (T : Set _) := by
    rw [show Γ Y = Γ X from hfiber]
    exact tangentConeAt_compatibleKKTData_eq_range_of_lipschitz_score
      R α hα hR c loss slope hc hl hs X L hΓ hreg
  have hLip := locallyLipschitz_empiricalKKTData_of_lipschitz_score R α hα hR c loss slope hc hl hs
  have hΓs : Tendsto Γ (𝓝 Y) (𝓝[compatibleKKTDataSet R c slope] Γ Y) := by
    rw [tendsto_nhdsWithin_iff]
    exact ⟨hLip.continuous.continuousAt, Eventually.of_forall fun Z =>
      empiricalKKTData_mem_compatible R α hα hR c loss slope hc hl Z⟩
  have hn := tangentAnnihilator_isLittleO_of_tangentCone_eq N T _ (Γ Y) (by
    intro z hz
    simp only [N, P, sub_apply, ContinuousLinearMap.id_apply, ContinuousLinearMap.comp_apply]
    rw [finiteDimensionalSubmoduleProjection_apply_of_mem T z hz]
    exact sub_self z) hT
  exact (hn.comp_tendsto hΓs).trans_isBigO (locallyLipschitz_isBigO_sub Γ hLip Y)

/-- A tangent-flat predictor has negligible score remainder even when the
outer score is nondifferentiable. -/
theorem scoreLinearizationResidual_isLittleO_of_tangent
    {E : Type*} [NormedAddCommGroup E]
    (slope : ι → ℝ → ℝ) (hs : ∀ i, LipschitzWith 1 (slope i))
    (γ : E → EmpiricalKKTTupleData ι V) (T : Submodule ℝ (EmpiricalKKTTupleData ι V))
    (hγO : (fun e => γ e - γ 0) =O[𝓝 0] fun e => e)
    (hnormal : (fun e => (γ e - γ 0) -
      finiteDimensionalSubmoduleProjection T (γ e - γ 0)) =o[𝓝 0] fun e => e)
    (hscore : IsScoreTangentCompatible slope (γ 0) T) :
    (fun e => scoreLinearizationResidual slope (fun i => deriv (slope i) ((γ 0).2.1 i))
      (γ 0).2.1 (γ e).2.1) =o[𝓝 0] fun e => e := by
  have huO : (fun e => (γ e).2.1 - (γ 0).2.1) =O[𝓝 0] fun e => e := by
    simpa only [Prod.snd_sub, Prod.fst_sub] using hγO.prod_left_snd.prod_left_fst
  rw [isLittleO_pi]
  intro i
  rcases hscore i with hi | hi
  · have hu : Tendsto (fun e => (γ e).2.1 i) (𝓝 0) (𝓝 ((γ 0).2.1 i)) := by
      rw [← tendsto_sub_nhds_zero_iff]
      exact (isBigO_pi.mp huO i).trans_tendsto tendsto_id
    have h := (hi.hasDerivAt.neg.isLittleO.comp_tendsto hu).trans_isBigO
      (isBigO_pi.mp huO i)
    convert h using 1
    funext e
    simp only [scoreLinearizationResidual, scoreIncrement, scoreVector, Pi.add_apply,
      Pi.sub_apply, Pi.neg_apply, Function.comp_apply, smul_eq_mul]
    ring
  · let πi : EmpiricalKKTTupleData ι V →L[ℝ] ℝ :=
      (ContinuousLinearMap.proj i).comp
        ((ContinuousLinearMap.fst ℝ (ι → ℝ) V).comp
          (ContinuousLinearMap.snd ℝ V ((ι → ℝ) × V)))
    have hpiP (z) : πi (finiteDimensionalSubmoduleProjection T z) = 0 :=
      hi _ (finiteDimensionalSubmoduleProjection T z).property
    have hui : (fun e => (γ e).2.1 i - (γ 0).2.1 i) =o[𝓝 0] fun e => e := by
      have h := (πi.isBigO_comp _ (𝓝 0)).trans_isLittleO hnormal
      have heq (e) : πi ((γ e - γ 0) -
          finiteDimensionalSubmoduleProjection T (γ e - γ 0)) =
          (γ e).2.1 i - (γ 0).2.1 i := by
        rw [map_sub, hpiP, sub_zero]
        rfl
      simpa only [heq] using h
    have hLip : (fun e => -(slope i ((γ e).2.1 i)) + slope i ((γ 0).2.1 i))
        =O[𝓝 0] (fun e => (γ e).2.1 i - (γ 0).2.1 i) := by
      apply IsBigO.of_bound 1
      apply Eventually.of_forall
      intro e
      simpa [dist_eq_norm, neg_add_eq_sub, norm_sub_rev] using
        (hs i).dist_le_mul ((γ e).2.1 i) ((γ 0).2.1 i)
    have hlin := ((isBoundedBilinearMap_mul (𝕜 := ℝ) (A := ℝ)).isBoundedLinearMap_right
      (deriv (slope i) ((γ 0).2.1 i))).isBigO_comp
        (f := fun e => (γ e).2.1 i - (γ 0).2.1 i) (𝓝 0)
    have h := (hLip.trans_isLittleO hui).add (hlin.trans_isLittleO hui)
    convert h using 1
    funext e
    simp only [scoreLinearizationResidual, scoreIncrement, scoreVector, Pi.add_apply, Pi.sub_apply]
    ring

/-- The exact KKT increment constraint has a negligible remainder at
every point of a regular fiber from a score-compatible basepoint. -/
theorem empiricalKKTData_incrementResidual_isLittleO_of_fiber_of_lipschitz_score
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hs : ∀ i, LipschitzWith 1 (slope i))
    (X Y : ι → V) (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hreg : empiricalKKTData R α hα hR c loss hc slope X ∈ fiberLiftRegularSet slope)
    (hscore : IsScoreTangentCompatible slope
      (empiricalKKTData R α hα hR c loss hc slope X) (LinearMap.range L.toLinearMap))
    (hfiber : empiricalKKTData R α hα hR c loss hc slope Y =
      empiricalKKTData R α hα hR c loss hc slope X) :
    let Γ := empiricalKKTData R α hα hR c loss hc slope
    let p := Γ Y
    let d := fun i => deriv (slope i) (p.2.1 i)
    (fun E => kktIncrementForcing Y d (Γ (Y + E) - p) -
      designForcing p.1 (scoreVector slope p.2.1) E) =o[𝓝 0] fun E => E := by
  let Γ := empiricalKKTData R α hα hR c loss hc slope
  let γ := fun E : ι → V => Γ (Y + E)
  let T := LinearMap.range L.toLinearMap
  let d := fun i => deriv (slope i) ((Γ Y).2.1 i)
  have hLip := locallyLipschitz_empiricalKKTData_of_lipschitz_score R α hα hR c loss slope hc hl hs
  have hγO : (fun E => γ E - γ 0) =O[𝓝 0] fun E => E := by
    simpa only [γ, add_zero] using locallyLipschitz_isBigO_add_sub Γ hLip Y
  have hnormal : (fun E => (γ E - γ 0) -
      finiteDimensionalSubmoduleProjection T (γ E - γ 0)) =o[𝓝 0] fun E => E := by
    have hn := empiricalKKTData_tangentNormal_isLittleO_of_fiber_of_lipschitz_score
      R α hα hR c loss slope hc hl hs X Y L hΓ hreg hfiber
    have ht : Tendsto (fun E : ι → V => Y + E) (𝓝 0) (𝓝 Y) := by
      simpa only [add_zero, id_eq] using tendsto_const_nhds.add (tendsto_id : Tendsto id (𝓝 (0 : ι → V)) (𝓝 0))
    simpa only [Function.comp_def, γ, add_zero, add_sub_cancel_left] using hn.comp_tendsto ht
  have hscore' : IsScoreTangentCompatible slope (γ 0) T := by
    simpa only [γ, add_zero, show Γ Y = Γ X from hfiber] using hscore
  have hrem : (fun E => scoreLinearizationResidual slope d (Γ Y).2.1 (γ E).2.1)
      =o[𝓝 0] fun E => E := by
    simpa only [γ, add_zero] using
      scoreLinearizationResidual_isLittleO_of_tangent slope hs γ T hγO hnormal hscore'
  have huO : (fun E => (γ E).2.1 - (Γ Y).2.1) =O[𝓝 0] fun E => E := by
    simpa only [γ, add_zero, Prod.snd_sub, Prod.fst_sub] using hγO.prod_left_snd.prod_left_fst
  have hvO : (fun E => scoreIncrement slope (Γ Y).2.1 (γ E).2.1) =O[𝓝 0] fun E => E := by
    rw [isBigO_pi]
    intro i
    have hlin := ((isBoundedBilinearMap_mul (𝕜 := ℝ) (A := ℝ)).isBoundedLinearMap_right
      (d i)).isBigO_comp (f := fun E => (γ E).2.1 i - (Γ Y).2.1 i) (𝓝 0)
    have h := (isLittleO_pi.mp hrem i).isBigO.sub (hlin.trans (isBigO_pi.mp huO i))
    convert h using 1
    funext E
    simp only [scoreLinearizationResidual, Pi.add_apply]
    ring
  have hhO : (fun E => (γ E).1 - (Γ Y).1) =O[𝓝 0] fun E => E := by
    simpa only [γ, add_zero, Prod.fst_sub] using hγO.prod_left_fst
  have hres := ((designAdjoint_fixed_isLittleO Y _ hrem).add
    (designAdjoint_cross_isLittleO _ hvO)).prod_left (designPredictor_cross_isLittleO _ hhO)
  apply hres.congr' _ EventuallyEq.rfl
  filter_upwards with E
  dsimp only [γ]
  rw [show Y + E = (fun i => Y i + E i) from rfl]
  simpa only [Γ, d] using
    (empiricalKKTData_incrementResidual_eq R α hα hR c loss hc slope d Y E).symm

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzKKTGeometry.lean <==
module

public import ALO.Estimator.FiberDifferentiability
public import ALO.Estimator.LipschitzEmpiricalRegularity
public import ALO.Estimator.ScoreAugmentedKKTSection

/-! # KKT fiber geometry with Lipschitz scores

The fitted tuple and the explicit fiber section need only local Lipschitz
regularity. A Lipschitz local right inverse already identifies the tangent
cone at a differentiability point; the section itself need not be differentiable.
-/

public section
namespace ALO

open Filter Asymptotics
open scoped Topology RealInnerProductSpace

private theorem exists_lipschitzOnWith_comp_at
    {E F G : Type*} [PseudoEMetricSpace E] [PseudoEMetricSpace F] [PseudoEMetricSpace G]
    {f : E → F} {g : F → G} (hf : LocallyLipschitz f) (x : E)
    (hg : ∃ K, ∃ t ∈ 𝓝 (f x), LipschitzOnWith K g t) :
    ∃ K, ∃ t ∈ 𝓝 x, LipschitzOnWith K (g ∘ f) t := by
  obtain ⟨Kf, s, hs, hfs⟩ := hf x
  obtain ⟨Kg, t, ht, hgt⟩ := hg
  refine ⟨Kg * Kf, s ∩ f ⁻¹' t,
    Filter.inter_mem hs (hf.continuous.continuousAt ht), ?_⟩
  exact hgt.comp (hfs.mono Set.inter_subset_left)
    ((Set.mapsTo_preimage f t).mono_left Set.inter_subset_right)

variable {E F : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup F] [NormedSpace ℝ F] [FiniteDimensional ℝ F]

/-- A local right inverse with a first-order bounded increment suffices
to recover the tangent cone from the original map's derivative. -/
theorem tangentConeAt_eq_range_of_lipschitz_local_rightInverse
    {f : E → F} {g : F → E} {L : E →L[ℝ] F}
    {x : E} {y : F} {s t : Set F}
    (hf : HasFDerivAt f L x)
    (hg : (fun z => g z - g y) =O[𝓝 y] (fun z => z - y))
    (hgy : g y = x) (hy : y ∈ s) (ht : t ∈ 𝓝 y)
    (hright : Set.EqOn (f ∘ g) id (s ∩ t))
    (hmap : Set.MapsTo f Set.univ s) :
    tangentConeAt ℝ s y = Set.range L := by
  let T := LinearMap.range L.toLinearMap
  let P := T.subtypeL.comp (finiteDimensionalSubmoduleProjection T)
  let N := ContinuousLinearMap.id ℝ F - P
  have hNL : N.comp L = 0 := by
    ext v
    simp only [N, P, ContinuousLinearMap.comp_apply, sub_apply,
      ContinuousLinearMap.id_apply, zero_apply]
    rw [finiteDimensionalSubmoduleProjection_apply_of_mem T (L v) ⟨v, rfl⟩]
    exact sub_self _
  have hgyc : Tendsto g (𝓝 y) (𝓝 x) := by
    rw [← hgy, ← tendsto_sub_nhds_zero_iff]
    exact hg.trans_tendsto (by simpa using (tendsto_id.sub tendsto_const_nhds :
      Tendsto (fun z : F => z - y) (𝓝 y) (𝓝 (y - y))))
  have hn : HasFDerivAt (N ∘ f) (0 : E →L[ℝ] F) x := by
    simpa only [hNL] using N.hasFDerivAt.comp x hf
  have ho := (hn.isLittleO.comp_tendsto hgyc).trans_isBigO (by
    simpa only [Function.comp_def, hgy] using hg)
  have hcomp : HasFDerivAt (N ∘ f ∘ g) (0 : F →L[ℝ] F) y := by
    apply HasFDerivAt.of_isLittleO
    simpa only [Function.comp_def, zero_apply, sub_zero, hgy] using ho
  have heq : Set.EqOn (N ∘ f ∘ g) N (s ∩ t) := by
    intro z hz
    change N (f (g z)) = N z
    rw [show f (g z) = z from hright hz]
  have hnwithin : HasFDerivWithinAt N (0 : F →L[ℝ] F) (s ∩ t) y :=
    hcomp.hasFDerivWithinAt.congr' heq.symm ⟨hy, mem_of_mem_nhds ht⟩
  have hfy : f x = y := by
    simpa only [Function.comp_apply, hgy, id_eq] using hright ⟨hy, mem_of_mem_nhds ht⟩
  apply Set.Subset.antisymm
  · intro z hz
    have hz' : z ∈ tangentConeAt ℝ (s ∩ t) y := by
      rwa [tangentConeAt_inter_nhds ht]
    have hNz : N z = 0 := by
      simpa using (hnwithin.unique_on N.hasFDerivAt.hasFDerivWithinAt hz').symm
    have hzP : z = P z := sub_eq_zero.mp hNz
    rw [hzP]
    exact (finiteDimensionalSubmoduleProjection T z).property
  · simpa only [hfy] using range_subset_tangentConeAt_of_mapsTo hf hmap

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The entire fitted KKT tuple is locally Lipschitz under Lipschitz scores,
including its subgradient component. -/
theorem locallyLipschitz_empiricalKKTData_of_lipschitz_score
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hs : ∀ i, LipschitzWith 1 (slope i)) :
    LocallyLipschitz (empiricalKKTData R α hα hR c loss hc slope) := by
  let b := empiricalDesignEstimator R α hα hR c loss hc
  have hx : ∀ i, ContDiff ℝ 1 (fun X : ι → V => X i) :=
    fun i => contDiff_apply ℝ (fun _ : ι => V) i
  have hb : LocallyLipschitz b :=
    locallyLipschitz_empiricalEstimator_of_lipschitz_score R α hα hR
      (fun i (X : ι → V) => X i) c loss slope hc hl hx hs
  have hh : LocallyLipschitz (fun X => b X - c) :=
    (show ContDiff ℝ 1 (fun z : V => z - c) from
      contDiff_id.sub contDiff_const).locallyLipschitz.comp hb
  have hu : LocallyLipschitz (fun X => designPredictor X (b X - c)) := by
    have hp : ContDiff ℝ 1 (fun z : (ι → V) × V => designPredictor z.1 z.2) := by
      rw [contDiff_pi]
      intro i
      exact ((hx i).comp contDiff_fst).inner ℝ contDiff_snd
    exact hp.locallyLipschitz.comp (LocallyLipschitz.id.prodMk hh)
  have hq := (locallyLipschitz_empiricalGradient_of_lipschitz_score
    (fun i (X : ι → V) => X i) c slope hx hs).comp (LocallyLipschitz.id.prodMk hb)
  have hneg := (show ContDiff ℝ 1 (fun z : V => -z) from
    contDiff_id.neg).locallyLipschitz.comp hq
  convert hh.prodMk (hu.prodMk hneg) using 1
  funext X
  simp [empiricalKKTData, empiricalKKTTuple, EmpiricalKKTTuple.toData,
    empiricalGradient, designAdjoint, designPredictor, scoreVector, b, Finset.sum_neg_distrib]

omit [FiniteDimensional ℝ V] in
/-- The explicit fiber section is Lipschitz near every regular tuple,
even if one of the scalar scores has a kink at that tuple. -/
theorem exists_lipschitzOnWith_fiberSectionData_of_lipschitz_score
    (X : ι → V) (slope : ι → ℝ → ℝ) (hs : ∀ i, LipschitzWith 1 (slope i))
    (p : EmpiricalKKTTupleData ι V) (hreg : p ∈ fiberLiftRegularSet slope) :
    ∃ K, ∃ t ∈ 𝓝 p, LipschitzOnWith K (fiberSectionData X slope) t := by
  have h := exists_lipschitzOnWith_comp_at (locallyLipschitz_kktDataWithScore slope hs) p
    (contDiffAt_fiberSectionWithScore X (kktDataWithScore slope p) hreg.1 hreg.2).exists_lipschitzOnWith
  simpa only [Function.comp_def, fiberSectionWithScore_kktDataWithScore] using h

/-- The tangent cone identification used in the coarea argument survives
with merely Lipschitz scores. -/
theorem tangentConeAt_compatibleKKTData_eq_range_of_lipschitz_score
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hs : ∀ i, LipschitzWith 1 (slope i))
    (X : ι → V) (L : (ι → V) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hderiv : HasFDerivAt (empiricalKKTData R α hα hR c loss hc slope) L X)
    (hreg : empiricalKKTData R α hα hR c loss hc slope X ∈ fiberLiftRegularSet slope) :
    tangentConeAt ℝ (compatibleKKTDataSet R c slope)
      (empiricalKKTData R α hα hR c loss hc slope X) = Set.range L := by
  let y := empiricalKKTData R α hα hR c loss hc slope X
  let g := fiberSectionData X slope
  obtain ⟨K, t, ht, hK⟩ :=
    exists_lipschitzOnWith_fiberSectionData_of_lipschitz_score X slope hs y hreg
  have hg : (fun z => g z - g y) =O[𝓝 y] (fun z => z - y) := by
    apply IsBigO.of_bound K
    filter_upwards [ht] with z hz
    simpa only [dist_eq_norm] using hK.dist_le_mul z hz y (mem_of_mem_nhds ht)
  have hgy : g y = X := by
    have hz := fiberLift_empiricalKKTTuple_eq_zero R α hα hR c loss slope hc X
    funext i
    change X i + fiberLift X slope (empiricalKKTTuple R α hα hR c loss hc slope X) i = X i
    rw [hz]
    simp
  apply tangentConeAt_eq_range_of_lipschitz_local_rightInverse hderiv hg hgy
    (empiricalKKTData_mem_compatible R α hα hR c loss slope hc hl X)
    (t := fiberLiftRegularSet slope)
  · have hv : Continuous (fun p : EmpiricalKKTTupleData ι V =>
        coordinateDot (scoreVector slope p.2.1) (scoreVector slope p.2.1)) := by
      have hsc (i) := (hs i).continuous
      simp only [coordinateDot, scoreVector]
      fun_prop
    exact ((isOpen_ne_fun continuous_fst continuous_const).inter
      (isOpen_ne_fun hv continuous_const)).mem_nhds hreg
  · intro p hp
    exact empiricalKKTData_fiberSectionData R α hα hR c loss slope hc hl X p hp.1 hp.2
  · intro Y _
    exact empiricalKKTData_mem_compatible R α hα hR c loss slope hc hl Y

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzKKTGlobalDisintegration.lean <==
module

public import ALO.Estimator.KKTGlobalDisintegration
public import ALO.Estimator.LipschitzKKTChartCover
public import ALO.Estimator.LipschitzKKTDeterminantLaw


/-!
# The nonlinear fitted-tuple conditional law on the good regular locus

A countable chart partition patches the local determinant laws. Their joint-test
identities identify the result with the original conditional distribution.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "G" => goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc
local notation "μ" => (ambientDesignGaussian (ι := ι) (V := V))
local notation "Λ" => Measure.map Γ μ

include hs

/-- A total measurable Markov kernel gives the intrinsic determinant law at
every good output, the actual joint law on that locus, and agrees there a.e.
with the original fitted-tuple conditional distribution. -/
theorem exists_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score :
    ∃ κ : Kernel (EmpiricalKKTTupleData ι V) (ι → V),
      IsMarkovKernel κ ∧
      (∀ p ∈ G, IsEmpiricalKKTDeterminantLaw R α hα hR c loss slope hc hl p (κ p)) ∧
      (∀ p ∈ G, (κ p).map Γ = Measure.dirac p) ∧
      (∀ F : EmpiricalKKTTupleData ι V × (ι → V) → ℝ≥0∞, Measurable F →
        (∫⁻ X in Γ ⁻¹' G, F (Γ X, X) ∂μ) =
          ∫⁻ p in G, ∫⁻ X, F (p, X) ∂κ p ∂Λ) ∧
      κ =ᵐ[(Λ).restrict G] condDistrib id Γ μ := by
  classical
  have hG := measurableSet_goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc hs
  have hΓ := (locallyLipschitz_empiricalKKTData_of_lipschitz_score
    R α hα hR c loss slope hc hl hs).continuous.measurable
  obtain ⟨q, C, hC, hdisj, hcover, hsub⟩ := exists_regularKKTChart_partition_of_lipschitz_score
    slope hs G hG (fun _ hp => hp.1.1.2)
  let νK := fun n => (Module.finBasis ℝ
    (LinearMap.range (q n).projection.toLinearMap)).addHaar
  let νT := fun n => (Module.finBasis ℝ (q n).projection.ker).addHaar
  let κ := fun n => kktChartOutputKernel_of_lipschitz_score R α hα hR c loss slope hc
    (q n).projection 0 (C n) hl hs (q n).idempotent (q n).domain (q n).regular
    (fun _ hp => (hsub n hp).2) (fun _ hp => (hsub n hp).1) (νK n)
  have hκ : ∀ n, IsMarkovKernel (κ n) := fun n =>
    kktChartOutputKernel_isMarkovKernel_of_lipschitz_score R α hα hR c loss slope hc
      (q n).projection 0 (C n) hl hs (q n).idempotent (q n).domain (q n).regular
      (fun _ hp => (hsub n hp).2) (fun _ hp => (hsub n hp).1) (q n).isOpen_domain (νK n)
  let _ : ∀ n, IsMarkovKernel (κ n) := hκ
  let π := partitionKernel C hC κ (Measure.dirac (0 : ι → V))
  have hπ : IsMarkovKernel π := partitionKernel_isMarkovKernel C hC hdisj κ _
  let _ := hπ
  have hlocal : ∀ n, ∀ F : EmpiricalKKTTupleData ι V × (ι → V) → ℝ≥0∞,
      Measurable F → (∫⁻ X in Γ ⁻¹' C n, F (Γ X, X) ∂μ) =
        ∫⁻ p : C n, ∫⁻ X, F (p, X) ∂κ n p ∂(Λ).comap Subtype.val := by
    intro n F hF
    exact lintegral_joint_ambientDesignGaussian_kktChartOutputKernel_of_lipschitz_score
      R α hα hR c loss slope hc (q n).projection 0 (C n) hl hs
      (q n).idempotent (q n).domain (q n).regular
      (fun _ hp => (hsub n hp).2) (fun _ hp => (hsub n hp).1)
      (q n).isOpen_domain (hC n) (νT n) (νK n) F hF
  have hjoint : ∀ F : EmpiricalKKTTupleData ι V × (ι → V) → ℝ≥0∞,
      Measurable F → (∫⁻ X in Γ ⁻¹' G, F (Γ X, X) ∂μ) =
        ∫⁻ p in G, ∫⁻ X, F (p, X) ∂π p ∂Λ := by
    intro F hF
    simpa only [hcover] using partitionKernel_joint_disintegration
      C hC hdisj κ (Measure.dirac (0 : ι → V)) μ Γ hΓ hlocal F hF
  refine ⟨π, hπ, ?_, ?_, hjoint,
    ae_eq_condDistrib_of_restricted_joint_disintegration μ Γ hΓ G hG π hjoint⟩
  · intro p hp
    obtain ⟨n, hn⟩ := Set.mem_iUnion.mp (hcover.symm ▸ hp)
    rw [show π p = κ n ⟨p, hn⟩ from partitionKernel_of_mem C hC hdisj κ _ n p hn]
    exact isEmpiricalKKTDeterminantLaw_kktChartOutputKernel_of_lipschitz_score R α hα hR c loss slope hc hl hs
      (q n).projection 0 (C n) (q n).idempotent (q n).domain (q n).regular
      (fun _ hp => (hsub n hp).2) (fun _ hp => (hsub n hp).1)
      (q n).isOpen_domain (νK n) ⟨p, hn⟩
  · intro p hp
    obtain ⟨n, hn⟩ := Set.mem_iUnion.mp (hcover.symm ▸ hp)
    rw [show π p = κ n ⟨p, hn⟩ from partitionKernel_of_mem C hC hdisj κ _ n p hn]
    exact map_empiricalKKTData_kktChartOutputKernel_of_lipschitz_score R α hα hR c loss slope hc
      (q n).projection 0 (C n) hl hs (q n).idempotent (q n).domain (q n).regular
      (fun _ hp => (hsub n hp).2) (fun _ hp => (hsub n hp).1)
      (q n).isOpen_domain (νK n) ⟨p, hn⟩

/-- A chosen total version of the determinant conditional kernel. Its
specification concerns the good regular locus; values elsewhere are defaults. -/
@[expose] noncomputable def empiricalKKTDeterminantConditionalKernel_of_lipschitz_score :
    Kernel (EmpiricalKKTTupleData ι V) (ι → V) :=
  Classical.choose (exists_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
    R α hα hR c loss slope hc hl hs)

instance empiricalKKTDeterminantConditionalKernel_isMarkovKernel_of_lipschitz_score :
    IsMarkovKernel (empiricalKKTDeterminantConditionalKernel_of_lipschitz_score R α hα hR c loss slope hc hl hs) :=
  (Classical.choose_spec (exists_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
    R α hα hR c loss slope hc hl hs)).1

/-- The chosen kernel has the intrinsic determinant formula at every good output. -/
theorem isEmpiricalKKTDeterminantLaw_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ G) :
    IsEmpiricalKKTDeterminantLaw R α hα hR c loss slope hc hl p
      (empiricalKKTDeterminantConditionalKernel_of_lipschitz_score R α hα hR c loss slope hc hl hs p) :=
  (Classical.choose_spec (exists_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
    R α hα hR c loss slope hc hl hs)).2.1 p hp

/-- The chosen kernel disintegrates the actual joint law over good outputs. -/
theorem lintegral_joint_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
    (F : EmpiricalKKTTupleData ι V × (ι → V) → ℝ≥0∞) (hF : Measurable F) :
    (∫⁻ X in Γ ⁻¹' G, F (Γ X, X) ∂μ) =
      ∫⁻ p in G, ∫⁻ X, F (p, X)
        ∂empiricalKKTDeterminantConditionalKernel_of_lipschitz_score R α hα hR c loss slope hc hl hs p ∂Λ :=
  (Classical.choose_spec (exists_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
    R α hα hR c loss slope hc hl hs)).2.2.2.1 F hF

/-- The chosen kernel is a version of the original conditional law on the
marginal restricted to the good output locus. -/
theorem empiricalKKTDeterminantConditionalKernel_ae_eq_condDistrib_of_lipschitz_score :
    empiricalKKTDeterminantConditionalKernel_of_lipschitz_score R α hα hR c loss slope hc hl hs
      =ᵐ[(Λ).restrict G] condDistrib id Γ μ :=
  (Classical.choose_spec (exists_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
    R α hα hR c loss slope hc hl hs)).2.2.2.2

/-- The actual conditional distribution is the intrinsic determinant-weighted
affine Gaussian for almost every regular fitted tuple. The implication leaves
potentially positive-probability degenerate events untreated. -/
theorem ae_isEmpiricalKKTDeterminantLaw_condDistrib_of_lipschitz_score :
    ∀ᵐ p ∂Λ, p ∈ fiberLiftRegularSet slope →
      IsEmpiricalKKTDeterminantLaw R α hα hR c loss slope hc hl p
        (condDistrib id Γ μ p) := by
  obtain ⟨κ, hκ, hdet, _, _, heq⟩ := exists_empiricalKKTDeterminantConditionalKernel_of_lipschitz_score
    R α hα hR c loss slope hc hl hs
  have hG := measurableSet_goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc hs
  have hgood := ae_map_mem_goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc hl hs
    ambientDesignHaar μ (by
      rw [ambientDesignGaussian_eq_withDensity]
      exact withDensity_absolutelyContinuous _ _)
  have heq' : ∀ᵐ p ∂Λ, p ∈ G → κ p = condDistrib id Γ μ p :=
    (ae_restrict_iff' hG).mp heq
  filter_upwards [hgood, heq'] with p hp hpeq
  intro hreg
  rw [← hpeq (hp hreg)]
  exact hdet p (hp hreg)

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzMeasurableKKTSection.lean <==
module

public import ALO.Estimator.LipschitzKKTFiberDifferentiability
public import ALO.Estimator.MeasurableKKTSection

/-! # Measurable good KKT outputs for Lipschitz scores

Good outputs record differentiability and score-tangent compatibility at
the existing explicit representative. Both properties propagate to the
whole fiber. No choice of a differentiability point or tangent basis is needed.
-/

public section
namespace ALO

open MeasureTheory
open scoped Topology RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

omit [FiniteDimensional ℝ V] [Fintype ι] in
/-- Vanishing of a predictor coordinate on a derivative range is equivalent
to the corresponding coordinate linear map being zero. -/
theorem scoreTangentCompatible_range_iff
    {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (L : E →L[ℝ] EmpiricalKKTTupleData ι V) :
    IsScoreTangentCompatible slope p (LinearMap.range L.toLinearMap) ↔
      ∀ i, DifferentiableAt ℝ (slope i) (p.2.1 i) ∨
        (ContinuousLinearMap.proj i).comp
          (((ContinuousLinearMap.fst ℝ (ι → ℝ) V).comp
            (ContinuousLinearMap.snd ℝ V ((ι → ℝ) × V))).comp L) = 0 := by
  constructor
  · intro h i
    rcases h i with hi | hi
    · exact Or.inl hi
    · right
      ext x
      exact hi (L x) ⟨x, rfl⟩
  · intro h i
    rcases h i with hi | hi
    · exact Or.inl hi
    · right
      rintro z ⟨x, rfl⟩
      exact congrArg (fun A : E →L[ℝ] ℝ => A x) hi

variable [MeasurableSpace V] [BorelSpace V]

omit [FiniteDimensional ℝ V] [BorelSpace V] in
/-- Score compatibility is measurable in an output tuple and a Borel
derivative field. It uses zero linear maps rather than chosen bases. -/
theorem measurableSet_scoreTangentCompatible_range
    {P E : Type*} [MeasurableSpace P]
    [NormedAddCommGroup E] [NormedSpace ℝ E]
    (slope : ι → ℝ → ℝ)
    (p : P → EmpiricalKKTTupleData ι V) (hp : Measurable p)
    (L : P → E →L[ℝ] EmpiricalKKTTupleData ι V) (hL : Measurable L) :
    MeasurableSet {z | IsScoreTangentCompatible slope (p z) (LinearMap.range (L z).toLinearMap)} := by
  simp only [scoreTangentCompatible_range_iff, Set.ofPred_forall]
  apply MeasurableSet.iInter
  intro i
  rw [Set.ofPred_or]
  apply MeasurableSet.union
  · exact (measurableSet_of_differentiableAt ℝ (slope i)).preimage
      ((measurable_pi_apply i).comp hp.snd.fst)
  · let πi : EmpiricalKKTTupleData ι V →L[ℝ] ℝ :=
      (ContinuousLinearMap.proj i).comp
        ((ContinuousLinearMap.fst ℝ (ι → ℝ) V).comp
          (ContinuousLinearMap.snd ℝ V ((ι → ℝ) × V)))
    have hm : Measurable (fun z => πi.comp (L z)) :=
      (continuous_const.clm_comp continuous_id).measurable.comp hL
    exact hm (measurableSet_singleton (0 : E →L[ℝ] ℝ))

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope
local notation "s" => kktFiberRepresentative (V := V) slope

/-- The regular output set used for Lipschitz-score disintegration. -/
@[expose] noncomputable def goodLipschitzRegularKKTDataSet :
    Set (EmpiricalKKTTupleData ι V) :=
  goodRegularKKTDataSet R α hα hR c loss slope hc ∩
    {p | IsScoreTangentCompatible slope p (LinearMap.range (fderiv ℝ Γ (s p)).toLinearMap)}

variable (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))

include hs in
/-- The strengthened good-output set is Borel. -/
theorem measurableSet_goodLipschitzRegularKKTDataSet :
    MeasurableSet (goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc) := by
  have hRc : Continuous R :=
    continuousOn_univ.mp ((hR.strictConvexOn hα).convexOn.continuousOn isOpen_univ)
  have hsm := measurable_kktFiberRepresentative (V := V) slope (fun i => (hs i).continuous.measurable)
  have hgood : MeasurableSet (goodRegularKKTDataSet R α hα hR c loss slope hc) :=
    (((isClosed_compatibleKKTDataSet R hRc c slope
      (fun i => (hs i).continuous)).measurableSet.inter
      (isOpen_fiberLiftRegularSet slope (fun i => (hs i).continuous)).measurableSet).inter
      ((measurableSet_of_differentiableAt ℝ Γ).preimage hsm))
  exact hgood.inter (measurableSet_scoreTangentCompatible_range slope id measurable_id
    (fun p => fderiv ℝ Γ (s p)) ((measurable_fderiv ℝ Γ).comp hsm))

include hl hs

omit [MeasurableSpace V] [BorelSpace V] in
/-- Both defining regularity properties propagate along a fiber. -/
theorem differentiable_scoreCompatible_empiricalKKTData_of_fiber_eq
    (X Y : ι → V) (hX : DifferentiableAt ℝ Γ X)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range (fderiv ℝ Γ X).toLinearMap))
    (hreg : Γ X ∈ fiberLiftRegularSet slope) (hfiber : Γ Y = Γ X) :
    DifferentiableAt ℝ Γ Y ∧
      LinearMap.range (fderiv ℝ Γ Y).toLinearMap = LinearMap.range (fderiv ℝ Γ X).toLinearMap ∧
      IsScoreTangentCompatible slope (Γ Y) (LinearMap.range (fderiv ℝ Γ Y).toLinearMap) := by
  obtain ⟨D, hD, hT⟩ := exists_hasFDerivAt_empiricalKKTData_of_fiber_of_lipschitz_score
    R α hα hR c loss slope hc hl hs X Y (fderiv ℝ Γ X) hX.hasFDerivAt hreg hscore hfiber
  refine ⟨hD.differentiableAt, ?_, ?_⟩
  · rwa [hD.fderiv]
  · simpa only [hD.fderiv, hT, hfiber] using hscore

omit [MeasurableSpace V] [BorelSpace V] in
/-- The pullback of good outputs is precisely the regular locus with
differentiability and score-tangent compatibility. -/
theorem empiricalKKTData_mem_goodLipschitzRegular_iff (X : ι → V) :
    Γ X ∈ goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc ↔
      Γ X ∈ fiberLiftRegularSet slope ∧ DifferentiableAt ℝ Γ X ∧
        IsScoreTangentCompatible slope (Γ X) (LinearMap.range (fderiv ℝ Γ X).toLinearMap) := by
  have hcompat := empiricalKKTData_mem_compatible R α hα hR c loss slope hc hl X
  constructor
  · rintro ⟨⟨⟨_, hreg⟩, hdiff⟩, hscore⟩
    have hsection := empiricalKKTData_kktFiberRepresentative R α hα hR c loss slope hc hl
      (Γ X) hcompat hreg
    have h := differentiable_scoreCompatible_empiricalKKTData_of_fiber_eq
      R α hα hR c loss slope hc hl hs (s (Γ X)) X hdiff
      (by simpa only [Set.mem_ofPred_eq, hsection] using hscore)
      (by simpa only [hsection] using hreg) hsection.symm
    exact ⟨hreg, h.1, h.2.2⟩
  · rintro ⟨hreg, hdiff, hscore⟩
    have hsection := empiricalKKTData_kktFiberRepresentative R α hα hR c loss slope hc hl
      (Γ X) hcompat hreg
    have h := differentiable_scoreCompatible_empiricalKKTData_of_fiber_eq
      R α hα hR c loss slope hc hl hs X (s (Γ X)) hdiff hscore hreg hsection
    exact ⟨⟨⟨hcompat, hreg⟩, h.1⟩, by simpa only [Set.mem_ofPred_eq, hsection] using h.2.2⟩

omit [MeasurableSpace V] [BorelSpace V] in
/-- Every realization of a good output supplies both regularity inputs
needed for differentiating the chart compositions. -/
theorem differentiable_scoreCompatible_of_mem_goodLipschitzRegularKKTDataSet
    (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc)
    (X : ι → V) (hX : Γ X = p) :
    DifferentiableAt ℝ Γ X ∧
      IsScoreTangentCompatible slope (Γ X) (LinearMap.range (fderiv ℝ Γ X).toLinearMap) :=
  ((empiricalKKTData_mem_goodLipschitzRegular_iff R α hα hR c loss slope hc hl hs X).mp
    (hX ▸ hp)).2

/-- Almost every regular output is good under every design law dominated
by Haar measure. Degenerate events are retained, not discarded. -/
theorem ae_map_mem_goodLipschitzRegularKKTDataSet
    (ν μ : Measure (ι → V)) [ν.IsAddHaarMeasure] (hμ : μ ≪ ν) :
    ∀ᵐ p ∂μ.map Γ, p ∈ fiberLiftRegularSet slope →
      p ∈ goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc := by
  have hLip := locallyLipschitz_empiricalKKTData_of_lipschitz_score R α hα hR c loss slope hc hl hs
  have hpred : MeasurableSet {p : EmpiricalKKTTupleData ι V |
      p ∈ fiberLiftRegularSet slope → p ∈ goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc} := by
    convert ((isOpen_fiberLiftRegularSet (V := V) slope
      (fun i => (hs i).continuous)).measurableSet.compl).union
      (measurableSet_goodLipschitzRegularKKTDataSet R α hα hR c loss slope hc hs) using 1
    ext p
    simp only [Set.mem_ofPred_eq, Set.mem_union, Set.mem_compl_iff, imp_iff_not_or]
  apply (ae_map_iff hLip.continuous.measurable.aemeasurable hpred).2
  filter_upwards [hμ.ae_le (ae_isScoreTangentCompatible ν Γ hLip slope hs)] with X hX
  intro hreg
  exact (empiricalKKTData_mem_goodLipschitzRegular_iff R α hα hR c loss slope hc hl hs X).2
    ⟨hreg, hX⟩

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzParametricEmpiricalRemainder.lean <==
module

public import ALO.Estimator.ParametricEmpiricalRemainder
public import ALO.Estimator.LipschitzEmpiricalRemainderBound


/-! # Joint measurability with external loss parameters -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

variable {P V ι : Type*} [TopologicalSpace P]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : P → ι → ℝ → ℝ)
  (hc : ∀ θ i, ConvexOn ℝ Set.univ (loss θ i))
  (hl : ∀ θ i t, HasDerivAt (loss θ i) (slope θ i t) t)
  (hsP : ∀ i, Continuous (fun q : P × ℝ => slope q.1 i q.2))

local notation "b" => (fun θ => empiricalDesignEstimator R α hα hR c (loss θ) (hc θ))

variable [MeasurableSpace P] [BorelSpace P]
  [MeasurableSpace V] [BorelSpace V]

include hl hsP in
/-- Average the actual empirical remainder over any independent external
probability law. Joint measurability and product integrability are proved;
no density or moment assumption on the external law is imposed. -/
theorem parametricEmpiricalRemainder_uniform_bound_of_lipschitz_score
    (hs : ∀ θ i, LipschitzWith 1 (slope θ i))
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure P) [IsProbabilityMeasure ν] :
    let r := fun q : P × (ι → V) =>
      empiricalRemainderSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2
    Integrable r (ν.prod ambientDesignGaussian) ∧
      (∫ q, r q ∂ν.prod ambientDesignGaussian) ≤ empiricalRegularRemainderConstant μ δ := by
  let r := fun q : P × (ι → V) =>
    empiricalRemainderSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2
  let C := empiricalRegularRemainderConstant μ δ
  let I := fun θ => ∫ X, r (θ, X) ∂ambientDesignGaussian
  have hr0 : ∀ q, 0 ≤ r q := fun q =>
    empiricalRemainderSqSum_nonneg R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2
  have hrm : AEStronglyMeasurable r (ν.prod ambientDesignGaussian) :=
    (measurable_parametricEmpiricalRemainderSqSum R α hα hR c loss slope hc hl hsP).aestronglyMeasurable
  have hb (θ : P) : Integrable (fun X => r (θ, X)) ambientDesignGaussian ∧ I θ ≤ C :=
    empiricalRemainder_uniform_bound_of_lipschitz_score R α hα hR c (loss θ) (slope θ) (hc θ) (hl θ) (hs θ)
      μ δ hμ hδ hscale hdim
  have hIi : Integrable I ν := by
    apply (integrable_const C).mono' hrm.integral_prod_right'
    exact Filter.Eventually.of_forall fun θ => by
      rw [Real.norm_eq_abs, abs_of_nonneg (integral_nonneg (fun X => hr0 (θ, X)))]
      exact (hb θ).2
  have hri : Integrable r (ν.prod ambientDesignGaussian) := by
    apply (integrable_prod_iff hrm).mpr
    refine ⟨Filter.Eventually.of_forall (fun θ => (hb θ).1), ?_⟩
    have heq : (fun θ => ∫ X, ‖r (θ, X)‖ ∂ambientDesignGaussian) = I := by
      funext θ
      apply integral_congr_ae
      exact Filter.Eventually.of_forall fun X => Real.norm_of_nonneg (hr0 (θ, X))
    rw [heq]
    exact hIi
  refine ⟨hri, ?_⟩
  calc
    _ = ∫ θ, I θ ∂ν := integral_prod r hri
    _ ≤ ∫ _θ, C ∂ν := integral_mono hIi (integrable_const C) (fun θ => (hb θ).2)
    _ = C := by simp

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzParametricEmpiricalWeight.lean <==
module

public import ALO.Estimator.ParametricEmpiricalWeight
public import ALO.Estimator.LipschitzParametricEmpiricalRemainder
public import ALO.Estimator.LipschitzEmpiricalWeightBound


/-! # Statistical weight bounds with independent external loss parameters -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

variable {P V ι : Type*} [TopologicalSpace P]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  [MeasurableSpace P] [BorelSpace P] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : P → ι → ℝ → ℝ)
  (hc : ∀ θ i, ConvexOn ℝ Set.univ (loss θ i))
  (hl : ∀ θ i t, HasDerivAt (loss θ i) (slope θ i t) t)
  (hsP : ∀ i, Continuous (fun q : P × ℝ => slope q.1 i q.2))

local notation "b" => (fun θ => empiricalDesignEstimator R α hα hR c (loss θ) (hc θ))

include hl hsP in
/-- The statistical weight bound averaged over any independent external
probability law. Joint measurability transfers the fixed-parameter a.e.
denominator comparison to the product law. -/
theorem parametricEmpiricalWeight_uniform_bound_of_lipschitz_score
    (hs : ∀ θ i, LipschitzWith 1 (slope θ i))
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure P) [IsProbabilityMeasure ν] :
    let g := fun q : P × (ι → V) =>
      empiricalWeightEvent.indicator
        (empiricalWeightErrorSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1)) q.2
    Integrable g (ν.prod ambientDesignGaussian) ∧
      (∫ q, g q ∂ν.prod ambientDesignGaussian) ≤ empiricalWeightConstant μ δ := by
  classical
  let K := (1 + 2 * (δ⁻¹ + 1) / μ) ^ 2
  let r := fun q : P × (ι → V) =>
    empiricalRemainderSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2
  let w := fun q : P × (ι → V) =>
    empiricalWeightErrorSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2
  let g := (Prod.snd ⁻¹' empiricalWeightEvent).indicator w
  have hrm : Measurable r :=
    measurable_parametricEmpiricalRemainderSqSum R α hα hR c loss slope hc hl hsP
  have hwm : Measurable w :=
    measurable_parametricEmpiricalWeightErrorSqSum R α hα hR c loss slope hc hl hsP
  have hgm : Measurable g :=
    hwm.indicator (measurableSet_empiricalWeightEvent.preimage measurable_snd)
  have hg0 (q : P × (ι → V)) : 0 ≤ g q :=
    Set.indicator_nonneg (fun p _ => Finset.sum_nonneg fun i _ => sq_nonneg _) q
  have hle : ∀ᵐ q ∂ν.prod ambientDesignGaussian, g q ≤ K * r q := by
    apply (Measure.ae_prod_iff_ae_ae (measurableSet_le hgm (measurable_const.mul hrm))).mpr
    apply Filter.Eventually.of_forall
    intro θ
    filter_upwards [ae_empiricalWeightErrorSqSum_le_remainder_of_lipschitz_score R α hα hR c
      (loss θ) (slope θ) (hc θ) (hl θ) (hs θ) μ δ hμ hscale hdim] with X hX
    by_cases hF : X ∈ empiricalWeightEvent
    · change g (θ, X) ≤ K * r (θ, X)
      rw [show g (θ, X) = w (θ, X) from Set.indicator_of_mem
        (show (θ, X) ∈ Prod.snd ⁻¹' empiricalWeightEvent from hF) w]
      exact hX hF
    · change g (θ, X) ≤ K * r (θ, X)
      rw [show g (θ, X) = 0 from Set.indicator_of_notMem
        (show (θ, X) ∉ Prod.snd ⁻¹' empiricalWeightEvent from hF) w]
      exact mul_nonneg (sq_nonneg _)
        (empiricalRemainderSqSum_nonneg R α hα hR c (loss θ) (slope θ) (hc θ) X)
  have hr := parametricEmpiricalRemainder_uniform_bound_of_lipschitz_score R α hα hR c loss slope hc hl hsP
    hs μ δ hμ hδ hscale hdim ν
  have hiu := hr.1.const_mul K
  have hig : Integrable g (ν.prod ambientDesignGaussian) :=
    hiu.mono' hgm.aestronglyMeasurable (hle.mono fun q hq => by
      rw [Real.norm_of_nonneg (hg0 q)]
      exact hq)
  change Integrable g (ν.prod ambientDesignGaussian) ∧
    (∫ q, g q ∂ν.prod ambientDesignGaussian) ≤ empiricalWeightConstant μ δ
  refine ⟨hig, ?_⟩
  calc
    _ ≤ ∫ q, K * r q ∂ν.prod ambientDesignGaussian := integral_mono_ae hig hiu hle
    _ = K * ∫ q, r q ∂ν.prod ambientDesignGaussian := integral_const_mul _ _
    _ ≤ K * empiricalRegularRemainderConstant μ δ :=
      mul_le_mul_of_nonneg_left hr.2 (sq_nonneg _)

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzRegressionALO.lean <==
module

public import ALO.Estimator.RegressionALO
public import ALO.Estimator.LipschitzALOTestComparison


/-! # The regression ALO versus leave-one-out comparison -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

variable {ι V : Type*} [Fintype ι] [DecidableEq ι]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V]

omit [DecidableEq ι] in
/-- Actual empirical remainder averaged over Gaussian design and any
independent noise vector. The noise coordinates need not be independent,
and no moments or density of their joint law are required. -/
theorem regressionRemainder_uniform_bound_of_lipschitz_score
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (β : V)
    (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : Differentiable ℝ ρ)
    (hs : LipschitzWith 1 (deriv ρ))
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν] :
    let r := fun q : (ι → ℝ) × (ι → V) =>
      empiricalRemainderSqSum R α hα hR β (regressionLoss ρ q.1)
        (regressionSlope ρ q.1) (convexOn_regressionLoss ρ hc q.1) q.2
    Integrable r (ν.prod ambientDesignGaussian) ∧
      (∫ q, r q ∂ν.prod ambientDesignGaussian) ≤ empiricalRegularRemainderConstant μ δ := by
  exact parametricEmpiricalRemainder_uniform_bound_of_lipschitz_score R α hα hR β
    (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hc)
    (hasDerivAt_regressionLoss_of_differentiable ρ hρ)
    (continuous_regressionSlope_joint_of_continuous_deriv ρ hs.continuous)
    (lipschitzWith_regressionSlope ρ hs) μ δ hμ hδ hscale hdim ν

omit [DecidableEq ι] in
/-- Regression weight approximation for identity design covariance, on the
manuscript's row event. Noise may have any law independent of the design.
This concerns the existing Borel empirical operator, including its convention
on degenerate fitted events. -/
theorem regressionWeight_uniform_bound_of_lipschitz_score
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (β : V)
    (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : Differentiable ℝ ρ)
    (hs : LipschitzWith 1 (deriv ρ))
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν] :
    let g := fun q : (ι → ℝ) × (ι → V) =>
      empiricalWeightEvent.indicator
        (empiricalWeightErrorSqSum R α hα hR β (regressionLoss ρ q.1)
          (regressionSlope ρ q.1) (convexOn_regressionLoss ρ hc q.1)) q.2
    Integrable g (ν.prod ambientDesignGaussian) ∧
      (∫ q, g q ∂ν.prod ambientDesignGaussian) ≤ empiricalWeightConstant μ δ := by
  exact parametricEmpiricalWeight_uniform_bound_of_lipschitz_score R α hα hR β
    (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hc)
    (hasDerivAt_regressionLoss_of_differentiable ρ hρ)
    (continuous_regressionSlope_joint_of_continuous_deriv ρ hs.continuous)
    (lipschitzWith_regressionSlope ρ hs) μ δ hμ hδ hscale hdim ν

/-- ALO versus LOO on the row event `‖X_i‖≤√p+√n`, for identity-covariance
regression with convex differentiable residual loss, bounded 1-Lipschitz
derivative, and a possibly nonsmooth penalty.
The joint noise law is arbitrary and independent of the Gaussian design.
The conclusion retains the event indicator under the original law. -/
theorem regressionALO_test_bound_of_lipschitz_score
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (hmin : IsMinOn R Set.univ 0) (β : V)
    (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : Differentiable ℝ ρ)
    (hs : LipschitzWith 1 (deriv ρ))
    (hscore : ∀ t, |deriv ρ t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν]
    (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let F : Set ((ι → ℝ) × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    let r := parametricALOTestError R α hα hR β
      (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hc)
      (fun q i => ⟪q.2 i, β⟫ + q.1 i) g
    Integrable (F.indicator r) (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator r q ∂ν.prod ambientDesignGaussian) ≤
        aloLOOTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  let S := (Submodule.span ℝ {β})ᗮ
  have hS : S.starProjection β = 0 := by
    apply S.starProjection_apply_eq_zero_iff.mpr
    change β ∈ (Submodule.span ℝ {β})ᗮᗮ
    rw [Submodule.orthogonal_orthogonal]
    exact Submodule.subset_span (Set.mem_singleton β)
  have hrank : Module.finrank ℝ Sᗮ ≤ 1 := by
    change Module.finrank ℝ (Submodule.span ℝ {β})ᗮᗮ ≤ 1
    rw [Submodule.orthogonal_orthogonal]
    exact finrank_span_le_card ({β} : Set V)
  apply parametricALO_test_bound_of_lipschitz_score R α hα hR β (regressionLoss ρ) (regressionSlope ρ)
    (convexOn_regressionLoss ρ hc) (hasDerivAt_regressionLoss_of_differentiable ρ hρ)
    (continuous_regressionSlope_joint_of_continuous_deriv ρ hs.continuous) hmin
    (lipschitzWith_regressionSlope ρ hs)
    (fun ε i t => ?_) S hS hrank μ δ hμ hδ hscale hdim ν
    (fun q i => ⟪q.2 i, β⟫ + q.1 i) (fun i => ?_) g hgm hg
  · simpa only [regressionSlope, abs_neg] using hscore (ε i - t)
  · exact (((measurable_pi_apply i).comp measurable_snd).inner measurable_const).add
      ((measurable_pi_apply i).comp measurable_fst)

end ALO


==> anc/lean_alo/ALO/Estimator/LipschitzRegressionLoss.lean <==
module

public import ALO.Estimator.RegressionRemainder
public import ALO.Estimator.LipschitzEmpiricalRegularity

/-! # Regression loss families with Lipschitz scores

Translation and reflection preserve the score's Lipschitz constant.
No second derivative of the residual loss is assumed.
-/

public section
namespace ALO

variable {ι : Type*}

theorem hasDerivAt_regressionLoss_of_differentiable
    (ρ : ℝ → ℝ) (hρ : Differentiable ℝ ρ)
    (ε : ι → ℝ) (i : ι) (t : ℝ) :
    HasDerivAt (regressionLoss ρ ε i) (regressionSlope ρ ε i t) t := by
  have h := (hρ (ε i - t)).hasDerivAt.comp t
    ((hasDerivAt_id t).const_sub (ε i))
  change HasDerivAt (fun s => ρ (ε i - s)) (-deriv ρ (ε i - t)) t
  simpa only [Function.comp_def, id_eq, mul_neg_one] using h

theorem lipschitzWith_regressionSlope
    (ρ : ℝ → ℝ) (hs : LipschitzWith 1 (deriv ρ))
    (ε : ι → ℝ) (i : ι) :
    LipschitzWith 1 (regressionSlope ρ ε i) := by
  rw [lipschitzWith_iff_dist_le_mul] at hs ⊢
  intro x y
  simpa only [regressionSlope, dist_neg_neg, dist_sub_left] using hs (ε i - x) (ε i - y)

theorem continuous_regressionSlope_joint_of_continuous_deriv
    (ρ : ℝ → ℝ) (hs : Continuous (deriv ρ)) (i : ι) :
    Continuous (fun q : (ι → ℝ) × ℝ => regressionSlope ρ q.1 i q.2) :=
  (hs.comp (((continuous_apply i).comp continuous_fst).sub continuous_snd)).neg

end ALO


==> anc/lean_alo/ALO/Estimator/LogDetFiberGradient.lean <==
module

public import ALO.Estimator.LogDetGradient
public import ALO.LinearAlgebra.AffineGradient

/-!
# The log-determinant gradient bound on free Gaussian coordinates

Restriction to any affine design subspace projects the gradient. A constant
log normalizer disappears under differentiation. These are bounds for the
log density relative to the affine Gaussian, not the Gaussian's own log density.
-/

public section
namespace ALO

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hHsymm : H.IsSymmetric)
  (hd : ∀ i, 0 ≤ d i)
  (K : Submodule ℝ (EuclideanDesignData ι V)) (Z₀ : EuclideanDesignData ι V)

local notation "e" => LinearEquiv.symm (designDataEuclideanEquiv (ι := ι) (V := V))
local notation "f" => reducedCurvatureLogWeight T H d

include hα hH hHsymm hd

/-- The gradient on free fiber coordinates is the orthogonal projection of
`2 D X A`; subtracting the log normalizer leaves it unchanged. -/
theorem hasGradientAt_affine_reducedCurvatureLogWeight (k : K) (c : ℝ) :
    HasGradientAt (fun z : K => f (e (Z₀ + (z : EuclideanDesignData ι V))) - c)
      (K.orthogonalProjectionOnto (reducedCurvatureLogWeightGradient T H d α hα hH hd
        (e (Z₀ + (k : EuclideanDesignData ι V))))) k := by
  exact hasGradientAt_affine_subspace_sub_const K (fun Y => f (e Y)) _ Z₀ k c
    (hasGradientAt_reducedCurvatureLogWeight T H d α hα hH hHsymm hd _)

/-- The bound by the sum of row weights holds on every affine design fiber,
including after subtraction of a constant log normalizer. -/
theorem norm_sq_gradient_affine_reducedCurvatureLogWeight_le (k : K) (c : ℝ) :
    ‖gradient (fun z : K => f (e (Z₀ + (z : EuclideanDesignData ι V))) - c) k‖ ^ 2 ≤
      (∑ i, d i) / α := by
  exact (norm_sq_gradient_affine_subspace_sub_const_le K (fun Y => f (e Y)) _ Z₀ k c
    (hasGradientAt_reducedCurvatureLogWeight T H d α hα hH hHsymm hd _)).trans
      (norm_sq_reducedCurvatureLogWeightGradient_le T H d α hα hH hd _)

/-- Unit-bounded scalar curvature gives the number-of-rows bound on free
Gaussian coordinates, with no coefficient-dimension factor. -/
theorem norm_sq_gradient_affine_reducedCurvatureLogWeight_le_card
    (hd1 : ∀ i, d i ≤ 1) (k : K) (c : ℝ) :
    ‖gradient (fun z : K => f (e (Z₀ + (z : EuclideanDesignData ι V))) - c) k‖ ^ 2 ≤
      Fintype.card ι / α := by
  exact (norm_sq_gradient_affine_subspace_sub_const_le K (fun Y => f (e Y)) _ Z₀ k c
    (hasGradientAt_reducedCurvatureLogWeight T H d α hα hH hHsymm hd _)).trans
      (norm_sq_reducedCurvatureLogWeightGradient_le_card T H d α hα hH hd hd1 _)

/-- With strong convexity scaled as `α = n μ`, the squared free gradient
bound is `μ⁻¹`, as in the manuscript. -/
theorem norm_sq_gradient_affine_reducedCurvatureLogWeight_le_inv
    (hd1 : ∀ i, d i ≤ 1) (μ : ℝ) (hscale : α = Fintype.card ι * μ)
    (k : K) (c : ℝ) :
    ‖gradient (fun z : K => f (e (Z₀ + (z : EuclideanDesignData ι V))) - c) k‖ ^ 2 ≤ μ⁻¹ := by
  have hn : (Fintype.card ι : ℝ) ≠ 0 := by
    intro hn
    rw [hscale, hn, zero_mul] at hα
    exact lt_irrefl _ hα
  have h := norm_sq_gradient_affine_reducedCurvatureLogWeight_le_card
    T H d α hα hH hHsymm hd K Z₀ hd1 k c
  rw [hscale, div_mul_eq_div_div, div_self hn, one_div] at h
  exact h

end ALO


==> anc/lean_alo/ALO/Estimator/LogDetGradient.lean <==
module

public import ALO.Estimator.ReducedCurvatureTrace
public import ALO.LinearAlgebra.KKTDataEuclidean
public import ALO.LinearAlgebra.ReducedInverseRowBound
public import Mathlib.Analysis.Calculus.Gradient.Basic
public import Mathlib.Analysis.Calculus.LineDeriv.Basic
public import Mathlib.Analysis.InnerProductSpace.Calculus

/-!
# The Euclidean gradient of the fixed-fiber log determinant

The log weight has gradient `2 D X A` in Euclidean design coordinates.
The squared norm is at most `sum d / α`, hence at most `card ι / α`
when every scalar loss curvature is at most one.
-/

public section
namespace ALO

open scoped RealInnerProductSpace ContDiff

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Logarithm of the determinant weight, intrinsic to the coefficient tangent
space. This is the log density relative to the affine Gaussian, up to an
additive normalization constant. -/
@[expose] noncomputable def reducedCurvatureLogWeight
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ) (X : ι → V) : ℝ :=
  Real.log |(H + compressedOperator T (lossCurvature X d)).det|

/-- The Euclidean design gradient associated with the reduced inverse. -/
@[expose] noncomputable def reducedCurvatureLogWeightGradient
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)
    (X : ι → V) : EuclideanDesignData ι V :=
  designDataEuclideanEquiv (fun i => (2 * d i) •
    reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd) (X i))

/-- The determinant of the reduced curvature is a smooth polynomial
in the design rows. -/
theorem contDiff_det_reducedCurvature
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ) :
    ContDiff ℝ ∞ (fun X : ι → V => (H + compressedOperator T (lossCurvature X d)).det) := by
  classical
  let b := Module.finBasis ℝ T
  have hentry : ∀ i j, ContDiff ℝ ∞ (fun X : ι → V =>
      (H + compressedOperator T (lossCurvature X d)).toMatrix b b i j) := by
    intro i j
    simp only [LinearMap.toMatrix_apply]
    have hvalue : ContDiff ℝ ∞ (fun X : ι → V =>
        (H + compressedOperator T (lossCurvature X d)) (b j)) := by
      simp only [LinearMap.add_apply, compressedOperator, LinearMap.comp_apply]
      simp_rw [lossCurvature_apply]
      simp only [ContinuousLinearMap.coe_coe]
      apply contDiff_const.add
      apply T.orthogonalProjectionOnto.contDiff.comp
      apply ContDiff.sum
      intro i _
      have hi : ContDiff ℝ ∞ (fun X : ι → V => X i) := contDiff_apply ℝ _ i
      exact (contDiff_const.mul (hi.inner ℝ contDiff_const)).smul hi
    exact (b.coord i).toContinuousLinearMap.contDiff.comp hvalue
  have hm : ContDiff ℝ ∞ (fun X : ι → V =>
      ((H + compressedOperator T (lossCurvature X d)).toMatrix b b).det) := by
    simp only [Matrix.det_apply']
    fun_prop
  simpa only [LinearMap.det_toMatrix] using hm

/-- The reduced-curvature determinant is differentiable. -/
theorem differentiable_det_reducedCurvature
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ) :
    Differentiable ℝ (fun X : ι → V => (H + compressedOperator T (lossCurvature X d)).det) :=
  (contDiff_det_reducedCurvature T H d).differentiable (by simp)

/-- Coercivity makes the log determinant differentiable everywhere. -/
theorem differentiable_reducedCurvatureLogWeight
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i) :
    Differentiable ℝ (reducedCurvatureLogWeight T H d) := by
  intro X
  have hdet : (H + compressedOperator T (lossCurvature X d)).det ≠ 0 := by
    have h := (reducedCurvatureEquiv T H X d α hα hH hd).isUnit_det
      (Module.finBasis ℝ T) (Module.finBasis ℝ T)
    simpa only [reducedCurvatureEquiv_toLinearMap, LinearMap.det_toMatrix] using h.ne_zero
  change DifferentiableAt ℝ (fun X : ι → V =>
    Real.log |(H + compressedOperator T (lossCurvature X d)).det|) X
  simp only [Real.log_abs]
  exact (Real.differentiableAt_log hdet).comp X
    (differentiable_det_reducedCurvature T H d X)

/-- Pairing with the Euclidean gradient recovers the rowwise derivative. -/
theorem inner_reducedCurvatureLogWeightGradient
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)
    (X E : ι → V) :
    ⟪reducedCurvatureLogWeightGradient T H d α hα hH hd X, designDataEuclideanEquiv E⟫ =
      2 * ∑ i, d i * ⟪E i,
        reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd) (X i)⟫ := by
  simp only [reducedCurvatureLogWeightGradient, designDataEuclideanEquiv_apply,
    PiLp.inner_apply, real_inner_smul_right, real_inner_comm,
    Finset.mul_sum, mul_assoc]

/-- The fixed-fiber log weight has gradient `2 D X A` in Euclidean design space. -/
theorem hasGradientAt_reducedCurvatureLogWeight
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hHsymm : H.IsSymmetric)
    (hd : ∀ i, 0 ≤ d i) (Z : EuclideanDesignData ι V) :
    HasGradientAt
      (fun Y : EuclideanDesignData ι V => reducedCurvatureLogWeight T H d (designDataEuclideanEquiv.symm Y))
      (reducedCurvatureLogWeightGradient T H d α hα hH hd (designDataEuclideanEquiv.symm Z)) Z := by
  let e := (designDataEuclideanEquiv (ι := ι) (V := V)).symm.toContinuousLinearEquiv
  let f := fun Y : EuclideanDesignData ι V => reducedCurvatureLogWeight T H d (e Y)
  have hf : DifferentiableAt ℝ f Z :=
    (differentiable_reducedCurvatureLogWeight T H d α hα hH hd (e Z)).comp Z e.differentiableAt
  let g := reducedCurvatureLogWeightGradient T H d α hα hH hd (e Z)
  have hderiv : fderiv ℝ f Z = InnerProductSpace.toDual ℝ (EuclideanDesignData ι V) g := by
    ext E
    have hline := hf.hasFDerivAt.hasLineDerivAt E
    have hcalc := hasDerivAt_log_abs_det_reducedCurvature_eq_two_sum T (Module.finBasis ℝ T)
      H (e Z) (e E) d α hα hH hHsymm hd
    simp only [LinearMap.det_toMatrix] at hcalc
    have hinner : ⟪g, E⟫ = 2 * ∑ i, d i * ⟪e E i,
        reducedInverse T H (lossCurvature (e Z) d) α hα hH
          (lossCurvature_nonneg (e Z) d hd) (e Z i)⟫ := by
      have heE : designDataEuclideanEquiv (e E) = E :=
        (designDataEuclideanEquiv).apply_symm_apply E
      simpa only [heE] using inner_reducedCurvatureLogWeightGradient T H d α hα hH hd (e Z) (e E)
    have hcalc' : HasDerivAt (fun t : ℝ => f (Z + t • E)) ⟪g, E⟫ 0 := by
      rw [hinner]
      simpa only [f, reducedCurvatureLogWeight, map_add, map_smul] using hcalc
    exact (hcalc'.unique hline).symm
  apply hasGradientAt_iff_hasFDerivAt.mpr
  change HasFDerivAt f (InnerProductSpace.toDual ℝ (EuclideanDesignData ι V) g) Z
  rw [← hderiv]
  exact hf.hasFDerivAt

/-- The squared Euclidean gradient norm is bounded by the sum of weights. -/
theorem norm_sq_reducedCurvatureLogWeightGradient_le
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)
    (X : ι → V) :
    ‖reducedCurvatureLogWeightGradient T H d α hα hH hd X‖ ^ 2 ≤ (∑ i, d i) / α := by
  simpa only [reducedCurvatureLogWeightGradient, designDataEuclideanEquiv_apply,
    PiLp.norm_sq_eq_of_L2, WithLp.ofLp_toLp] using
    sum_reducedInverse_weighted_row_norm_sq_le T H X d α hα hH hd

/-- Unit-bounded loss curvatures give a bound depending on the number of rows,
with no coefficient-dimension factor. -/
theorem norm_sq_reducedCurvatureLogWeightGradient_le_card
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)
    (hd1 : ∀ i, d i ≤ 1) (X : ι → V) :
    ‖reducedCurvatureLogWeightGradient T H d α hα hH hd X‖ ^ 2 ≤ Fintype.card ι / α := by
  simpa only [reducedCurvatureLogWeightGradient, designDataEuclideanEquiv_apply,
    PiLp.norm_sq_eq_of_L2, WithLp.ofLp_toLp] using
    sum_reducedInverse_weighted_row_norm_sq_le_card T H X d α hα hH hd hd1

end ALO


==> anc/lean_alo/ALO/Estimator/LossForcingRange.lean <==
module

public import ALO.Estimator.LossKKT
public import Mathlib.Analysis.InnerProductSpace.Projection.FiniteDimensional

/-! # What the full-design forcing determines about an ALO matrix

With a nonzero score, two symmetric solutions of the same derivative
equation can differ only in the coefficient-offset direction. Equality
requires an additional condition; nonzero score alone is insufficient.
-/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V] [Fintype ι]

/-- The design-only forcing for independently varying rows. -/
@[expose] noncomputable def rowLossForcing (X : ι → V) (h : V) (v d : ι → ℝ) :
    (ι → V) →L[ℝ] V :=
  lossForcing X h v d (fun i => ContinuousLinearMap.proj i)

theorem rowLossForcing_apply (X : ι → V) (h : V) (v d : ι → ℝ) (E : ι → V) :
    rowLossForcing X h v d E = ∑ i, (v i • E i - (d i * ⟪h, E i⟫) • X i) := by
  simp [rowLossForcing, lossForcing]

theorem rowLossForcing_single [DecidableEq ι]
    (X : ι → V) (h : V) (v d : ι → ℝ) (i : ι) (z : V) :
    rowLossForcing X h v d (Pi.single i z) = v i • z - (d i * ⟪h, z⟫) • X i := by
  rw [rowLossForcing_apply]
  rw [Finset.sum_eq_single i]
  · simp
  · intro j _ hji
    simp [Pi.single_eq_of_ne hji]
  · simp

/-- A vector orthogonal to all attainable forcings satisfies one vector
identity for every row. This also covers zero scores and zero offsets. -/
theorem rowLossForcing_annihilator
    (X : ι → V) (h : V) (v d : ι → ℝ) (w : V)
    (hw : ∀ E, ⟪w, rowLossForcing X h v d E⟫ = 0) (i : ι) :
    v i • w = (d i * ⟪w, X i⟫) • h := by
  classical
  apply ext_inner_right ℝ
  intro z
  have hz := hw (Pi.single i z)
  rw [rowLossForcing_single] at hz
  simp only [inner_sub_right, real_inner_smul_right] at hz
  simp only [real_inner_smul_left]
  nlinarith only [hz]

/-- Any annihilator lies in the offset line as soon as one score is nonzero. -/
theorem rowLossForcing_annihilator_mem_span
    (X : ι → V) (h : V) (v d : ι → ℝ) (hv : ∃ i, v i ≠ 0) (w : V)
    (hw : ∀ E, ⟪w, rowLossForcing X h v d E⟫ = 0) :
    w ∈ Submodule.span ℝ {h} := by
  obtain ⟨i, hi⟩ := hv
  have he := rowLossForcing_annihilator X h v d w hw i
  have hm : v i • w ∈ Submodule.span ℝ {h} := by
    rw [he]
    exact Submodule.smul_mem _ _ (Submodule.subset_span (Set.mem_singleton h))
  simpa only [smul_smul, inv_mul_cancel₀ hi, one_smul] using
    (Submodule.span ℝ {h}).smul_mem (v i)⁻¹ hm

/-- Nonzero score plus failure of the simultaneous identities
`v_i = d_i ⟪X_i,h⟫` makes the full-design forcing surjective. -/
theorem rowLossForcing_surjective [FiniteDimensional ℝ V]
    (X : ι → V) (h : V) (v d : ι → ℝ) (hv : ∃ i, v i ≠ 0)
    (hne : ∃ i, v i ≠ d i * ⟪X i, h⟫) :
    Function.Surjective (rowLossForcing X h v d) := by
  apply LinearMap.range_eq_top.mp
  apply Submodule.orthogonal_eq_bot_iff.mp
  apply le_antisymm _ bot_le
  intro w hw
  have hw' : ∀ E, ⟪w, rowLossForcing X h v d E⟫ = 0 := by
    intro E
    exact (Submodule.mem_orthogonal' _ w).mp hw _ (LinearMap.mem_range_self _ E)
  have hm := rowLossForcing_annihilator_mem_span X h v d hv w hw'
  obtain ⟨a, rfl⟩ := Submodule.mem_span_singleton.mp hm
  by_cases ha : a = 0
  · simp [ha]
  by_cases hh : h = 0
  · simp [hh]
  obtain ⟨i, hi⟩ := hne
  have he := rowLossForcing_annihilator X h v d (a • h) hw' i
  simp only [smul_smul, real_inner_smul_left] at he
  rw [real_inner_comm] at he
  have hs : v i * a = d i * (a * ⟪X i, h⟫) := (smul_left_injective ℝ hh) he
  exfalso
  apply hi
  apply (mul_right_cancel₀ ha)
  nlinarith only [hs]

/-- Symmetric matrices producing the same coefficient derivative differ
only in the offset direction, regardless of the forcing rank. -/
theorem symmetric_rowLossForcing_difference_range_le_span
    (X : ι → V) (h : V) (v d : ι → ℝ) (hv : ∃ i, v i ≠ 0)
    (A A' : V →L[ℝ] V) (hA : A.toLinearMap.IsSymmetric)
    (hA' : A'.toLinearMap.IsSymmetric)
    (he : ∀ E, A (rowLossForcing X h v d E) = A' (rowLossForcing X h v d E)) :
    LinearMap.range (A - A').toLinearMap ≤ Submodule.span ℝ {h} := by
  rintro _ ⟨z, rfl⟩
  apply rowLossForcing_annihilator_mem_span X h v d hv
  intro E
  change ⟪A z - A' z, rowLossForcing X h v d E⟫ = 0
  rw [inner_sub_left, show ⟪A z, rowLossForcing X h v d E⟫ =
    ⟪z, A (rowLossForcing X h v d E)⟫ from hA z _,
    show ⟪A' z, rowLossForcing X h v d E⟫ =
    ⟪z, A' (rowLossForcing X h v d E)⟫ from hA' z _, he, sub_self]

/-- In particular the discrepancy has rank at most one. -/
theorem symmetric_rowLossForcing_difference_finrank_le_one [FiniteDimensional ℝ V]
    (X : ι → V) (h : V) (v d : ι → ℝ) (hv : ∃ i, v i ≠ 0)
    (A A' : V →L[ℝ] V) (hA : A.toLinearMap.IsSymmetric)
    (hA' : A'.toLinearMap.IsSymmetric)
    (he : ∀ E, A (rowLossForcing X h v d E) = A' (rowLossForcing X h v d E)) :
    Module.finrank ℝ (LinearMap.range (A - A').toLinearMap) ≤ 1 :=
  (Submodule.finrank_mono
    (symmetric_rowLossForcing_difference_range_le_span X h v d hv A A' hA hA' he)).trans
      (finrank_span_le_card ({h} : Set V))

/-- The two factors agree when the forcing is surjective. -/
theorem eq_of_rowLossForcing_eq [FiniteDimensional ℝ V]
    (X : ι → V) (h : V) (v d : ι → ℝ) (hv : ∃ i, v i ≠ 0)
    (hne : ∃ i, v i ≠ d i * ⟪X i, h⟫) (A A' : V →L[ℝ] V)
    (he : ∀ E, A (rowLossForcing X h v d E) = A' (rowLossForcing X h v d E)) :
    A = A' := by
  ext z
  obtain ⟨E, rfl⟩ := rowLossForcing_surjective X h v d hv hne z
  exact he E

end ALO


==> anc/lean_alo/ALO/Estimator/LossKKT.lean <==
module

public import ALO.Estimator.DerivativeRepresentation
public import ALO.LinearAlgebra.LossCurvature
public import Mathlib.Analysis.InnerProductSpace.Calculus
public import Mathlib.Analysis.Calculus.Deriv.Comp
import Mathlib.Analysis.Calculus.FDeriv.Mul
import Mathlib.Tactic.Abel

/-!
# Differentiating the loss-side KKT map

For varying design rows `x i`, a coefficient map `b`, a fixed center `c`, and
negative loss derivatives `score i`, the subgradient supplied by the loss is
`q = ∑ i, score i ⟪x i, b - c⟫ • x i`. Differentiation yields `C = L - M B`,
where `M = Xᵀ D X` and `L` contains the design perturbations. The final theorem
uses this identity with local subgradient membership; differentiability of the
coefficient map itself is still a hypothesis.
-/

public section
namespace ALO
open scoped Topology RealInnerProductSpace

variable {F V ι : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [Fintype ι]

/-- Loss-side KKT subgradient, using negative loss derivatives as scores. -/
@[expose] noncomputable def lossKKT (x : ι → F → V) (b : F → V)
    (c : V) (score : ι → ℝ → ℝ) (θ : F) : V :=
  ∑ i, score i ⟪x i θ, b θ - c⟫ • x i θ

/-- The derivative of the predictor for one row. -/
@[expose] noncomputable def predictorDerivative (x u : V) (X B : F →L[ℝ] V) : F →L[ℝ] ℝ :=
  (innerSL ℝ x).comp B + (innerSL ℝ u).comp X

/-- Design-only forcing in the linearized KKT equation. -/
@[expose] noncomputable def lossForcing (x : ι → V) (u : V) (v d : ι → ℝ)
    (X : ι → F →L[ℝ] V) : F →L[ℝ] V :=
  ∑ i, (v i • X i - (d i • (innerSL ℝ u).comp (X i)).smulRight (x i))

/-- The full derivative of the loss-side subgradient. -/
@[expose] noncomputable def lossKKTDerivative (x : ι → V) (u : V) (v d : ι → ℝ)
    (X : ι → F →L[ℝ] V) (B : F →L[ℝ] V) : F →L[ℝ] V :=
  ∑ i, (v i • X i + (-d i • predictorDerivative (x i) u (X i) B).smulRight (x i))

/-- Product and chain rules for the loss-side KKT map; the penalty is not differentiated. -/
theorem hasFDerivAt_lossKKT (x : ι → F → V) (b : F → V) (c : V)
    (score : ι → ℝ → ℝ) (θ : F) (X : ι → F →L[ℝ] V) (B : F →L[ℝ] V)
    (d : ι → ℝ) (hx : ∀ i, HasFDerivAt (x i) (X i) θ) (hb : HasFDerivAt b B θ)
    (hs : ∀ i, HasDerivAt (score i) (-d i) ⟪x i θ, b θ - c⟫) :
    HasFDerivAt (lossKKT x b c score)
      (lossKKTDerivative (fun i => x i θ) (b θ - c)
        (fun i => score i ⟪x i θ, b θ - c⟫) d X B) θ := by
  have hp (i : ι) : HasFDerivAt (fun η => ⟪x i η, b η - c⟫)
      (predictorDerivative (x i θ) (b θ - c) (X i) B) θ := by
    convert (hx i).inner ℝ (hb.sub_const c) using 1
    ext η
    simp [predictorDerivative, real_inner_comm, inner_sub_left]
  have hr (i : ι) := ((hs i).comp_hasFDerivAt θ (hp i)).smul (hx i)
  convert (HasFDerivAt.sum (u := Finset.univ) (fun i _ => hr i)) using 1
  · ext η
    simp [lossKKT, Function.comp_def]
  · ext η
    simp [lossKKTDerivative, neg_smul, smul_eq_mul]

/-- The concrete linearized KKT equation, with the weighted row Gram curvature. -/
theorem lossKKTDerivative_eq (x : ι → V) (u : V) (v d : ι → ℝ)
    (X : ι → F →L[ℝ] V) (B : F →L[ℝ] V) (η : F) :
    lossKKTDerivative x u v d X B η =
      lossForcing x u v d X η - lossCurvature x d (B η) := by
  simp only [lossKKTDerivative, lossForcing, sum_apply,
    add_apply, sub_apply,
    smul_apply, ContinuousLinearMap.smulRight_apply,
    predictorDerivative, ContinuousLinearMap.comp_apply, innerSL_apply_apply,
    lossCurvature_apply, ← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl
  intro i _
  simp only [smul_eq_mul, neg_mul, mul_add, add_smul, neg_smul]
  abel

variable [FiniteDimensional ℝ V]

/-- A pointwise ALO operator for differentiable design and coefficient maps.
The KKT derivative is derived by calculus. Only local subgradient membership,
coefficient differentiability, and the stated scalar loss derivatives are assumed;
no derivative of the penalty is needed. The same operator satisfies all row-wise
denominator bounds. -/
theorem exists_lossKKT_derivative_representation
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → F → V) (b : F → V) (c : V) (score : ι → ℝ → ℝ) (θ : F)
    (hgraph : ∀ᶠ η in 𝓝 θ, IsSubgradient R (b η) (lossKKT x b c score η))
    (X : ι → F →L[ℝ] V) (B : F →L[ℝ] V) (d : ι → ℝ)
    (hx : ∀ i, HasFDerivAt (x i) (X i) θ) (hb : HasFDerivAt b B θ)
    (hs : ∀ i, HasDerivAt (score i) (-d i) ⟪x i θ, b θ - c⟫)
    (hd : ∀ i, 0 ≤ d i) :
    ∃ A : V →L[ℝ] V,
      A.toLinearMap.IsSymmetric ∧
      (∀ z, 0 ≤ ⟪z, A z⟫) ∧
      ‖A‖ ≤ α⁻¹ ∧
      (∀ η, B η = A (lossForcing (fun i => x i θ) (b θ - c)
        (fun i => score i ⟪x i θ, b θ - c⟫) d X η)) ∧
      (∀ z, ⟪A z, lossCurvature (fun i => x i θ) d (A z)⟫ ≤ ⟪z, A z⟫) ∧
      LinearMap.range A.toLinearMap = LinearMap.range B.toLinearMap ∧
      (∀ i, α / (α + d i * ‖x i θ‖ ^ 2) ≤ 1 - d i * ⟪x i θ, A (x i θ)⟫) ∧
      (∀ i, 0 < 1 - d i * ⟪x i θ, A (x i θ)⟫) ∧
      (∀ i, (1 - d i * ⟪x i θ, A (x i θ)⟫)⁻¹ ≤ 1 + d i * ‖x i θ‖ ^ 2 / α) := by
  let rows := fun i => x i θ
  let v := fun i => score i ⟪x i θ, b θ - c⟫
  let C := lossKKTDerivative rows (b θ - c) v d X B
  let L := lossForcing rows (b θ - c) v d X
  let M := lossCurvature rows d
  have hq := hasFDerivAt_lossKKT x b c score θ X B d hx hb hs
  obtain ⟨H, ⟨hHsym, hrel, hH⟩, _⟩ :=
    existsUnique_curvature_of_strongConvex_local R α hR b (lossKKT x b c score)
      θ hgraph B C hb hq
  let T := LinearMap.range B.toLinearMap
  let hM := lossCurvature_nonneg rows d hd
  let S := H + compressedOperator T M
  let hS := reducedOperator_isCoercive T H M α hH hM
  refine ⟨reducedInverse T H M α hα hH hM, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · exact restrictedInverse_isSymmetric T S α hα hS
      (reducedOperator_isSymmetric T H M hHsym (lossCurvature_isSymmetric rows d))
  · exact restrictedInverse_nonneg T S α hα hS
  · exact restrictedInverse_opNorm_le T S α hα hS
  · exact derivative_eq_reducedInverse B.toLinearMap C.toLinearMap L.toLinearMap
      H M α hα hH hM hrel (lossKKTDerivative_eq rows (b θ - c) v d X B)
  · exact reducedInverse_energy T H M α hα hH hM
  · exact restrictedInverse_range T S α hα hS
  · exact lossCurvature_denominator_lower T H α hα hH rows d hd
  · exact lossCurvature_denominator_pos T H α hα hH rows d hd
  · intro i
    exact reducedInverse_denominator_inv_le T H M α hα hH hM (rows i) (d i) (hd i)
      (lossCurvature_row_le rows d hd i)

end ALO


==> anc/lean_alo/ALO/Estimator/ManuscriptCriterion.lean <==
module

public import ALO.Estimator.OrdinaryPenaltySingleIndex
public import ALO.Estimator.OrdinaryPenaltyAlgebra
public import ALO.Convex.GroupLasso

/-!
# A statement of manuscript Theorem 7.1, equation (7.2)

The statement below uses the original losses and arbitrary families satisfying
the full and deleted minimization problems. Its predictions are written out
from the observed scores and the projection--pseudoinverse formula. In
particular, its statement does not use the internal signal-adaptive estimators,
predictions, or error functions.

An invertible covariance factor `S` represents `Σ = S† S`. Thus
`‖S b‖² = bᵀ Σ b`, and `covarianceDesignGaussian S` is the law of independent
`N(0, Σ)` rows. The only selection used here is the fixed Borel maximal
ordinary penalty-response selection used in the manuscript.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

section Definitions
variable {Y V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

/-- The matrix `J (P J + J* (Xᵀ D X) J)† J*`, evaluated at the observed
subgradient `-Xᵀs`. It receives neither covariance nor a signal parameter. -/
@[expose] noncomputable def manuscriptPenaltyMatrix
    (R : V → ℝ) (score : Y → ℝ → ℝ) (y : ι → Y) (X : ι → V) (b : V) :
    V →L[ℝ] V :=
  let q := ∑ i, -score (y i) ⟪X i, b⟫ • X i
  let d := fun i => deriv (score (y i)) ⟪X i, b⟫
  let M := (lossCurvature X d).toContinuousLinearMap
  let P := (ordinaryPenaltySelection R q).1
  let J := (ordinaryPenaltySelection R q).2
  J.comp ((symmetricPseudoInverse (P.comp J + J.adjoint.comp (M.comp J))).comp J.adjoint)

/-- The rational ALO prediction in the original coordinates. -/
@[expose] noncomputable def manuscriptALOPrediction
    (R : V → ℝ) (score : Y → ℝ → ℝ) (y : ι → Y) (X : ι → V) (b : V) (i : ι) : ℝ :=
  let t := ⟪X i, b⟫
  let A := manuscriptPenaltyMatrix R score y X b
  t + score (y i) t * (⟪X i, A (X i)⟫ /
    (1 - deriv (score (y i)) t * ⟪X i, A (X i)⟫))

/-- The mean-field prediction, with the covariance-weighted trace. -/
@[expose] noncomputable def manuscriptMeanFieldPrediction
    (S : V ≃L[ℝ] V) (R : V → ℝ) (score : Y → ℝ → ℝ)
    (y : ι → Y) (X : ι → V) (b : V) (i : ι) : ℝ :=
  let t := ⟪X i, b⟫
  let A := manuscriptPenaltyMatrix R score y X b
  t + score (y i) t * LinearMap.trace ℝ V (A.comp (designCovariance S)).toLinearMap

/-- Average test values for any supplied predictions. -/
@[expose] noncomputable def manuscriptCriterion
    (g : ℝ → Y → ℝ) (y : ι → Y) (t : ι → ℝ) : ℝ :=
  (∑ i, g (t i) (y i)) / Fintype.card ι

variable {U : Type*}

/-- `|ALO - LOO|`, with each criterion defined as its own average. -/
@[expose] noncomputable def manuscriptALOCriterionError
    (β : V) (link : ι → U × ℝ → Y) (R : V → ℝ) (score : Y → ℝ → ℝ)
    (fit : U × (ι → V) → V) (deletedFit : U × (ι → V) → ι → V)
    (g : ℝ → Y → ℝ) (q : U × (ι → V)) : ℝ :=
  let y := fun i => link i (q.1, ⟪q.2 i, β⟫)
  |manuscriptCriterion g y (manuscriptALOPrediction R score y q.2 (fit q)) -
    manuscriptCriterion g y (fun i => ⟪q.2 i, deletedFit q i⟫)|

/-- `|MF - LOO|`, for the same observed-data matrix as ALO. -/
@[expose] noncomputable def manuscriptMeanFieldCriterionError
    (S : V ≃L[ℝ] V) (β : V) (link : ι → U × ℝ → Y) (R : V → ℝ)
    (score : Y → ℝ → ℝ) (fit : U × (ι → V) → V)
    (deletedFit : U × (ι → V) → ι → V) (g : ℝ → Y → ℝ)
    (q : U × (ι → V)) : ℝ :=
  let y := fun i => link i (q.1, ⟪q.2 i, β⟫)
  |manuscriptCriterion g y (manuscriptMeanFieldPrediction S R score y q.2 (fit q)) -
    manuscriptCriterion g y (fun i => ⟪q.2 i, deletedFit q i⟫)|

end Definitions

/-- Numerator of the existing test bound, without any sample-size dependence. -/
@[expose] noncomputable def manuscriptTestNumerator (C μ δ : ℝ) : ℝ :=
  Real.sqrt C * Real.sqrt (3 + 9 * (2 * meanFieldPredictionMomentConstant μ δ +
    2 * empiricalMeanFieldConstant μ δ) + 6 * C)

/-- One explicit choice of `C'(μ,δ)` in manuscript equation (7.2).
It does not depend on dimension, sample size, covariance, signal, links,
penalty, or test function. Absolute values avoid separate positivity lemmas
for the pre-existing constants. -/
@[expose] noncomputable def manuscriptCriterionConstant (μ δ : ℝ) : ℝ :=
  manuscriptTestNumerator |dataDrivenSignalALOConstant μ δ| μ δ +
    manuscriptTestNumerator
      (128 * μ⁻¹ ^ 2 + 2 * |empiricalMeanFieldConstant μ δ|) μ δ

section Identification
variable {U Y V ι : Type*} [MeasurableSpace U] [MeasurableSpace Y]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (β : V) (link : ι → U × ℝ → Y)
  (score : Y → ℝ → ℝ) (hm : ∀ y, Monotone (score y))
  (hlip : ∀ y, LipschitzWith 1 (score y)) (hb : ∀ y t, |score y t| ≤ 1)
  (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
  (loss : Y → ℝ → ℝ) (hc : ∀ y, ConvexOn ℝ Set.univ (loss y))
  (hd : ∀ y t, HasDerivAt (loss y) (score y t) t)

include hm ha hR in
omit [MeasurableSpace Y] [DecidableEq ι] in
private theorem manuscriptPenaltyMatrix_eq_operator
    (y : ι → Y) (X : ι → V) (b : V) :
    manuscriptPenaltyMatrix R score y X b =
      ordinaryPenaltyALOOperator R (∑ i, -score (y i) ⟪X i, b⟫ • X i)
        (lossCurvature X (fun i => deriv (score (y i)) ⟪X i, b⟫)).toContinuousLinearMap := by
  symm
  exact ordinaryPenaltyALOOperator_eq_responseGram R a ha hR _ _
    (lossCurvature_isSymmetric _ _)
    (lossCurvature_nonneg _ _ (fun i => (hm (y i)).deriv_nonneg))

include hd in
omit [MeasurableSpace U] [MeasurableSpace Y] [DecidableEq ι] in
private theorem manuscriptALOPrediction_eq_internal (u : U) (X : ι → V) (i : ι) :
    manuscriptALOPrediction R score (singleIndexResponse β link (u, X)) X
      (empiricalDesignEstimator R a ha hR 0
        (fun j => loss (singleIndexResponse β link (u, X) j))
        (fun j => hc (singleIndexResponse β link (u, X) j)) X) i =
    covarianceSignalALOPrediction S R a ha hR (singleIndexFreeSpace S β)
      (singleIndexScores S β link score hm hlip hb u)
      (covarianceOrdinaryPenaltySignalOperator S R α hα hRS (singleIndexFreeSpace S β)
        (singleIndexScores S β link score hm hlip hb u)) X i := by
  have he := singleIndex_covarianceEstimator_eq_original_loss S β link score hm hlip hb
    R a ha hR loss hc hd u X
  have hscore := fun j => funext (singleIndexScores_selected S β link score hm hlip hb u X j)
  unfold covarianceSignalALOPrediction
  dsimp only
  rw [unwhiten_covarianceOrdinaryPenaltySignalOperator S R a α ha hα hR hRS]
  rw [singleIndex_observedOrdinaryPenaltyOperator_eq_original_loss S β link score hm hlip hb
    R a ha hR loss hc hd]
  simp only [covarianceSignalCurvature, hscore, he, manuscriptALOPrediction,
    manuscriptPenaltyMatrix_eq_operator score hm R a ha hR]

include hd in
omit [MeasurableSpace U] [MeasurableSpace Y] [DecidableEq ι] in
private theorem manuscriptMeanFieldPrediction_eq_internal (u : U) (X : ι → V) (i : ι) :
    manuscriptMeanFieldPrediction S R score (singleIndexResponse β link (u, X)) X
      (empiricalDesignEstimator R a ha hR 0
        (fun j => loss (singleIndexResponse β link (u, X) j))
        (fun j => hc (singleIndexResponse β link (u, X) j)) X) i =
    covarianceSignalMeanFieldPrediction S R a ha hR (singleIndexFreeSpace S β)
      (singleIndexScores S β link score hm hlip hb u)
      (covarianceOrdinaryPenaltySignalOperator S R α hα hRS (singleIndexFreeSpace S β)
        (singleIndexScores S β link score hm hlip hb u)) X i := by
  have he := singleIndex_covarianceEstimator_eq_original_loss S β link score hm hlip hb
    R a ha hR loss hc hd u X
  unfold covarianceSignalMeanFieldPrediction
  dsimp only
  rw [unwhiten_covarianceOrdinaryPenaltySignalOperator S R a α ha hα hR hRS]
  rw [singleIndex_observedOrdinaryPenaltyOperator_eq_original_loss S β link score hm hlip hb
    R a ha hR loss hc hd]
  simp only [he, singleIndexScores_selected, manuscriptMeanFieldPrediction,
    manuscriptPenaltyMatrix_eq_operator score hm R a ha hR]

end Identification

private theorem manuscriptTestNumerator_mono {C D μ δ : ℝ} (h : C ≤ D) :
    manuscriptTestNumerator C μ δ ≤ manuscriptTestNumerator D μ δ := by
  unfold manuscriptTestNumerator
  gcongr

private theorem manuscriptMeanFieldConstant_bound (n : ℕ) (hn : 0 < n)
    (μ δ : ℝ) :
    2 * ((n : ℝ) * (8 * ((n : ℝ) * μ)⁻¹) ^ 2) +
        2 * empiricalMeanFieldConstant μ δ ≤
      128 * μ⁻¹ ^ 2 + 2 * |empiricalMeanFieldConstant μ δ| := by
  have hnpos : 0 < (n : ℝ) := by exact_mod_cast hn
  have hnge : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hni : (n : ℝ)⁻¹ ≤ 1 := (inv_le_one₀ hnpos).2 hnge
  have hi : (n : ℝ) * (n : ℝ)⁻¹ ^ 2 = (n : ℝ)⁻¹ := by
    rw [pow_two, ← mul_assoc, mul_inv_cancel₀ hnpos.ne', one_mul]
  have hb : (n : ℝ) * (8 * ((n : ℝ) * μ)⁻¹) ^ 2 ≤ 64 * μ⁻¹ ^ 2 := by
    calc
      _ = 64 * μ⁻¹ ^ 2 * ((n : ℝ) * (n : ℝ)⁻¹ ^ 2) := by
        rw [mul_inv_rev]
        ring
      _ = 64 * μ⁻¹ ^ 2 * (n : ℝ)⁻¹ := by rw [hi]
      _ ≤ 64 * μ⁻¹ ^ 2 := by
        simpa using mul_le_mul_of_nonneg_left hni
          (by positivity : 0 ≤ 64 * μ⁻¹ ^ 2)
  nlinarith [le_abs_self (empiricalMeanFieldConstant μ δ)]

section Statement
variable {U Y V ι : Type*} [MeasurableSpace U] [MeasurableSpace Y]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V]

/-- Manuscript Theorem 7.1, equation (7.2), independently stated with the
original full/deleted objectives and the explicit observed matrix.

`fit` and `deletedFit` are any families minimizing exactly the displayed
objectives. No measurability of these families, support stability, smoothness
of the penalty, or event indicator is assumed. Their uniqueness identifies
them with the internal estimators used by the existing proofs.

Only the manuscript's covariance-scaled convexity assumption is required;
the Euclidean and whitened strong-convexity assumptions of the internal
endpoint are derived in the proof. The two absolute criterion errors are
integrable under the full independent-noise/Gaussian-design law, and their
expectations sum to at most `C'(μ,δ) / sqrt(n)`.
-/
theorem manuscript_theorem_7_1_equation_7_2
    (S : V ≃L[ℝ] V) (β : V) (link : ι → U × ℝ → Y)
    (hf : ∀ i, Measurable (link i))
    (loss score : Y → ℝ → ℝ)
    (hc : ∀ y, ConvexOn ℝ Set.univ (loss y))
    (hd : ∀ y t, HasDerivAt (loss y) (score y t) t)
    (hlip : ∀ y, LipschitzWith 1 (score y))
    (hb : ∀ y t, |score y t| ≤ 1)
    (hs : ∀ t, Measurable (fun y => score y t))
    (ν : Measure U) [IsProbabilityMeasure ν]
    (R : V → ℝ) (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hn : 0 < Fintype.card ι)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ (Fintype.card ι : ℝ) / δ)
    (hpen : ConvexOn ℝ Set.univ
      (fun b => R b - (Fintype.card ι : ℝ) * μ / 2 * ‖S b‖ ^ 2))
    (hmin : ∀ b, R 0 ≤ R b)
    (fit : U × (ι → V) → V) (deletedFit : U × (ι → V) → ι → V)
    (hfit : ∀ q, IsMinOn
      (fun b => (∑ i, loss (link i (q.1, ⟪q.2 i, β⟫)) ⟪q.2 i, b⟫) + R b)
      Set.univ (fit q))
    (hdeleted : ∀ q i, IsMinOn
      (fun b => (∑ j : {j // j ≠ i},
        loss (link j (q.1, ⟪q.2 j, β⟫)) ⟪q.2 j, b⟫) + R b)
      Set.univ (deletedFit q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ t t' y, |g t y - g t' y| ≤ |t - t'| * (1 + |t| + |t'|)) :
    Integrable (manuscriptALOCriterionError β link R score fit deletedFit g)
        (ν.prod (covarianceDesignGaussian S)) ∧
    Integrable (manuscriptMeanFieldCriterionError S β link R score fit deletedFit g)
        (ν.prod (covarianceDesignGaussian S)) ∧
    (∫ q, manuscriptALOCriterionError β link R score fit deletedFit g q
        ∂ν.prod (covarianceDesignGaussian S)) +
      (∫ q, manuscriptMeanFieldCriterionError S β link R score fit deletedFit g q
        ∂ν.prod (covarianceDesignGaussian S)) ≤
      manuscriptCriterionConstant μ δ / Real.sqrt (Fintype.card ι) := by
  let n := Fintype.card ι
  let α := (n : ℝ) * μ
  have hα : 0 < α := mul_pos (by exact_mod_cast hn) hμ
  have hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)) := by
    apply strongConvexOn_iff_convex.mpr
    simpa [Function.comp_def, α, n] using
      hpen.comp_affineMap S.symm.toLinearMap.toAffineMap
  let a := α / (1 + ‖S.symm.toContinuousLinearMap‖ ^ 2)
  have ha : 0 < a := div_pos hα (by positivity)
  have hascale : a * ‖S.symm.toContinuousLinearMap‖ ^ 2 ≤ α := by
    change α / (1 + ‖S.symm.toContinuousLinearMap‖ ^ 2) *
      ‖S.symm.toContinuousLinearMap‖ ^ 2 ≤ α
    rw [div_mul_eq_mul_div]
    apply (div_le_iff₀ (by positivity)).2
    nlinarith
  have hR : StrongConvexOn Set.univ a R := by
    simpa using strongConvexOn_comp_equiv_symm (fun z => R (S.symm z))
      α a hRS ha.le S.symm hascale
  have hm : ∀ y, Monotone (score y) := fun y => monotone_loss_slope (hc y) (hd y)
  let T := singleIndexFreeSpace S β
  let s := singleIndexScores S β link score hm hlip hb
  let A := fun u => covarianceOrdinaryPenaltySignalOperator S R α hα hRS T (s u)
  have hfit_eq (q : U × (ι → V)) :
      fit q = empiricalDesignEstimator R a ha hR 0
        (fun i => loss (singleIndexResponse β link q i))
        (fun i => hc (singleIndexResponse β link q i)) q.2 := by
    apply eq_convexMinimizer_of_isMinOn
    simpa [empiricalLoss, singleIndexResponse] using hfit q
  have hdeleted_eq (q : U × (ι → V)) (i : ι) :
      deletedFit q i = leaveOneOutEstimator R a ha hR 0
        (fun j => loss (singleIndexResponse β link q j))
        (fun j => hc (singleIndexResponse β link q j)) i q.2 := by
    apply eq_leaveOneOutEstimator_of_isMinOn
    simpa [leaveOneOutLoss, empiricalLoss, singleIndexResponse] using hdeleted q i
  have hpredA (q : U × (ι → V)) (i : ι) :
      manuscriptALOPrediction R score (singleIndexResponse β link q) q.2 (fit q) i =
        covarianceSignalALOPrediction S R a ha hR T (s q.1) (A q.1) q.2 i := by
    rw [hfit_eq]
    exact manuscriptALOPrediction_eq_internal S β link score hm hlip hb
      R a α ha hα hR hRS loss hc hd q.1 q.2 i
  have hpredM (q : U × (ι → V)) (i : ι) :
      manuscriptMeanFieldPrediction S R score (singleIndexResponse β link q) q.2 (fit q) i =
        covarianceSignalMeanFieldPrediction S R a ha hR T (s q.1) (A q.1) q.2 i := by
    rw [hfit_eq]
    exact manuscriptMeanFieldPrediction_eq_internal S β link score hm hlip hb
      R a α ha hα hR hRS loss hc hd q.1 q.2 i
  have hloo (q : U × (ι → V)) (i : ι) :
      deletedFit q i = covarianceSignalAdaptiveLOO S R a ha hR T (s q.1) i q.2 := by
    rw [hdeleted_eq]
    exact (singleIndex_covarianceLOO_eq_original_loss S β link score hm hlip hb
      R a ha hR loss hc hd q.1 q.2 i).symm
  have herrorA :
      manuscriptALOCriterionError β link R score fit deletedFit g =
        parametricCovarianceSignalALOTestError S R a ha hR T s A
          (singleIndexResponse β link) g := by
    funext q
    simp only [manuscriptALOCriterionError, manuscriptCriterion,
      parametricCovarianceSignalALOTestError]
    change |(∑ i, g (manuscriptALOPrediction R score
      (singleIndexResponse β link q) q.2 (fit q) i) (singleIndexResponse β link q i)) /
      Fintype.card ι - (∑ i, g ⟪q.2 i, deletedFit q i⟫ (singleIndexResponse β link q i)) /
      Fintype.card ι| = _
    simp only [hpredA, hloo, Finset.sum_sub_distrib, sub_div]
  have herrorM :
      manuscriptMeanFieldCriterionError S β link R score fit deletedFit g =
        parametricCovarianceSignalTestError S R a ha hR T s A
          (singleIndexResponse β link) g := by
    funext q
    simp only [manuscriptMeanFieldCriterionError, manuscriptCriterion,
      parametricCovarianceSignalTestError]
    change |(∑ i, g (manuscriptMeanFieldPrediction S R score
      (singleIndexResponse β link q) q.2 (fit q) i) (singleIndexResponse β link q i)) /
      Fintype.card ι - (∑ i, g ⟪q.2 i, deletedFit q i⟫ (singleIndexResponse β link q i)) /
      Fintype.card ι| = _
    simp only [hpredM, hloo, Finset.sum_sub_distrib, sub_div]
  have hdim' : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι := by
    simpa [div_eq_mul_inv, mul_comm] using hdim
  have hmin' : IsMinOn (fun z => R (S.symm z)) Set.univ 0 := by
    intro z _
    simpa using hmin (S.symm z)
  have hA := (singleIndex_ordinaryPenalty_ALO_unconditional S β link hf score hm hlip hb hs
    ν g hgm hg R a α ha hα hR hRS hmin' μ δ hμ hδ rfl hdim').2
  have hM := (singleIndex_ordinaryPenalty_meanField_unconditional S β link hf score hm hlip hb hs
    ν g hgm hg R a α ha hα hR hRS hmin' μ δ hμ hδ rfl hdim').2
  rw [herrorA, herrorM]
  refine ⟨hA.1, hM.1, ?_⟩
  calc
    _ ≤ dataDrivenTestRate n (dataDrivenSignalALOConstant μ δ) μ δ +
        dataDrivenTestRate n
          (2 * (n * (8 * α⁻¹) ^ 2) + 2 * empiricalMeanFieldConstant μ δ) μ δ :=
      add_le_add hA.2 hM.2
    _ ≤ manuscriptTestNumerator |dataDrivenSignalALOConstant μ δ| μ δ / Real.sqrt n +
        manuscriptTestNumerator
          (128 * μ⁻¹ ^ 2 + 2 * |empiricalMeanFieldConstant μ δ|) μ δ / Real.sqrt n := by
      apply add_le_add
      · exact div_le_div_of_nonneg_right
          (manuscriptTestNumerator_mono (le_abs_self _)) (Real.sqrt_nonneg _)
      · exact div_le_div_of_nonneg_right
          (manuscriptTestNumerator_mono (manuscriptMeanFieldConstant_bound n hn μ δ))
          (Real.sqrt_nonneg _)
    _ = manuscriptCriterionConstant μ δ / Real.sqrt (Fintype.card ι) := by
      rw [← add_div]
      rfl

end Statement

end ALO


==> anc/lean_alo/ALO/Estimator/MaximalResponseSelection.lean <==
module

public import ALO.Estimator.PenaltyBlowupSelection
public import ALO.Estimator.LinearResponseOperator
public import ALO.LinearAlgebra.ProjectionEnergy

/-! # Borel selection of a maximal linearity subspace

Orthogonal projectors and their response matrices form compact fibers.
Minimizing minus the projector trace maximizes dimension; fixed dense
coordinates then resolve ties measurably.
-/

public section
namespace ALO
open Set TopologicalSpace
open scoped Topology NNReal RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- Finite-dimensional closed constraints for a linearity subspace. -/
@[expose] def IsResponseProjection (g : V → V) (L : ℝ≥0)
    (P J : V →L[ℝ] V) : Prop :=
  P.toLinearMap.IsSymmetric ∧ P.comp P = P ∧ ‖P‖ ≤ 1 ∧ ‖J‖ ≤ L ∧
    ∀ z, J z = g (P z)

/-- A response projector is the orthogonal projector onto its range. -/
theorem IsResponseProjection.eq_starProjection
    {g : V → V} {L : ℝ≥0} {P J : V →L[ℝ] V} (h : IsResponseProjection g L P J) :
    P = (LinearMap.range P.toLinearMap).starProjection := by
  have hid : IsIdempotentElem P.toLinearMap := by
    ext z
    exact DFunLike.congr_fun h.2.1 z
  have hs : P.toLinearMap.IsSymmetricProjection := ⟨hid, h.1⟩
  obtain ⟨_, he⟩ := LinearMap.isSymmetricProjection_iff_eq_coe_starProjection_range.mp hs
  ext z
  exact LinearMap.congr_fun he z

/-- Every linearity subspace produces an admissible bounded matrix pair. -/
theorem isResponseProjection_starProjection
    (L : ℝ≥0) (g : C(V, V)) (hg : g ∈ anchoredLipschitzMaps L)
    (F : Submodule ℝ V) (J : V →L[ℝ] V)
    (hJ : ∀ z, J z = g (F.starProjection z)) :
    IsResponseProjection g L F.starProjection J := by
  refine ⟨F.starProjection_isSymmetric, F.isIdempotentElem_starProjection,
    F.starProjection_norm_le, ?_, hJ⟩
  apply ContinuousLinearMap.opNorm_le_bound _ L.coe_nonneg
  intro z
  have hl := hg.2.dist_le_mul (F.starProjection z) 0
  have hn : ‖J z‖ ≤ (L : ℝ) * ‖F.starProjection z‖ := by
    simpa only [hJ, hg.1, dist_zero_right] using hl
  exact hn.trans (mul_le_mul_of_nonneg_left (F.norm_starProjection_apply_le z) L.coe_nonneg)

/-- The projector trace is its subspace dimension. -/
theorem IsResponseProjection.trace
    {g : V → V} {L : ℝ≥0} {P J : V →L[ℝ] V} (h : IsResponseProjection g L P J) :
    LinearMap.trace ℝ V P.toLinearMap =
      (Module.finrank ℝ (LinearMap.range P.toLinearMap) : ℝ) := by
  have hid : IsIdempotentElem P.toLinearMap := by
    ext z
    exact DFunLike.congr_fun h.2.1 z
  exact (LinearMap.IsIdempotentElem.isProj_range _ hid).trace

/-- There is a Borel choice of a maximal linearity subspace and its
response matrix throughout the compact anchored Lipschitz family. -/
theorem exists_measurable_maximalResponseProjection (L : ℝ≥0) :
    ∃ s : anchoredLipschitzMaps (V := V) L →
        (V →L[ℝ] V) × (V →L[ℝ] V),
      Measurable s ∧ ∀ g,
        IsResponseProjection g.val L (s g).1 (s g).2 ∧
        ∀ (F : Submodule ℝ V) (J : V →L[ℝ] V),
          (∀ z, J z = g.val (F.starProjection z)) →
          Module.finrank ℝ F ≤ Module.finrank ℝ (LinearMap.range (s g).1.toLinearMap) := by
  let K := anchoredLipschitzMaps (V := V) L
  let Q := (V →L[ℝ] V) × (V →L[ℝ] V)
  let : CompactSpace K := isCompact_iff_compactSpace.mp (isCompact_anchoredLipschitzMaps L)
  let : MetricSpace K := TopologicalSpace.metrizableSpaceMetric K
  let r : K → Q → Prop := fun g p => IsResponseProjection g.val L p.1 p.2
  have hr : IsClosed {p : K × Q | r p.1 p.2} := by
    have hs : IsClosed {p : K × Q | p.2.1.toLinearMap.IsSymmetric} := by
      change IsClosed {p : K × Q | ∀ x y, ⟪p.2.1 x, y⟫ = ⟪x, p.2.1 y⟫}
      simp only [ofPred_forall]
      refine isClosed_iInter fun x => isClosed_iInter fun y => ?_
      dsimp only [Q]
      exact isClosed_eq (by fun_prop) (by fun_prop)
    have he : IsClosed {p : K × Q | ∀ z, p.2.2 z = p.1.val (p.2.1 z)} := by
      simp only [ofPred_forall]
      refine isClosed_iInter fun z => ?_
      dsimp only [Q]
      exact isClosed_eq (by fun_prop) (by fun_prop)
    have hi : IsClosed {p : K × Q | p.2.1.comp p.2.1 = p.2.1} := by
      dsimp only [Q]
      exact isClosed_eq (by fun_prop) (by fun_prop)
    have hP : IsClosed {p : K × Q | ‖p.2.1‖ ≤ (1 : ℝ)} := by
      dsimp only [Q]
      exact isClosed_le (by fun_prop) continuous_const
    have hJ : IsClosed {p : K × Q | ‖p.2.2‖ ≤ (L : ℝ)} := by
      dsimp only [Q]
      exact isClosed_le (by fun_prop) continuous_const
    exact hs.inter (hi.inter (hP.inter (hJ.inter he)))
  have hc (g : K) : IsCompact {p | r g p} := by
    have hclosed : IsClosed {p | r g p} :=
      hr.preimage (continuous_const.prodMk continuous_id)
    apply (isCompact_closedBall (0 : Q) (max 1 (L : ℝ))).of_isClosed_subset hclosed
    intro p hp
    change dist p 0 ≤ max 1 (L : ℝ)
    rw [dist_zero_right, Prod.norm_def]
    exact max_le (hp.2.2.1.trans (le_max_left _ _)) (hp.2.2.2.1.trans (le_max_right _ _))
  have hn (g : K) : ∃ p, r g p := by
    refine ⟨(0, 0), ?_⟩
    exact ⟨by intro x y; simp, by simp, by simp, by simp,
      fun z => by simpa using g.property.1.symm⟩
  let f : ℕ → Q → ℝ
    | 0 => fun p => -LinearMap.trace ℝ V p.1.toLinearMap
    | n + 1 => fun p => dist p (denseSeq Q n)
  have hf (n : ℕ) : Continuous (f n) := by
    cases n with
    | zero =>
      apply Continuous.neg
      simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
      simp only [ContinuousLinearMap.coe_coe]
      dsimp only [Q]
      exact continuous_finsetSum _ (fun j _ => by fun_prop)
    | succ n => exact continuous_id.dist continuous_const
  have hsep : Function.Injective (fun p => fun n => f n p) := by
    intro x y hxy
    apply denseSeq_dist_injective
    funext n
    exact congrFun hxy (n + 1)
  obtain ⟨s, hs, hspec⟩ := exists_measurable_isLexMinimum r hr hc hn f hf hsep
  refine ⟨s, hs, ?_⟩
  intro g
  refine ⟨(hspec g).1, ?_⟩
  intro F J hJ
  have hcandidate := isResponseProjection_starProjection L g.val g.property F J hJ
  have hmin := (hspec g).2 0 (F.starProjection, J) hcandidate (by omega)
  have htF : LinearMap.trace ℝ V F.starProjection.toLinearMap = (Module.finrank ℝ F : ℝ) := by
    have hproj : LinearMap.IsProj F F.starProjection.toLinearMap :=
      ⟨fun x => F.starProjection_apply_mem x, fun x hx => F.starProjection_eq_self_iff.mpr hx⟩
    exact hproj.trace
  change -LinearMap.trace ℝ V (s g).1.toLinearMap ≤
    -LinearMap.trace ℝ V F.starProjection.toLinearMap at hmin
  rw [htF, (hspec g).1.trace] at hmin
  exact_mod_cast (neg_le_neg_iff.mp hmin)

end ALO


==> anc/lean_alo/ALO/Estimator/MeanFieldDecomposition.lean <==
module

public import ALO.Estimator.MeanFieldDerivativeEnergy

/-! # The projected Stein discrepancy and the mean-field prediction error -/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]

/-- Divergence in the free coefficient subspace when just row `i` varies.
The trace is taken on that subspace, as required for its Gaussian Stein law. -/
@[expose] noncomputable def meanFieldRowDivergence
    (S : Submodule ℝ V) (B : (ι → V) →L[ℝ] V) (i : ι) : ℝ :=
  LinearMap.trace ℝ S
    (S.orthogonalProjectionOnto.comp
      (B.comp ((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp S.subtypeL))).toLinearMap

omit [Fintype ι] in
/-- Move the subspace trace to the ambient space; this also covers a
zero-dimensional free subspace. -/
theorem meanFieldRowDivergence_eq_trace
    (S : Submodule ℝ V) (B : (ι → V) →L[ℝ] V) (i : ι) :
    meanFieldRowDivergence S B i =
      LinearMap.trace ℝ V
        ((B.comp (ContinuousLinearMap.single ℝ (fun _ : ι => V) i)).comp
          S.starProjection).toLinearMap := by
  unfold meanFieldRowDivergence
  change LinearMap.trace ℝ S
    (S.orthogonalProjectionOnto.toLinearMap.comp
      (((B.comp (ContinuousLinearMap.single ℝ (fun _ : ι => V) i)).toLinearMap).comp S.subtype)) = _
  rw [LinearMap.trace_comp_comm']
  rfl

omit [Fintype ι] in
/-- Compute the row divergence directly from the empirical derivative formula. -/
theorem meanFieldRowDivergence_of_row_formula
    (S : Submodule ℝ V) (X : ι → V) (u : V) (v d : ι → ℝ)
    (A : V →L[ℝ] V) (B : (ι → V) →L[ℝ] V)
    (hB : ∀ i z, B (Pi.single i z) =
      v i • A z - (d i * ⟪u, z⟫) • A (X i)) (i : ι) :
    meanFieldRowDivergence S B i =
      v i * LinearMap.trace ℝ V (A.comp S.starProjection).toLinearMap -
        d i * ⟪S.starProjection u, A (X i)⟫ := by
  rw [meanFieldRowDivergence_eq_trace]
  have heq :
      ((B.comp (ContinuousLinearMap.single ℝ (fun _ : ι => V) i)).comp
        S.starProjection).toLinearMap =
      v i • (A.comp S.starProjection).toLinearMap -
        (d i • ((innerSL ℝ u).comp S.starProjection).toLinearMap).smulRight (A (X i)) := by
    ext z
    exact hB i (S.starProjection z)
  rw [heq]
  simp only [map_sub, map_smul, LinearMap.trace_smulRight, smul_eq_mul,
    LinearMap.smul_apply, ContinuousLinearMap.coe_coe, ContinuousLinearMap.comp_apply,
    innerSL_apply_apply]
  rw [← S.inner_starProjection_left_eq_right]

/-- Full-fit prediction plus trace correction, minus the leave-one-out prediction. -/
@[expose] noncomputable def meanFieldPredictionError
    (X : ι → V) (b : V) (bi : ι → V) (slope : ι → ℝ) (A : V →L[ℝ] V) (i : ι) : ℝ :=
  ⟪X i, b - bi i⟫ + slope i * LinearMap.trace ℝ V A.toLinearMap

/-- The projected coefficient difference with its row divergence subtracted.
On a Gaussian row slice this will be the Stein discrepancy. -/
@[expose] noncomputable def meanFieldProjectedDiscrepancy
    (S : Submodule ℝ V) (X : ι → V) (b : V) (bi : ι → V)
    (B : (ι → V) →L[ℝ] V) (i : ι) : ℝ :=
  ⟪X i, S.starProjection (b - bi i)⟫ - meanFieldRowDivergence S B i

omit [Fintype ι] in
/-- Exact three-term correction from the free-direction Stein discrepancy
to the mean-field error. An annihilated center contributes no signal-size term. -/
theorem meanFieldPredictionError_sub_projectedDiscrepancy
    (S : Submodule ℝ V) (X : ι → V) (b c : V) (bi : ι → V) (slope d : ι → ℝ)
    (A : V →L[ℝ] V) (B : (ι → V) →L[ℝ] V) (hSc : S.starProjection c = 0)
    (hB : ∀ i z, B (Pi.single i z) =
      -slope i • A z - (d i * ⟪b - c, z⟫) • A (X i)) (i : ι) :
    meanFieldPredictionError X b bi slope A i - meanFieldProjectedDiscrepancy S X b bi B i =
      ⟪X i, Sᗮ.starProjection (b - bi i)⟫ +
        slope i * LinearMap.trace ℝ V (A.comp Sᗮ.starProjection).toLinearMap -
          d i * ⟪S.starProjection b, A (X i)⟫ := by
  have htrace : LinearMap.trace ℝ V A.toLinearMap =
      LinearMap.trace ℝ V (A.comp S.starProjection).toLinearMap +
        LinearMap.trace ℝ V (A.comp Sᗮ.starProjection).toLinearMap := by
    rw [← map_add]
    congr 1
    ext z
    change A z = A (S.starProjection z) + A (Sᗮ.starProjection z)
    rw [← map_add, S.starProjection_add_starProjection_orthogonal]
  have hin := congrArg (fun z => ⟪X i, z⟫)
    (S.starProjection_add_starProjection_orthogonal (b - bi i))
  simp only [inner_add_right] at hin
  have hbc : S.starProjection (b - c) = S.starProjection b := by
    rw [map_sub, hSc, sub_zero]
  unfold meanFieldPredictionError meanFieldProjectedDiscrepancy
  rw [meanFieldRowDivergence_of_row_formula S X (b - c) (fun i => -slope i) d A B hB,
    hbc, htrace]
  nlinarith

omit [FiniteDimensional ℝ V] [DecidableEq ι] in
/-- The curvature correction costs only the operator norm, not its trace. -/
theorem sum_curvature_sq_inner_operator_le
    (X : ι → V) (d : ι → ℝ) (A : V →L[ℝ] V) (z : V)
    (α : ℝ) (hA : A.toLinearMap.IsSymmetric) (hAn : ‖A‖ ≤ α⁻¹)
    (hd : ∀ i, 0 ≤ d i) (hd1 : ∀ i, d i ≤ 1)
    (he : ∀ z, ⟪A z, lossCurvature X d (A z)⟫ ≤ ⟪z, A z⟫) :
    (∑ i, (d i * ⟪z, A (X i)⟫) ^ 2) ≤ α⁻¹ * ‖z‖ ^ 2 := by
  have hswap (i : ι) : ⟪z, A (X i)⟫ = ⟪X i, A z⟫ :=
    (hA z (X i)).symm.trans (real_inner_comm _ _)
  have hsum : (∑ i, (d i * ⟪z, A (X i)⟫) ^ 2) ≤
      ⟪A z, lossCurvature X d (A z)⟫ := by
    rw [lossCurvature_inner]
    apply Finset.sum_le_sum
    intro i _
    rw [hswap, mul_pow]
    have hi : d i ^ 2 ≤ d i := by nlinarith [hd i, hd1 i]
    simpa only [pow_two, mul_assoc] using
      mul_le_mul_of_nonneg_right hi (sq_nonneg ⟪X i, A z⟫)
  have hn := (A.le_opNorm z).trans (mul_le_mul_of_nonneg_right hAn (norm_nonneg _))
  calc
    _ ≤ ⟪z, A z⟫ := hsum.trans (he z)
    _ ≤ ‖z‖ * ‖A z‖ := real_inner_le_norm _ _
    _ ≤ ‖z‖ * (α⁻¹ * ‖z‖) := mul_le_mul_of_nonneg_left hn (norm_nonneg _)
    _ = _ := by ring

/-- Quantitative control of all three correction terms. The trace costs
the complementary rank, while the curvature term costs only `α⁻¹`. -/
theorem meanField_correction_sq_sum_le
    (S : Submodule ℝ V) (X : ι → V) (b c : V) (bi : ι → V) (slope d : ι → ℝ)
    (A : V →L[ℝ] V) (B : (ι → V) →L[ℝ] V) (α : ℝ)
    (hSc : S.starProjection c = 0)
    (hA : A.toLinearMap.IsSymmetric) (hAn : ‖A‖ ≤ α⁻¹)
    (hd : ∀ i, 0 ≤ d i) (hd1 : ∀ i, d i ≤ 1)
    (he : ∀ z, ⟪A z, lossCurvature X d (A z)⟫ ≤ ⟪z, A z⟫)
    (hB : ∀ i z, B (Pi.single i z) =
      -slope i • A z - (d i * ⟪b - c, z⟫) • A (X i)) :
    (∑ i, (meanFieldPredictionError X b bi slope A i -
      meanFieldProjectedDiscrepancy S X b bi B i) ^ 2) ≤
      3 * ((∑ i, ⟪X i, Sᗮ.starProjection (b - bi i)⟫ ^ 2) +
        ((Module.finrank ℝ Sᗮ : ℝ) * α⁻¹) ^ 2 * (∑ i, slope i ^ 2) +
        α⁻¹ * ‖S.starProjection b‖ ^ 2) := by
  let t := LinearMap.trace ℝ V (A.comp Sᗮ.starProjection).toLinearMap
  have ht : t ^ 2 ≤ ((Module.finrank ℝ Sᗮ : ℝ) * α⁻¹) ^ 2 := by
    have h := (abs_trace_comp_starProjection_le A Sᗮ).trans
      (mul_le_mul_of_nonneg_left hAn (Nat.cast_nonneg _))
    simpa only [sq_abs] using pow_le_pow_left₀ (abs_nonneg t) h 2
  have htrace : (∑ i, (slope i * t) ^ 2) ≤
      ((Module.finrank ℝ Sᗮ : ℝ) * α⁻¹) ^ 2 * (∑ i, slope i ^ 2) := by
    simp only [mul_pow, ← Finset.sum_mul]
    calc
      _ ≤ (∑ i, slope i ^ 2) * ((Module.finrank ℝ Sᗮ : ℝ) * α⁻¹) ^ 2 :=
        mul_le_mul_of_nonneg_left ht (Finset.sum_nonneg fun i _ => sq_nonneg _)
      _ = _ := by ring
  have hcurv := sum_curvature_sq_inner_operator_le X d A (S.starProjection b) α hA hAn hd hd1 he
  have hp (i : ι) :
      (meanFieldPredictionError X b bi slope A i -
        meanFieldProjectedDiscrepancy S X b bi B i) ^ 2 ≤
      3 * (⟪X i, Sᗮ.starProjection (b - bi i)⟫ ^ 2 + (slope i * t) ^ 2 +
        (d i * ⟪S.starProjection b, A (X i)⟫) ^ 2) := by
    rw [meanFieldPredictionError_sub_projectedDiscrepancy S X b c bi slope d A B hSc hB]
    change (_ + slope i * t - _) ^ 2 ≤ _
    nlinarith [sq_nonneg (⟪X i, Sᗮ.starProjection (b - bi i)⟫ - slope i * t),
      sq_nonneg (⟪X i, Sᗮ.starProjection (b - bi i)⟫ + d i * ⟪S.starProjection b, A (X i)⟫),
      sq_nonneg (slope i * t + d i * ⟪S.starProjection b, A (X i)⟫)]
  calc
    _ ≤ ∑ i, 3 * (⟪X i, Sᗮ.starProjection (b - bi i)⟫ ^ 2 + (slope i * t) ^ 2 +
        (d i * ⟪S.starProjection b, A (X i)⟫) ^ 2) := Finset.sum_le_sum fun i _ => hp i
    _ = 3 * ((∑ i, ⟪X i, Sᗮ.starProjection (b - bi i)⟫ ^ 2) +
        (∑ i, (slope i * t) ^ 2) + ∑ i, (d i * ⟪S.starProjection b, A (X i)⟫) ^ 2) := by
      rw [← Finset.mul_sum]
      simp only [Finset.sum_add_distrib]
    _ ≤ _ := mul_le_mul_of_nonneg_left (add_le_add (add_le_add le_rfl htrace) hcurv) (by norm_num)

/-- The exact correction specialized to the actual empirical derivative. -/
theorem IsEmpiricalALO.meanField_decomposition
    (b : (ι → V) → V) (bi : ι → V) (c : V) (slope : ι → ℝ → ℝ) (α : ℝ)
    (X : ι → V) (A : V →L[ℝ] V)
    (hA : IsEmpiricalALO (fun j (Y : ι → V) => Y j) b c slope α X A)
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0) (i : ι) :
    meanFieldPredictionError X (b X) bi (fun j => slope j ⟪X j, b X - c⟫) A i -
      meanFieldProjectedDiscrepancy S X (b X) bi (fderiv ℝ b X) i =
      ⟪X i, Sᗮ.starProjection (b X - bi i)⟫ +
        slope i ⟪X i, b X - c⟫ *
          LinearMap.trace ℝ V (A.comp Sᗮ.starProjection).toLinearMap -
        deriv (slope i) ⟪X i, b X - c⟫ * ⟪S.starProjection (b X), A (X i)⟫ :=
  meanFieldPredictionError_sub_projectedDiscrepancy S X (b X) c bi _ _ A _ hSc
    (fun i z => hA.fderiv_single_design b c slope α X A i z) i

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (hmin : IsMinOn R Set.univ 0) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)

local notation "b" => empiricalDesignEstimator R α hα hR c loss hc
local notation "bi" => (fun X i => leaveOneOutEstimator R α hα hR c loss hc i X)

include hl hmin in
/-- The actual full-fit/leave-one-out correction is bounded by quantities
whose Gaussian moments are independent of the signal size. The first term
retains the complementary projection for the later Gaussian calculation. -/
theorem empiricalMeanField_correction_sq_sum_le
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0)
    (X : ι → V) (A : V →L[ℝ] V)
    (hA : IsEmpiricalALO (fun j (Y : ι → V) => Y j) b c slope α X A)
    (hscore : ∀ i, |slope i ⟪X i, b X - c⟫| ≤ 1)
    (hd1 : ∀ i, deriv (slope i) ⟪X i, b X - c⟫ ≤ 1) :
    (∑ i, (meanFieldPredictionError X (b X) (bi X) (fun j => slope j ⟪X j, b X - c⟫) A i -
      meanFieldProjectedDiscrepancy S X (b X) (bi X) (fderiv ℝ b X) i) ^ 2) ≤
      3 * (α⁻¹ ^ 2 * (∑ i, ‖Sᗮ.starProjection (X i)‖ ^ 2 * ‖X i‖ ^ 2) +
        ((Module.finrank ℝ Sᗮ : ℝ) * α⁻¹) ^ 2 * Fintype.card ι +
        α⁻¹ ^ 3 * Fintype.card ι * ‖euclideanDesignOperator X‖ ^ 2) := by
  have hfirst : (∑ i, ⟪X i, Sᗮ.starProjection (b X - bi X i)⟫ ^ 2) ≤
      α⁻¹ ^ 2 * ∑ i, ‖Sᗮ.starProjection (X i)‖ ^ 2 * ‖X i‖ ^ 2 := by
    rw [Finset.mul_sum]
    apply Finset.sum_le_sum
    intro i _
    rw [← Sᗮ.inner_starProjection_left_eq_right]
    have hdel := leaveOneOutEstimator_stability_of_bounded_score R α hα hR c loss hc slope hl
      i X 1 (hscore i)
    simp only [one_mul] at hdel
    have hi := (abs_real_inner_le_norm (Sᗮ.starProjection (X i)) (b X - bi X i)).trans
      (mul_le_mul_of_nonneg_left hdel (norm_nonneg _))
    have hh := pow_le_pow_left₀ (abs_nonneg _) hi 2
    simpa only [sq_abs, mul_pow, mul_comm, mul_left_comm, mul_assoc] using hh
  have hscoreSum : (∑ i, slope i ⟪X i, b X - c⟫ ^ 2) ≤ (Fintype.card ι : ℝ) := by
    calc
      _ ≤ ∑ _i : ι, (1 : ℝ) := by
        apply Finset.sum_le_sum
        intro i _
        simpa only [sq_abs, one_pow] using pow_le_pow_left₀ (abs_nonneg _) (hscore i) 2
      _ = _ := by simp
  have hnorm := (S.norm_starProjection_apply_le (b X)).trans
    (empiricalDesignEstimator_norm_le R α hα hR hmin c loss slope hc hl X hscore)
  have hcoef : ‖S.starProjection (b X)‖ ^ 2 ≤
      α⁻¹ ^ 2 * ‖euclideanDesignOperator X‖ ^ 2 * Fintype.card ι := by
    simpa only [mul_pow, Real.sq_sqrt (Nat.cast_nonneg (Fintype.card ι)), mul_assoc] using
      pow_le_pow_left₀ (norm_nonneg _) hnorm 2
  have h := meanField_correction_sq_sum_le S X (b X) c (bi X)
    (fun i => slope i ⟪X i, b X - c⟫)
    (fun i => deriv (slope i) ⟪X i, b X - c⟫) A (fderiv ℝ b X) α hSc hA.2.1 hA.2.2.2.1
    (fun i => loss_curvature_nonneg (hc i) (hl i) _) hd1 hA.2.2.2.2.2.1
    (fun i z => hA.fderiv_single_design b c slope α X A i z)
  calc
    _ ≤ _ := h
    _ ≤ 3 * (α⁻¹ ^ 2 * (∑ i, ‖Sᗮ.starProjection (X i)‖ ^ 2 * ‖X i‖ ^ 2) +
        ((Module.finrank ℝ Sᗮ : ℝ) * α⁻¹) ^ 2 * Fintype.card ι +
        α⁻¹ * (α⁻¹ ^ 2 * ‖euclideanDesignOperator X‖ ^ 2 * Fintype.card ι)) := by
      apply mul_le_mul_of_nonneg_left _ (by norm_num)
      exact add_le_add
        (add_le_add hfirst (mul_le_mul_of_nonneg_left hscoreSum (sq_nonneg _)))
        (mul_le_mul_of_nonneg_left hcoef (inv_nonneg.mpr hα.le))
    _ = _ := by ring

end ALO


==> anc/lean_alo/ALO/Estimator/MeanFieldDerivativeEnergy.lean <==
module

public import ALO.Estimator.EstimatorNormBounds
public import ALO.Estimator.LipschitzEmpiricalALO
public import ALO.Estimator.DesignGaussianDensity

/-! # Summed coefficient-derivative energies for the mean-field Stein step -/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V ι κ : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [Fintype κ]

omit [FiniteDimensional ℝ V] in
/-- The operator energy inequality controls the sum of squared weighted
rows, using symmetry and Parseval before applying the norm bound. -/
theorem sum_curvature_sq_operator_rows_le
    (X : ι → V) (d : ι → ℝ) (A : V →L[ℝ] V) (α : ℝ)
    (hA : A.toLinearMap.IsSymmetric) (hAn : ‖A‖ ≤ α⁻¹)
    (hd : ∀ i, 0 ≤ d i) (hd1 : ∀ i, d i ≤ 1)
    (he : ∀ z, ⟪A z, lossCurvature X d (A z)⟫ ≤ ⟪z, A z⟫)
    (e : OrthonormalBasis κ ℝ V) :
    (∑ i, d i ^ 2 * ‖A (X i)‖ ^ 2) ≤ (Fintype.card κ : ℝ) * α⁻¹ := by
  have hswap (i : ι) (t : κ) : ⟪e t, A (X i)⟫ = ⟪X i, A (e t)⟫ := by
    exact (hA (e t) (X i)).symm.trans (real_inner_comm _ _)
  have heq : (∑ i, d i ^ 2 * ‖A (X i)‖ ^ 2) =
      ∑ t, ∑ i, d i ^ 2 * ⟪X i, A (e t)⟫ ^ 2 := by
    simp_rw [← e.sum_sq_inner_right, Finset.mul_sum, hswap]
    rw [Finset.sum_comm]
  rw [heq]
  calc
    _ ≤ ∑ t, ⟪A (e t), lossCurvature X d (A (e t))⟫ := by
      apply Finset.sum_le_sum
      intro t _
      rw [lossCurvature_inner]
      apply Finset.sum_le_sum
      intro i _
      have hi : d i ^ 2 ≤ d i := by nlinarith [hd i, hd1 i]
      simpa only [pow_two, mul_assoc] using
        mul_le_mul_of_nonneg_right hi (sq_nonneg ⟪X i, A (e t)⟫)
    _ ≤ ∑ _t : κ, α⁻¹ := by
      apply Finset.sum_le_sum
      intro t _
      have hn := (A.le_opNorm (e t)).trans
        (mul_le_mul_of_nonneg_right hAn (norm_nonneg _))
      have hi := real_inner_le_norm (e t) (A (e t))
      rw [e.norm_eq_one, one_mul] at hi
      rw [e.norm_eq_one, mul_one] at hn
      exact (he (e t)).trans (hi.trans hn)
    _ = _ := by simp

variable [DecidableEq ι]

omit [FiniteDimensional ℝ V] in
/-- The design forcing evaluated on a perturbation of just one row. -/
theorem lossForcing_single_design
    (X : ι → V) (u : V) (v d : ι → ℝ) (i : ι) (z : V) :
    lossForcing X u v d
        (fun j => fderiv ℝ (fun Y : ι → V => Y j) X) (Pi.single i z) =
      v i • z - (d i * ⟪u, z⟫) • X i := by
  have hproj (j : ι) : fderiv ℝ (fun Y : ι → V => Y j) X =
      ContinuousLinearMap.proj j := (hasFDerivAt_apply j X).fderiv
  simp only [lossForcing, sum_apply, sub_apply, smul_apply,
    ContinuousLinearMap.smulRight_apply, ContinuousLinearMap.comp_apply, hproj,
    ContinuousLinearMap.proj_apply, innerSL_apply_apply]
  rw [Finset.sum_eq_single i]
  · simp
  · intro j _ hj
    simp [Pi.single_eq_of_ne hj]
  · simp

omit [FiniteDimensional ℝ V] in
/-- The empirical derivative representation in a single design row. -/
theorem IsEmpiricalALO.fderiv_single_design
    (b : (ι → V) → V) (c : V) (slope : ι → ℝ → ℝ) (α : ℝ)
    (X : ι → V) (A : V →L[ℝ] V)
    (hA : IsEmpiricalALO (fun j (Y : ι → V) => Y j) b c slope α X A)
    (i : ι) (z : V) :
    fderiv ℝ b X (Pi.single i z) =
      -slope i ⟪X i, b X - c⟫ • A z -
        (deriv (slope i) ⟪X i, b X - c⟫ * ⟪b X - c, z⟫) • A (X i) := by
  rw [hA.2.2.2.2.1, lossForcing_single_design]
  simp only [map_sub, map_smul]

/-- Projecting the design perturbations does not introduce a dimension
loss. The coefficient offset enters only through its projection. -/
theorem sum_coefficientDerivative_projected_sq_le
    (X : ι → V) (u : V) (v d : ι → ℝ) (A : V →L[ℝ] V)
    (B : (ι → V) →L[ℝ] V) (S : Submodule ℝ V)
    (α : ℝ)
    (hA : A.toLinearMap.IsSymmetric) (hAn : ‖A‖ ≤ α⁻¹)
    (hd : ∀ i, 0 ≤ d i) (hd1 : ∀ i, d i ≤ 1)
    (he : ∀ z, ⟪A z, lossCurvature X d (A z)⟫ ≤ ⟪z, A z⟫)
    (hB : ∀ i z, B (Pi.single i z) =
      v i • A z - (d i * ⟪u, z⟫) • A (X i))
    (e : OrthonormalBasis κ ℝ V) :
    (∑ i, ∑ t, ‖B (Pi.single i (S.starProjection (e t)))‖ ^ 2) ≤
      2 * ((Fintype.card κ : ℝ) * α⁻¹ ^ 2) * (∑ i, v i ^ 2) +
        2 * ((Fintype.card κ : ℝ) * α⁻¹) * ‖S.starProjection u‖ ^ 2 := by
  have hnorm (x y : V) : ‖x - y‖ ^ 2 ≤ 2 * ‖x‖ ^ 2 + 2 * ‖y‖ ^ 2 := by
    have h := pow_le_pow_left₀ (norm_nonneg _) (norm_sub_le x y) 2
    nlinarith [sq_nonneg (‖x‖ - ‖y‖)]
  have hfirst : (∑ t, ‖A (S.starProjection (e t))‖ ^ 2) ≤
      (Fintype.card κ : ℝ) * α⁻¹ ^ 2 := by
    have hrank : (Module.finrank ℝ S : ℝ) ≤ (Fintype.card κ : ℝ) := by
      rw [← Module.finrank_eq_card_basis e.toBasis]
      exact_mod_cast S.finrank_le
    exact (sum_operator_projected_norm_sq_le A e S).trans
      (mul_le_mul hrank (pow_le_pow_left₀ (norm_nonneg _) hAn 2)
        (sq_nonneg _) (Nat.cast_nonneg _))
  have hsecond := sum_curvature_sq_operator_rows_le X d A α hA hAn hd hd1 he e
  have hinner : (∑ t, ⟪u, S.starProjection (e t)⟫ ^ 2) = ‖S.starProjection u‖ ^ 2 := by
    simp_rw [← S.inner_starProjection_left_eq_right]
    exact e.sum_sq_inner_left _
  have hpoint (i : ι) (t : κ) :
      ‖B (Pi.single i (S.starProjection (e t)))‖ ^ 2 ≤
        2 * v i ^ 2 * ‖A (S.starProjection (e t))‖ ^ 2 +
          2 * (d i ^ 2 * ‖A (X i)‖ ^ 2) * ⟪u, S.starProjection (e t)⟫ ^ 2 := by
    rw [hB]
    convert hnorm (v i • A (S.starProjection (e t)))
      ((d i * ⟪u, S.starProjection (e t)⟫) • A (X i)) using 1
    simp only [norm_smul, Real.norm_eq_abs, mul_pow, sq_abs]
    ring
  calc
    _ ≤ ∑ i, ∑ t, (2 * v i ^ 2 * ‖A (S.starProjection (e t))‖ ^ 2 +
        2 * (d i ^ 2 * ‖A (X i)‖ ^ 2) * ⟪u, S.starProjection (e t)⟫ ^ 2) :=
      Finset.sum_le_sum fun i _ => Finset.sum_le_sum fun t _ => hpoint i t
    _ = 2 * (∑ t, ‖A (S.starProjection (e t))‖ ^ 2) * (∑ i, v i ^ 2) +
        2 * (∑ i, d i ^ 2 * ‖A (X i)‖ ^ 2) * ‖S.starProjection u‖ ^ 2 := by
      simp_rw [Finset.sum_add_distrib, ← Finset.mul_sum, hinner]
      simp_rw [mul_assoc, ← Finset.mul_sum]
      simp_rw [← Finset.sum_mul]
      ring_nf
      simp only [← Finset.sum_mul]
      ring
    _ ≤ _ := add_le_add
      (mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hfirst (by norm_num))
        (Finset.sum_nonneg fun i _ => sq_nonneg _))
      (mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hsecond (by norm_num)) (sq_nonneg _))

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (hmin : IsMinOn R Set.univ 0) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)

local notation "b" => empiricalDesignEstimator R α hα hR c loss hc

include hl hmin in
/-- The actual estimator's derivative energy in directions annihilating
the fixed center. The bound is independent of the size of that center. -/
theorem empiricalDesignEstimator_projected_derivative_sq_le
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0)
    (X : ι → V) (A : V →L[ℝ] V)
    (hA : IsEmpiricalALO (fun j (Y : ι → V) => Y j) b c slope α X A)
    (hscore : ∀ i, |slope i ⟪X i, b X - c⟫| ≤ 1)
    (hd1 : ∀ i, deriv (slope i) ⟪X i, b X - c⟫ ≤ 1) :
    (∑ i, ∑ t, ‖fderiv ℝ b X
      (Pi.single i (S.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2) ≤
      2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 2 +
        2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 3 *
          ‖euclideanDesignOperator X‖ ^ 2 := by
  let v := fun i => -slope i ⟪X i, b X - c⟫
  let d := fun i => deriv (slope i) ⟪X i, b X - c⟫
  have hv : (∑ i, v i ^ 2) ≤ (Fintype.card ι : ℝ) := by
    calc
      _ ≤ ∑ _i : ι, (1 : ℝ) := by
        apply Finset.sum_le_sum
        intro i _
        simpa only [v, neg_sq, sq_abs, one_pow] using
          pow_le_pow_left₀ (abs_nonneg _) (hscore i) 2
      _ = _ := by simp
  have hcoef := empiricalDesignEstimator_norm_le R α hα hR hmin c loss slope hc hl X hscore
  have hu : ‖S.starProjection (b X - c)‖ ^ 2 ≤
      α⁻¹ ^ 2 * ‖euclideanDesignOperator X‖ ^ 2 * Fintype.card ι := by
    rw [map_sub, hSc, sub_zero]
    have hn := (S.norm_starProjection_apply_le (b X)).trans hcoef
    have hh := pow_le_pow_left₀ (norm_nonneg _) hn 2
    simpa only [mul_pow, Real.sq_sqrt (Nat.cast_nonneg (Fintype.card ι)), mul_assoc] using hh
  have hE := sum_coefficientDerivative_projected_sq_le X (b X - c) v d A
    (fderiv ℝ b X) S α hA.2.1 hA.2.2.2.1
    (fun i => loss_curvature_nonneg (hc i) (hl i) _) hd1 hA.2.2.2.2.2.1
    (fun i z => hA.fderiv_single_design b c slope α X A i z) (stdOrthonormalBasis ℝ V)
  simp only [Fintype.card_fin] at hE
  calc
    _ ≤ _ := hE
    _ ≤ 2 * ((Module.finrank ℝ V : ℝ) * α⁻¹ ^ 2) * Fintype.card ι +
        2 * ((Module.finrank ℝ V : ℝ) * α⁻¹) *
          (α⁻¹ ^ 2 * ‖euclideanDesignOperator X‖ ^ 2 * Fintype.card ι) := by
      apply add_le_add
      · exact mul_le_mul_of_nonneg_left hv (by positivity)
      · exact mul_le_mul_of_nonneg_left hu (by positivity)
    _ = _ := by ring

open MeasureTheory

variable [MeasurableSpace V] [BorelSpace V]

include hl hmin in
/-- The projected coefficient-derivative energy bound holds almost
everywhere under the original Gaussian design, with the existing Borel
operator supplying all needed identities. -/
theorem ae_empiricalDesignEstimator_projected_derivative_sq_le
    (hs : ∀ i, LipschitzWith 1 (slope i))
    (hscore : ∀ i t, |slope i t| ≤ 1)
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0) :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
      (∑ i, ∑ t, ‖fderiv ℝ b X
        (Pi.single i (S.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2) ≤
        2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 2 +
          2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 3 *
            ‖euclideanDesignOperator X‖ ^ 2 := by
  have habs : (ambientDesignGaussian (ι := ι) (V := V)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  filter_upwards [ae_measurableEmpiricalALOOperator_spec_of_lipschitz_score ambientDesignHaar ambientDesignGaussian habs
    R α hα hR (fun j (X : ι → V) => X j) c loss slope hc hl
    (fun j => contDiff_apply ℝ (fun _ : ι => V) j) hs] with X hX
  exact empiricalDesignEstimator_projected_derivative_sq_le R α hα hR hmin c loss slope hc hl S hSc X
    _ hX (fun i => hscore i _) (fun i => hd1 i _)

end ALO


==> anc/lean_alo/ALO/Estimator/MeanFieldOperatorTransfer.lean <==
module

public import ALO.Estimator.ALOOperatorTransfer
public import ALO.LinearAlgebra.CovarianceTransport

/-! # Unconditional mean-field transfer through covariance traces

A rank-r discrepancy of operators bounded by 1/a changes the total squared
mean-field correction by at most n (2r/a)^2. No row event is needed.
For a = n μ this is 4r²/(n μ²).

These transfer theorems require the rank or trace comparison to be proved
for the particular operators; they do not construct the penalty selector.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Bounded scores and a low-rank operator difference control the whole
mean-field correction, including zero-score designs without a rank condition. -/
theorem sum_score_trace_difference_sq_le_of_finiteRank
    (v : ι → ℝ) (hv : ∀ i, |v i| ≤ 1)
    (Q A : V →L[ℝ] V) (r : ℕ) (a : ℝ) (_ha : 0 < a)
    (hQ : ‖Q‖ ≤ a⁻¹) (hA : ‖A‖ ≤ a⁻¹)
    (hr : (∃ i, v i ≠ 0) →
      Module.finrank ℝ (LinearMap.range (Q - A).toLinearMap) ≤ r) :
    (∑ i, (v i * (LinearMap.trace ℝ V Q.toLinearMap -
      LinearMap.trace ℝ V A.toLinearMap)) ^ 2) ≤
      Fintype.card ι * (2 * (r : ℝ) * a⁻¹) ^ 2 := by
  by_cases hz : ∃ i, v i ≠ 0
  · have hn : ‖Q - A‖ ≤ 2 * a⁻¹ := by
      exact (norm_sub_le _ _).trans ((add_le_add hQ hA).trans_eq (by ring))
    have ht : |LinearMap.trace ℝ V Q.toLinearMap -
        LinearMap.trace ℝ V A.toLinearMap| ≤ 2 * (r : ℝ) * a⁻¹ := by
      have h := abs_trace_le_finrank_opNorm_of_range_le (Q - A)
        (LinearMap.range (Q - A).toLinearMap) le_rfl
      have hdim : (Module.finrank ℝ (LinearMap.range (Q - A).toLinearMap) : ℝ) ≤ r :=
        Nat.cast_le.mpr (hr hz)
      have hh := h.trans (mul_le_mul hdim hn (norm_nonneg _) (Nat.cast_nonneg _))
      simpa only [ContinuousLinearMap.toLinearMap_sub, map_sub,
        mul_left_comm, mul_assoc] using hh
    have ht2 : (LinearMap.trace ℝ V Q.toLinearMap -
        LinearMap.trace ℝ V A.toLinearMap) ^ 2 ≤ (2 * (r : ℝ) * a⁻¹) ^ 2 := by
      simpa only [sq_abs] using pow_le_pow_left₀ (abs_nonneg _) ht 2
    calc
      _ ≤ ∑ _i : ι, (2 * (r : ℝ) * a⁻¹) ^ 2 := by
        apply Finset.sum_le_sum
        intro i _
        have hv2 : v i ^ 2 ≤ 1 := by
          simpa only [sq_abs, one_pow] using pow_le_pow_left₀ (abs_nonneg _) (hv i) 2
        rw [mul_pow]
        exact (mul_le_mul_of_nonneg_right hv2 (sq_nonneg _)).trans (by simpa using ht2)
      _ = _ := by simp
  · have hv0 : ∀ i, v i = 0 := by simpa only [not_exists, not_not] using hz
    simp only [hv0, zero_mul, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
      zero_pow, Finset.sum_const_zero]
    positivity

/-- The same estimate concerns the original-coordinate traces `tr(A Σ)`.
Whitening is used in the hypotheses and proof, not as a required definition input. -/
theorem sum_score_covariance_trace_difference_sq_le_of_finiteRank
    (S : V ≃L[ℝ] V) (v : ι → ℝ) (hv : ∀ i, |v i| ≤ 1)
    (Q A : V →L[ℝ] V) (r : ℕ) (a : ℝ) (ha : 0 < a)
    (hQ : ‖whitenOperator S Q‖ ≤ a⁻¹)
    (hA : ‖whitenOperator S A‖ ≤ a⁻¹)
    (hr : (∃ i, v i ≠ 0) →
      Module.finrank ℝ
        (LinearMap.range (whitenOperator S Q - whitenOperator S A).toLinearMap) ≤ r) :
    (∑ i, (v i * (LinearMap.trace ℝ V (Q.comp (designCovariance S)).toLinearMap -
      LinearMap.trace ℝ V (A.comp (designCovariance S)).toLinearMap)) ^ 2) ≤
      Fintype.card ι * (2 * (r : ℝ) * a⁻¹) ^ 2 := by
  simpa only [trace_whitenOperator] using
    sum_score_trace_difference_sq_le_of_finiteRank v hv
      (whitenOperator S Q) (whitenOperator S A) r a ha hQ hA hr

variable {Ω Y : Type*} [MeasurableSpace Ω] [MeasurableSpace Y]

/-- A proved almost-everywhere trace-correction comparison transfers the
unconditional mean-field prediction and test bounds to the new trace.
There is no exceptional-event indicator in either conclusion. -/
theorem unconditional_meanField_bound_of_trace_comparison
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (t v l : Ω → ι → ℝ) (τnew τold : Ω → ℝ)
    (y : Ω → ι → Y) (g : ℝ → Y → ℝ)
    (ht : ∀ i, Measurable (fun x => t x i))
    (hv : ∀ i, Measurable (fun x => v x i))
    (hl : ∀ i, Measurable (fun x => l x i))
    (hτnew : Measurable τnew) (hτold : Measurable τold)
    (hy : ∀ i, Measurable (fun x => y x i))
    (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))
    (C Cold H : ℝ) (hH : 0 ≤ H)
    (hδ : ∀ᵐ x ∂ν, (∑ i, (v x i * (τold x - τnew x)) ^ 2) ≤ C)
    (hOld : Integrable (fun x => ∑ i, (t x i + v x i * τold x - l x i) ^ 2) ν)
    (hOldb : (∫ x, ∑ i, (t x i + v x i * τold x - l x i) ^ 2 ∂ν) ≤ Cold)
    (hM : Integrable (fun x => ∑ i, (t x i + v x i * τold x) ^ 2) ν)
    (hMb : (∫ x, ∑ i, (t x i + v x i * τold x) ^ 2 ∂ν) ≤ Fintype.card ι * H)
    (hn : 0 < Fintype.card ι) :
    let p := fun x i => t x i + v x i * τnew x
    (Integrable (fun x => ∑ i, (p x i - l x i) ^ 2) ν ∧
      (∫ x, ∑ i, (p x i - l x i) ^ 2 ∂ν) ≤ 2 * C + 2 * Cold) ∧
    (Integrable (fun x => |(∑ i, (g (p x i) (y x i) - g (l x i) (y x i))) /
      Fintype.card ι|) ν ∧
      (∫ x, |(∑ i, (g (p x i) (y x i) - g (l x i) (y x i))) / Fintype.card ι| ∂ν) ≤
        Real.sqrt (2 * C + 2 * Cold) *
          Real.sqrt (3 + 9 * (2 * H + 2 * Cold) + 6 * (2 * C + 2 * Cold)) /
            Real.sqrt (Fintype.card ι)) := by
  have hδm : Measurable (fun x => ∑ i, (v x i * (τold x - τnew x)) ^ 2) :=
    Finset.measurable_sum _ fun i _ => ((hv i).mul (hτold.sub hτnew)).pow_const 2
  have hδi : Integrable (fun x => ∑ i, (v x i * (τold x - τnew x)) ^ 2) ν :=
    (integrable_const C).mono' hδm.aestronglyMeasurable
      (hδ.mono fun x hx => by
        rw [Real.norm_of_nonneg (Finset.sum_nonneg fun i _ => sq_nonneg _)]
        exact hx)
  have hδb : (∫ x, ∑ i, (v x i * (τold x - τnew x)) ^ 2 ∂ν) ≤ C := by
    simpa using integral_mono_ae hδi (integrable_const C) hδ
  have hCold : 0 ≤ Cold :=
    (integral_nonneg fun x => Finset.sum_nonneg fun i _ => sq_nonneg _).trans hOldb
  exact unconditional_ALO_bound_of_score_weight_comparison ν t v
    (fun x _ => τnew x) (fun x _ => τold x) l (fun x i => t x i + v x i * τold x)
    y g ht hv (fun _ => hτnew) hl hy hgm hg C Cold Cold H hCold hH
    hδi hδb hOld hOldb hOld hOldb hM hMb hn

end ALO


==> anc/lean_alo/ALO/Estimator/MeanFieldPredictionMoments.lean <==
module

public import ALO.Estimator.ParametricEmpiricalMeanField

/-! # Squared magnitudes of the corrected mean-field predictions -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

@[expose] noncomputable def meanFieldPredictionMomentConstant (μ δ : ℝ) : ℝ :=
  2 * μ⁻¹ ^ 2 * gaussianFiniteFamilyFourthConstant * (1 + δ⁻¹) ^ 2 +
    2 * (δ⁻¹ * μ⁻¹) ^ 2

theorem meanFieldPredictionMomentConstant_nonneg (μ δ : ℝ) :
    0 ≤ meanFieldPredictionMomentConstant μ δ := by
  unfold meanFieldPredictionMomentConstant
  have := gaussianFiniteFamilyFourthConstant_pos.le
  positivity

variable {P V ι : Type*} [TopologicalSpace P]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)

local notation "b" => empiricalDesignEstimator R α hα hR c

/-- Full-fit prediction with the mean-field trace correction. -/
@[expose] noncomputable def empiricalMeanFieldPrediction
    (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (X : ι → V) (i : ι) : ℝ :=
  ⟪X i, b loss hc X⟫ + slope i ⟪X i, b loss hc X - c⟫ *
    LinearMap.trace ℝ V
      (measurableEmpiricalALOOperator (fun j (Y : ι → V) => Y j) (b loss hc) c slope X).toLinearMap

theorem empiricalMeanFieldPrediction_sub_leaveOneOut
    (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (X : ι → V) (i : ι) :
    empiricalMeanFieldPrediction R α hα hR c loss slope hc X i -
      ⟪X i, leaveOneOutEstimator R α hα hR c loss hc i X⟫ =
        empiricalMeanFieldPredictionError R α hα hR c loss slope hc X i := by
  simp only [empiricalMeanFieldPrediction, empiricalMeanFieldPredictionError,
    meanFieldPredictionError, inner_sub_right]
  ring

omit [DecidableEq ι] in
/-- The whole fitted prediction vector is bounded with the spectral norm.
Bounding its coordinates separately would introduce an unnecessary `p`. -/
theorem empiricalMeanFieldPrediction_sq_sum_le
    (hmin : IsMinOn R Set.univ 0)
    (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hscore : ∀ i t, |slope i t| ≤ 1) (X : ι → V)
    (hAn : ‖measurableEmpiricalALOOperator (fun j (Y : ι → V) => Y j)
      (b loss hc) c slope X‖ ≤ α⁻¹) :
    (∑ i, empiricalMeanFieldPrediction R α hα hR c loss slope hc X i ^ 2) ≤
      2 * (α⁻¹ ^ 2 * Fintype.card ι) * ‖euclideanDesignOperator X‖ ^ 4 +
        2 * Fintype.card ι * ((Module.finrank ℝ V : ℝ) * α⁻¹) ^ 2 := by
  let A := measurableEmpiricalALOOperator (fun j (Y : ι → V) => Y j) (b loss hc) c slope X
  let t := LinearMap.trace ℝ V A.toLinearMap
  have ht : t ^ 2 ≤ ((Module.finrank ℝ V : ℝ) * α⁻¹) ^ 2 := by
    have hh := (abs_trace_le_card_opNorm A (stdOrthonormalBasis ℝ V)).trans
      (by simpa only [Fintype.card_fin] using
        mul_le_mul_of_nonneg_left hAn (Nat.cast_nonneg (Module.finrank ℝ V)))
    simpa only [sq_abs] using pow_le_pow_left₀ (abs_nonneg t) hh 2
  have hb := empiricalDesignEstimator_norm_le R α hα hR hmin c loss slope hc hl X
    (fun i => hscore i _)
  have hfit : (∑ i, ⟪X i, b loss hc X⟫ ^ 2) ≤
      α⁻¹ ^ 2 * Fintype.card ι * ‖euclideanDesignOperator X‖ ^ 4 := by
    have heq : (∑ i, ⟪X i, b loss hc X⟫ ^ 2) =
        ‖euclideanDesignOperator X (b loss hc X)‖ ^ 2 := by
      rw [PiLp.norm_sq_eq_of_L2]
      simp [euclideanDesignOperator, Real.norm_eq_abs]
    rw [heq]
    have hn := ((euclideanDesignOperator X).le_opNorm (b loss hc X)).trans
      (mul_le_mul_of_nonneg_left hb (norm_nonneg _))
    have hh := pow_le_pow_left₀ (norm_nonneg _) hn 2
    simp only [mul_pow, Real.sq_sqrt (Nat.cast_nonneg (Fintype.card ι))] at hh
    exact hh.trans_eq (by ring)
  have hcscore : (∑ i, (slope i ⟪X i, b loss hc X - c⟫ * t) ^ 2) ≤
      Fintype.card ι * ((Module.finrank ℝ V : ℝ) * α⁻¹) ^ 2 := by
    calc
      _ ≤ ∑ _i : ι, ((Module.finrank ℝ V : ℝ) * α⁻¹) ^ 2 := by
        apply Finset.sum_le_sum
        intro i _
        have hi : slope i ⟪X i, b loss hc X - c⟫ ^ 2 ≤ 1 := by
          simpa only [sq_abs, one_pow] using
            pow_le_pow_left₀ (abs_nonneg _) (hscore i _) 2
        rw [mul_pow]
        exact (mul_le_mul_of_nonneg_right hi (sq_nonneg t)).trans (by simpa using ht)
      _ = _ := by simp
  have hp (i) : empiricalMeanFieldPrediction R α hα hR c loss slope hc X i ^ 2 ≤
      2 * ⟪X i, b loss hc X⟫ ^ 2 + 2 * (slope i ⟪X i, b loss hc X - c⟫ * t) ^ 2 := by
    change (⟪X i, b loss hc X⟫ + slope i ⟪X i, b loss hc X - c⟫ * t) ^ 2 ≤ _
    nlinarith [sq_nonneg (⟪X i, b loss hc X⟫ - slope i ⟪X i, b loss hc X - c⟫ * t)]
  have hh := Finset.sum_le_sum (s := Finset.univ) (fun i _ => hp i)
  simp only [Finset.sum_add_distrib, ← Finset.mul_sum] at hh
  nlinarith [hfit, hcscore]

variable (loss slope : P → ι → ℝ → ℝ)
  (hc : ∀ θ i, ConvexOn ℝ Set.univ (loss θ i))
  (hl : ∀ θ i t, HasDerivAt (loss θ i) (slope θ i t) t)
  (hsP : ∀ i, Continuous (fun q : P × ℝ => slope q.1 i q.2))
  [MeasurableSpace P] [BorelSpace P] [MeasurableSpace V] [BorelSpace V]

include hl hsP in
theorem measurable_parametricEmpiricalMeanFieldPrediction (i : ι) :
    Measurable (fun q : P × (ι → V) =>
      empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) := by
  have heq : (fun q : P × (ι → V) =>
      empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) =
      (fun q => empiricalMeanFieldPredictionError R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i +
        ⟪q.2 i, leaveOneOutEstimator R α hα hR c (loss q.1) (hc q.1) i q.2⟫) := by
    funext q
    exact (sub_eq_iff_eq_add.mp (empiricalMeanFieldPrediction_sub_leaveOneOut R α hα hR c
      (loss q.1) (slope q.1) (hc q.1) q.2 i))
  rw [heq]
  exact (measurable_parametricEmpiricalMeanFieldPredictionError R α hα hR c loss slope hc hl hsP i).add
    (((measurable_pi_apply i).comp measurable_snd).inner
      (continuous_parametricLeaveOneOutEstimator R α hα hR c loss slope hc hl hsP i).measurable)

include hl hsP in
/-- The corrected prediction energy is `O(n)` under arbitrary independent
loss parameters. The envelope depends on the design alone. -/
private theorem parametricEmpiricalMeanField_prediction_moment_of_operator_norm_bound
    (hmin : IsMinOn R Set.univ 0)
    (hAn : ∀ θ, ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
      ‖measurableEmpiricalALOOperator (fun j (Y : ι → V) => Y j)
        (empiricalDesignEstimator R α hα hR c (loss θ) (hc θ)) c (slope θ) X‖ ≤ α⁻¹)
    (hscore : ∀ θ i t, |slope θ i t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (_hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure P) [IsProbabilityMeasure ν] :
    let a := fun q : P × (ι → V) =>
      ∑ i, empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i ^ 2
    Integrable a (ν.prod ambientDesignGaussian) ∧
      (∫ q, a q ∂ν.prod ambientDesignGaussian) ≤
        Fintype.card ι * meanFieldPredictionMomentConstant μ δ := by
  let a := fun q : P × (ι → V) =>
    ∑ i, empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i ^ 2
  let n : ℝ := Fintype.card ι
  let p : ℝ := Module.finrank ℝ V
  let F := fun X : ι → V => 2 * (α⁻¹ ^ 2 * n) * ‖euclideanDesignOperator X‖ ^ 4 +
    2 * n * (p * α⁻¹) ^ 2
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  have hn0 : 0 < n := by dsimp only [n]; exact_mod_cast hn
  have h4 := ambientDesign_opNorm_fourthMoment (V := V) hn
  have hFi : Integrable F ambientDesignGaussian := (h4.1.const_mul _).add (integrable_const _)
  have hFm : Measurable F := (continuous_euclideanDesignOperator.norm.pow 4).measurable.const_mul _ |>.add measurable_const
  have ham : Measurable a := Finset.measurable_sum _ fun i _ =>
    (measurable_parametricEmpiricalMeanFieldPrediction R α hα hR c loss slope hc hl hsP i).pow_const 2
  have hbound : ∀ᵐ q ∂ν.prod ambientDesignGaussian, a q ≤ F q.2 := by
    apply (Measure.ae_prod_iff_ae_ae (measurableSet_le ham (hFm.comp measurable_snd))).mpr
    apply Filter.Eventually.of_forall
    intro θ
    filter_upwards [hAn θ] with X hX
    exact empiricalMeanFieldPrediction_sq_sum_le R α hα hR c hmin
      (loss θ) (slope θ) (hc θ) (hl θ) (hscore θ) X hX
  have hai : Integrable a (ν.prod ambientDesignGaussian) :=
    (hFi.comp_snd ν).mono' ham.aestronglyMeasurable (hbound.mono fun q hq => by
      rw [Real.norm_of_nonneg (Finset.sum_nonneg fun i _ => sq_nonneg _)]
      exact hq)
  refine ⟨hai, ?_⟩
  have hle : (∫ q, a q ∂ν.prod ambientDesignGaussian) ≤ ∫ X, F X ∂ambientDesignGaussian := by
    have hh := integral_mono_ae hai (hFi.comp_snd ν) hbound
    simpa only [integral_prod _ (hFi.comp_snd ν), integral_const, probReal_univ,
      one_smul] using hh
  have hFeq : (∫ X, F X ∂ambientDesignGaussian) =
      2 * (α⁻¹ ^ 2 * n) * (∫ X : ι → V, ‖euclideanDesignOperator X‖ ^ 4 ∂ambientDesignGaussian) +
      2 * n * (p * α⁻¹) ^ 2 := by
    dsimp only [F]
    rw [integral_add (h4.1.const_mul _) (integrable_const _)]
    simp [integral_const_mul]
  rw [hFeq] at hle
  have hratio : p / n ≤ δ⁻¹ := (div_le_iff₀ hn0).mpr hdim
  have hp0 : 0 ≤ p := Nat.cast_nonneg _
  have hD0 := gaussianFiniteFamilyFourthConstant_pos.le
  calc
    _ ≤ _ := hle
    _ ≤ 2 * (α⁻¹ ^ 2 * n) *
        (gaussianFiniteFamilyFourthConstant * (n + p) ^ 2) + 2 * n * (p * α⁻¹) ^ 2 :=
      add_le_add (mul_le_mul_of_nonneg_left h4.2 (by positivity)) le_rfl
    _ = n * (2 * μ⁻¹ ^ 2 * gaussianFiniteFamilyFourthConstant * (1 + p / n) ^ 2 +
        2 * ((p / n) * μ⁻¹) ^ 2) := by
      rw [show α = n * μ from hscale]
      field_simp
    _ ≤ n * meanFieldPredictionMomentConstant μ δ := by
      unfold meanFieldPredictionMomentConstant
      gcongr

include hl hsP in
/-- Corrected prediction energy under smooth scores and independent loss parameters. -/
theorem parametricEmpiricalMeanField_prediction_moment
    (hmin : IsMinOn R Set.univ 0)
    (hs : ∀ θ i, ContDiff ℝ 1 (slope θ i))
    (hscore : ∀ θ i t, |slope θ i t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (_hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure P) [IsProbabilityMeasure ν] :
    let a := fun q : P × (ι → V) =>
      ∑ i, empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i ^ 2
    Integrable a (ν.prod ambientDesignGaussian) ∧
      (∫ q, a q ∂ν.prod ambientDesignGaussian) ≤
        Fintype.card ι * meanFieldPredictionMomentConstant μ δ := by
  apply parametricEmpiricalMeanField_prediction_moment_of_operator_norm_bound R α hα hR c
    loss slope hc hl hsP hmin ?_ hscore μ δ hμ _hδ hscale hdim ν
  intro θ
  have habs : (ambientDesignGaussian (ι := ι) (V := V)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  filter_upwards [ae_measurableEmpiricalALOOperator_spec ambientDesignHaar ambientDesignGaussian habs
    R α hα hR (fun j (X : ι → V) => X j) c (loss θ) (slope θ) (hc θ) (hl θ)
    (fun j => contDiff_apply ℝ (fun _ : ι => V) j) (hs θ)] with X hX
  exact hX.2.2.2.1

include hl hsP in
/-- Corrected prediction energy under Lipschitz scores and independent loss parameters. -/
theorem parametricEmpiricalMeanField_prediction_moment_of_lipschitz_score
    (hmin : IsMinOn R Set.univ 0)
    (hs : ∀ θ i, LipschitzWith 1 (slope θ i))
    (hscore : ∀ θ i t, |slope θ i t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (_hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure P) [IsProbabilityMeasure ν] :
    let a := fun q : P × (ι → V) =>
      ∑ i, empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i ^ 2
    Integrable a (ν.prod ambientDesignGaussian) ∧
      (∫ q, a q ∂ν.prod ambientDesignGaussian) ≤
        Fintype.card ι * meanFieldPredictionMomentConstant μ δ := by
  apply parametricEmpiricalMeanField_prediction_moment_of_operator_norm_bound R α hα hR c
    loss slope hc hl hsP hmin ?_ hscore μ δ hμ _hδ hscale hdim ν
  intro θ
  have habs : (ambientDesignGaussian (ι := ι) (V := V)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  filter_upwards [ae_measurableEmpiricalALOOperator_spec_of_lipschitz_score ambientDesignHaar ambientDesignGaussian habs
    R α hα hR (fun j (X : ι → V) => X j) c (loss θ) (slope θ) (hc θ) (hl θ)
    (fun j => contDiff_apply ℝ (fun _ : ι => V) j) (hs θ)] with X hX
  exact hX.2.2.2.1

end ALO


==> anc/lean_alo/ALO/Estimator/MeanFieldRowSlice.lean <==
module

public import ALO.Estimator.MeanFieldDecomposition
public import ALO.MeasureTheory.LipschitzSecondOrderStein
public import ALO.MeasureTheory.GaussianPolynomialIntegrability

/-! # The mean-field coefficient field on a Gaussian row slice -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]

/-- Vary only row `i`, in the free subspace `S`, around a fixed design. -/
@[expose] noncomputable def gaussianRowSlice
    (S : Submodule ℝ V) (i : ι) (Y : ι → V) (z : S) : ι → V :=
  Y + Pi.single i (z : V)

omit [FiniteDimensional ℝ V] [Fintype ι] in
theorem gaussianRowSlice_self (S : Submodule ℝ V) (i : ι) (Y : ι → V) (z : S) :
    gaussianRowSlice S i Y z i = Y i + (z : V) := by
  simp [gaussianRowSlice]

omit [FiniteDimensional ℝ V] [Fintype ι] in
theorem gaussianRowSlice_other (S : Submodule ℝ V) (i j : ι)
    (Y : ι → V) (z : S) (hji : j ≠ i) :
    gaussianRowSlice S i Y z j = Y j := by
  simp [gaussianRowSlice, Pi.single_eq_of_ne hji]

omit [FiniteDimensional ℝ V] in
theorem hasFDerivAt_gaussianRowSlice (S : Submodule ℝ V) (i : ι)
    (Y : ι → V) (z : S) :
    HasFDerivAt (gaussianRowSlice S i Y)
      ((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp S.subtypeL) z :=
  (((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp S.subtypeL).hasFDerivAt).const_add Y

omit [FiniteDimensional ℝ V] in
theorem contDiff_gaussianRowSlice (S : Submodule ℝ V) (i : ι) (Y : ι → V) :
    ContDiff ℝ 1 (gaussianRowSlice S i Y) :=
  contDiff_const.add (((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp S.subtypeL).contDiff)

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))

local notation "b" => empiricalDesignEstimator R α hα hR c loss hc
local notation "bi" => leaveOneOutEstimator R α hα hR c loss hc

/-- Deleting the varied row makes the leave-one-out coefficient constant on
every slice, with no probabilistic independence assumption needed here. -/
theorem leaveOneOutEstimator_gaussianRowSlice
    (S : Submodule ℝ V) (i : ι) (Y : ι → V) (z : S) :
    bi i (gaussianRowSlice S i Y z) = bi i Y :=
  leaveOneOutEstimator_eq_of_agree_off R α hα hR c loss hc loss hc i _ Y
    (fun j hj => gaussianRowSlice_other S i j Y z hj) (fun _ _ => rfl)

/-- Project the difference between the full and leave-one-out coefficients
onto the Gaussian row's free subspace. -/
@[expose] noncomputable def meanFieldRowSliceField
    (S : Submodule ℝ V) (i : ι) (Y : ι → V) (z : S) : S :=
  S.orthogonalProjectionOnto (b (gaussianRowSlice S i Y z) - bi i Y)

include hl hs in
theorem locallyLipschitz_meanFieldRowSliceField
    (S : Submodule ℝ V) (i : ι) (Y : ι → V) :
    LocallyLipschitz (meanFieldRowSliceField R α hα hR c loss hc S i Y) := by
  have hb : LocallyLipschitz b :=
    locallyLipschitz_empiricalEstimator_of_lipschitz_score R α hα hR (fun j (X : ι → V) => X j) c
      loss slope hc hl (fun j => contDiff_apply ℝ (fun _ : ι => V) j) hs
  have hpost : ContDiff ℝ 1 (fun v : V => S.orthogonalProjectionOnto (v - bi i Y)) :=
    S.orthogonalProjectionOnto.contDiff.comp (contDiff_id.sub contDiff_const)
  exact hpost.locallyLipschitz.comp (hb.comp (contDiff_gaussianRowSlice S i Y).locallyLipschitz)

/-- Restrict the full-design derivative by the chain rule at a differentiable
design. No new slice-specific operator is chosen. -/
theorem hasFDerivAt_meanFieldRowSliceField
    (S : Submodule ℝ V) (i : ι) (Y : ι → V) (z : S)
    (hb : DifferentiableAt ℝ b (gaussianRowSlice S i Y z)) :
    HasFDerivAt (meanFieldRowSliceField R α hα hR c loss hc S i Y)
      (S.orthogonalProjectionOnto.comp
        ((fderiv ℝ b (gaussianRowSlice S i Y z)).comp
          ((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp S.subtypeL))) z :=
  S.orthogonalProjectionOnto.hasFDerivAt.comp z
    ((hb.hasFDerivAt.comp z (hasFDerivAt_gaussianRowSlice S i Y z)).sub_const (bi i Y))

/-- The row-slice Stein discrepancy is exactly the projected mean-field
discrepancy when the fixed row component is orthogonal to the free subspace. -/
theorem gaussianSteinDiscrepancy_meanFieldRowSliceField
    (S : Submodule ℝ V) (i : ι) (Y : ι → V) (hY : S.starProjection (Y i) = 0) (z : S)
    (hb : DifferentiableAt ℝ b (gaussianRowSlice S i Y z)) :
    gaussianSteinDiscrepancy (meanFieldRowSliceField R α hα hR c loss hc S i Y) z =
      meanFieldProjectedDiscrepancy S (gaussianRowSlice S i Y z)
        (b (gaussianRowSlice S i Y z))
        (fun j => bi j (gaussianRowSlice S i Y z))
        (fderiv ℝ b (gaussianRowSlice S i Y z)) i := by
  have hd := (hasFDerivAt_meanFieldRowSliceField R α hα hR c loss hc S i Y z hb).fderiv
  unfold gaussianSteinDiscrepancy gaussianTestDivergence meanFieldProjectedDiscrepancy
  rw [hd]
  dsimp only
  rw [leaveOneOutEstimator_gaussianRowSlice R α hα hR c loss hc S i Y z]
  congr 1
  change ⟪(z : V), S.starProjection (b (gaussianRowSlice S i Y z) - bi i Y)⟫ =
    ⟪gaussianRowSlice S i Y z i, S.starProjection (b (gaussianRowSlice S i Y z) - bi i Y)⟫
  rw [gaussianRowSlice_self, inner_add_left]
  have hy : ⟪Y i, S.starProjection (b (gaussianRowSlice S i Y z) - bi i Y)⟫ = 0 := by
    rw [← S.inner_starProjection_left_eq_right, hY, inner_zero_left]
  rw [hy, zero_add]

/-- Restricting input and output to the free subspace cannot increase the
row's coordinate derivative energy. -/
theorem gaussianJacobianSq_meanFieldRowSliceField_le
    (S : Submodule ℝ V) (i : ι) (Y : ι → V) (z : S)
    (hb : DifferentiableAt ℝ b (gaussianRowSlice S i Y z)) :
    gaussianJacobianSq (meanFieldRowSliceField R α hα hR c loss hc S i Y) z ≤
      ∑ t, ‖fderiv ℝ b (gaussianRowSlice S i Y z)
        (Pi.single i (S.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2 := by
  let D := ((fderiv ℝ b (gaussianRowSlice S i Y z)).comp
    (ContinuousLinearMap.single ℝ (fun _ : ι => V) i)).comp S.starProjection
  let e := stdOrthonormalBasis ℝ S
  have he : Orthonormal ℝ (fun t => (e t : V)) := by
    rw [orthonormal_iff_ite]
    intro s t
    exact (orthonormal_iff_ite.mp e.orthonormal) s t
  have h := sum_operator_norm_sq_le_of_orthonormal D (stdOrthonormalBasis ℝ V) _ he
  calc
    _ ≤ ∑ t, ‖D (e t : V)‖ ^ 2 := by
      unfold gaussianJacobianSq
      rw [(hasFDerivAt_meanFieldRowSliceField R α hα hR c loss hc S i Y z hb).fderiv]
      apply Finset.sum_le_sum
      intro t _
      change ‖S.orthogonalProjectionOnto
        (fderiv ℝ b (gaussianRowSlice S i Y z) (Pi.single i (e t : V)))‖ ^ 2 ≤ _
      simpa only [D, ContinuousLinearMap.comp_apply, ContinuousLinearMap.single_apply,
        Submodule.starProjection_apply, Submodule.orthogonalProjectionOnto_mem_subspace_eq_self] using
        pow_le_pow_left₀ (norm_nonneg _)
          (S.norm_orthogonalProjectionOnto_apply_le
            (fderiv ℝ b (gaussianRowSlice S i Y z) (Pi.single i (e t : V)))) 2
    _ ≤ _ := h

include hl in
theorem meanFieldRowSliceField_norm_le
    (hscore : ∀ j t, |slope j t| ≤ 1)
    (S : Submodule ℝ V) (i : ι) (Y : ι → V) (z : S) :
    ‖meanFieldRowSliceField R α hα hR c loss hc S i Y z‖ ≤
      α⁻¹ * (‖Y i‖ + ‖z‖) := by
  have h := leaveOneOutEstimator_stability_of_bounded_score R α hα hR c loss hc slope hl
    i (gaussianRowSlice S i Y z) 1 (hscore i _)
  rw [leaveOneOutEstimator_gaussianRowSlice R α hα hR c loss hc S i Y z] at h
  simp only [one_mul, gaussianRowSlice_self] at h
  exact (S.norm_orthogonalProjectionOnto_apply_le _).trans
    (h.trans (mul_le_mul_of_nonneg_left (norm_add_le _ _) (inv_nonneg.mpr hα.le)))

variable [MeasurableSpace V] [BorelSpace V]

include hl hs in
/-- Deletion stability supplies the field's Gaussian square-integrability
on every row slice, without noise moments or penalty smoothness. -/
theorem integrable_meanFieldRowSliceField_norm_sq
    (hscore : ∀ j t, |slope j t| ≤ 1)
    (S : Submodule ℝ V) (i : ι) (Y : ι → V) :
    Integrable (fun z => ‖meanFieldRowSliceField R α hα hR c loss hc S i Y z‖ ^ 2)
      (stdGaussian S) := by
  let F := meanFieldRowSliceField R α hα hR c loss hc S i Y
  have hm : AEStronglyMeasurable (fun z => ‖F z‖ ^ 2) (stdGaussian S) :=
    ((locallyLipschitz_meanFieldRowSliceField R α hα hR c loss slope hc hl hs S i Y).continuous.norm.pow 2).aestronglyMeasurable
  apply ((gaussian_integrable_one_add_norm_pow (stdGaussian S) 2).const_mul
    ((α⁻¹ * (1 + ‖Y i‖)) ^ 2)).mono' hm
  apply Filter.Eventually.of_forall
  intro z
  rw [Real.norm_of_nonneg (sq_nonneg _)]
  have hn := meanFieldRowSliceField_norm_le R α hα hR c loss slope hc hl hscore S i Y z
  have hscale : ‖Y i‖ + ‖z‖ ≤ (1 + ‖Y i‖) * (1 + ‖z‖) := by
    nlinarith [mul_nonneg (norm_nonneg (Y i)) (norm_nonneg z)]
  have h := pow_le_pow_left₀ (norm_nonneg (F z))
    (hn.trans (mul_le_mul_of_nonneg_left hscale (inv_nonneg.mpr hα.le))) 2
  simpa only [mul_pow, mul_assoc] using h

include hl hs in
/-- Apply the locally Lipschitz second-order Stein theorem on a row slice.
The two remaining slice hypotheses are exactly those to transfer from the
ambient Gaussian law: full-design differentiability and derivative-energy
integrability. The field energy and discrepancy identification are proved. -/
theorem secondOrderStein_meanFieldRowSlice
    (hscore : ∀ j t, |slope j t| ≤ 1)
    (S : Submodule ℝ V) (i : ι) (Y : ι → V) (hY : S.starProjection (Y i) = 0)
    (hbd : ∀ᵐ z ∂stdGaussian S, DifferentiableAt ℝ b (gaussianRowSlice S i Y z))
    (hJE : Integrable (fun z : S => ∑ t, ‖fderiv ℝ b (gaussianRowSlice S i Y z)
      (Pi.single i (S.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2) (stdGaussian S)) :
    let F := meanFieldRowSliceField R α hα hR c loss hc S i Y
    let r := fun z : S => meanFieldProjectedDiscrepancy S (gaussianRowSlice S i Y z)
      (b (gaussianRowSlice S i Y z)) (fun j => bi j (gaussianRowSlice S i Y z))
      (fderiv ℝ b (gaussianRowSlice S i Y z)) i
    Integrable (fun z => r z ^ 2) (stdGaussian S) ∧
      (∫ z, r z ^ 2 ∂stdGaussian S) ≤
        (∫ z, ‖F z‖ ^ 2 ∂stdGaussian S) +
          ∫ z, ∑ t, ‖fderiv ℝ b (gaussianRowSlice S i Y z)
            (Pi.single i (S.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2 ∂stdGaussian S := by
  let F := meanFieldRowSliceField R α hα hR c loss hc S i Y
  have hJ : ∀ᵐ z ∂stdGaussian S, gaussianJacobianSq F z ≤
      ∑ t, ‖fderiv ℝ b (gaussianRowSlice S i Y z)
        (Pi.single i (S.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2 :=
    hbd.mono fun z hz => gaussianJacobianSq_meanFieldRowSliceField_le R α hα hR c loss hc S i Y z hz
  have hiJ : Integrable (gaussianJacobianSq F) (stdGaussian S) :=
    hJE.mono' (measurable_gaussianJacobianSq F).aestronglyMeasurable (hJ.mono fun z hz => by
      rw [Real.norm_of_nonneg (gaussianJacobianSq_nonneg F z)]
      exact hz)
  have hstein := secondOrderStein_stdGaussian_of_locallyLipschitz
    (locallyLipschitz_meanFieldRowSliceField R α hα hR c loss slope hc hl hs S i Y)
    (integrable_meanFieldRowSliceField_norm_sq R α hα hR c loss slope hc hl hs hscore S i Y) hiJ
  have heq : (fun z => gaussianSteinDiscrepancy F z ^ 2) =ᵐ[stdGaussian S]
      (fun z => (meanFieldProjectedDiscrepancy S (gaussianRowSlice S i Y z)
        (b (gaussianRowSlice S i Y z)) (fun j => bi j (gaussianRowSlice S i Y z))
        (fderiv ℝ b (gaussianRowSlice S i Y z)) i) ^ 2) :=
    hbd.mono fun z hz => congrArg (fun x : ℝ => x ^ 2)
      (gaussianSteinDiscrepancy_meanFieldRowSliceField R α hα hR c loss hc S i Y hY z hz)
  refine ⟨hstein.1.congr heq, ?_⟩
  rw [← integral_congr_ae heq]
  exact hstein.2.trans (add_le_add le_rfl (integral_mono_ae hiJ hJE hJ))

end ALO


==> anc/lean_alo/ALO/Estimator/MeanFieldSteinAveraging.lean <==
module

public import ALO.Estimator.ConditionalMeanFieldStein

/-! # Averaging the mean-field row Stein estimate -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))

local notation "b" => empiricalDesignEstimator R α hα hR c loss hc
local notation "bi" => leaveOneOutEstimator R α hα hR c loss hc
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)

include hl hs in
omit [MeasurableSpace V] [BorelSpace V] in
theorem continuous_projected_leaveOneOut_difference (S : Submodule ℝ V) (i : ι) :
    Continuous (fun X => S.starProjection (b X - bi i X)) :=
  S.starProjection.continuous.comp
    ((locallyLipschitz_empiricalEstimator_of_lipschitz_score R α hα hR
      (fun j (X : ι → V) => X j) c loss slope hc hl
      (fun j => contDiff_apply ℝ (fun _ : ι => V) j) hs).continuous.sub
      (locallyLipschitz_leaveOneOutEstimator_of_lipschitz_score R α hα hR c loss hc slope hl hs i).continuous)

include hl hs in
/-- The discrepancy uses the full-design derivative, whose Borel
measurability is available even on its exceptional set. -/
theorem measurable_empiricalMeanFieldProjectedDiscrepancy (S : Submodule ℝ V) (i : ι) :
    Measurable (fun X => meanFieldProjectedDiscrepancy S X (b X)
      (fun j => bi j X) (fderiv ℝ b X) i) := by
  have ht : Measurable (fun X => meanFieldRowDivergence S (fderiv ℝ b X) i) := by
    simp_rw [meanFieldRowDivergence_eq_trace,
      LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun t _ =>
      measurable_const.inner (measurable_fderiv_apply_const ℝ b _)
  exact ((measurable_pi_apply i).inner
    (continuous_projected_leaveOneOut_difference R α hα hR c loss slope hc hl hs S i).measurable).sub ht

include hl hs in
theorem integrable_projected_leaveOneOut_difference_sq
    (hscore : ∀ i t, |slope i t| ≤ 1) (S : Submodule ℝ V) (i : ι) :
    Integrable (fun X => ‖S.starProjection (b X - bi i X)‖ ^ 2) γ := by
  have hn : 0 < Fintype.card ι := Fintype.card_pos_iff.mpr ⟨i⟩
  apply ((integrable_ambientDesign_opNorm_sq (V := V) hn).const_mul
    (α⁻¹ ^ 2 * (Module.finrank ℝ V : ℝ))).mono'
    ((continuous_projected_leaveOneOut_difference R α hα hR c loss slope hc hl hs S i).norm.pow 2).aestronglyMeasurable
  apply Filter.Eventually.of_forall
  intro X
  change ‖‖S.starProjection (b X - bi i X)‖ ^ 2‖ ≤
    α⁻¹ ^ 2 * (Module.finrank ℝ V : ℝ) * ‖euclideanDesignOperator X‖ ^ 2
  rw [Real.norm_of_nonneg (sq_nonneg _)]
  have h := sum_leaveOneOutEstimator_norm_sq_le_spectral R α hα hR c loss slope hc hl X
    (fun j => hscore j _)
  have hi : ‖b X - bi i X‖ ^ 2 ≤ ∑ j, ‖b X - bi j X‖ ^ 2 :=
    Finset.single_le_sum (fun j _ => sq_nonneg ‖b X - bi j X‖) (Finset.mem_univ i)
  exact (pow_le_pow_left₀ (norm_nonneg _) (S.norm_starProjection_apply_le _) 2).trans
    ((hi.trans h).trans_eq (by ring))

include hl hs in
/-- Average the conditional row Stein inequality under the original
Gaussian design law. Both ambient square-integrability and the estimate
are conclusions, with no conditional hypotheses left to supply. -/
theorem secondOrderStein_empiricalMeanField_row
    (hmin : IsMinOn R Set.univ 0)
    (hscore : ∀ i t, |slope i t| ≤ 1)
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0) (i : ι) :
    let r := fun X => meanFieldProjectedDiscrepancy S X (b X)
      (fun j => bi j X) (fderiv ℝ b X) i
    Integrable (fun X => r X ^ 2) γ ∧
      (∫ X, r X ^ 2 ∂γ) ≤
        (∫ X, ‖S.starProjection (b X - bi i X)‖ ^ 2 ∂γ) +
          ∫ X, ∑ t, ‖fderiv ℝ b X
            (Pi.single i (S.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2 ∂γ := by
  let U := fun X => ‖S.starProjection (b X - bi i X)‖ ^ 2
  let J := fun X : ι → V => ∑ t, ‖fderiv ℝ b X
    (Pi.single i (S.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2
  have hU : Integrable U γ :=
    integrable_projected_leaveOneOut_difference_sq R α hα hR c loss slope hc hl hs hscore S i
  have hJ : Integrable J γ :=
    integrable_empiricalDesignEstimator_row_derivative_sq R α hα hR c loss slope hc hl hs
      hmin hscore hd1 S hSc i
  have h := integrable_integral_le_of_gaussianRowSlices S i
    ((measurable_empiricalMeanFieldProjectedDiscrepancy R α hα hR c loss slope hc hl hs S i).pow_const 2)
    (fun _ => sq_nonneg _) (hU.add hJ) ?_
  · refine ⟨h.1, ?_⟩
    simpa only [Pi.add_apply, integral_add hU hJ] using h.2
  filter_upwards [ae_secondOrderStein_meanFieldRowSlice R α hα hR c loss slope hc hl hs
    hmin hscore hd1 S hSc i, ae_integrable_gaussianRowSlice S i hU,
    ae_integrable_gaussianRowSlice S i hJ] with y hy hUy hJy
  refine ⟨hy.1, ?_⟩
  simp only [Pi.add_apply]
  rw [integral_add hUy hJy]
  have heq : (fun z : S => U (gaussianRowSlice S i (gaussianRowBaseDesign S i y) z)) =
      (fun z => ‖meanFieldRowSliceField R α hα hR c loss hc S i
        (gaussianRowBaseDesign S i y) z‖ ^ 2) := by
    funext z
    simp only [U, leaveOneOutEstimator_gaussianRowSlice, meanFieldRowSliceField,
      Submodule.starProjection_apply]
    rfl
  rw [heq]
  exact hy.2

include hl hs in
/-- The summed Stein discrepancy is controlled by deletion and derivative
energies before any asymptotic normalization is introduced. -/
theorem secondOrderStein_empiricalMeanField_sum
    (hmin : IsMinOn R Set.univ 0)
    (hscore : ∀ i t, |slope i t| ≤ 1)
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0)
    (hn : 0 < Fintype.card ι) :
    let r := fun X i => meanFieldProjectedDiscrepancy S X (b X)
      (fun j => bi j X) (fderiv ℝ b X) i
    Integrable (fun X => ∑ i, r X i ^ 2) γ ∧
      (∫ X, ∑ i, r X i ^ 2 ∂γ) ≤
        2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 2 +
          (α⁻¹ ^ 2 * Module.finrank ℝ V +
            2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 3) *
            ∫ X, ‖euclideanDesignOperator X‖ ^ 2 ∂γ := by
  let U := fun (i : ι) X => ‖S.starProjection (b X - bi i X)‖ ^ 2
  let J := fun (i : ι) (X : ι → V) => ∑ t, ‖fderiv ℝ b X
    (Pi.single i (S.starProjection (stdOrthonormalBasis ℝ V t)))‖ ^ 2
  have hU (i) : Integrable (U i) γ :=
    integrable_projected_leaveOneOut_difference_sq R α hα hR c loss slope hc hl hs hscore S i
  have hJ (i) : Integrable (J i) γ :=
    integrable_empiricalDesignEstimator_row_derivative_sq R α hα hR c loss slope hc hl hs
      hmin hscore hd1 S hSc i
  have hr := secondOrderStein_empiricalMeanField_row R α hα hR c loss slope hc hl hs
    hmin hscore hd1 S hSc
  have hsum := integrable_finsetSum Finset.univ (fun i _ => (hr i).1)
  refine ⟨hsum, ?_⟩
  have henergy : Integrable (fun X => ∑ i, (U i X + J i X)) γ :=
    integrable_finsetSum _ (fun i _ => (hU i).add (hJ i))
  have hbound : (∫ X, ∑ i, (U i X + J i X) ∂γ) ≤
      ∫ X, 2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 2 +
        (α⁻¹ ^ 2 * Module.finrank ℝ V +
          2 * (Module.finrank ℝ V : ℝ) * Fintype.card ι * α⁻¹ ^ 3) *
          ‖euclideanDesignOperator X‖ ^ 2 ∂γ := by
    apply integral_mono_ae henergy
      ((integrable_const _).add ((integrable_ambientDesign_opNorm_sq (V := V) hn).const_mul _))
    filter_upwards [ae_empiricalDesignEstimator_projected_derivative_sq_le R α hα hR hmin
      c loss slope hc hl hs hscore hd1 S hSc] with X hX
    have hu : (∑ i, U i X) ≤
        α⁻¹ ^ 2 * ((Module.finrank ℝ V : ℝ) * ‖euclideanDesignOperator X‖ ^ 2) :=
      (Finset.sum_le_sum fun i _ =>
        pow_le_pow_left₀ (norm_nonneg _) (S.norm_starProjection_apply_le _) 2).trans
        (sum_leaveOneOutEstimator_norm_sq_le_spectral R α hα hR c loss slope hc hl X
          (fun i => hscore i _))
    rw [Finset.sum_add_distrib]
    exact (add_le_add hu hX).trans_eq (by dsimp only [Pi.add_apply]; ring)
  calc
    _ ≤ ∑ i, ((∫ X, U i X ∂γ) + ∫ X, J i X ∂γ) := by
      rw [integral_finsetSum _ (fun i _ => (hr i).1)]
      exact Finset.sum_le_sum fun i _ => (hr i).2
    _ = ∫ X, ∑ i, (U i X + J i X) ∂γ := by
      rw [integral_finsetSum _ (fun i _ =>
        (show Integrable (fun X => U i X + J i X) γ from (hU i).add (hJ i)))]
      exact Finset.sum_congr rfl fun i _ => (integral_add (hU i) (hJ i)).symm
    _ ≤ _ := hbound
    _ = _ := by
      rw [integral_add (integrable_const _)
        ((integrable_ambientDesign_opNorm_sq (V := V) hn).const_mul _), integral_const_mul]
      simp [integral_const_mul]

end ALO


==> anc/lean_alo/ALO/Estimator/MeanFieldTestComparison.lean <==
module

public import ALO.Estimator.MeanFieldPredictionMoments
public import ALO.MeasureTheory.PredictionTestComparison

/-! # The mean-field versus leave-one-out test-function comparison -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

theorem empiricalMeanFieldConstant_nonneg (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ) :
    0 ≤ empiricalMeanFieldConstant μ δ := by
  unfold empiricalMeanFieldConstant
  have := gaussianFiniteFamilyFourthConstant_pos.le
  have := (gaussianDesignEnvelopeConstant_pos δ).le
  positivity

@[expose] noncomputable def meanFieldTestConstant (μ δ : ℝ) : ℝ :=
  Real.sqrt (empiricalMeanFieldConstant μ δ) *
    Real.sqrt (3 + 9 * meanFieldPredictionMomentConstant μ δ + 6 * empiricalMeanFieldConstant μ δ)

variable {P V ι Y : Type*} [TopologicalSpace P]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : P → ι → ℝ → ℝ)
  (hc : ∀ θ i, ConvexOn ℝ Set.univ (loss θ i))

/-- Absolute difference of the averaged mean-field and leave-one-out
test scores. Taking the difference first permits arbitrary response-only
additive terms in the test function. -/
@[expose] noncomputable def parametricMeanFieldTestError
    (y : P × (ι → V) → ι → Y) (g : ℝ → Y → ℝ) (q : P × (ι → V)) : ℝ :=
  |(∑ i, (g (empiricalMeanFieldPrediction R α hα hR c
      (loss q.1) (slope q.1) (hc q.1) q.2 i) (y q i) -
    g ⟪q.2 i, leaveOneOutEstimator R α hα hR c (loss q.1) (hc q.1) i q.2⟫ (y q i))) /
      Fintype.card ι|

variable [MeasurableSpace P] [BorelSpace P] [MeasurableSpace V] [BorelSpace V]
  [MeasurableSpace Y]

/-- The `n⁻¹ᐟ²` mean-field test-function bound with independent external
loss parameters. No response or parameter moments are assumed. -/
theorem parametricMeanField_test_bound_of_lipschitz_score
    (hmin : IsMinOn R Set.univ 0)
    (hl : ∀ θ i t, HasDerivAt (loss θ i) (slope θ i t) t)
    (hsP : ∀ i, Continuous (fun q : P × ℝ => slope q.1 i q.2))
    (hs : ∀ θ i, LipschitzWith 1 (slope θ i))
    (hscore : ∀ θ i t, |slope θ i t| ≤ 1)
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0)
    (hrank : Module.finrank ℝ Sᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure P) [IsProbabilityMeasure ν]
    (y : P × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    Integrable (parametricMeanFieldTestError R α hα hR c loss slope hc y g)
      (ν.prod ambientDesignGaussian) ∧
      (∫ q, parametricMeanFieldTestError R α hα hR c loss slope hc y g q
        ∂ν.prod ambientDesignGaussian) ≤
          meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  let a := fun (q : P × (ι → V)) i =>
    empiricalMeanFieldPrediction R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i
  let l := fun (q : P × (ι → V)) i =>
    ⟪q.2 i, leaveOneOutEstimator R α hα hR c (loss q.1) (hc q.1) i q.2⟫
  have ha (i) : Measurable (fun q => a q i) :=
    measurable_parametricEmpiricalMeanFieldPrediction R α hα hR c loss slope hc hl hsP i
  have hlm (i) : Measurable (fun q => l q i) :=
    ((measurable_pi_apply i).comp measurable_snd).inner
      (continuous_parametricLeaveOneOutEstimator R α hα hR c loss slope hc hl hsP i).measurable
  have hU := parametricEmpiricalMeanField_uniform_bound_of_lipschitz_score R α hα hR c loss slope hc hl hsP hmin
    hs hscore S hSc hrank μ δ hμ hδ hscale hdim ν
  have hA := parametricEmpiricalMeanField_prediction_moment_of_lipschitz_score R α hα hR c loss slope hc hl hsP
    hmin hs hscore μ δ hμ hδ hscale hdim ν
  have heq : (fun q => ∑ i, (a q i - l q i) ^ 2) =
      (fun q : P × (ι → V) => empiricalMeanFieldPredictionErrorSqSum R α hα hR c
        (loss q.1) (slope q.1) (hc q.1) q.2) := by
    funext q
    simp only [a, l, empiricalMeanFieldPrediction_sub_leaveOneOut,
      empiricalMeanFieldPredictionErrorSqSum]
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  exact prediction_test_comparison (ν.prod ambientDesignGaussian) a l y g ha hlm hy hgm hg
    (empiricalMeanFieldConstant μ δ) (meanFieldPredictionMomentConstant μ δ)
    (empiricalMeanFieldConstant_nonneg μ δ hμ hδ) (meanFieldPredictionMomentConstant_nonneg μ δ)
    (heq.symm ▸ hU.1) hA.1 (heq.symm ▸ hU.2) hA.2 hn

/-- Compatibility with the original smooth-score assumptions. -/
theorem parametricMeanField_test_bound
    (hmin : IsMinOn R Set.univ 0)
    (hl : ∀ θ i t, HasDerivAt (loss θ i) (slope θ i t) t)
    (hsP : ∀ i, Continuous (fun q : P × ℝ => slope q.1 i q.2))
    (hs : ∀ θ i, ContDiff ℝ 1 (slope θ i))
    (hscore : ∀ θ i t, |slope θ i t| ≤ 1)
    (hd1 : ∀ θ i t, deriv (slope θ i) t ≤ 1)
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0)
    (hrank : Module.finrank ℝ Sᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure P) [IsProbabilityMeasure ν]
    (y : P × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    Integrable (parametricMeanFieldTestError R α hα hR c loss slope hc y g)
      (ν.prod ambientDesignGaussian) ∧
      (∫ q, parametricMeanFieldTestError R α hα hR c loss slope hc y g q
        ∂ν.prod ambientDesignGaussian) ≤
          meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  exact parametricMeanField_test_bound_of_lipschitz_score R α hα hR c loss slope hc hmin hl hsP
    (fun θ i => lipschitzWith_score_of_deriv_le (hc θ i) (hl θ i)
      ((hs θ i).differentiable (by norm_num)) (hd1 θ i)) hscore
    S hSc hrank μ δ hμ hδ hscale hdim ν y hy g hgm hg

end ALO


==> anc/lean_alo/ALO/Estimator/MeasurableDesignFiberProjection.lean <==
module

public import ALO.Estimator.FiberForcing
public import Mathlib.MeasureTheory.Constructions.BorelSpace.Basic

/-!
# A measurable projector onto design-forcing fibers

The explicit forcing lift gives a right inverse on the compatibility range.
Subtracting that lift from the identity produces an oblique projection onto
the kernel of the design-forcing map.  Unlike a choice of bases for the
kernel, its formula is jointly Borel measurable in the forcing parameters.
-/

public section

namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*}
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V]
  [Fintype ι]

/-- The forcing lift, bundled as a linear map in the forcing datum. -/
@[expose] noncomputable def designForcingLiftLinearMap
    (h : V) (v : ι → ℝ) : (V × (ι → ℝ)) →ₗ[ℝ] (ι → V) where
  toFun := designForcingLift h v
  map_add' z w := by
    have hdot :
        coordinateDot v (z.2 + w.2) =
          coordinateDot v z.2 + coordinateDot v w.2 := by
      simp [coordinateDot, mul_add, Finset.sum_add_distrib]
    funext i
    simp only [designForcingLift, Prod.snd_add, Pi.add_apply, Prod.fst_add,
      hdot, smul_add]
    module
  map_smul' a z := by
    have hdot :
        coordinateDot v (a • z.2) = a * coordinateDot v z.2 := by
      simp only [coordinateDot, Pi.smul_apply, smul_eq_mul]
      calc
        ∑ i, v i * (a * z.2 i) = ∑ i, a * (v i * z.2 i) := by
          apply Finset.sum_congr rfl
          intro i hi
          ring
        _ = a * ∑ i, v i * z.2 i := (Finset.mul_sum _ _ _).symm
    funext i
    simp only [designForcingLift, Prod.smul_snd, Pi.smul_apply, Prod.smul_fst,
      hdot, smul_add, smul_sub, smul_smul, RingHom.id_apply]
    module

/-- Continuous linear version of the explicit forcing lift. -/
@[expose] noncomputable def designForcingLiftCLM
    (h : V) (v : ι → ℝ) : (V × (ι → ℝ)) →L[ℝ] (ι → V) :=
  (designForcingLiftLinearMap h v).toContinuousLinearMap

@[simp] theorem designForcingLiftCLM_apply
    (h : V) (v : ι → ℝ) (z : V × (ι → ℝ)) :
    designForcingLiftCLM h v z = designForcingLift h v z := rfl

/-- The explicit oblique projection onto the forcing kernel. -/
@[expose] noncomputable def designFiberProjection
    (h : V) (v : ι → ℝ) : (ι → V) →L[ℝ] (ι → V) :=
  ContinuousLinearMap.id ℝ (ι → V) -
    (designForcingLiftCLM h v).comp (designForcing h v)

@[simp] theorem designFiberProjection_apply
    (h : V) (v : ι → ℝ) (E : ι → V) :
    designFiberProjection h v E =
      E - designForcingLift h v (designForcing h v E) := rfl

/-- On the nondegenerate locus, the projection lands in the exact forcing
kernel. -/
theorem designForcing_designFiberProjection
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0) (E : ι → V) :
    designForcing h v (designFiberProjection h v E) = 0 := by
  have hz := designForcing_mem_compatibility h v E
  have hlift :
      designForcing h v
          (designForcingLift h v (designForcing h v E)) =
        designForcing h v E := by
    apply Prod.ext
    · exact designForcingLift_adjoint h v (designForcing h v E) hh hv
    · exact designForcingLift_predictor h v (designForcing h v E) hz hh hv
  rw [designFiberProjection_apply, map_sub, hlift, sub_self]

/-- The projection fixes every forcing-kernel direction. -/
theorem designFiberProjection_eq_self_of_mem_ker
    (h : V) (v : ι → ℝ) (E : ι → V)
    (hE : designForcing h v E = 0) :
    designFiberProjection h v E = E := by
  rw [designFiberProjection_apply, hE]
  have hdot : coordinateDot v (0 : ι → ℝ) = 0 := by
    simp [coordinateDot]
  funext i
  simp [designForcingLift, hdot]

/-- On the nondegenerate locus, the explicit fiber projection is
idempotent. -/
theorem designFiberProjection_idempotent
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0) (E : ι → V) :
    designFiberProjection h v (designFiberProjection h v E) =
      designFiberProjection h v E :=
  designFiberProjection_eq_self_of_mem_ker h v _
    (designForcing_designFiberProjection h v hh hv E)

/-- The explicit forcing lift is jointly Borel measurable in its parameters
and forcing datum. -/
theorem measurable_designForcingLift :
    Measurable
      (fun p : (V × (ι → ℝ)) × (V × (ι → ℝ)) =>
        designForcingLift p.1.1 p.1.2 p.2) := by
  refine measurable_pi_iff.mpr fun i => ?_
  simp only [designForcingLift]
  have hdot_self :
      Measurable
        (fun p : (V × (ι → ℝ)) × (V × (ι → ℝ)) =>
          coordinateDot p.1.2 p.1.2) := by
    simp only [coordinateDot]
    exact Finset.measurable_fun_sum Finset.univ fun j hj =>
      ((measurable_pi_apply j).comp
        (measurable_snd.comp measurable_fst)).mul
      ((measurable_pi_apply j).comp
        (measurable_snd.comp measurable_fst))
  have hdot_data :
      Measurable
        (fun p : (V × (ι → ℝ)) × (V × (ι → ℝ)) =>
          coordinateDot p.1.2 p.2.2) := by
    simp only [coordinateDot]
    exact Finset.measurable_fun_sum Finset.univ fun j hj =>
      ((measurable_pi_apply j).comp
        (measurable_snd.comp measurable_fst)).mul
      ((measurable_pi_apply j).comp
        (measurable_snd.comp measurable_snd))
  have hnorm :
      Measurable
        (fun p : (V × (ι → ℝ)) × (V × (ι → ℝ)) =>
          ‖p.1.1‖ ^ 2) :=
    (measurable_fst.comp measurable_fst).norm.pow_const 2
  have hfirst :
      Measurable
        (fun p : (V × (ι → ℝ)) × (V × (ι → ℝ)) =>
          (p.2.2 i / ‖p.1.1‖ ^ 2) • p.1.1) :=
    (((measurable_pi_apply i).comp
      (measurable_snd.comp measurable_snd)).div hnorm).smul
        (measurable_fst.comp measurable_fst)
  have hsecond :
      Measurable
        (fun p : (V × (ι → ℝ)) × (V × (ι → ℝ)) =>
          (p.1.2 i / coordinateDot p.1.2 p.1.2) • p.2.1) :=
    (((measurable_pi_apply i).comp
      (measurable_snd.comp measurable_fst)).div hdot_self).smul
        (measurable_fst.comp measurable_snd)
  have hthird :
      Measurable
        (fun p : (V × (ι → ℝ)) × (V × (ι → ℝ)) =>
          ((p.1.2 i * coordinateDot p.1.2 p.2.2) /
            (coordinateDot p.1.2 p.1.2 * ‖p.1.1‖ ^ 2)) • p.1.1) :=
    (((((measurable_pi_apply i).comp
      (measurable_snd.comp measurable_fst)).mul hdot_data).div
        (hdot_self.mul hnorm)).smul
          (measurable_fst.comp measurable_fst))
  exact (hfirst.add hsecond).sub hthird

/-- The design-forcing value is jointly Borel measurable in its parameters
and design direction. -/
theorem measurable_designForcing_apply :
    Measurable
      (fun p : (V × (ι → ℝ)) × (ι → V) =>
        designForcing p.1.1 p.1.2 p.2) := by
  apply Measurable.prod
  · simp only [designForcing, designForcingLinearMap, designAdjoint]
    exact Finset.measurable_fun_sum Finset.univ fun i hi =>
      (((measurable_pi_apply i).comp
        (measurable_snd.comp measurable_fst)).smul
      ((measurable_pi_apply i).comp measurable_snd))
  · refine measurable_pi_iff.mpr fun i => ?_
    simp only [designForcing, designForcingLinearMap, designPredictor]
    have hrow :
        Measurable
          (fun p : (V × (ι → ℝ)) × (ι → V) => p.2 i) :=
      (measurable_pi_apply i).comp measurable_snd
    have hh :
        Measurable
          (fun p : (V × (ι → ℝ)) × (ι → V) => p.1.1) :=
      measurable_fst.comp measurable_fst
    exact continuous_inner.measurable.comp <|
      hrow.prodMk hh

/-- Evaluation of the explicit fiber projection is jointly Borel measurable
in the forcing parameters and design direction. -/
theorem measurable_designFiberProjection_apply :
    Measurable
      (fun p : (V × (ι → ℝ)) × (ι → V) =>
        designFiberProjection p.1.1 p.1.2 p.2) := by
  simp only [designFiberProjection_apply]
  apply measurable_snd.sub
  exact measurable_designForcingLift.comp <|
    measurable_fst.prodMk measurable_designForcing_apply

end ALO


==> anc/lean_alo/ALO/Estimator/MeasurableEmpiricalDesignSelection.lean <==
module

public import ALO.Estimator.ProjectionDerivativeDefect
public import ALO.LinearAlgebra.ContinuousRank

/-! # Borel maximal selection of ordinary empirical design derivatives

The derivative defects are continuous in the candidate matrices and Borel
in the data. Dense Borel sections of their zero sets suffice to maximize
the lower semicontinuous integer ranks. No Borel uniformization principle
or selected subsequential penalty response is assumed.
-/

public section
namespace ALO
open Set Filter
open scoped Topology RealInnerProductSpace

variable {D V Ω : Type*}
  [NormedAddCommGroup D] [InnerProductSpace ℝ D] [FiniteDimensional ℝ D]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

abbrev EmpiricalDesignMatrices (D V : Type*)
    [NormedAddCommGroup D] [NormedSpace ℝ D]
    [NormedAddCommGroup V] [NormedSpace ℝ V] :=
  (D →L[ℝ] D) × (D →L[ℝ] V) × (D →L[ℝ] V)

/-- A nonnegative continuous-in-candidate error with exactly the admissible
ordinary empirical derivatives as its zero set. The empirical maps are
already centered at the observed design. -/
noncomputable def empiricalDesignDefect
    (b q : C(D, V)) (L : D →L[ℝ] V) (M : V →L[ℝ] V)
    (z : EmpiricalDesignMatrices D V) : ℝ :=
  projectionDerivativeDefect b z.1 z.2.1 + projectionDerivativeDefect q z.1 z.2.2 +
    ‖z.1.adjoint - z.1‖ + ‖z.1.comp z.1 - z.1‖ +
    ‖z.2.1.comp z.1 - z.2.1‖ + ‖z.2.2.comp z.1 - z.2.2‖ +
    ‖z.2.2 - L.comp z.1 + M.comp z.2.1‖

theorem empiricalDesignDefect_eq_zero_iff
    (b q : C(D, V)) (L : D →L[ℝ] V) (M : V →L[ℝ] V)
    (z : EmpiricalDesignMatrices D V) :
    empiricalDesignDefect b q L M z = 0 ↔
      IsAdmissibleEmpiricalDesign b q 0 L M z.1 z.2.1 z.2.2 := by
  have hb := projectionDerivativeDefect_nonneg b z.1 z.2.1
  have hq := projectionDerivativeDefect_nonneg q z.1 z.2.2
  constructor
  · intro he
    unfold empiricalDesignDefect at he
    have hnorms : 0 ≤ ‖z.1.adjoint - z.1‖ + ‖z.1.comp z.1 - z.1‖ +
        ‖z.2.1.comp z.1 - z.2.1‖ + ‖z.2.2.comp z.1 - z.2.2‖ +
        ‖z.2.2 - L.comp z.1 + M.comp z.2.1‖ := by positivity
    have hb0 : projectionDerivativeDefect b z.1 z.2.1 = 0 := by linarith
    have hq0 : projectionDerivativeDefect q z.1 z.2.2 = 0 := by linarith
    have hp0 : z.1.adjoint - z.1 = 0 := norm_eq_zero.mp (by
      linarith [norm_nonneg (z.1.adjoint - z.1), norm_nonneg (z.1.comp z.1 - z.1),
        norm_nonneg (z.2.1.comp z.1 - z.2.1), norm_nonneg (z.2.2.comp z.1 - z.2.2),
        norm_nonneg (z.2.2 - L.comp z.1 + M.comp z.2.1)])
    have hrest : ‖z.1.comp z.1 - z.1‖ + ‖z.2.1.comp z.1 - z.2.1‖ +
        ‖z.2.2.comp z.1 - z.2.2‖ + ‖z.2.2 - L.comp z.1 + M.comp z.2.1‖ = 0 := by
      rw [hp0, norm_zero, hb0, hq0] at he
      linarith
    have hPP : z.1.comp z.1 - z.1 = 0 := norm_eq_zero.mp (by
      linarith [norm_nonneg (z.1.comp z.1 - z.1), norm_nonneg (z.2.1.comp z.1 - z.2.1),
        norm_nonneg (z.2.2.comp z.1 - z.2.2), norm_nonneg (z.2.2 - L.comp z.1 + M.comp z.2.1)])
    have hBP : z.2.1.comp z.1 - z.2.1 = 0 := norm_eq_zero.mp (by
      linarith [norm_nonneg (z.1.comp z.1 - z.1), norm_nonneg (z.2.1.comp z.1 - z.2.1),
        norm_nonneg (z.2.2.comp z.1 - z.2.2), norm_nonneg (z.2.2 - L.comp z.1 + M.comp z.2.1)])
    have hCP : z.2.2.comp z.1 - z.2.2 = 0 := norm_eq_zero.mp (by
      linarith [norm_nonneg (z.1.comp z.1 - z.1), norm_nonneg (z.2.1.comp z.1 - z.2.1),
        norm_nonneg (z.2.2.comp z.1 - z.2.2), norm_nonneg (z.2.2 - L.comp z.1 + M.comp z.2.1)])
    have hKKT : z.2.2 - L.comp z.1 + M.comp z.2.1 = 0 := norm_eq_zero.mp (by
      linarith [norm_nonneg (z.1.comp z.1 - z.1), norm_nonneg (z.2.1.comp z.1 - z.2.1),
        norm_nonneg (z.2.2.comp z.1 - z.2.2), norm_nonneg (z.2.2 - L.comp z.1 + M.comp z.2.1)])
    refine ⟨?_, sub_eq_zero.mp hPP, sub_eq_zero.mp hBP, sub_eq_zero.mp hCP,
      ?_, ?_, ?_⟩
    · intro x y
      change ⟪z.1 x, y⟫ = ⟪x, z.1 y⟫
      calc
        _ = ⟪z.1.adjoint x, y⟫ := by rw [sub_eq_zero.mp hp0]
        _ = _ := ContinuousLinearMap.adjoint_inner_left _ _ _
    · simpa only [zero_add] using (projectionDerivativeDefect_eq_zero_iff b _ _).mp hb0
    · simpa only [zero_add] using (projectionDerivativeDefect_eq_zero_iff q _ _).mp hq0
    · apply sub_eq_zero.mp
      convert hKKT using 1 <;> abel
  · intro h
    have hb0 := (projectionDerivativeDefect_eq_zero_iff b z.1 z.2.1).mpr
      (by simpa only [zero_add] using h.2.2.2.2.1)
    have hq0 := (projectionDerivativeDefect_eq_zero_iff q z.1 z.2.2).mpr
      (by simpa only [zero_add] using h.2.2.2.2.2.1)
    have hKKT : z.2.2 - L.comp z.1 + M.comp z.2.1 = 0 := by
      rw [h.2.2.2.2.2.2]
      abel
    simp only [empiricalDesignDefect, hb0, hq0, h.1.clm_adjoint_eq, h.2.1,
      h.2.2.1, h.2.2.2.1, sub_self, hKKT, norm_zero, add_zero]

theorem continuous_empiricalDesignDefect
    (b q : C(D, V)) (hb : LocallyLipschitz b) (hq : LocallyLipschitz q)
    (L : D →L[ℝ] V) (M : V →L[ℝ] V) :
    Continuous (empiricalDesignDefect b q L M) := by
  have hb' := (continuous_projectionDerivativeDefect b hb).comp
    (continuous_fst.prodMk continuous_snd.fst : Continuous
      (fun z : EmpiricalDesignMatrices D V => (z.1, z.2.1)))
  have hq' := (continuous_projectionDerivativeDefect q hq).comp
    (continuous_fst.prodMk continuous_snd.snd : Continuous
      (fun z : EmpiricalDesignMatrices D V => (z.1, z.2.2)))
  unfold empiricalDesignDefect
  fun_prop

/-- Lexicographic rank score: forcing rank first, design dimension second. -/
noncomputable def empiricalDesignRankScore (L : D →L[ℝ] V) (z : EmpiricalDesignMatrices D V) : ℕ :=
  Module.finrank ℝ (LinearMap.range (L.comp z.1).toLinearMap) * (Module.finrank ℝ D + 1) +
    Module.finrank ℝ (LinearMap.range z.1.toLinearMap)

theorem empiricalDesignRankScore_bound (L : D →L[ℝ] V) (z : EmpiricalDesignMatrices D V) :
    empiricalDesignRankScore L z ≤
      Module.finrank ℝ V * (Module.finrank ℝ D + 1) + Module.finrank ℝ D :=
  Nat.add_le_add (Nat.mul_le_mul_right _ (Submodule.finrank_le _)) (Submodule.finrank_le _)

theorem isOpen_empiricalDesignRankScore_ge (L : D →L[ℝ] V) (k : ℕ) :
    IsOpen {z : EmpiricalDesignMatrices D V | k ≤ empiricalDesignRankScore L z} := by
  apply isOpen_iff_mem_nhds.mpr
  intro z hz
  have h1 := ((isOpen_operator_rank_ge (D := D) (V := V)
    (Module.finrank ℝ (LinearMap.range (L.comp z.1).toLinearMap))).preimage
      (show Continuous (fun w : EmpiricalDesignMatrices D V => L.comp w.1) by fun_prop)).mem_nhds
        (show Module.finrank ℝ (LinearMap.range (L.comp z.1).toLinearMap) ≤ _ from le_rfl)
  have h2 := ((isOpen_operator_rank_ge (D := D) (V := D)
    (Module.finrank ℝ (LinearMap.range z.1.toLinearMap))).preimage continuous_fst).mem_nhds
      (show Module.finrank ℝ (LinearMap.range z.1.toLinearMap) ≤ _ from le_rfl)
  filter_upwards [h1, h2] with w hw1 hw2
  exact hz.trans (Nat.add_le_add (Nat.mul_le_mul_right _ hw1) hw2)

variable [MeasurableSpace D] [BorelSpace D] [MeasurableSpace V] [BorelSpace V]
  [MeasurableSpace Ω]

/-- Borel selection of an admissible ordinary empirical design, with the
two maximizing properties in the proposed definition. -/
theorem exists_measurable_maximal_empiricalDesign
    (b q : Ω → C(D, V)) (hb : Measurable b) (hq : Measurable q)
    (hbl : ∀ ω, LocallyLipschitz (b ω)) (hql : ∀ ω, LocallyLipschitz (q ω))
    (L : Ω → D →L[ℝ] V) (M : Ω → V →L[ℝ] V) (hL : Measurable L) (hM : Measurable M) :
    ∃ s : Ω → EmpiricalDesignMatrices D V, Measurable s ∧ ∀ ω,
      IsAdmissibleEmpiricalDesign (b ω) (q ω) 0 (L ω) (M ω) (s ω).1 (s ω).2.1 (s ω).2.2 ∧
      (∀ P B C, IsAdmissibleEmpiricalDesign (b ω) (q ω) 0 (L ω) (M ω) P B C →
        Module.finrank ℝ (LinearMap.range ((L ω).comp P).toLinearMap) ≤
          Module.finrank ℝ (LinearMap.range ((L ω).comp (s ω).1).toLinearMap)) ∧
      (∀ P B C, IsAdmissibleEmpiricalDesign (b ω) (q ω) 0 (L ω) (M ω) P B C →
        Module.finrank ℝ (LinearMap.range ((L ω).comp P).toLinearMap) =
          Module.finrank ℝ (LinearMap.range ((L ω).comp (s ω).1).toLinearMap) →
        Module.finrank ℝ (LinearMap.range P.toLinearMap) ≤
          Module.finrank ℝ (LinearMap.range (s ω).1.toLinearMap)) := by
  let G : Ω → C(EmpiricalDesignMatrices D V, ℝ) := fun ω =>
    ⟨empiricalDesignDefect (b ω) (q ω) (L ω) (M ω),
      continuous_empiricalDesignDefect (b ω) (q ω) (hbl ω) (hql ω) (L ω) (M ω)⟩
  have hG : Measurable G := by
    apply ContinuousMap.measurable_iff_eval.mpr
    intro z
    have hb' : Measurable (fun ω => projectionDerivativeDefect (b ω) z.1 z.2.1) :=
      measurable_projectionDerivativeDefect.comp
        (hb.prodMk (measurable_const : Measurable (fun _ : Ω => (z.1, z.2.1))))
    have hq' : Measurable (fun ω => projectionDerivativeDefect (q ω) z.1 z.2.2) :=
      measurable_projectionDerivativeDefect.comp
        (hq.prodMk (measurable_const : Measurable (fun _ : Ω => (z.1, z.2.2))))
    change Measurable (fun ω => empiricalDesignDefect (b ω) (q ω) (L ω) (M ω) z)
    unfold empiricalDesignDefect
    fun_prop
  have hzero (ω : Ω) : G ω 0 = 0 :=
    (empiricalDesignDefect_eq_zero_iff _ _ _ _ _).mpr
      (isAdmissibleEmpiricalDesign_zero (b ω) (q ω) 0 (L ω) (M ω))
  have hscore : Measurable (fun p : Ω × EmpiricalDesignMatrices D V =>
      empiricalDesignRankScore (L p.1) p.2) := by
    have h1 : Measurable (fun p : Ω × EmpiricalDesignMatrices D V =>
        Module.finrank ℝ (LinearMap.range ((L p.1).comp p.2.1).toLinearMap)) :=
      measurable_operator_rank.comp (by fun_prop)
    have h2 : Measurable (fun p : Ω × EmpiricalDesignMatrices D V =>
        Module.finrank ℝ (LinearMap.range p.2.1.toLinearMap)) :=
      measurable_operator_rank.comp measurable_snd.fst
    exact (h1.mul_const _).add h2
  obtain ⟨s, hs, hroot, hmax⟩ := exists_measurable_zero_maximizer G hG 0 hzero
    (fun ω z => empiricalDesignRankScore (L ω) z) hscore
    (Module.finrank ℝ V * (Module.finrank ℝ D + 1) + Module.finrank ℝ D)
    (fun ω z _ => empiricalDesignRankScore_bound (L ω) z)
    (fun ω k => isOpen_empiricalDesignRankScore_ge (L ω) k)
  refine ⟨s, hs, fun ω => ⟨(empiricalDesignDefect_eq_zero_iff _ _ _ _ _).mp (hroot ω), ?_, ?_⟩⟩
  · intro P B C had
    have hh := hmax ω (P, B, C) ((empiricalDesignDefect_eq_zero_iff _ _ _ _ _).mpr had)
    unfold empiricalDesignRankScore at hh
    have hd := Submodule.finrank_le (LinearMap.range (s ω).1.toLinearMap)
    by_contra hn
    have hr : Module.finrank ℝ (LinearMap.range ((L ω).comp (s ω).1).toLinearMap) + 1 ≤
        Module.finrank ℝ (LinearMap.range ((L ω).comp P).toLinearMap) := by omega
    have hm := Nat.mul_le_mul_right (Module.finrank ℝ D + 1) hr
    nlinarith
  · intro P B C had he
    have hh := hmax ω (P, B, C) ((empiricalDesignDefect_eq_zero_iff _ _ _ _ _).mpr had)
    unfold empiricalDesignRankScore at hh
    change Module.finrank ℝ (LinearMap.range ((L ω).comp P).toLinearMap) * _ + _ ≤ _ at hh
    rw [he] at hh
    exact Nat.add_le_add_iff_left.mp hh

end ALO


==> anc/lean_alo/ALO/Estimator/MeasurableGroupLassoMeanField.lean <==
module

public import ALO.Estimator.GroupLassoMeanFieldTraceBridge
public import ALO.Estimator.MeasurableGroupLassoOperator

/-! # Measurability of prescribed group mean-field predictions -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {U V K ι Y : Type*} [TopologicalSpace U] [MeasurableSpace U] [BorelSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [Fintype K] [Fintype ι]
  (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a : ℝ) (ha : 0 < a) (c : V) (loss slope : U → ι → ℝ → ℝ)
  (hc : ∀ u i, ConvexOn ℝ Set.univ (loss u i))
  (hl : ∀ u i t, HasDerivAt (loss u i) (slope u i t) t)
  (hsU : ∀ i, Continuous (fun p : U × ℝ => slope p.1 i p.2))

local notation "R" => groupLassoPenalty P w a
local notation "hR" => strongConvexOn_groupLassoPenalty P w hw a

include hsU in
theorem measurable_parametricGroupLassoMeanFieldPrediction (i : ι) :
    Measurable (fun q : U × (ι → V) =>
      groupLassoMeanFieldPrediction P w hw a ha c (loss q.1) (slope q.1)
        (hc q.1) (hl q.1) S q.2 i) := by
  have hb := (continuous_parametricEmpiricalDesignEstimator R a ha hR c loss slope hc hl hsU).measurable
  have hx : Measurable (fun q : U × (ι → V) => q.2 i) := (measurable_pi_apply i).comp measurable_snd
  have hQ := measurable_parametricGroupLassoEmpiricalALOOperator P w hw a ha c loss slope hc hl hsU
  have ht : Measurable (fun q : U × (ι → V) =>
      LinearMap.trace ℝ V ((groupLassoEmpiricalALOOperator P w hw a ha c
        (loss q.1) (slope q.1) (hc q.1) (hl q.1) q.2).comp (designCovariance S)).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun j _ =>
      measurable_const.inner (hQ.apply_continuousLinearMap _)
  exact (hx.inner hb).add
    (((hsU i).measurable.comp (measurable_fst.prodMk (hx.inner (hb.sub_const c)))).mul ht)

variable [DecidableEq ι]

include hsU in
theorem measurable_parametricGroupLassoMeanFieldErrorSqSum :
    Measurable (fun q : U × (ι → V) =>
      groupLassoMeanFieldErrorSqSum P w hw a ha c (loss q.1) (slope q.1)
        (hc q.1) (hl q.1) S q.2) := by
  exact Finset.measurable_sum _ fun i _ =>
    ((measurable_parametricGroupLassoMeanFieldPrediction S P w hw a ha c loss slope hc hl hsU i).sub
      (((measurable_pi_apply i).comp measurable_snd).inner
        (continuous_parametricLeaveOneOutEstimator R a ha hR c loss slope hc hl hsU i).measurable)).pow_const 2

/-- Test statistic for prescribed mean field and the actual retained-row fits. -/
@[expose] noncomputable def parametricGroupLassoMeanFieldTestError
    (y : U × (ι → V) → ι → Y) (g : ℝ → Y → ℝ) (q : U × (ι → V)) : ℝ :=
  |(∑ i, (g (groupLassoMeanFieldPrediction P w hw a ha c
      (loss q.1) (slope q.1) (hc q.1) (hl q.1) S q.2 i) (y q i) -
    g ⟪q.2 i, leaveOneOutEstimator R a ha hR c (loss q.1) (hc q.1) i q.2⟫ (y q i))) /
      Fintype.card ι|

variable [MeasurableSpace Y]

include hsU in
theorem measurable_parametricGroupLassoMeanFieldTestError
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g)) :
    Measurable (parametricGroupLassoMeanFieldTestError S P w hw a ha c loss slope hc hl y g) := by
  have hm (i) := measurable_parametricGroupLassoMeanFieldPrediction S P w hw a ha c loss slope hc hl hsU i
  have hlm (i) : Measurable (fun q : U × (ι → V) =>
      ⟪q.2 i, leaveOneOutEstimator R a ha hR c (loss q.1) (hc q.1) i q.2⟫) :=
    ((measurable_pi_apply i).comp measurable_snd).inner
      (continuous_parametricLeaveOneOutEstimator R a ha hR c loss slope hc hl hsU i).measurable
  exact continuous_abs.measurable.comp ((Finset.measurable_sum _ fun i _ =>
    (hgm.comp ((hm i).prodMk (hy i))).sub (hgm.comp ((hlm i).prodMk (hy i)))).div_const _)

end ALO


==> anc/lean_alo/ALO/Estimator/MeasurableGroupLassoOperator.lean <==
module

public import ALO.LinearAlgebra.MeasurableGroupLassoInverse
public import ALO.Estimator.GroupLassoPredictionBridge
public import ALO.Estimator.ParametricEmpiricalRemainder

/-! # Joint measurability of fitted prescribed group-Lasso quantities -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {U V K ι : Type*} [TopologicalSpace U] [MeasurableSpace U] [BorelSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [Fintype K] [Fintype ι]
  (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a : ℝ) (ha : 0 < a) (c : V)
  (loss slope : U → ι → ℝ → ℝ)
  (hc : ∀ u i, ConvexOn ℝ Set.univ (loss u i))
  (hl : ∀ u i t, HasDerivAt (loss u i) (slope u i t) t)
  (hsU : ∀ i, Continuous (fun p : U × ℝ => slope p.1 i p.2))

local notation "R" => groupLassoPenalty P w a
local notation "hR" => strongConvexOn_groupLassoPenalty P w hw a
local notation "b" => fun u => empiricalDesignEstimator R a ha hR c (loss u) (hc u)

include hsU in
/-- The active-group inverse is jointly Borel in independent loss parameters
and the design, including active-set changes and score kinks. -/
theorem measurable_parametricGroupLassoEmpiricalALOOperator :
    Measurable (fun q : U × (ι → V) =>
      groupLassoEmpiricalALOOperator P w hw a ha c (loss q.1) (slope q.1) (hc q.1) (hl q.1) q.2) := by
  apply measurable_groupLassoALOOperator P w hw a ha
    (fun q : U × (ι → V) => b q.1 q.2) Prod.snd
    (fun q i => deriv (slope q.1 i) ⟪q.2 i, b q.1 q.2 - c⟫)
  · exact (continuous_parametricEmpiricalDesignEstimator R a ha hR c loss slope hc hl hsU).measurable
  · exact fun i => (measurable_pi_apply i).comp measurable_snd
  · exact fun i => measurable_parametricEmpiricalCurvature R a ha hR c loss slope hc hl hsU i

include hsU in
/-- The rational prediction formed with the prescribed group inverse is
jointly measurable; real division supplies a total exceptional-set convention. -/
theorem measurable_parametricGroupLassoEmpiricalALOPrediction (i : ι) :
    Measurable (fun q : U × (ι → V) =>
      groupLassoEmpiricalALOPrediction P w hw a ha c (loss q.1) (slope q.1)
        (hc q.1) (hl q.1) q.2 i) := by
  have hb := (continuous_parametricEmpiricalDesignEstimator R a ha hR c loss slope hc hl hsU).measurable
  have hx : Measurable (fun q : U × (ι → V) => q.2 i) := (measurable_pi_apply i).comp measurable_snd
  have ht : Measurable (fun q : U × (ι → V) => ⟪q.2 i, b q.1 q.2 - c⟫) :=
    hx.inner (hb.sub_const c)
  have hA := measurable_parametricGroupLassoEmpiricalALOOperator P w hw a ha c loss slope hc hl hsU
  have hlev : Measurable (fun q : U × (ι → V) =>
      ⟪q.2 i, groupLassoEmpiricalALOOperator P w hw a ha c (loss q.1) (slope q.1)
        (hc q.1) (hl q.1) q.2 (q.2 i)⟫) :=
    hx.inner ((show Continuous (fun p : (V →L[ℝ] V) × V => p.1 p.2) from
      continuous_fst.clm_apply continuous_snd).measurable.comp (hA.prodMk hx))
  have hs : Measurable (fun q : U × (ι → V) => slope q.1 i ⟪q.2 i, b q.1 q.2 - c⟫) :=
    (hsU i).measurable.comp (measurable_fst.prodMk ht)
  have hd := measurable_parametricEmpiricalCurvature R a ha hR c loss slope hc hl hsU i
  exact (hx.inner hb).add (hs.mul (hlev.div (measurable_const.sub (hd.mul hlev))))

end ALO


==> anc/lean_alo/ALO/Estimator/MeasurableGroupLassoWeight.lean <==
module

public import ALO.Estimator.GroupLassoCovarianceWeightBridge
public import ALO.Estimator.MeasurableGroupLassoOperator

/-! # Joint measurability of prescribed weights centered at the covariance trace -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {U V K ι : Type*} [TopologicalSpace U] [MeasurableSpace U] [BorelSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [Fintype K] [Fintype ι]

/-- Joint measurability includes the prescribed trace and the rational
row weights, with the same total curvature convention at score kinks. -/
theorem measurable_parametricGroupLassoCovarianceWeightErrorSqSum
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (a : ℝ) (ha : 0 < a) (c : V)
    (loss slope : U → ι → ℝ → ℝ)
    (hc : ∀ u i, ConvexOn ℝ Set.univ (loss u i))
    (hl : ∀ u i t, HasDerivAt (loss u i) (slope u i t) t)
    (hsU : ∀ i, Continuous (fun p : U × ℝ => slope p.1 i p.2))
    (S : V ≃L[ℝ] V) :
    Measurable (fun q : U × (ι → V) =>
      groupLassoCovarianceWeightErrorSqSum P w hw a ha c (loss q.1) (slope q.1)
        (hc q.1) (hl q.1) S q.2) := by
  classical
  let R := groupLassoPenalty P w a
  let hR := strongConvexOn_groupLassoPenalty P w hw a
  let Q := fun q : U × (ι → V) =>
    groupLassoEmpiricalALOOperator P w hw a ha c (loss q.1) (slope q.1) (hc q.1) (hl q.1) q.2
  have hQ : Measurable Q :=
    measurable_parametricGroupLassoEmpiricalALOOperator P w hw a ha c loss slope hc hl hsU
  have htr : Measurable (fun q => LinearMap.trace ℝ V ((Q q).comp (designCovariance S)).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun j _ =>
      measurable_const.inner (hQ.apply_continuousLinearMap _)
  apply Finset.measurable_sum
  intro i _
  have hx : Measurable (fun q : U × (ι → V) => q.2 i) := (measurable_pi_apply i).comp measurable_snd
  have hq : Measurable (fun q : U × (ι → V) => ⟪q.2 i, Q q (q.2 i)⟫) :=
    hx.inner ((show Continuous (fun p : (V →L[ℝ] V) × V => p.1 p.2) from
      continuous_fst.clm_apply continuous_snd).measurable.comp (hQ.prodMk hx))
  have hd := measurable_parametricEmpiricalCurvature R a ha hR c loss slope hc hl hsU i
  exact (htr.sub (hq.div (measurable_const.sub (hd.mul hq)))).pow_const 2

end ALO


==> anc/lean_alo/ALO/Estimator/MeasurableKKTSection.lean <==
module

public import ALO.Estimator.FiberDifferentiability
public import ALO.Estimator.MeasurableDesignFiberProjection

/-!
# A measurable representative and good outputs for empirical KKT fibers

The explicit section based at the zero design realizes every regular compatible
tuple. Differentiability at this measurable representative defines a Borel set
of good outputs. Whole-fiber propagation identifies its pullback with the regular
differentiability locus, so it has full pushforward measure among regular outputs
under every design law dominated by Haar measure.
-/

public section

namespace ALO

open MeasureTheory
open scoped Topology RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The representative obtained by correcting the zero design. -/
@[expose] noncomputable def kktFiberRepresentative (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) : ι → V :=
  fiberSectionData 0 slope p

omit [FiniteDimensional ℝ V] in
/-- The zero-based section is the explicit forcing lift at the prescribed data. -/
theorem kktFiberRepresentative_eq_designForcingLift
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) :
    kktFiberRepresentative slope p =
      designForcingLift p.1 (scoreVector slope p.2.1) (p.2.2, p.2.1) := by
  funext i
  simp [kktFiberRepresentative, fiberSectionData, fiberLiftData, fiberLift,
    empiricalKKTTupleOfData, designForcingLift, designPredictor, designAdjoint]

omit [FiniteDimensional ℝ V] in
/-- Compatibility is a closed condition for a continuous penalty and scores. -/
theorem isClosed_compatibleKKTDataSet
    (R : V → ℝ) (hR : Continuous R) (c : V)
    (slope : ι → ℝ → ℝ) (hs : ∀ i, Continuous (slope i)) :
    IsClosed (compatibleKKTDataSet R c slope) := by
  have hsub : IsClosed {p : EmpiricalKKTTupleData ι V |
      IsSubgradient R (c + p.1) p.2.2} := by
    simp only [IsSubgradient, Set.ofPred_forall]
    apply isClosed_iInter
    intro z
    exact isClosed_le
      ((hR.comp (continuous_const.add continuous_fst)).add
        ((continuous_snd.comp continuous_snd).inner
          (continuous_const.sub (continuous_const.add continuous_fst))))
      continuous_const
  have hcompat : IsClosed {p : EmpiricalKKTTupleData ι V |
      ⟪p.1, p.2.2⟫ = ∑ i, p.2.1 i * scoreVector slope p.2.1 i} := by
    apply isClosed_eq
    · fun_prop
    · simp only [scoreVector]
      fun_prop
  exact hsub.inter hcompat

omit [InnerProductSpace ℝ V] [FiniteDimensional ℝ V] in
/-- Nondegeneracy is an open condition on the fitted tuple. -/
theorem isOpen_fiberLiftRegularSet
    (slope : ι → ℝ → ℝ) (hs : ∀ i, Continuous (slope i)) :
    IsOpen (fiberLiftRegularSet (V := V) slope) := by
  have hv : Continuous fun p : EmpiricalKKTTupleData ι V =>
      coordinateDot (scoreVector slope p.2.1) (scoreVector slope p.2.1) := by
    simp only [coordinateDot, scoreVector]
    fun_prop
  exact (isOpen_ne_fun continuous_fst continuous_const).inter
    (isOpen_ne_fun hv continuous_const)

variable [MeasurableSpace V] [BorelSpace V]

/-- The representative varies measurably even across the degenerate locus. -/
theorem measurable_kktFiberRepresentative
    (slope : ι → ℝ → ℝ) (hs : ∀ i, Measurable (slope i)) :
    Measurable (kktFiberRepresentative (V := V) slope) := by
  have hv : Measurable fun p : EmpiricalKKTTupleData ι V =>
      scoreVector slope p.2.1 := by
    apply measurable_pi_iff.mpr
    intro i
    exact ((hs i).comp
      ((measurable_pi_apply i).comp (measurable_fst.comp measurable_snd))).neg
  have heq : kktFiberRepresentative (V := V) slope =
      fun p => designForcingLift p.1 (scoreVector slope p.2.1) (p.2.2, p.2.1) :=
    funext (kktFiberRepresentative_eq_designForcingLift slope)
  rw [heq]
  exact measurable_designForcingLift.comp
    ((measurable_fst.prodMk hv).prodMk
      ((measurable_snd.comp measurable_snd).prodMk
        (measurable_fst.comp measurable_snd)))

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R)
  (c : V) (loss slope : ι → ℝ → ℝ)
  (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope

/-- Good outputs are regular compatible tuples at whose representative the
empirical KKT map is differentiable. -/
@[expose] noncomputable def goodRegularKKTDataSet :
    Set (EmpiricalKKTTupleData ι V) :=
  compatibleKKTDataSet R c slope ∩ fiberLiftRegularSet slope ∩
    {p | DifferentiableAt ℝ Γ (kktFiberRepresentative slope p)}

variable (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i))

include hl in
omit [MeasurableSpace V] [BorelSpace V] in
/-- Every regular compatible tuple is realized by its selected representative. -/
theorem empiricalKKTData_kktFiberRepresentative
    (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ compatibleKKTDataSet R c slope)
    (hreg : p ∈ fiberLiftRegularSet slope) :
    Γ (kktFiberRepresentative slope p) = p :=
  empiricalKKTData_fiberSectionData R α hα hR c loss slope hc hl 0 p hp hreg

include hs in
/-- The good output set is Borel; no measurable choice of a differentiability
point on a fiber is required. -/
theorem measurableSet_goodRegularKKTDataSet :
    MeasurableSet (goodRegularKKTDataSet R α hα hR c loss slope hc) := by
  have hRc : Continuous R :=
    continuousOn_univ.mp ((hR.strictConvexOn hα).convexOn.continuousOn isOpen_univ)
  exact ((isClosed_compatibleKKTDataSet R hRc c slope
    (fun i => (hs i).continuous)).measurableSet.inter
      (isOpen_fiberLiftRegularSet slope (fun i => (hs i).continuous)).measurableSet).inter
    ((measurableSet_of_differentiableAt ℝ Γ).preimage
      (measurable_kktFiberRepresentative slope (fun i => (hs i).continuous.measurable)))

include hl hs

omit [MeasurableSpace V] [BorelSpace V] in
/-- Whole-fiber propagation with the actual scalar loss curvatures supplied
by convexity and smoothness, rather than as additional hypotheses. -/
theorem differentiableAt_empiricalKKTData_of_fiber_eq
    (X Y : ι → V) (hX : DifferentiableAt ℝ Γ X)
    (hreg : Γ X ∈ fiberLiftRegularSet slope) (hfiber : Γ Y = Γ X) :
    DifferentiableAt ℝ Γ Y := by
  let d := fun i => deriv (slope i) ((Γ X).2.1 i)
  have hd : ∀ i, 0 ≤ d i :=
    fun i => loss_curvature_nonneg (hc i) (hl i) _
  exact differentiableAt_empiricalKKTData_of_fiber
    R α hα hR c loss slope hc hl hs d hd X Y
    (fderiv ℝ Γ X) hX.hasFDerivAt
    (fun i => ((hs i).differentiable one_ne_zero _).hasDerivAt)
    hreg.1 hreg.2 hfiber

omit [MeasurableSpace V] [BorelSpace V] in
/-- The pullback of the good output set is exactly the regular
differentiability locus of the empirical KKT map. -/
theorem empiricalKKTData_mem_goodRegular_iff (X : ι → V) :
    Γ X ∈ goodRegularKKTDataSet R α hα hR c loss slope hc ↔
      Γ X ∈ fiberLiftRegularSet slope ∧ DifferentiableAt ℝ Γ X := by
  have hcompat := empiricalKKTData_mem_compatible R α hα hR c loss slope hc hl X
  constructor
  · rintro ⟨⟨_, hreg⟩, hdiff⟩
    have hsection := empiricalKKTData_kktFiberRepresentative
      R α hα hR c loss slope hc hl (Γ X) hcompat hreg
    refine ⟨hreg, ?_⟩
    apply differentiableAt_empiricalKKTData_of_fiber_eq
      R α hα hR c loss slope hc hl hs
      (kktFiberRepresentative slope (Γ X)) X hdiff
    · rwa [hsection]
    · exact hsection.symm
  · rintro ⟨hreg, hdiff⟩
    refine ⟨⟨hcompat, hreg⟩, ?_⟩
    exact differentiableAt_empiricalKKTData_of_fiber_eq
      R α hα hR c loss slope hc hl hs X
      (kktFiberRepresentative slope (Γ X)) hdiff hreg
      (empiricalKKTData_kktFiberRepresentative
        R α hα hR c loss slope hc hl (Γ X) hcompat hreg)

omit [MeasurableSpace V] [BorelSpace V] in
/-- Every realization of a good tuple is a differentiability point. -/
theorem differentiableAt_of_mem_goodRegularKKTDataSet
    (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ goodRegularKKTDataSet R α hα hR c loss slope hc)
    (X : ι → V) (hX : Γ X = p) :
    DifferentiableAt ℝ Γ X :=
  ((empiricalKKTData_mem_goodRegular_iff R α hα hR c loss slope hc hl hs X).mp
    (hX ▸ hp)).2

/-- The entire fitted KKT map, including predictor and subgradient components,
is differentiable Haar-almost everywhere. -/
theorem ae_differentiableAt_empiricalKKTData
    (ν : Measure (ι → V)) [ν.IsAddHaarMeasure] :
    ∀ᵐ X ∂ν, DifferentiableAt ℝ Γ X := by
  have hx : ∀ i, ContDiff ℝ 1 (fun X : ι → V => X i) :=
    fun i => (ContinuousLinearMap.proj i : (ι → V) →L[ℝ] V).contDiff
  filter_upwards [ae_differentiableAt_empiricalEstimator ν R α hα hR
    (fun i (X : ι → V) => X i) c loss slope hc hl hx hs] with X hX
  have hb : DifferentiableAt ℝ (empiricalDesignEstimator R α hα hR c loss hc) X := hX
  have hpost := ((contDiff_kktDataPostprocess c slope hs).differentiable one_ne_zero
    (X, empiricalDesignEstimator R α hα hR c loss hc X)).comp X
      (differentiableAt_id.prodMk hb)
  exact hpost

/-- Under a dominated design law, almost every regular realized output is good.
The implication retains potentially positive-probability degenerate events. -/
theorem ae_map_mem_goodRegularKKTDataSet
    (ν μ : Measure (ι → V)) [ν.IsAddHaarMeasure] (hμ : μ ≪ ν) :
    ∀ᵐ p ∂μ.map Γ, p ∈ fiberLiftRegularSet slope →
      p ∈ goodRegularKKTDataSet R α hα hR c loss slope hc := by
  have hΓm : Measurable Γ :=
    (locallyLipschitz_empiricalKKTData R α hα hR c loss slope hc hl hs).continuous.measurable
  have hpred : MeasurableSet {p : EmpiricalKKTTupleData ι V |
      p ∈ fiberLiftRegularSet slope →
        p ∈ goodRegularKKTDataSet R α hα hR c loss slope hc} := by
    convert
      ((isOpen_fiberLiftRegularSet (V := V) slope
        (fun i => (hs i).continuous)).measurableSet.compl).union
        (measurableSet_goodRegularKKTDataSet R α hα hR c loss slope hc hs) using 1
    ext p
    simp only [Set.mem_ofPred_eq, Set.mem_union, Set.mem_compl_iff, imp_iff_not_or]
  apply (ae_map_iff hΓm.aemeasurable hpred).2
  filter_upwards [hμ.ae_le (ae_differentiableAt_empiricalKKTData
    R α hα hR c loss slope hc hl hs ν)] with X hX
  intro hreg
  exact (empiricalKKTData_mem_goodRegular_iff R α hα hR c loss slope hc hl hs X).2
    ⟨hreg, hX⟩

end ALO


==> anc/lean_alo/ALO/Estimator/MeasurableOperator.lean <==
module

public import ALO.Estimator.CanonicalOperator
public import ALO.LinearAlgebra.MeasurableFactor

/-!
# A measurable empirical ALO operator

The pointwise operator from `CanonicalOperator` is defined by the full ALO
predicate, which is convenient for global bounds but does not immediately give
measurability. Here the operator is instead reconstructed from the measurable
coefficient derivative and loss-forcing maps. It agrees with every pointwise ALO
operator wherever one exists, and hence satisfies the full ALO conclusions almost
everywhere for the actual estimator.
-/

public section
namespace ALO
open MeasureTheory
open scoped Topology RealInnerProductSpace

variable {F V ι : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [Fintype ι]

/-- The factorization and range conclusions in `IsEmpiricalALO` give a linear
lifting witness, so every empirical ALO operator satisfies the Borel factor
relation. -/
theorem IsEmpiricalALO.isSymmetricFactor [FiniteDimensional ℝ F] [FiniteDimensional ℝ V]
    {x : ι → F → V} {b : F → V} {c : V}
    {slope : ι → ℝ → ℝ} {α : ℝ} {θ : F} {A : V →L[ℝ] V}
    (hA : IsEmpiricalALO x b c slope α θ A) :
    IsSymmetricFactor (fderiv ℝ b θ)
      (lossForcing (fun i => x i θ) (b θ - c)
        (fun i => -slope i ⟪x i θ, b θ - c⟫)
        (fun i => deriv (slope i) ⟪x i θ, b θ - c⟫)
        (fun i => fderiv ℝ (x i) θ)) A := by
  refine ⟨hA.2.1, ?_, ?_⟩
  · ext η
    exact (hA.2.2.2.2.1 η).symm
  · exact exists_lifting_of_range_le (fderiv ℝ b θ) A hA.2.2.2.2.2.2.1.le

/-- Every concrete empirical ALO operator equals the Borel symmetric factor. -/
theorem IsEmpiricalALO.eq_symmetricFactor [FiniteDimensional ℝ F] [FiniteDimensional ℝ V]
    {x : ι → F → V} {b : F → V} {c : V}
    {slope : ι → ℝ → ℝ} {α : ℝ} {θ : F} {A : V →L[ℝ] V}
    (hA : IsEmpiricalALO x b c slope α θ A) :
    A = symmetricFactor (fderiv ℝ b θ)
      (lossForcing (fun i => x i θ) (b θ - c)
        (fun i => -slope i ⟪x i θ, b θ - c⟫)
        (fun i => deriv (slope i) ⟪x i θ, b θ - c⟫)
        (fun i => fderiv ℝ (x i) θ)) :=
  hA.isSymmetricFactor.eq_symmetricFactor

/-- A Borel version of the empirical ALO operator, defined at every parameter.
At exceptional parameters it uses the unique symmetric factor when that weaker
relation exists, and zero otherwise. -/
@[expose] noncomputable def measurableEmpiricalALOOperator (x : ι → F → V) (b : F → V)
    (c : V) (slope : ι → ℝ → ℝ) (θ : F) : V →L[ℝ] V :=
  symmetricFactor (fderiv ℝ b θ)
    (lossForcing (fun i => x i θ) (b θ - c)
      (fun i => -slope i ⟪x i θ, b θ - c⟫)
      (fun i => deriv (slope i) ⟪x i θ, b θ - c⟫)
      (fun i => fderiv ℝ (x i) θ))

variable [FiniteDimensional ℝ F] [FiniteDimensional ℝ V]
  [MeasurableSpace F] [BorelSpace F] [MeasurableSpace V] [BorelSpace V]

/-- The loss-forcing continuous linear map is measurable when its value-level
inputs are measurable. Derivatives themselves are measurable with mathlib's
zero convention at nondifferentiability points. -/
theorem measurable_lossForcing (x : ι → F → V) (b : F → V) (c : V)
    (slope : ι → ℝ → ℝ) (hx : ∀ i, Measurable (x i)) (hb : Measurable b)
    (hs : ∀ i, Measurable (slope i)) :
    Measurable (fun θ =>
      lossForcing (fun i => x i θ) (b θ - c)
        (fun i => -slope i ⟪x i θ, b θ - c⟫)
        (fun i => deriv (slope i) ⟪x i θ, b θ - c⟫)
        (fun i => fderiv ℝ (x i) θ)) := by
  have hinner (i : ι) : Measurable (fun θ => ⟪x i θ, b θ - c⟫) :=
    continuous_inner.measurable.comp ((hx i).prodMk (hb.sub_const c))
  unfold lossForcing
  apply Finset.measurable_sum
  intro i hi
  apply Measurable.sub
  · fun_prop
  · change Measurable (fun θ => ContinuousLinearMap.smulRightL ℝ F V
      ((deriv (slope i) ⟪x i θ, b θ - c⟫ •
        (innerSL ℝ (b θ - c)).comp (fderiv ℝ (x i) θ))) (x i θ))
    fun_prop

/-- The factor-based empirical ALO operator is a Borel function of the parameter. -/
theorem measurable_measurableEmpiricalALOOperator (x : ι → F → V) (b : F → V) (c : V)
    (slope : ι → ℝ → ℝ) (hx : ∀ i, Measurable (x i)) (hb : Measurable b)
    (hs : ∀ i, Measurable (slope i)) :
    Measurable (measurableEmpiricalALOOperator x b c slope) := by
  change Measurable ((fun p => symmetricFactor p.1 p.2) ∘ fun θ =>
    (fderiv ℝ b θ, lossForcing (fun i => x i θ) (b θ - c)
      (fun i => -slope i ⟪x i θ, b θ - c⟫)
      (fun i => deriv (slope i) ⟪x i θ, b θ - c⟫)
      (fun i => fderiv ℝ (x i) θ)))
  exact measurable_symmetricFactor.comp
    ((measurable_fderiv ℝ b).prodMk (measurable_lossForcing x b c slope hx hb hs))

omit [MeasurableSpace F] [BorelSpace F] [MeasurableSpace V] [BorelSpace V] in
/-- At every good point the measurable version equals the original pointwise
zero-extension. -/
theorem IsEmpiricalALO.measurableOperator_eq_canonical
    {x : ι → F → V} {b : F → V} {c : V}
    {slope : ι → ℝ → ℝ} {α : ℝ} {θ : F} {A : V →L[ℝ] V}
    (hA : IsEmpiricalALO x b c slope α θ A) :
    measurableEmpiricalALOOperator x b c slope θ =
      empiricalALOOperator x b c slope α θ :=
  hA.eq_symmetricFactor.symm.trans hA.eq_canonical

omit [MeasurableSpace F] [BorelSpace F] [MeasurableSpace V] [BorelSpace V] in
/-- The measurable operator satisfies the complete pointwise ALO predicate
whenever any pointwise solution exists. -/
theorem measurableEmpiricalALOOperator_spec (x : ι → F → V) (b : F → V) (c : V)
    (slope : ι → ℝ → ℝ) (α : ℝ) (θ : F)
    (h : ∃ A, IsEmpiricalALO x b c slope α θ A) :
    IsEmpiricalALO x b c slope α θ
      (measurableEmpiricalALOOperator x b c slope θ) := by
  obtain ⟨A, hA⟩ := h
  have he : A = measurableEmpiricalALOOperator x b c slope θ := by
    simpa only [measurableEmpiricalALOOperator] using hA.eq_symmetricFactor
  exact he ▸ hA

/-- Under the assumptions of the empirical theorem, the new operator is
measurable without any penalty differentiability assumption. -/
theorem measurable_actualEmpiricalALOOperator
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → F → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hx : ∀ i, ContDiff ℝ 1 (x i)) (hs : ∀ i, ContDiff ℝ 1 (slope i)) :
    Measurable (measurableEmpiricalALOOperator x
      (empiricalEstimator R α hα hR x c loss hc) c slope) := by
  apply measurable_measurableEmpiricalALOOperator
  · exact fun i => (hx i).continuous.measurable
  · exact (locallyLipschitz_empiricalEstimator R α hα hR x c loss slope
      hc hl hx hs).continuous.measurable
  · exact fun i => (hs i).continuous.measurable

omit [MeasurableSpace V] [BorelSpace V] in
/-- The measurable version has the full derivative, range, energy, and
denominator conclusions almost everywhere under an absolutely continuous design
law. -/
theorem ae_measurableEmpiricalALOOperator_spec
    (μ ν : Measure F) [μ.IsAddHaarMeasure] (hν : ν ≪ μ)
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → F → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hx : ∀ i, ContDiff ℝ 1 (x i)) (hs : ∀ i, ContDiff ℝ 1 (slope i)) :
    ∀ᵐ θ ∂ν, IsEmpiricalALO x (empiricalEstimator R α hα hR x c loss hc) c slope α θ
      (measurableEmpiricalALOOperator x
        (empiricalEstimator R α hα hR x c loss hc) c slope θ) := by
  filter_upwards [ae_exists_empiricalALO_of_absolutelyContinuous μ ν hν R α hα hR x c
    loss slope hc hl hx hs] with θ hθ
  exact measurableEmpiricalALOOperator_spec x _ c slope α θ hθ

end ALO


==> anc/lean_alo/ALO/Estimator/MeasurableOperatorSpecification.lean <==
module

public import ALO.Estimator.SingleIndexSliceOperator

/-! # Measurable operator inequalities

Universal quadratic inequalities are handled as closed sets of operators;
no uncountable intersection of measurable sets is used.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V Ω : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [MeasurableSpace Ω]

omit [FiniteDimensional ℝ V] in
/-- Symmetry is a closed condition on a continuous linear operator. -/
theorem isClosed_operator_symmetric :
    IsClosed {A : V →L[ℝ] V | A.toLinearMap.IsSymmetric} := by
  change IsClosed {A : V →L[ℝ] V | ∀ x y, ⟪A x, y⟫ = ⟪x, A y⟫}
  simp only [Set.ofPred_forall]
  exact isClosed_iInter fun x => isClosed_iInter fun y =>
    isClosed_eq (by fun_prop) (by fun_prop)

omit [FiniteDimensional ℝ V] in
/-- The inequality `A M A ≤ A` is a closed condition in `(A,M)`. -/
theorem isClosed_operator_energy :
    IsClosed {q : (V →L[ℝ] V) × (V →L[ℝ] V) |
      ∀ z, ⟪q.1 z, q.2 (q.1 z)⟫ ≤ ⟪z, q.1 z⟫} := by
  simp only [Set.ofPred_forall]
  exact isClosed_iInter fun z => isClosed_le (by fun_prop) (by fun_prop)

variable [MeasurableSpace V] [BorelSpace V]

theorem measurableSet_operator_specification {ι : Type*} [Fintype ι]
    (A : Ω → V →L[ℝ] V) (X : Ω → ι → V) (d : Ω → ι → ℝ) (α : ℝ)
    (hA : Measurable A) (hX : ∀ i, Measurable (fun q => X q i))
    (hd : ∀ i, Measurable (fun q => d q i)) :
    MeasurableSet {q | (A q).toLinearMap.IsSymmetric ∧ ‖A q‖ ≤ α⁻¹ ∧
      (∀ i, 0 ≤ d q i) ∧ (∀ i, d q i ≤ 1) ∧
        ∀ z, ⟪A q z, lossCurvature (X q) (d q) (A q z)⟫ ≤ ⟪z, A q z⟫} := by
  have hsym := isClosed_operator_symmetric.measurableSet.preimage hA
  have he := isClosed_operator_energy.measurableSet.preimage
    (hA.prodMk (measurable_lossCurvature_operator X d hX hd))
  have hd0 : MeasurableSet {q | ∀ i, 0 ≤ d q i} := by
    simp only [Set.ofPred_forall]
    exact MeasurableSet.iInter fun i => measurableSet_le measurable_const (hd i)
  have hd1 : MeasurableSet {q | ∀ i, d q i ≤ 1} := by
    simp only [Set.ofPred_forall]
    exact MeasurableSet.iInter fun i => measurableSet_le (hd i) measurable_const
  exact hsym.inter ((measurableSet_le hA.norm measurable_const).inter (hd0.inter (hd1.inter he)))

end ALO


==> anc/lean_alo/ALO/Estimator/MeasurableScoreFamily.lean <==
module

public import ALO.Estimator.ParametricEmpiricalMeanField
public import Mathlib.MeasureTheory.Constructions.BorelSpace.ContinuousMap
public import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
public import Mathlib.Analysis.Convex.Deriv
public import Mathlib.Topology.ContinuousMap.SecondCountableSpace

/-! # A measurable parameter space for bounded Lipschitz scores

Encoding a loss by its score removes irrelevant additive constants. The score
space has continuous evaluation, even when the original response dependence is
only measurable. This lets the existing parametric estimator results apply
without imposing continuity on a response link.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

/-- Scores of convex, one-Lipschitz losses with one-Lipschitz derivative. -/
abbrev BoundedLipschitzScore :=
  {f : C(ℝ, ℝ) // Monotone f ∧ LipschitzWith 1 f ∧ ∀ t, |f t| ≤ 1}

instance : SecondCountableTopology BoundedLipschitzScore :=
  TopologicalSpace.Subtype.secondCountableTopology
    {f : C(ℝ, ℝ) | Monotone f ∧ LipschitzWith 1 f ∧ ∀ t, |f t| ≤ 1}

@[expose] def boundedScore (s : BoundedLipschitzScore) (t : ℝ) : ℝ := s.1 t

theorem continuous_boundedScore :
    Continuous (fun p : BoundedLipschitzScore × ℝ => boundedScore p.1 p.2) :=
  continuous_eval.comp ((continuous_subtype_val.comp continuous_fst).prodMk continuous_snd)

theorem lipschitzWith_boundedScore (s : BoundedLipschitzScore) :
    LipschitzWith 1 (boundedScore s) := s.2.2.1

theorem abs_boundedScore_le_one (s : BoundedLipschitzScore) (t : ℝ) :
    |boundedScore s t| ≤ 1 := s.2.2.2 t

/-- The loss normalized to vanish at zero. -/
@[expose] noncomputable def boundedScoreLoss (s : BoundedLipschitzScore) (t : ℝ) : ℝ :=
  ∫ u in (0 : ℝ)..t, boundedScore s u

theorem hasDerivAt_boundedScoreLoss (s : BoundedLipschitzScore) (t : ℝ) :
    HasDerivAt (boundedScoreLoss s) (boundedScore s t) t :=
  intervalIntegral.integral_hasDerivAt_right (s.1.continuous.intervalIntegrable _ _)
    s.1.continuous.aestronglyMeasurable.stronglyMeasurableAtFilter s.1.continuous.continuousAt

theorem convexOn_boundedScoreLoss (s : BoundedLipschitzScore) :
    ConvexOn ℝ Set.univ (boundedScoreLoss s) := by
  apply Monotone.convexOn_univ_of_deriv (fun t => (hasDerivAt_boundedScoreLoss s t).differentiableAt)
  intro x y hxy
  rw [(hasDerivAt_boundedScoreLoss s x).deriv, (hasDerivAt_boundedScoreLoss s y).deriv]
  exact s.2.1 hxy

/-- Encode an arbitrary measurable family of scores. Only scalar evaluations
need be measurable in the external parameter. -/
@[expose] def boundedScoreOfFamily {Y : Type*} (score : Y → ℝ → ℝ)
    (hm : ∀ y, Monotone (score y)) (hl : ∀ y, LipschitzWith 1 (score y))
    (hb : ∀ y t, |score y t| ≤ 1) (y : Y) : BoundedLipschitzScore :=
  ⟨⟨score y, (hl y).continuous⟩, hm y, hl y, hb y⟩

theorem measurable_boundedScoreOfFamily {Y : Type*} [MeasurableSpace Y]
    (score : Y → ℝ → ℝ)
    (hm : ∀ y, Monotone (score y)) (hl : ∀ y, LipschitzWith 1 (score y))
    (hb : ∀ y t, |score y t| ≤ 1)
    (hs : ∀ t, Measurable (fun y => score y t)) :
    Measurable (boundedScoreOfFamily score hm hl hb) := by
  apply Measurable.subtype_mk
  exact ContinuousMap.measurable_iff_eval.mpr hs

/-- Recover the original loss up to its response-dependent additive constant. -/
theorem boundedScoreLoss_eq_sub (f score : ℝ → ℝ)
    (hf : ∀ t, HasDerivAt f (score t) t)
    (hm : Monotone score) (hl : LipschitzWith 1 score) (hb : ∀ t, |score t| ≤ 1)
    (t : ℝ) :
    boundedScoreLoss ⟨⟨score, hl.continuous⟩, hm, hl, hb⟩ t = f t - f 0 :=
  intervalIntegral.integral_eq_sub_of_hasDerivAt (fun u _ => hf u)
    (hl.continuous.intervalIntegrable _ _)

variable {ι : Type*}

theorem continuous_boundedScore_family (i : ι) :
    Continuous (fun p : (ι → BoundedLipschitzScore) × ℝ => boundedScore (p.1 i) p.2) := by
  have h : Continuous (fun p : (ι → BoundedLipschitzScore) × ℝ => (p.1 i, p.2)) :=
    ((continuous_apply i).comp continuous_fst).prodMk continuous_snd
  exact continuous_boundedScore.comp h

end ALO


==> anc/lean_alo/ALO/Estimator/MeasurableSliceSpecification.lean <==
module

public import ALO.Estimator.MeasurableOperatorSpecification
public import ALO.Estimator.SignalDesignDisintegration

/-! # Free-slice regularity with measurable signal-dependent scores -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (T : Submodule ℝ V)

/-- The measurable part of the slice specification needed by Stein's formula.
The derivative is with respect to all free rows simultaneously. -/
@[expose] noncomputable def IsSignalSliceRegular
    (H : ι → V) (s : ι → BoundedLipschitzScore) (Z : ι → T) : Prop :=
  let b := signalSliceEstimator R α hα hR T H s
  let A := signalSliceOperator R α hα hR T H s Z
  let X := signalSliceDesign T H Z
  let d := fun i => deriv (boundedScore (s i)) ⟪X i, b Z - 0⟫
  HasFDerivAt b (fderiv ℝ b Z) Z ∧
    fderiv ℝ b Z = A.comp (signalSliceForcing R α hα hR T H s Z) ∧
    A.toLinearMap.IsSymmetric ∧ ‖A‖ ≤ α⁻¹ ∧
    (∀ i, 0 ≤ d i) ∧ (∀ i, d i ≤ 1) ∧
    ∀ z, ⟪A z, lossCurvature X d (A z)⟫ ≤ ⟪z, A z⟫

theorem measurableSet_isSignalSliceRegular :
    MeasurableSet {q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) |
      IsSignalSliceRegular R α hα hR T q.1.2 q.1.1 q.2} := by
  let b := fun q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) =>
    signalSliceEstimator R α hα hR T q.1.2 q.1.1 q.2
  let X := fun q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) =>
    signalSliceDesign T q.1.2 q.2
  let d := fun (q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T)) i =>
    deriv (boundedScore (q.1.1 i)) ⟪X q i, b q - 0⟫
  have hb : Measurable b := (continuous_signalSliceEstimator R α hα hR T).measurable
  have hX : Measurable X := ((continuous_signalSliceDesign T).comp
    ((continuous_snd.comp continuous_fst).prodMk continuous_snd)).measurable
  have hx (i) : Measurable (fun q => X q i) := (measurable_pi_apply i).comp hX
  have hd (i) : Measurable (fun q => d q i) :=
    (measurable_deriv_with_param continuous_boundedScore).comp
      (((measurable_pi_apply i).comp (measurable_fst.comp measurable_fst)).prodMk
        ((hx i).inner (hb.sub_const 0)))
  have hdiff := measurableSet_of_differentiableAt_with_param ℝ
    (f := fun (q : (ι → BoundedLipschitzScore) × (ι → V)) (Z : ι → T) =>
      signalSliceEstimator R α hα hR T q.2 q.1 Z)
    (continuous_signalSliceEstimator R α hα hR T)
  have hcomp : Continuous (fun q : (V →L[ℝ] V) × ((ι → T) →L[ℝ] V) => q.1.comp q.2) :=
    continuous_fst.clm_comp continuous_snd
  have heq := measurableSet_eq_fun (measurable_signalSliceDerivative R α hα hR T)
    (hcomp.measurable.comp ((measurable_signalSliceOperator R α hα hR T).prodMk
      (measurable_signalSliceForcing R α hα hR T)))
  have hop := measurableSet_operator_specification _ X d α
    (measurable_signalSliceOperator R α hα hR T) hx hd
  convert hdiff.inter (heq.inter hop) using 1
  ext q
  exact and_congr ⟨fun h => h.differentiableAt, fun h => h.hasFDerivAt⟩ Iff.rfl

theorem ae_isSignalSliceRegular (H : ι → V) (s : ι → BoundedLipschitzScore) :
    ∀ᵐ Z ∂(ambientDesignGaussian (ι := ι) (V := T)),
      IsSignalSliceRegular R α hα hR T H s Z := by
  filter_upwards [ae_signalSliceOperator_spec R α hα hR T H s] with Z hZ
  have hd (i) := loss_curvature_mem_Icc_of_lipschitz_score
    (convexOn_boundedScoreLoss (s i)) (hasDerivAt_boundedScoreLoss (s i))
    (lipschitzWith_boundedScore (s i))
    ⟪signalSliceDesign T H Z i, signalSliceEstimator R α hα hR T H s Z - 0⟫
  refine ⟨hZ.1, ?_, hZ.2.1, hZ.2.2.2.1, fun i => (hd i).1,
    fun i => (hd i).2, hZ.2.2.2.2.2.1⟩
  ext η
  simpa only [signalSliceForcing, ContinuousLinearMap.comp_apply,
    (hasFDerivAt_signalSliceRow _ _ _ _).fderiv] using hZ.2.2.2.2.1 η

/-- Measurable response dependence may vary arbitrarily with the signal.
The free-coordinate null set is averaged only after proving joint measurability. -/
theorem ae_isSignalSliceRegular_measurable_parameters
    {P : Type*} [MeasurableSpace P] (ν : Measure P) [SFinite ν]
    (H : P → ι → V) (s : P → ι → BoundedLipschitzScore)
    (hH : Measurable H) (hs : Measurable s) :
    ∀ᵐ q ∂ν.prod (ambientDesignGaussian (ι := ι) (V := T)),
      IsSignalSliceRegular R α hα hR T (H q.1) (s q.1) q.2 := by
  have hm := (measurableSet_isSignalSliceRegular R α hα hR T).preimage
    (((hs.comp measurable_fst).prodMk (hH.comp measurable_fst)).prodMk measurable_snd)
  exact (Measure.ae_prod_iff_ae_ae hm).mpr
    (Filter.Eventually.of_forall fun p => ae_isSignalSliceRegular R α hα hR T (H p) (s p))

end ALO


==> anc/lean_alo/ALO/Estimator/Minimizer.lean <==
module

public import ALO.Convex.Existence
public import ALO.Estimator.Objective
public import ALO.Estimator.Stability

/-!
# The uniquely defined minimizer map

Existence is derived from finite-valued convexity and strong convexity. The
regularity theorem therefore no longer assumes a supplied minimizing family.
-/

public section
namespace ALO
open scoped Topology RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- The unique minimizer of a finite convex loss plus finite strongly convex penalty. -/
@[expose] noncomputable def convexMinimizer (R f : V → ℝ) (α : ℝ)
    (hα : 0 < α) (hR : StrongConvexOn Set.univ α R) (hf : ConvexOn ℝ Set.univ f) : V :=
  Classical.choose (existsUnique_minimizer_loss_add_penalty hα hR hf).exists

theorem convexMinimizer_isMinOn (R f : V → ℝ) (α : ℝ)
    (hα : 0 < α) (hR : StrongConvexOn Set.univ α R) (hf : ConvexOn ℝ Set.univ f) :
    IsMinOn (fun z => f z + R z) Set.univ (convexMinimizer R f α hα hR hf) :=
  Classical.choose_spec (existsUnique_minimizer_loss_add_penalty hα hR hf).exists

/-- Any minimizing coefficient agrees with the constructed minimizer. -/
theorem eq_convexMinimizer_of_isMinOn (R f : V → ℝ) (α : ℝ)
    (hα : 0 < α) (hR : StrongConvexOn Set.univ α R) (hf : ConvexOn ℝ Set.univ f)
    (b : V) (hb : IsMinOn (fun z => f z + R z) Set.univ b) :
    b = convexMinimizer R f α hα hR hf :=
  (existsUnique_minimizer_loss_add_penalty hα hR hf).unique hb
    (convexMinimizer_isMinOn R f α hα hR hf)

/-- Constructed minimizers satisfy KKT wherever the loss is differentiable. -/
theorem convexMinimizer_isSubgradient (R f : V → ℝ) (α : ℝ)
    (hα : 0 < α) (hR : StrongConvexOn Set.univ α R) (hf : ConvexOn ℝ Set.univ f)
    (g : V) (hg : HasFDerivAt f (innerSL ℝ g) (convexMinimizer R f α hα hR hf)) :
    IsSubgradient R (convexMinimizer R f α hα hR hf) (-g) :=
  isSubgradient_neg_of_isMinOn (hR.strictConvexOn hα).convexOn hg
    (convexMinimizer_isMinOn R f α hα hR hf)

/-- Existence and uniqueness for the empirical objective, without smoothness assumptions. -/
theorem existsUnique_empiricalLoss_minimizer {ι : Type*} [Fintype ι]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → V) (c : V) (loss : ι → ℝ → ℝ)
    (hl : ∀ i, ConvexOn ℝ Set.univ (loss i)) :
    ∃! b, IsMinOn (fun z => empiricalLoss x c loss z + R z) Set.univ b :=
  existsUnique_minimizer_loss_add_penalty hα hR (convexOn_empiricalLoss x c loss hl)

/-- The uniquely constructed estimator is locally Lipschitz under jointly locally
Lipschitz loss gradients; no existence or regularity of a coefficient map is assumed. -/
theorem locallyLipschitz_convexMinimizer {F : Type*} [PseudoMetricSpace F]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (f : F → V → ℝ) (G : F → V → V)
    (hf : ∀ θ, ConvexOn ℝ Set.univ (f θ))
    (hG : ∀ θ z, HasFDerivAt (f θ) (innerSL ℝ (G θ z)) z)
    (hLip : LocallyLipschitz (fun p : F × V => G p.1 p.2)) :
    LocallyLipschitz (fun θ => convexMinimizer R (f θ) α hα hR (hf θ)) :=
  locallyLipschitz_minimizers R α hα hR f G _ hf hG
    (fun θ => convexMinimizer_isMinOn R (f θ) α hα hR (hf θ)) hLip

end ALO


==> anc/lean_alo/ALO/Estimator/Objective.lean <==
module

public import ALO.Convex.Optimality
public import ALO.Estimator.LossKKT
import Mathlib.Tactic.Abel
import Mathlib.Tactic.Linarith

/-! The empirical loss, its gradient, and the optimizer's exact KKT condition. -/

public section
namespace ALO
open scoped Topology RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V] [Fintype ι]

/-- Sum of observation losses, in the centered coordinates used by `lossKKT`. -/
@[expose] noncomputable def empiricalLoss (x : ι → V) (c : V)
    (loss : ι → ℝ → ℝ) (b : V) : ℝ :=
  ∑ i, loss i ⟪x i, b - c⟫

/-- Differentiating the scalar losses identifies their negative gradient with the KKT sum. -/
theorem hasFDerivAt_empiricalLoss (x : ι → V) (c b : V)
    (loss : ι → ℝ → ℝ) (v : ι → ℝ)
    (hl : ∀ i, HasDerivAt (loss i) (-v i) ⟪x i, b - c⟫) :
    HasFDerivAt (empiricalLoss x c loss) (innerSL ℝ (-(∑ i, v i • x i))) b := by
  have hp (i : ι) : HasFDerivAt (fun z => ⟪x i, z - c⟫) (innerSL ℝ (x i)) b := by
    simpa [Function.comp_def] using ((innerSL ℝ (x i)).hasFDerivAt.comp b ((hasFDerivAt_id b).sub_const c))
  have hs := HasFDerivAt.sum (u := Finset.univ)
    (fun i _ => (hl i).comp_hasFDerivAt b (hp i))
  convert hs using 1
  · ext z
    simp [empiricalLoss, Function.comp_def]
  · ext z
    simp [Finset.sum_neg_distrib]

theorem convexOn_empiricalLoss (x : ι → V) (c : V) (loss : ι → ℝ → ℝ)
    (hl : ∀ i, ConvexOn ℝ Set.univ (loss i)) :
    ConvexOn ℝ Set.univ (empiricalLoss x c loss) := by
  refine ⟨convex_univ, ?_⟩
  intro z _ w _ a b ha hb hab
  have he : (a • z + b • w) - c = a • (z - c) + b • (w - c) := by
    have hc : a • c + b • c = c := by rw [← add_smul, hab, one_smul]
    calc
      _ = a • z + b • w - (a • c + b • c) := by rw [hc]
      _ = _ := by simp only [smul_sub]; abel
  simp only [empiricalLoss, he, inner_add_right, real_inner_smul_right,
    smul_eq_mul, Finset.mul_sum, ← Finset.sum_add_distrib]
  apply Finset.sum_le_sum
  intro i _
  exact (hl i).2 (Set.mem_univ _) (Set.mem_univ _) ha hb hab

/-- Exact optimizer/KKT equivalence for a finite convex penalty and convex observation losses. -/
theorem empiricalLoss_isMinOn_iff (R : V → ℝ) (hR : ConvexOn ℝ Set.univ R)
    (x : ι → V) (c b : V) (loss : ι → ℝ → ℝ) (v : ι → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i, HasDerivAt (loss i) (-v i) ⟪x i, b - c⟫) :
    IsMinOn (fun z => empiricalLoss x c loss z + R z) Set.univ b ↔
      IsSubgradient R b (∑ i, v i • x i) := by
  simpa only [neg_neg] using isMinOn_iff_isSubgradient_neg hR
    (convexOn_empiricalLoss x c loss hc) (hasFDerivAt_empiricalLoss x c b loss v hl)

/-- Local minimizing coefficients supply exactly the graph hypothesis in `LossKKT`.
Loss derivatives and optimality need only hold in a neighborhood of the parameter. -/
theorem subgradient_lossKKT_of_minimizers
    {F : Type*} [TopologicalSpace F] (R : V → ℝ) (hR : ConvexOn ℝ Set.univ R)
    (x : ι → F → V) (b : F → V) (c : V) (loss score : ι → ℝ → ℝ) (θ : F)
    (hmin : ∀ᶠ η in 𝓝 θ,
      IsMinOn (fun z => empiricalLoss (fun i => x i η) c loss z + R z) Set.univ (b η))
    (hl : ∀ᶠ η in 𝓝 θ, ∀ i,
      HasDerivAt (loss i) (-score i ⟪x i η, b η - c⟫) ⟪x i η, b η - c⟫) :
    ∀ᶠ η in 𝓝 θ, IsSubgradient R (b η) (lossKKT x b c score η) := by
  filter_upwards [hmin, hl] with η hm hd
  have h := isSubgradient_neg_of_isMinOn hR
    (hasFDerivAt_empiricalLoss (fun i => x i η) c (b η) loss
      (fun i => score i ⟪x i η, b η - c⟫) hd) hm
  simpa only [neg_neg, lossKKT] using h

/-- The pointwise ALO representation for an actual local family of minimizers.
Subgradient membership and the linearized KKT equation are both consequences.
Existence and differentiability of the coefficient map remain hypotheses. -/
theorem exists_minimizer_derivative_representation
    {F : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F] [FiniteDimensional ℝ V]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (x : ι → F → V) (b : F → V) (c : V) (loss score : ι → ℝ → ℝ) (θ : F)
    (hmin : ∀ᶠ η in 𝓝 θ,
      IsMinOn (fun z => empiricalLoss (fun i => x i η) c loss z + R z) Set.univ (b η))
    (hl : ∀ᶠ η in 𝓝 θ, ∀ i,
      HasDerivAt (loss i) (-score i ⟪x i η, b η - c⟫) ⟪x i η, b η - c⟫)
    (X : ι → F →L[ℝ] V) (B : F →L[ℝ] V) (d : ι → ℝ)
    (hx : ∀ i, HasFDerivAt (x i) (X i) θ) (hb : HasFDerivAt b B θ)
    (hs : ∀ i, HasDerivAt (score i) (-d i) ⟪x i θ, b θ - c⟫)
    (hd : ∀ i, 0 ≤ d i) :
    ∃ A : V →L[ℝ] V,
      A.toLinearMap.IsSymmetric ∧
      (∀ z, 0 ≤ ⟪z, A z⟫) ∧
      ‖A‖ ≤ α⁻¹ ∧
      (∀ η, B η = A (lossForcing (fun i => x i θ) (b θ - c)
        (fun i => score i ⟪x i θ, b θ - c⟫) d X η)) ∧
      (∀ z, ⟪A z, lossCurvature (fun i => x i θ) d (A z)⟫ ≤ ⟪z, A z⟫) ∧
      LinearMap.range A.toLinearMap = LinearMap.range B.toLinearMap ∧
      (∀ i, α / (α + d i * ‖x i θ‖ ^ 2) ≤ 1 - d i * ⟪x i θ, A (x i θ)⟫) ∧
      (∀ i, 0 < 1 - d i * ⟪x i θ, A (x i θ)⟫) ∧
      (∀ i, (1 - d i * ⟪x i θ, A (x i θ)⟫)⁻¹ ≤ 1 + d i * ‖x i θ‖ ^ 2 / α) := by
  have hgraph := subgradient_lossKKT_of_minimizers R (hR.strictConvexOn hα).convexOn
    x b c loss score θ hmin hl
  exact exists_lossKKT_derivative_representation R α hα hR x b c score θ hgraph
    X B d hx hb hs hd

end ALO


==> anc/lean_alo/ALO/Estimator/OrdinaryEmpiricalCovarianceBounds.lean <==
module

public import ALO.Estimator.DataDrivenCovarianceBounds
public import ALO.Estimator.OrdinaryEmpiricalCovarianceSignal
public import ALO.Estimator.SignalOperatorALO

/-! # Unconditional ordinary empirical-derivative ALO and mean field

The statements use the original covariance-design law and arbitrary
independent external noise. `OrdinaryEmpiricalSingleIndex` identifies the
selected matrix with the original-coordinate observed-data operator.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V)

variable (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
  (T : Submodule ℝ V)

variable {U Y : Type*} [MeasurableSpace U] [MeasurableSpace Y] [DecidableEq ι]
  (s : U → (ι → V) → ι → BoundedLipschitzScore) (hs : Measurable (Function.uncurry s))
  (ν : Measure U) [IsProbabilityMeasure ν]
  (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
  (hT : Module.finrank ℝ Tᗮ ≤ 1)
  (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
  (hscale : α = Fintype.card ι * μ)
  (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
  (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
  (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
  (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))

local notation "RW" => fun z => R (S.symm z)
local notation "Q" => fun u => covarianceOrdinaryEmpiricalSignalOperator S R a ha hR T (s u)
local notation "γΣ" => covarianceDesignGaussian (ι := ι) S

include hα hRS hs hmin hT hμ hδ hscale hdim hy hgm hg in
/-- General covariance, arbitrary independent noise, and the actual original
penalty's ordinary empirical-derivative ALO operator. Both conclusions are unconditional;
the second controls E|ALO-LOO| for the averaged test criterion. -/
theorem ordinaryEmpiricalCovariance_ALO_unconditional :
    (Integrable (parametricCovarianceSignalALOError S R a ha hR T s Q) (ν.prod γΣ) ∧
      (∫ q, parametricCovarianceSignalALOError S R a ha hR T s Q q ∂ν.prod γΣ) ≤
        dataDrivenSignalALOConstant μ δ) ∧
    (Integrable (parametricCovarianceSignalALOTestError S R a ha hR T s Q y g) (ν.prod γΣ) ∧
      (∫ q, parametricCovarianceSignalALOTestError S R a ha hR T s Q y g q ∂ν.prod γΣ) ≤
        dataDrivenTestRate (Fintype.card ι) (dataDrivenSignalALOConstant μ δ) μ δ) := by
  have hQm := measurable_parametricCovarianceOrdinaryEmpiricalSignalOperator S R a ha hR T s hs
  have hp := measurable_parametricCovarianceSignalALOPrediction S R a ha hR T s Q hs hQm
  have hl (i) : Measurable (fun q : U × (ι → V) =>
      ⟪q.2 i, covarianceSignalAdaptiveLOO S R a ha hR T (s q.1) i q.2⟫) :=
    ((measurable_pi_apply i).comp measurable_snd).inner
      (measurable_parametricCovarianceSignalLOO S R a ha hR T s hs i)
  have he : Measurable (parametricCovarianceSignalALOError S R a ha hR T s Q) :=
    Finset.measurable_sum _ fun i _ => ((hp i).sub (hl i)).pow_const 2
  have ht : Measurable (parametricCovarianceSignalALOTestError S R a ha hR T s Q y g) :=
    continuous_abs.measurable.comp ((Finset.measurable_sum _ fun i _ =>
      (hgm.comp ((hp i).prodMk (hy i))).sub (hgm.comp ((hl i).prodMk (hy i)))).div_const _)
  have hsec (u : U) :
      (Integrable (fun X => parametricCovarianceSignalALOError S R a ha hR T s Q (u, X)) γΣ ∧
        (∫ X, parametricCovarianceSignalALOError S R a ha hR T s Q (u, X) ∂γΣ) ≤
          dataDrivenSignalALOConstant μ δ) ∧
      (Integrable (fun X => parametricCovarianceSignalALOTestError S R a ha hR T s Q y g (u, X)) γΣ ∧
        (∫ X, parametricCovarianceSignalALOTestError S R a ha hR T s Q y g (u, X) ∂γΣ) ≤
          dataDrivenTestRate (Fintype.card ι) (dataDrivenSignalALOConstant μ δ) μ δ) := by
    have hsu : Measurable (s u) := hs.comp (measurable_const.prodMk measurable_id)
    have hqm := measurable_covarianceOrdinaryEmpiricalSignalOperator S R a ha hR T (s u) hsu
    have hqc := covarianceOrdinaryEmpiricalSignalOperator_control S R a α ha hα hR hRS T (s u)
    have hqr : ∀ᵐ Z ∂ambientDesignGaussian,
        (∃ i, signalAdaptiveScore RW α hα hRS T (s u) Z i ≠ 0) →
        Module.finrank ℝ (LinearMap.range
          (Q u Z - signalAdaptiveConstructedOperator RW α hα hRS T (s u) Z).toLinearMap) ≤ 4 := by
      filter_upwards [ae_covarianceOrdinaryEmpiricalSignalOperator_rank S R a α ha hα hR hRS T (s u) hsu]
        with Z hZ hv
      exact (hZ hv).trans (by omega)
    have hu := signalOperator_ALO_error_unconditional RW α hα hRS T (s u) (Q u) hqm hqc hqr
      hsu hmin hT μ δ hμ hδ hscale hdim
    have htest := signalOperator_ALO_test_unconditional RW α hα hRS T (s u) (Q u) hqm hqc hqr
      hsu hmin hT μ δ hμ hδ hscale hdim
      (fun Z => y (u, fun i => covarianceRow S (Z i)))
      (fun i => (hy i).comp (measurable_const.prodMk (measurable_covarianceRows S))) g hgm hg
    constructor
    · apply covarianceDesign_bound_of_covarianceRows S _
        (he.comp (measurable_const.prodMk measurable_id))
      simpa only [Function.comp_apply, id_eq, parametricCovarianceSignalALOError,
        covarianceSignalALOPrediction_covarianceRows S R a α ha hα hR hRS,
        covarianceSignalAdaptiveLOO_covarianceRows S R a α ha hα hR hRS,
        covarianceRow_inner, S.apply_symm_apply] using hu
    · apply covarianceDesign_bound_of_covarianceRows S _
        (ht.comp (measurable_const.prodMk measurable_id))
      simpa only [Function.comp_apply, id_eq, parametricCovarianceSignalALOTestError, dataDrivenTestRate,
        covarianceSignalALOPrediction_covarianceRows S R a α ha hα hR hRS,
        covarianceSignalAdaptiveLOO_covarianceRows S R a α ha hα hR hRS,
        covarianceRow_inner, S.apply_symm_apply] using htest
  exact ⟨uniform_nonnegative_prod_bound ν γΣ _ he
      (fun _ => Finset.sum_nonneg fun _ _ => sq_nonneg _) _ (fun u => (hsec u).1),
    uniform_nonnegative_prod_bound ν γΣ _ ht (fun _ => abs_nonneg _) _ (fun u => (hsec u).2)⟩

include hα hRS hs hmin hT hμ hδ hscale hdim hy hgm hg in
/-- The corresponding mean-field theorem uses tr(A_emp Sigma), with the
same original data-driven operator and no event or estimator conditioning. -/
theorem ordinaryEmpiricalCovariance_meanField_unconditional :
    let C := 2 * (Fintype.card ι * (8 * α⁻¹) ^ 2) + 2 * empiricalMeanFieldConstant μ δ
    (Integrable (parametricCovarianceSignalError S R a ha hR T s Q) (ν.prod γΣ) ∧
      (∫ q, parametricCovarianceSignalError S R a ha hR T s Q q ∂ν.prod γΣ) ≤ C) ∧
    (Integrable (parametricCovarianceSignalTestError S R a ha hR T s Q y g) (ν.prod γΣ) ∧
      (∫ q, parametricCovarianceSignalTestError S R a ha hR T s Q y g q ∂ν.prod γΣ) ≤
        dataDrivenTestRate (Fintype.card ι) C μ δ) := by
  have hQm := measurable_parametricCovarianceOrdinaryEmpiricalSignalOperator S R a ha hR T s hs
  apply parametricSignalCovariance_bounds_of_sections S R a ha hR T s Q hs hQm ν y hy g hgm
  intro u
  have hsu : Measurable (s u) := hs.comp (measurable_const.prodMk measurable_id)
  have hqm := measurable_covarianceOrdinaryEmpiricalSignalOperator S R a ha hR T (s u) hsu
  have hqc := covarianceOrdinaryEmpiricalSignalOperator_control S R a α ha hα hR hRS T (s u)
  have hqr : ∀ᵐ Z ∂ambientDesignGaussian,
      (∃ i, signalAdaptiveScore RW α hα hRS T (s u) Z i ≠ 0) →
      Module.finrank ℝ (LinearMap.range
        (Q u Z - signalAdaptiveConstructedOperator RW α hα hRS T (s u) Z).toLinearMap) ≤ 4 := by
    filter_upwards [ae_covarianceOrdinaryEmpiricalSignalOperator_rank S R a α ha hα hR hRS T (s u) hsu]
      with Z hZ hv
    exact (hZ hv).trans (by omega)
  have hu := signalOperator_meanField_unconditional RW α hα hRS T (s u) (Q u) hqm hqc hqr
    hsu hmin hT μ δ hμ hδ hscale hdim
    (fun Z => y (u, fun i => covarianceRow S (Z i)))
    (fun i => (hy i).comp (measurable_const.prodMk (measurable_covarianceRows S))) g hgm hg
  have hp := measurable_parametricCovarianceSignalPrediction S R a ha hR T s hs Q hQm
  have hl (i) : Measurable (fun q : U × (ι → V) =>
      ⟪q.2 i, covarianceSignalAdaptiveLOO S R a ha hR T (s q.1) i q.2⟫) :=
    ((measurable_pi_apply i).comp measurable_snd).inner
      (measurable_parametricCovarianceSignalLOO S R a ha hR T s hs i)
  have he : Measurable (parametricCovarianceSignalError S R a ha hR T s Q) :=
    Finset.measurable_sum _ fun i _ => ((hp i).sub (hl i)).pow_const 2
  have ht : Measurable (parametricCovarianceSignalTestError S R a ha hR T s Q y g) :=
    continuous_abs.measurable.comp ((Finset.measurable_sum _ fun i _ =>
      (hgm.comp ((hp i).prodMk (hy i))).sub (hgm.comp ((hl i).prodMk (hy i)))).div_const _)
  constructor
  · apply covarianceDesign_bound_of_covarianceRows S _
      (he.comp (measurable_const.prodMk measurable_id))
    simpa only [Function.comp_apply, id_eq, parametricCovarianceSignalError,
      covarianceSignalMeanFieldPrediction_covarianceRows S R a α ha hα hR hRS,
      covarianceSignalAdaptiveLOO_covarianceRows S R a α ha hα hR hRS,
      covarianceRow_inner, S.apply_symm_apply] using hu.1
  · apply covarianceDesign_bound_of_covarianceRows S _
      (ht.comp (measurable_const.prodMk measurable_id))
    simpa only [Function.comp_apply, id_eq, parametricCovarianceSignalTestError, dataDrivenTestRate,
      covarianceSignalMeanFieldPrediction_covarianceRows S R a α ha hα hR hRS,
      covarianceSignalAdaptiveLOO_covarianceRows S R a α ha hα hR hRS,
      covarianceRow_inner, S.apply_symm_apply] using hu.2

end ALO


==> anc/lean_alo/ALO/Estimator/OrdinaryEmpiricalCovarianceSignal.lean <==
module

public import ALO.Estimator.OrdinaryEmpiricalCovarianceSlice

/-! Unconditional rank comparison for the actual Borel empirical selection.
The covariance enters only the view used by the proof, not the selector. -/

public section
namespace ALO
open MeasureTheory
open scoped Topology RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z))) (T : Submodule ℝ V)

local notation "RW" => fun z => R (S.symm z)
local notation "v" => signalAdaptiveScore RW α hα hRS T
local notation "d" => signalAdaptiveCurvature RW α hα hRS T
local notation "A" => signalAdaptiveConstructedOperator RW α hα hRS T

@[expose] noncomputable def covarianceOrdinaryEmpiricalSignalOperator
    (s : (ι → V) → ι → BoundedLipschitzScore) (Z : ι → V) : V →L[ℝ] V :=
  whitenOperator S (ordinaryEmpiricalOperator R a ha hR
    (s (signalDesignPart T Z), fun i => covarianceRow S (Z i)))

theorem measurable_covarianceOrdinaryEmpiricalSignalOperator
    (s : (ι → V) → ι → BoundedLipschitzScore) (hs : Measurable s) :
    Measurable (covarianceOrdinaryEmpiricalSignalOperator S R a ha hR T s) := by
  have hp : Measurable (fun Z : ι → V =>
      (s (signalDesignPart T Z), fun i => covarianceRow S (Z i))) :=
    (hs.comp (continuous_signalDesignPart T).measurable).prodMk (measurable_covarianceRows S)
  exact (show Continuous (fun Q : V →L[ℝ] V => whitenOperator S Q) by
    unfold whitenOperator
    fun_prop).measurable.comp ((measurable_ordinaryEmpiricalOperator R a ha hR).comp hp)

theorem covarianceOrdinaryEmpiricalSignalOperator_control
    (s : (ι → V) → ι → BoundedLipschitzScore) (Z : ι → V) :
    HasRationalALOControl Z (d s Z)
      (covarianceOrdinaryEmpiricalSignalOperator S R a ha hR T s Z) α := by
  have h := ordinaryEmpiricalOperator_control R a ha hR S α hα hRS
    (s (signalDesignPart T Z), fun i => covarianceRow S (Z i))
  rw [ordinaryObservedCurvature_covarianceRows R a ha hR S α hα hRS] at h
  have hd : ordinaryObservedCurvature RW α hα hRS (s (signalDesignPart T Z), Z) = d s Z := by
    funext i
    rfl
  rw [hd] at h
  simpa only [whitenRow_covarianceRow, covarianceOrdinaryEmpiricalSignalOperator,
    ] using h

theorem ae_covarianceOrdinaryEmpiricalSignalOperator_rank
    (s : (ι → V) → ι → BoundedLipschitzScore) (hs : Measurable s) :
    ∀ᵐ Z ∂(ambientDesignGaussian (ι := ι) (V := V)),
      (∃ i, v s Z i ≠ 0) →
        Module.finrank ℝ (LinearMap.range
          (covarianceOrdinaryEmpiricalSignalOperator S R a ha hR T s Z - A s Z).toLinearMap) ≤
            2 * (Module.finrank ℝ Tᗮ + 1) := by
  classical
  have hscore : MeasurableSet {Z | ∃ i, v s Z i ≠ 0} := by
    simp only [Set.ofPred_exists]
    exact MeasurableSet.iUnion fun i =>
      (measurableSet_eq_fun (measurable_signalAdaptiveScore RW α hα hRS T s hs i) measurable_const).compl
  have hrank := (measurableSet_operator_rank_le (V := V)
    (2 * (Module.finrank ℝ Tᗮ + 1))).preimage
      ((measurable_covarianceOrdinaryEmpiricalSignalOperator S R a ha hR T s hs).sub
        (measurable_signalAdaptiveConstructedOperator RW α hα hRS T s hs))
  apply ae_ambient_of_ae_signalSlices T (hscore.imp hrank)
  intro y
  filter_upwards [ae_ordinaryEmpirical_covarianceSlice_rank S R a ha hR T α hα hRS
    (signalBaseDesign T y) (s (signalBaseDesign T y))] with Z hZ
  have hH := signalBaseDesign_orthogonal T y
  have hb : signalAdaptiveEstimator RW α hα hRS T s
      (signalSliceDesign T (signalBaseDesign T y) Z) =
      signalSliceEstimator RW α hα hRS T (signalBaseDesign T y) (s (signalBaseDesign T y)) Z := by
    rw [← signalSliceEstimator_parts RW α hα hRS T s,
      signalDesignPart_signalSliceDesign T _ _ hH, freeDesignPart_signalSliceDesign T _ _ hH]
  have hscoreEq : ordinaryObservedScore R a ha hR
      (s (signalBaseDesign T y), fun i => covarianceRow S (signalSliceDesign T (signalBaseDesign T y) Z i)) =
      v s (signalSliceDesign T (signalBaseDesign T y) Z) := by
    rw [ordinaryObservedScore_covarianceRows R a ha hR S α hα hRS]
    funext i
    simp only [ordinaryObservedScore, signalAdaptiveScore,
      signalDesignPart_signalSliceDesign T _ _ hH, hb, ordinaryFrozenFit,
      signalSliceEstimator, empiricalEstimator, empiricalDesignEstimator]
  intro hv
  have hh := hZ (by rwa [hscoreEq])
  have hop : (covarianceOrdinaryEmpiricalSignalOperator S R a ha hR T s - A s)
      (signalSliceDesign T (signalBaseDesign T y) Z) =
      whitenOperator S (ordinaryEmpiricalOperator R a ha hR
        (s (signalBaseDesign T y), fun i => covarianceRow S (signalSliceDesign T (signalBaseDesign T y) Z i))) -
        signalSliceOperator RW α hα hRS T (signalBaseDesign T y) (s (signalBaseDesign T y)) Z := by
    change whitenOperator S (ordinaryEmpiricalOperator R a ha hR
      (s (signalDesignPart T (signalSliceDesign T (signalBaseDesign T y) Z)),
        fun i => covarianceRow S (signalSliceDesign T (signalBaseDesign T y) Z i))) -
        signalSliceOperator RW α hα hRS T
          (signalDesignPart T (signalSliceDesign T (signalBaseDesign T y) Z))
          (s (signalDesignPart T (signalSliceDesign T (signalBaseDesign T y) Z)))
          (freeDesignPart T (signalSliceDesign T (signalBaseDesign T y) Z)) = _
    rw [signalDesignPart_signalSliceDesign T _ _ hH, freeDesignPart_signalSliceDesign T _ _ hH]
  exact (congrArg (fun Q : V →L[ℝ] V => Module.finrank ℝ (LinearMap.range Q.toLinearMap)) hop).trans_le hh

theorem measurable_parametricCovarianceOrdinaryEmpiricalSignalOperator
    {U : Type*} [MeasurableSpace U]
    (s : U → (ι → V) → ι → BoundedLipschitzScore)
    (hs : Measurable (Function.uncurry s)) :
    Measurable (fun p : U × (ι → V) =>
      covarianceOrdinaryEmpiricalSignalOperator S R a ha hR T (s p.1) p.2) := by
  have hscore : Measurable (fun p : U × (ι → V) => s p.1 (signalDesignPart T p.2)) :=
    hs.comp (measurable_fst.prodMk ((continuous_signalDesignPart T).measurable.comp measurable_snd))
  have hp := hscore.prodMk ((measurable_covarianceRows S).comp measurable_snd)
  have hw : Continuous (fun Q : V →L[ℝ] V => whitenOperator S Q) := by
    unfold whitenOperator
    fun_prop
  convert hw.measurable.comp ((measurable_ordinaryEmpiricalOperator R a ha hR (ι := ι)).comp hp) using 1 <;> rfl

end ALO


==> anc/lean_alo/ALO/Estimator/OrdinaryEmpiricalCovarianceSlice.lean <==
module

public import ALO.Estimator.OrdinaryEmpiricalOperator
public import ALO.Estimator.DataDrivenCovarianceSignalOperator

/-! Signal-slice competitors for the original-coordinate ordinary selector. -/

public section
namespace ALO
open MeasureTheory Filter
open scoped Topology RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

noncomputable def covarianceFreeDesignEmbedding
    (S : V ≃L[ℝ] V) (T : Submodule ℝ V) : (ι → T) →L[ℝ] EmpiricalHilbertDesign ι V :=
  empiricalDesignRows.symm.toContinuousLinearMap.comp
    (ContinuousLinearMap.pi (fun i => S.toContinuousLinearMap.adjoint.comp
      (T.subtypeL.comp (ContinuousLinearMap.proj i))))

theorem covarianceFreeDesignEmbedding_rows
    (S : V ≃L[ℝ] V) (T : Submodule ℝ V) (η : ι → T) (i : ι) :
    empiricalDesignRows (covarianceFreeDesignEmbedding S T η) i = covarianceRow S (η i) := by
  simp only [covarianceFreeDesignEmbedding, ContinuousLinearMap.comp_apply,
    ContinuousLinearEquiv.coe_coe, ContinuousLinearEquiv.apply_symm_apply,
    ContinuousLinearMap.pi_apply, ContinuousLinearMap.proj_apply, Submodule.subtypeL_apply,
    covarianceRow]

theorem covarianceFreeDesignEmbedding_rows_clm
    (S : V ≃L[ℝ] V) (T : Submodule ℝ V) (η : ι → T) (i : ι) :
    (empiricalDesignRows (ι := ι) (V := V)).toContinuousLinearMap
      (covarianceFreeDesignEmbedding S T η) i = covarianceRow S (η i) :=
  covarianceFreeDesignEmbedding_rows S T η i

theorem finrank_range_covarianceRow_comp
    {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (S : V ≃L[ℝ] V) (L : E →L[ℝ] V) :
    Module.finrank ℝ (LinearMap.range (S.toContinuousLinearMap.adjoint.comp L).toLinearMap) =
      Module.finrank ℝ (LinearMap.range L.toLinearMap) := by
  let e : V ≃ₗ[ℝ] V :=
    { S.toContinuousLinearMap.adjoint.toLinearMap with
      invFun := whitenRow S
      left_inv := whitenRow_covarianceRow S
      right_inv := covarianceRow_whitenRow S }
  have he : LinearMap.range (S.toContinuousLinearMap.adjoint.comp L).toLinearMap =
      (LinearMap.range L.toLinearMap).map e.toLinearMap := by
    ext z
    constructor
    · rintro ⟨x, rfl⟩
      exact ⟨L x, ⟨x, rfl⟩, rfl⟩
    · rintro ⟨y, ⟨x, rfl⟩, rfl⟩
      exact ⟨x, rfl⟩
  rw [he]
  exact e.finrank_map_eq _

variable (S : V ≃L[ℝ] V) (R : V → ℝ) (a : ℝ) (ha : 0 < a)
  (hR : StrongConvexOn Set.univ a R) (T : Submodule ℝ V)

theorem ordinaryObservedForcing_covarianceFreeDesignEmbedding
    (s : ι → BoundedLipschitzScore) (X : ι → V) :
    (ordinaryObservedForcing R a ha hR (s, fun i => covarianceRow S (X i))).comp
        (covarianceFreeDesignEmbedding S T) =
      S.toContinuousLinearMap.adjoint.comp
        (freeRowLossForcing T X (S (ordinaryFrozenFit R a ha hR s
          (fun i => covarianceRow S (X i))))
          (fun i => -ordinaryObservedScore R a ha hR (s, fun i => covarianceRow S (X i)) i)
          (ordinaryObservedCurvature R a ha hR (s, fun i => covarianceRow S (X i)))) := by
  ext η
  simp only [ordinaryObservedForcing, ContinuousLinearMap.comp_apply, ContinuousLinearEquiv.coe_coe, rowLossForcing_apply,
    covarianceFreeDesignEmbedding_rows_clm, covarianceFreeDesignEmbedding_rows,
    freeRowLossForcing, lossForcing, sum_apply,
    sub_apply, smul_apply, ContinuousLinearMap.smulRight_apply, innerSL_apply_apply,
    ContinuousLinearMap.proj_apply, Submodule.subtypeL_apply, covarianceRow,
    map_sum, map_sub, map_smul, ContinuousLinearMap.adjoint_inner_right, smul_eq_mul]

theorem ordinaryObservedForcing_covariance_codimension
    (s : ι → BoundedLipschitzScore) (X : ι → V)
    (hv : ∃ i, ordinaryObservedScore R a ha hR (s, fun i => covarianceRow S (X i)) i ≠ 0) :
    Module.finrank ℝ V ≤ Module.finrank ℝ (LinearMap.range
      ((ordinaryObservedForcing R a ha hR (s, fun i => covarianceRow S (X i))).comp
        (covarianceFreeDesignEmbedding S T)).toLinearMap) + (Module.finrank ℝ Tᗮ + 1) := by
  rw [ordinaryObservedForcing_covarianceFreeDesignEmbedding S R a ha hR T,
    finrank_range_covarianceRow_comp]
  exact freeRowLossForcing_codimension_le T X _ _ _
    (by simpa only [neg_ne_zero] using hv)

theorem ordinaryObservedFit_covariance_slice_add
    (H : ι → V) (s : ι → BoundedLipschitzScore) (Z η : ι → T) :
    ordinaryObservedFit R a ha hR
        (s, fun i => covarianceRow S (signalSliceDesign T H Z i))
        (covarianceFreeDesignEmbedding S T η) =
      ordinaryFrozenFit R a ha hR s
        (fun i => covarianceRow S (signalSliceDesign T H (Z + η) i)) := by
  change ordinaryFrozenFit R a ha hR s
    ((fun i => covarianceRow S (signalSliceDesign T H Z i)) +
      empiricalDesignRows (covarianceFreeDesignEmbedding S T η)) = _
  apply congrArg (ordinaryFrozenFit R a ha hR s)
  ext i
  simp only [Pi.add_apply, covarianceFreeDesignEmbedding_rows, signalSliceDesign,
    Submodule.coe_add, covarianceRow, map_add]
  abel

theorem ordinaryObservedDual_covariance_slice_add
    (H : ι → V) (s : ι → BoundedLipschitzScore) (Z η : ι → T) :
    ordinaryObservedDual R a ha hR
        (s, fun i => covarianceRow S (signalSliceDesign T H Z i))
        (covarianceFreeDesignEmbedding S T η) =
      ordinaryFrozenDual R a ha hR s
        (fun i => covarianceRow S (signalSliceDesign T H (Z + η) i)) := by
  change ordinaryFrozenDual R a ha hR s
    ((fun i => covarianceRow S (signalSliceDesign T H Z i)) +
      empiricalDesignRows (covarianceFreeDesignEmbedding S T η)) = _
  apply congrArg (ordinaryFrozenDual R a ha hR s)
  ext i
  simp only [Pi.add_apply, covarianceFreeDesignEmbedding_rows, signalSliceDesign,
    Submodule.coe_add, covarianceRow, map_add]
  abel

variable [MeasurableSpace V] [BorelSpace V]

/-- The selected original-coordinate empirical operator has the required
comparison on every fixed signal slice, with no new regularity premise. -/
theorem ae_ordinaryEmpirical_covarianceSlice_rank
    (α : ℝ) (hα : 0 < α)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (H : ι → V) (s : ι → BoundedLipschitzScore) :
    ∀ᵐ Z ∂(ambientDesignGaussian (ι := ι) (V := T)),
      let X := signalSliceDesign T H Z
      let p := (s, fun i => covarianceRow S (X i))
      (∃ i, ordinaryObservedScore R a ha hR p i ≠ 0) →
        Module.finrank ℝ (LinearMap.range
          (whitenOperator S (ordinaryEmpiricalOperator R a ha hR p) -
            signalSliceOperator (fun z => R (S.symm z)) α hα hRS T H s Z).toLinearMap) ≤
          2 * (Module.finrank ℝ Tᗮ + 1) := by
  let x := fun i (Z : ι → T) => covarianceRow S (signalSliceDesign T H Z i)
  let b := fun Z : ι → T => ordinaryFrozenFit R a ha hR s (fun i => x i Z)
  let q := fun Z : ι → T => ordinaryFrozenDual R a ha hR s (fun i => x i Z)
  let slope := fun i => boundedScore (s i)
  have hx (i : ι) : ContDiff ℝ 1 (x i) :=
    S.toContinuousLinearMap.adjoint.contDiff.comp (contDiff_signalSliceRow T H i)
  have hbloc : LocallyLipschitz b := (locallyLipschitz_ordinaryFrozenFit R a ha hR s).comp
    (show ContDiff ℝ 1 (fun Z : ι → T => fun i => x i Z) from contDiff_pi.mpr hx).locallyLipschitz
  have hqeq : lossKKT x b 0 (fun i t => -slope i t) = q := by
    funext Z
    simp only [q, ordinaryFrozenDual, designAdjoint, scoreVector, designPredictor, lossKKT,
      sub_zero, b, slope]
  have habs : (ambientDesignGaussian (ι := ι) (V := T)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  have hba := (ae_differentiableAt_of_locallyLipschitz ambientDesignHaar hbloc).filter_mono habs.ae_le
  have hqa := (ae_hasFDerivAt_lossKKT_of_lipschitz_score ambientDesignHaar x b 0 slope hx hbloc
    (fun i => lipschitzWith_boundedScore (s i))).filter_mono habs.ae_le
  filter_upwards [hba, hqa,
    ae_signalSlice_penaltyModelJet (fun z => R (S.symm z)) α hα hRS T H s] with Z hbZ hqZ hOldZ
  dsimp only
  let X := signalSliceDesign T H Z
  let p := (s, fun i => covarianceRow S (X i))
  intro hv
  let B := fderiv ℝ b Z
  let C := lossKKTDerivative (fun i => x i Z) (b Z - 0)
    (fun i => -slope i ⟪x i Z, b Z - 0⟫)
    (fun i => deriv (slope i) ⟪x i Z, b Z - 0⟫)
    (fun i => fderiv ℝ (x i) Z) B
  have hqZ' : HasFDerivAt q C Z := by rw [hqeq] at hqZ; exact hqZ
  have htrans : HasFDerivAt (fun η : ι → T => Z + η) (ContinuousLinearMap.id ℝ (ι → T)) 0 :=
    (hasFDerivAt_id (0 : ι → T)).const_add Z
  have hbZ' : HasFDerivAt b B (Z + 0) := by simpa only [add_zero] using hbZ.hasFDerivAt
  have hqZ'' : HasFDerivAt q C (Z + 0) := by simpa only [add_zero] using hqZ'
  have hbs : HasFDerivAt (fun η => ordinaryObservedFit R a ha hR p
      (covarianceFreeDesignEmbedding S T η)) B 0 := by
    have hh := hbZ'.comp 0 htrans
    simpa only [Function.comp_def, ContinuousLinearMap.comp_id,
      ordinaryObservedFit_covariance_slice_add, p, X, b, x] using hh
  have hqs : HasFDerivAt (fun η => ordinaryObservedDual R a ha hR p
      (covarianceFreeDesignEmbedding S T η)) C 0 := by
    have hh := hqZ''.comp 0 htrans
    simpa only [Function.comp_def, ContinuousLinearMap.comp_id,
      ordinaryObservedDual_covariance_slice_add, p, X, q, x] using hh
  have hxd (i : ι) : fderiv ℝ (x i) Z = S.toContinuousLinearMap.adjoint.comp
      (T.subtypeL.comp (ContinuousLinearMap.proj i)) := by
    exact (S.toContinuousLinearMap.adjoint.hasFDerivAt.comp Z
      (hasFDerivAt_signalSliceRow T H Z i)).fderiv
  have hforce : lossForcing (fun i => x i Z) (b Z - 0)
      (fun i => -slope i ⟪x i Z, b Z - 0⟫)
      (fun i => deriv (slope i) ⟪x i Z, b Z - 0⟫) (fun i => fderiv ℝ (x i) Z) =
        (ordinaryObservedForcing R a ha hR p).comp (covarianceFreeDesignEmbedding S T) := by
    ext η
    simp_rw [hxd]
    simp only [ordinaryObservedForcing, rowLossForcing_apply, ContinuousLinearMap.comp_apply,
      ContinuousLinearEquiv.coe_coe,
      covarianceFreeDesignEmbedding_rows_clm, covarianceFreeDesignEmbedding_rows, hxd,
      lossForcing, sum_apply, sub_apply, smul_apply,
      ContinuousLinearMap.smulRight_apply, innerSL_apply_apply, ContinuousLinearMap.proj_apply,
      Submodule.subtypeL_apply, sub_zero, ordinaryObservedScore, ordinaryObservedCurvature,
      p, X, b, x, slope, covarianceRow, smul_eq_mul]
  have hKKT (η : ι → T) : C η = ordinaryObservedForcing R a ha hR p
      (covarianceFreeDesignEmbedding S T η) - ordinaryObservedLossCurvature R a ha hR p (B η) := by
    have hh := lossKKTDerivative_eq (fun i => x i Z) (b Z - 0)
      (fun i => -slope i ⟪x i Z, b Z - 0⟫)
      (fun i => deriv (slope i) ⟪x i Z, b Z - 0⟫) (fun i => fderiv ℝ (x i) Z) B η
    rw [hforce] at hh
    have hdr : ordinaryObservedCurvature R a ha hR p =
        fun i => deriv (slope i) ⟪x i Z, b Z - 0⟫ := by
      funext i
      simp only [ordinaryObservedCurvature, p, X, b, x, slope, sub_zero]
    have hm : ordinaryObservedLossCurvature R a ha hR p =
        (lossCurvature (fun i => x i Z) (fun i => deriv (slope i) ⟪x i Z, b Z - 0⟫)).toContinuousLinearMap := by
      unfold ordinaryObservedLossCurvature
      rw [hdr]
    rw [hm]
    exact hh
  have hscore := ordinaryObservedScore_covarianceRows R a ha hR S α hα hRS s X
  have hfit : ordinaryFrozenFit (fun z => R (S.symm z)) α hα hRS s X =
      signalSliceEstimator (fun z => R (S.symm z)) α hα hRS T H s Z := rfl
  have hvW : ∃ i, -boundedScore (s i) ⟪X i,
      signalSliceEstimator (fun z => R (S.symm z)) α hα hRS T H s Z⟫ ≠ 0 := by
    change (∃ i, ordinaryObservedScore R a ha hR (s, fun i => covarianceRow S (X i)) i ≠ 0) at hv
    rw [hscore] at hv
    change (∃ i, boundedScore (s i) ⟪X i, ordinaryFrozenFit (fun z => R (S.symm z)) α hα hRS s X⟫ ≠ 0) at hv
    rw [hfit] at hv
    simpa only [neg_ne_zero] using hv
  have hj := (hOldZ hvW).covariancePullback S R _ _ _ _
  rw [responseCurvatureTransport_lossCurvature] at hj
  simp only [whitenRow, ContinuousLinearEquiv.symm_symm, covarianceRow] at hj
  have hdual : ordinaryFrozenDual R a ha hR s (fun i => covarianceRow S (X i)) =
      covarianceRow S (∑ i, -boundedScore (s i) ⟪X i,
        signalSliceEstimator (fun z => R (S.symm z)) α hα hRS T H s Z⟫ • X i) := by
    rw [ordinaryFrozenDual_covarianceRows R a ha hR S α hα hRS]
    rfl
  have hdualAdj := hdual
  simp only [covarianceRow] at hdualAdj
  have hd : ordinaryObservedCurvature R a ha hR p = fun i => deriv (boundedScore (s i))
      ⟪X i, signalSliceEstimator (fun z => R (S.symm z)) α hα hRS T H s Z⟫ := by
    rw [ordinaryObservedCurvature_covarianceRows R a ha hR S α hα hRS]
    rfl
  have hj' : HasPenaltyModelJet (E := ι → T) R (ordinaryObservedDual R a ha hR p 0)
      (ordinaryObservedLossCurvature R a ha hR p)
      (unwhitenOperator S (signalSliceOperator (fun z => R (S.symm z)) α hα hRS T H s Z))
      (Module.finrank ℝ Tᗮ + 1) := by
    unfold ordinaryObservedLossCurvature
    rw [hd]
    simpa only [ordinaryObservedDual, ContinuousMap.coe_mk, map_zero, add_zero,
      p, X, covarianceRow, ← hdualAdj] using hj
  have hs := ordinaryEmpiricalSelection_spec R a ha hR p
  have hnonneg (i : ι) : 0 ≤ ordinaryObservedCurvature R a ha hR p i :=
    loss_curvature_nonneg (convexOn_boundedScoreLoss (s i)) (hasDerivAt_boundedScoreLoss (s i)) _
  have hr := maximalEmpiricalDesign_difference_rank_of_affineJet R a ha hR
    (ordinaryObservedFit R a ha hR p) (ordinaryObservedDual R a ha hR p)
    (fun η => ordinaryFrozen_subgradient R a ha hR s _)
    (ordinaryObservedForcing R a ha hR p) (ordinaryObservedLossCurvature R a ha hR p)
    (ordinaryEmpiricalSelection R a ha hR p).1 (ordinaryEmpiricalSelection R a ha hR p).2.1
    (ordinaryEmpiricalSelection R a ha hR p).2.2 hs.1 hs.2
    (covarianceFreeDesignEmbedding S T) B C hbs hqs hKKT
    (Module.finrank ℝ Tᗮ + 1) (Module.finrank ℝ Tᗮ + 1)
    (ordinaryObservedForcing_covariance_codimension S R a ha hR T s X hv)
    (lossCurvature_isSymmetric _ _) (lossCurvature_nonneg _ _ hnonneg) _ hj'
  have hrW : Module.finrank ℝ (LinearMap.range
      (whitenOperator S (ordinaryEmpiricalOperator R a ha hR p) -
        whitenOperator S (unwhitenOperator S
          (signalSliceOperator (fun z => R (S.symm z)) α hα hRS T H s Z))).toLinearMap) ≤
      2 * (Module.finrank ℝ Tᗮ + 1) := by
    rw [finrank_whitenOperator_sub]
    exact hr.trans (by omega)
  rw [whitenOperator_unwhitenOperator S _] at hrW
  simpa only [p, X] using hrW

end ALO


==> anc/lean_alo/ALO/Estimator/OrdinaryEmpiricalOperator.lean <==
module

public import ALO.Estimator.EmpiricalAffineCompetitor
public import ALO.Estimator.DataDrivenSignalOperator
public import ALO.Estimator.CovarianceCoordinates

/-! # The observed-data ordinary empirical-derivative operator

The selector is fixed on the canonical space of observed score functions
and design rows. Neither a signal direction nor a covariance is an input.
Design projectors use the Frobenius (PiLp 2) Hilbert structure.
-/

public section
namespace ALO
open MeasureTheory
open scoped Topology RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

abbrev EmpiricalHilbertDesign (ι V : Type*) [NormedAddCommGroup V] :=
  PiLp 2 (fun _ : ι => V)

@[expose] noncomputable def empiricalDesignRows : EmpiricalHilbertDesign ι V ≃L[ℝ] (ι → V) :=
  PiLp.continuousLinearEquiv 2 ℝ (fun _ : ι => V)

variable (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)

@[expose] noncomputable def ordinaryFrozenFit (s : ι → BoundedLipschitzScore) (X : ι → V) : V :=
  empiricalDesignEstimator R a ha hR 0 (fun i => boundedScoreLoss (s i))
    (fun i => convexOn_boundedScoreLoss _) X

@[expose] noncomputable def ordinaryFrozenDual (s : ι → BoundedLipschitzScore) (X : ι → V) : V :=
  designAdjoint X (scoreVector (fun i => boundedScore (s i))
    (designPredictor X (ordinaryFrozenFit R a ha hR s X)))

theorem continuous_ordinaryFrozenFit :
    Continuous (fun p : (ι → BoundedLipschitzScore) × (ι → V) => ordinaryFrozenFit R a ha hR p.1 p.2) := by
  unfold ordinaryFrozenFit
  have hc := continuous_parametricEmpiricalDesignEstimator (P := ι → BoundedLipschitzScore) R a ha hR 0
    (fun (s : ι → BoundedLipschitzScore) i => boundedScoreLoss (s i))
    (fun (s : ι → BoundedLipschitzScore) i => boundedScore (s i))
    (fun _ _ => convexOn_boundedScoreLoss _) (fun _ _ => hasDerivAt_boundedScoreLoss _)
    continuous_boundedScore_family
  convert hc using 1

theorem continuous_ordinaryFrozenDual :
    Continuous (fun p : (ι → BoundedLipschitzScore) × (ι → V) => ordinaryFrozenDual R a ha hR p.1 p.2) := by
  have hb := continuous_ordinaryFrozenFit R a ha hR (ι := ι)
  change Continuous (fun p : (ι → BoundedLipschitzScore) × (ι → V) =>
    ∑ i, -boundedScore (p.1 i) ⟪p.2 i, ordinaryFrozenFit R a ha hR p.1 p.2⟫ • p.2 i)
  apply continuous_finsetSum
  intro i _
  have heval : Continuous (fun p : (ι → BoundedLipschitzScore) × (ι → V) =>
      boundedScore (p.1 i) ⟪p.2 i, ordinaryFrozenFit R a ha hR p.1 p.2⟫) :=
    continuous_boundedScore.comp
      (((continuous_apply i).comp continuous_fst).prodMk
        (((continuous_apply i).comp continuous_snd).inner hb))
  exact heval.neg.smul ((continuous_apply i).comp continuous_snd)

theorem locallyLipschitz_ordinaryFrozenFit (s : ι → BoundedLipschitzScore) :
    LocallyLipschitz (ordinaryFrozenFit R a ha hR s) := by
  exact locallyLipschitz_empiricalEstimator_of_lipschitz_score R a ha hR
    (fun i (X : ι → V) => X i) 0
    (fun i => boundedScoreLoss (s i)) (fun i => boundedScore (s i))
    (fun i => convexOn_boundedScoreLoss _) (fun i => hasDerivAt_boundedScoreLoss _)
    (fun i => contDiff_apply ℝ (fun _ : ι => V) i) (fun i => lipschitzWith_boundedScore _)

theorem locallyLipschitz_ordinaryFrozenDual (s : ι → BoundedLipschitzScore) :
    LocallyLipschitz (ordinaryFrozenDual R a ha hR s) := by
  have h := locallyLipschitz_empiricalKKTData_of_lipschitz_score R a ha hR 0
    (fun i => boundedScoreLoss (s i)) (fun i => boundedScore (s i))
    (fun i => convexOn_boundedScoreLoss _) (fun i => hasDerivAt_boundedScoreLoss _)
    (fun i => lipschitzWith_boundedScore _)
  have hp : ContDiff ℝ 1 (fun z : V × (ι → ℝ) × V => z.2.2) := contDiff_snd.snd
  change LocallyLipschitz (fun X => designAdjoint X
    (scoreVector (fun i => boundedScore (s i)) (designPredictor X (ordinaryFrozenFit R a ha hR s X))))
  simpa only [Function.comp_def, empiricalKKTData, empiricalKKTTuple,
    EmpiricalKKTTuple.toData, ordinaryFrozenFit, sub_zero] using
      hp.locallyLipschitz.comp h

theorem ordinaryFrozen_subgradient (s : ι → BoundedLipschitzScore) (X : ι → V) :
    IsSubgradient R (ordinaryFrozenFit R a ha hR s X) (ordinaryFrozenDual R a ha hR s X) := by
  simpa only [ordinaryFrozenFit, ordinaryFrozenDual, sub_zero] using
    empiricalDesignEstimator_isSubgradient R a ha hR 0
      (fun i => boundedScoreLoss (s i)) (fun i => boundedScore (s i))
      (fun i => convexOn_boundedScoreLoss _) (fun i => hasDerivAt_boundedScoreLoss _) X

@[expose] noncomputable def ordinaryObservedFit
    (p : (ι → BoundedLipschitzScore) × (ι → V)) : C(EmpiricalHilbertDesign ι V, V) :=
  ⟨fun H => ordinaryFrozenFit R a ha hR p.1 (p.2 + empiricalDesignRows H),
    ((locallyLipschitz_ordinaryFrozenFit R a ha hR p.1).continuous).comp (by fun_prop)⟩

@[expose] noncomputable def ordinaryObservedDual
    (p : (ι → BoundedLipschitzScore) × (ι → V)) : C(EmpiricalHilbertDesign ι V, V) :=
  ⟨fun H => ordinaryFrozenDual R a ha hR p.1 (p.2 + empiricalDesignRows H),
    ((locallyLipschitz_ordinaryFrozenDual R a ha hR p.1).continuous).comp (by fun_prop)⟩

theorem continuous_ordinaryObservedFit : Continuous (ordinaryObservedFit R a ha hR (ι := ι)) := by
  apply ContinuousMap.continuous_of_continuous_uncurry
  change Continuous (fun p : ((ι → BoundedLipschitzScore) × (ι → V)) × EmpiricalHilbertDesign ι V =>
    ordinaryFrozenFit R a ha hR p.1.1 (p.1.2 + empiricalDesignRows p.2))
  convert (continuous_ordinaryFrozenFit R a ha hR (ι := ι)).comp
    (continuous_fst.fst.prodMk (continuous_fst.snd.add
      ((empiricalDesignRows (ι := ι) (V := V)).continuous.comp continuous_snd))) using 1 <;> rfl

theorem continuous_ordinaryObservedDual : Continuous (ordinaryObservedDual R a ha hR (ι := ι)) := by
  apply ContinuousMap.continuous_of_continuous_uncurry
  change Continuous (fun p : ((ι → BoundedLipschitzScore) × (ι → V)) × EmpiricalHilbertDesign ι V =>
    ordinaryFrozenDual R a ha hR p.1.1 (p.1.2 + empiricalDesignRows p.2))
  convert (continuous_ordinaryFrozenDual R a ha hR (ι := ι)).comp
    (continuous_fst.fst.prodMk (continuous_fst.snd.add
      ((empiricalDesignRows (ι := ι) (V := V)).continuous.comp continuous_snd))) using 1 <;> rfl

theorem locallyLipschitz_ordinaryObservedFit (p : (ι → BoundedLipschitzScore) × (ι → V)) :
    LocallyLipschitz (ordinaryObservedFit R a ha hR p) :=
  (locallyLipschitz_ordinaryFrozenFit R a ha hR p.1).comp
    (show ContDiff ℝ 1 (fun H : EmpiricalHilbertDesign ι V => p.2 + empiricalDesignRows H) by
      exact contDiff_const.add (empiricalDesignRows (ι := ι) (V := V)).contDiff).locallyLipschitz

theorem locallyLipschitz_ordinaryObservedDual (p : (ι → BoundedLipschitzScore) × (ι → V)) :
    LocallyLipschitz (ordinaryObservedDual R a ha hR p) :=
  (locallyLipschitz_ordinaryFrozenDual R a ha hR p.1).comp
    (show ContDiff ℝ 1 (fun H : EmpiricalHilbertDesign ι V => p.2 + empiricalDesignRows H) by
      exact contDiff_const.add (empiricalDesignRows (ι := ι) (V := V)).contDiff).locallyLipschitz

@[expose] noncomputable def ordinaryObservedScore
    (p : (ι → BoundedLipschitzScore) × (ι → V)) (i : ι) : ℝ :=
  boundedScore (p.1 i) ⟪p.2 i, ordinaryFrozenFit R a ha hR p.1 p.2⟫

@[expose] noncomputable def ordinaryObservedCurvature
    (p : (ι → BoundedLipschitzScore) × (ι → V)) (i : ι) : ℝ :=
  deriv (boundedScore (p.1 i)) ⟪p.2 i, ordinaryFrozenFit R a ha hR p.1 p.2⟫

@[expose] noncomputable def ordinaryObservedLossCurvature
    (p : (ι → BoundedLipschitzScore) × (ι → V)) : V →L[ℝ] V :=
  (lossCurvature p.2 (ordinaryObservedCurvature R a ha hR p)).toContinuousLinearMap

@[expose] noncomputable def ordinaryObservedForcing
    (p : (ι → BoundedLipschitzScore) × (ι → V)) : EmpiricalHilbertDesign ι V →L[ℝ] V :=
  (rowLossForcing p.2 (ordinaryFrozenFit R a ha hR p.1 p.2)
    (fun i => -ordinaryObservedScore R a ha hR p i) (ordinaryObservedCurvature R a ha hR p)).comp
      empiricalDesignRows.toContinuousLinearMap

variable [MeasurableSpace V] [BorelSpace V]

theorem measurable_ordinaryObservedScore (i : ι) :
    Measurable (fun p => ordinaryObservedScore R a ha hR p i) :=
  continuous_boundedScore.measurable.comp
    ((measurable_fst.eval (a := i)).prodMk
      ((measurable_snd.eval (a := i)).inner (continuous_ordinaryFrozenFit R a ha hR).measurable))

theorem measurable_ordinaryObservedCurvature (i : ι) :
    Measurable (fun p => ordinaryObservedCurvature R a ha hR p i) :=
  (measurable_deriv_with_param continuous_boundedScore).comp
    ((measurable_fst.eval (a := i)).prodMk
      ((measurable_snd.eval (a := i)).inner (continuous_ordinaryFrozenFit R a ha hR).measurable))

theorem measurable_ordinaryObservedLossCurvature :
    Measurable (ordinaryObservedLossCurvature R a ha hR (ι := ι)) :=
  measurable_lossCurvature_operator Prod.snd (ordinaryObservedCurvature R a ha hR)
    (fun i => measurable_snd.eval (a := i)) (measurable_ordinaryObservedCurvature R a ha hR)

theorem measurable_ordinaryObservedForcing :
    Measurable (ordinaryObservedForcing R a ha hR (ι := ι)) := by
  have hb := (continuous_ordinaryFrozenFit R a ha hR (ι := ι)).measurable
  have hv (i : ι) := (measurable_ordinaryObservedScore R a ha hR i).neg
  have hd := measurable_ordinaryObservedCurvature R a ha hR (ι := ι)
  have hh : Measurable (fun p : (ι → BoundedLipschitzScore) × (ι → V) =>
      rowLossForcing p.2 (ordinaryFrozenFit R a ha hR p.1 p.2)
        (fun i => -ordinaryObservedScore R a ha hR p i) (ordinaryObservedCurvature R a ha hR p)) := by
    unfold rowLossForcing lossForcing
    apply Finset.measurable_sum
    intro i _
    have hvi := hv i
    have hdi := hd i
    apply Measurable.sub
    · exact hvi.smul measurable_const
    · have hr : Continuous (fun z : ((ι → V) →L[ℝ] ℝ) × V => z.1.smulRight z.2) :=
        isBoundedBilinearMap_smulRight.continuous
      have hin := (hdi.smul ((show Continuous (fun b : V => (innerSL ℝ b).comp
        (ContinuousLinearMap.proj (φ := fun _ : ι => V) i)) by fun_prop).measurable.comp hb)).prodMk
        (measurable_snd.eval (a := i))
      convert hr.measurable.comp hin using 1 <;> rfl
  exact (show Continuous (fun A : (ι → V) →L[ℝ] V =>
    A.comp (empiricalDesignRows (ι := ι) (V := V)).toContinuousLinearMap) by fun_prop).measurable.comp hh

/-- The Borel rule is selected once on the canonical observed-data space. -/
theorem exists_ordinaryEmpiricalSelection :
    ∃ s : ((ι → BoundedLipschitzScore) × (ι → V)) →
        EmpiricalDesignMatrices (EmpiricalHilbertDesign ι V) V,
      Measurable s ∧ ∀ p,
        IsAdmissibleEmpiricalDesign (ordinaryObservedFit R a ha hR p)
          (ordinaryObservedDual R a ha hR p) 0
          (ordinaryObservedForcing R a ha hR p) (ordinaryObservedLossCurvature R a ha hR p)
          (s p).1 (s p).2.1 (s p).2.2 ∧
        (∀ P B C, IsAdmissibleEmpiricalDesign (ordinaryObservedFit R a ha hR p)
          (ordinaryObservedDual R a ha hR p) 0
          (ordinaryObservedForcing R a ha hR p) (ordinaryObservedLossCurvature R a ha hR p) P B C →
          Module.finrank ℝ (LinearMap.range ((ordinaryObservedForcing R a ha hR p).comp P).toLinearMap) ≤
            Module.finrank ℝ (LinearMap.range
              ((ordinaryObservedForcing R a ha hR p).comp (s p).1).toLinearMap)) ∧
        (∀ P B C, IsAdmissibleEmpiricalDesign (ordinaryObservedFit R a ha hR p)
          (ordinaryObservedDual R a ha hR p) 0
          (ordinaryObservedForcing R a ha hR p) (ordinaryObservedLossCurvature R a ha hR p) P B C →
          Module.finrank ℝ (LinearMap.range ((ordinaryObservedForcing R a ha hR p).comp P).toLinearMap) =
            Module.finrank ℝ (LinearMap.range
              ((ordinaryObservedForcing R a ha hR p).comp (s p).1).toLinearMap) →
          Module.finrank ℝ (LinearMap.range P.toLinearMap) ≤
            Module.finrank ℝ (LinearMap.range (s p).1.toLinearMap)) := by
  obtain ⟨s, hs, hspec⟩ := exists_measurable_maximal_empiricalDesign
    (D := EmpiricalHilbertDesign ι V) (V := V)
    (ordinaryObservedFit R a ha hR) (ordinaryObservedDual R a ha hR)
    (continuous_ordinaryObservedFit R a ha hR).measurable
    (continuous_ordinaryObservedDual R a ha hR).measurable
    (locallyLipschitz_ordinaryObservedFit R a ha hR) (locallyLipschitz_ordinaryObservedDual R a ha hR)
    (ordinaryObservedForcing R a ha hR) (ordinaryObservedLossCurvature R a ha hR)
    (measurable_ordinaryObservedForcing R a ha hR) (measurable_ordinaryObservedLossCurvature R a ha hR)
  exact ⟨s, hs, hspec⟩

@[expose] noncomputable def ordinaryEmpiricalSelection := (exists_ordinaryEmpiricalSelection R a ha hR (ι := ι)).choose

theorem measurable_ordinaryEmpiricalSelection : Measurable (ordinaryEmpiricalSelection R a ha hR (ι := ι)) :=
  (exists_ordinaryEmpiricalSelection R a ha hR).choose_spec.1

theorem ordinaryEmpiricalSelection_spec (p : (ι → BoundedLipschitzScore) × (ι → V)) :
    IsAdmissibleEmpiricalDesign (ordinaryObservedFit R a ha hR p)
      (ordinaryObservedDual R a ha hR p) 0
      (ordinaryObservedForcing R a ha hR p) (ordinaryObservedLossCurvature R a ha hR p)
      (ordinaryEmpiricalSelection R a ha hR p).1
      (ordinaryEmpiricalSelection R a ha hR p).2.1 (ordinaryEmpiricalSelection R a ha hR p).2.2 ∧
    (∀ P B C, IsAdmissibleEmpiricalDesign (ordinaryObservedFit R a ha hR p)
      (ordinaryObservedDual R a ha hR p) 0
      (ordinaryObservedForcing R a ha hR p) (ordinaryObservedLossCurvature R a ha hR p) P B C →
      Module.finrank ℝ (LinearMap.range ((ordinaryObservedForcing R a ha hR p).comp P).toLinearMap) ≤
        Module.finrank ℝ (LinearMap.range ((ordinaryObservedForcing R a ha hR p).comp
          (ordinaryEmpiricalSelection R a ha hR p).1).toLinearMap)) :=
  ⟨((exists_ordinaryEmpiricalSelection R a ha hR).choose_spec.2 p).1,
    ((exists_ordinaryEmpiricalSelection R a ha hR).choose_spec.2 p).2.1⟩

@[expose] noncomputable def ordinaryEmpiricalOperator
    (p : (ι → BoundedLipschitzScore) × (ι → V)) : V →L[ℝ] V :=
  linearResponseOperator (ordinaryEmpiricalSelection R a ha hR p).2.1
    (ordinaryEmpiricalSelection R a ha hR p).2.2 (ordinaryObservedLossCurvature R a ha hR p)

theorem measurable_ordinaryEmpiricalOperator : Measurable (ordinaryEmpiricalOperator R a ha hR (ι := ι)) := by
  convert (measurable_linearResponseOperator (E := EmpiricalHilbertDesign ι V) (V := V)).comp
    ((((measurable_ordinaryEmpiricalSelection R a ha hR (ι := ι)).snd.fst).prodMk
      (measurable_ordinaryEmpiricalSelection R a ha hR (ι := ι)).snd.snd).prodMk
        (measurable_ordinaryObservedLossCurvature R a ha hR)) using 1 <;> rfl

theorem ordinaryEmpiricalSelection_responseJet (p : (ι → BoundedLipschitzScore) × (ι → V)) :
    HasEmpiricalResponseJet R (ordinaryFrozenDual R a ha hR p.1 p.2)
      (ordinaryEmpiricalSelection R a ha hR p).2.1 (ordinaryEmpiricalSelection R a ha hR p).2.2 := by
  have h := (ordinaryEmpiricalSelection_spec R a ha hR p).1.responseJet R
    (ordinaryObservedFit R a ha hR p) (ordinaryObservedDual R a ha hR p)
    (fun H => ordinaryFrozen_subgradient R a ha hR p.1 _) 0 _ _ _ _ _
  simpa only [ordinaryObservedDual, ContinuousMap.coe_mk, map_zero, add_zero] using h

theorem ordinaryEmpiricalOperator_eq_symmetricFactor
    (p : (ι → BoundedLipschitzScore) × (ι → V)) :
    ordinaryEmpiricalOperator R a ha hR p =
      symmetricFactor (ordinaryEmpiricalSelection R a ha hR p).2.1
        ((ordinaryObservedForcing R a ha hR p).comp (ordinaryEmpiricalSelection R a ha hR p).1) := by
  exact ((ordinaryEmpiricalSelection_spec R a ha hR p).1.factor_eq
    (ordinaryObservedFit R a ha hR p) (ordinaryObservedDual R a ha hR p) 0
    (ordinaryObservedForcing R a ha hR p) (ordinaryObservedLossCurvature R a ha hR p)
    _ _ _).symm

/-- Whenever full-design ordinary differentiation is admissible, the rule
really chooses the full space, including at resonant forcing maps. -/
theorem ordinaryEmpiricalSelection_full_of_admissible
    (p : (ι → BoundedLipschitzScore) × (ι → V))
    (B C : EmpiricalHilbertDesign ι V →L[ℝ] V)
    (hfull : IsAdmissibleEmpiricalDesign (ordinaryObservedFit R a ha hR p)
      (ordinaryObservedDual R a ha hR p) 0 (ordinaryObservedForcing R a ha hR p)
      (ordinaryObservedLossCurvature R a ha hR p) (ContinuousLinearMap.id ℝ _) B C) :
    (ordinaryEmpiricalSelection R a ha hR p).1 = ContinuousLinearMap.id ℝ _ := by
  let P := (ordinaryEmpiricalSelection R a ha hR p).1
  let L := ordinaryObservedForcing R a ha hR p
  have hs := (exists_ordinaryEmpiricalSelection R a ha hR (ι := ι)).choose_spec.2 p
  have hmax := hs.2.1 (ContinuousLinearMap.id ℝ _) B C hfull
  have hrle : LinearMap.range (L.comp P).toLinearMap ≤ LinearMap.range L.toLinearMap := by
    rintro z ⟨x, rfl⟩
    exact ⟨P x, rfl⟩
  have he : Module.finrank ℝ (LinearMap.range (L.comp (ContinuousLinearMap.id ℝ _)).toLinearMap) =
      Module.finrank ℝ (LinearMap.range (L.comp P).toLinearMap) := by
    have hid : L.comp (ContinuousLinearMap.id ℝ _) = L := ContinuousLinearMap.comp_id L
    have hr := congrArg (fun Q : EmpiricalHilbertDesign ι V →L[ℝ] V =>
      Module.finrank ℝ (LinearMap.range Q.toLinearMap)) hid
    exact le_antisymm hmax ((Submodule.finrank_mono hrle).trans_eq hr.symm)
  have hd := hs.2.2 (ContinuousLinearMap.id ℝ _) B C hfull he
  have hdim : Module.finrank ℝ (EmpiricalHilbertDesign ι V) ≤
      Module.finrank ℝ (LinearMap.range P.toLinearMap) := by
    change Module.finrank ℝ (LinearMap.range (LinearMap.id : EmpiricalHilbertDesign ι V →ₗ[ℝ] _)) ≤ _ at hd
    have hidrange : LinearMap.range (LinearMap.id : EmpiricalHilbertDesign ι V →ₗ[ℝ] _) = ⊤ :=
      LinearMap.range_eq_top.mpr (fun x => ⟨x, rfl⟩)
    have hidrank := congrArg (fun F : Submodule ℝ (EmpiricalHilbertDesign ι V) =>
      Module.finrank ℝ F) hidrange
    exact (hidrank.trans (finrank_top ℝ _)).symm.trans_le hd
  have hrange : LinearMap.range P.toLinearMap = ⊤ :=
    Submodule.eq_top_of_finrank_eq (le_antisymm (Submodule.finrank_le _) hdim)
  have hsurj : Function.Surjective P := LinearMap.range_eq_top.mp hrange
  apply ContinuousLinearMap.ext
  intro x
  obtain ⟨y, rfl⟩ := hsurj x
  exact DFunLike.congr_fun hs.1.2.1 y

theorem ordinaryEmpiricalOperator_control
    (S : V ≃L[ℝ] V) (α : ℝ) (hα : 0 < α)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (p : (ι → BoundedLipschitzScore) × (ι → V)) :
    HasRationalALOControl (fun i => whitenRow S (p.2 i))
      (ordinaryObservedCurvature R a ha hR p)
      (whitenOperator S (ordinaryEmpiricalOperator R a ha hR p)) α := by
  exact HasEmpiricalResponseJet.rational_control S R a α ha hα hR hRS
    (ordinaryFrozenDual R a ha hR p.1 p.2)
    (ordinaryEmpiricalSelection R a ha hR p).2.1 (ordinaryEmpiricalSelection R a ha hR p).2.2
    (ordinaryEmpiricalSelection_responseJet R a ha hR p) p.2
    (ordinaryObservedCurvature R a ha hR p)
    (fun i => loss_curvature_nonneg (convexOn_boundedScoreLoss (p.1 i))
      (hasDerivAt_boundedScoreLoss (p.1 i)) _)

theorem ordinaryFrozenFit_covarianceRows
    (S : V ≃L[ℝ] V) (α : ℝ) (hα : 0 < α)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (s : ι → BoundedLipschitzScore) (Z : ι → V) :
    ordinaryFrozenFit R a ha hR s (fun i => covarianceRow S (Z i)) =
      S.symm (ordinaryFrozenFit (fun z => R (S.symm z)) α hα hRS s Z) := by
  have hh := empiricalDesignEstimator_covarianceRow S R a α ha hα hR hRS 0
    (fun i => boundedScoreLoss (s i)) (fun i => convexOn_boundedScoreLoss (s i)) Z
  simpa only [map_zero, ordinaryFrozenFit] using hh

theorem ordinaryFrozenDual_covarianceRows
    (S : V ≃L[ℝ] V) (α : ℝ) (hα : 0 < α)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (s : ι → BoundedLipschitzScore) (Z : ι → V) :
    ordinaryFrozenDual R a ha hR s (fun i => covarianceRow S (Z i)) =
      covarianceRow S (ordinaryFrozenDual (fun z => R (S.symm z)) α hα hRS s Z) := by
  simp only [ordinaryFrozenDual, designAdjoint, scoreVector, designPredictor]
  rw [ordinaryFrozenFit_covarianceRows R a ha hR S α hα hRS]
  simp only [covarianceRow_inner, S.apply_symm_apply]
  simp only [covarianceRow, map_sum, map_smul]

theorem ordinaryObservedCurvature_covarianceRows
    (S : V ≃L[ℝ] V) (α : ℝ) (hα : 0 < α)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (s : ι → BoundedLipschitzScore) (Z : ι → V) :
    ordinaryObservedCurvature R a ha hR (s, fun i => covarianceRow S (Z i)) =
      ordinaryObservedCurvature (fun z => R (S.symm z)) α hα hRS (s, Z) := by
  funext i
  simp only [ordinaryObservedCurvature, ordinaryFrozenFit_covarianceRows R a ha hR S α hα hRS,
    covarianceRow_inner, S.apply_symm_apply]

theorem ordinaryObservedScore_covarianceRows
    (S : V ≃L[ℝ] V) (α : ℝ) (hα : 0 < α)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (s : ι → BoundedLipschitzScore) (Z : ι → V) :
    ordinaryObservedScore R a ha hR (s, fun i => covarianceRow S (Z i)) =
      ordinaryObservedScore (fun z => R (S.symm z)) α hα hRS (s, Z) := by
  funext i
  simp only [ordinaryObservedScore, ordinaryFrozenFit_covarianceRows R a ha hR S α hα hRS,
    covarianceRow_inner, S.apply_symm_apply]

end ALO


==> anc/lean_alo/ALO/Estimator/OrdinaryEmpiricalRegression.lean <==
module

public import ALO.Estimator.DataDrivenRegression
public import ALO.Estimator.OrdinaryEmpiricalSingleIndex
public import ALO.Estimator.LipschitzRegressionLoss

/-! # Ordinary empirical-derivative linear regression with general design covariance

The response is y_i = <x_i,beta> + epsilon_i. The residual loss need
only be differentiable with bounded, 1-Lipschitz derivative.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (β : V)
  (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : Differentiable ℝ ρ)
  (hLip : LipschitzWith 1 (deriv ρ)) (hB : ∀ t, |deriv ρ t| ≤ 1)

variable (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
  (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
  (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
  (hscale : α = Fintype.card ι * μ)
  (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
  (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν]
  (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
  (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))

include hα hRS hmin hμ hδ hscale hdim hgm hg in
/-- Unconditional E|ALO-LOO| and summed prediction error for data-driven
linear regression under any positive-definite design covariance. -/
theorem regression_ordinaryEmpirical_ALO_unconditional :
    let T := singleIndexFreeSpace S β
    let s := dataDrivenRegressionScores S β ρ hc hρ hLip hB
    let Q := fun ε => covarianceOrdinaryEmpiricalSignalOperator S R a ha hR T (s ε)
    let y := fun q : (ι → ℝ) × (ι → V) => fun i => ⟪q.2 i, β⟫ + q.1 i
    (Integrable (parametricCovarianceSignalALOError S R a ha hR T s Q) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalALOError S R a ha hR T s Q q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenSignalALOConstant μ δ) ∧
    (Integrable (parametricCovarianceSignalALOTestError S R a ha hR T s Q y g) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalALOTestError S R a ha hR T s Q y g q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenTestRate (Fintype.card ι) (dataDrivenSignalALOConstant μ δ) μ δ) := by
  exact singleIndex_ordinaryEmpirical_ALO_unconditional S β (fun (i : ι) (q : (ι → ℝ) × ℝ) => q.2 + q.1 i)
    (fun i => measurable_snd.add ((measurable_pi_apply i).comp measurable_fst))
    (fun y => regressionSlope ρ (fun _ : Unit => y) ())
    (monotone_regressionResponseScore ρ hc hρ)
    (fun y => lipschitzWith_regressionSlope ρ hLip (fun _ : Unit => y) ())
    (fun y t => by simpa only [regressionSlope, abs_neg] using hB (y - t))
    (fun t => (hLip.continuous.measurable.comp (measurable_id.sub_const t)).neg)
    ν g hgm hg R a α ha hα hR hRS hmin μ δ hμ hδ hscale hdim

include hα hRS hmin hμ hδ hscale hdim hgm hg in
/-- The same regression fit and data-driven operator satisfy the covariance
mean-field theorem with correction tr(A_emp Sigma). -/
theorem regression_ordinaryEmpirical_meanField_unconditional :
    let T := singleIndexFreeSpace S β
    let s := dataDrivenRegressionScores S β ρ hc hρ hLip hB
    let Q := fun ε => covarianceOrdinaryEmpiricalSignalOperator S R a ha hR T (s ε)
    let y := fun q : (ι → ℝ) × (ι → V) => fun i => ⟪q.2 i, β⟫ + q.1 i
    let C := 2 * (Fintype.card ι * (8 * α⁻¹) ^ 2) + 2 * empiricalMeanFieldConstant μ δ
    (Integrable (parametricCovarianceSignalError S R a ha hR T s Q) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalError S R a ha hR T s Q q ∂ν.prod (covarianceDesignGaussian S)) ≤ C) ∧
    (Integrable (parametricCovarianceSignalTestError S R a ha hR T s Q y g) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalTestError S R a ha hR T s Q y g q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenTestRate (Fintype.card ι) C μ δ) := by
  exact singleIndex_ordinaryEmpirical_meanField_unconditional S β (fun (i : ι) (q : (ι → ℝ) × ℝ) => q.2 + q.1 i)
    (fun i => measurable_snd.add ((measurable_pi_apply i).comp measurable_fst))
    (fun y => regressionSlope ρ (fun _ : Unit => y) ())
    (monotone_regressionResponseScore ρ hc hρ)
    (fun y => lipschitzWith_regressionSlope ρ hLip (fun _ : Unit => y) ())
    (fun y t => by simpa only [regressionSlope, abs_neg] using hB (y - t))
    (fun t => (hLip.continuous.measurable.comp (measurable_id.sub_const t)).neg)
    ν g hgm hg R a α ha hα hR hRS hmin μ δ hμ hδ hscale hdim

end ALO


==> anc/lean_alo/ALO/Estimator/OrdinaryEmpiricalSingleIndex.lean <==
module

public import ALO.Estimator.DataDrivenSingleIndex
public import ALO.Estimator.OrdinaryEmpiricalCovarianceBounds
public import ALO.Estimator.SingleIndexALO

/-! # Ordinary empirical-derivative single-index endpoints with general covariance -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {U Y V ι : Type*} [MeasurableSpace U] [MeasurableSpace Y]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (β : V) (link : ι → U × ℝ → Y) (hf : ∀ i, Measurable (link i))
  (score : Y → ℝ → ℝ) (hm : ∀ y, Monotone (score y))
  (hlip : ∀ y, LipschitzWith 1 (score y)) (hb : ∀ y t, |score y t| ≤ 1)
  (hs : ∀ t, Measurable (fun y => score y t))
  (ν : Measure U) [IsProbabilityMeasure ν]
  (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
  (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))

include hf hs hgm hg in
/-- General-penalty rational ALO without an event indicator: integrable
total squared error bounded independently of dimension, and a test-function
rate of order `n⁻¹ᐟ²` under the original covariance/noise law. -/
theorem singleIndex_ordinaryEmpirical_ALO_unconditional
    (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let T := singleIndexFreeSpace S β
    let s := singleIndexScores S β link score hm hlip hb
    let A := fun u => covarianceOrdinaryEmpiricalSignalOperator S R a ha hR T (s u)
    let err := parametricCovarianceSignalALOError S R a ha hR T s A
    let test := parametricCovarianceSignalALOTestError S R a ha hR T s A (singleIndexResponse β link) g
    (Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenSignalALOConstant μ δ) ∧
    (Integrable test (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, test q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenTestRate (Fintype.card ι) (dataDrivenSignalALOConstant μ δ) μ δ) := by
  exact ordinaryEmpiricalCovariance_ALO_unconditional S R a α ha hα hR hRS
    (singleIndexFreeSpace S β) (singleIndexScores S β link score hm hlip hb)
    (measurable_singleIndexScores S β link score hm hlip hb hf hs) ν hmin
    (singleIndexFreeSpace_codim_le_one S β) μ δ hμ hδ hscale hdim
    (singleIndexResponse β link) (measurable_singleIndexResponse β link hf) g hgm hg

include hf hs hgm hg in
/-- Mean field for the same observed-data selection, with correction
tr(A_emp Sigma) and the full independent-noise/covariance law. -/
theorem singleIndex_ordinaryEmpirical_meanField_unconditional
    (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let T := singleIndexFreeSpace S β
    let s := singleIndexScores S β link score hm hlip hb
    let A := fun u => covarianceOrdinaryEmpiricalSignalOperator S R a ha hR T (s u)
    let err := parametricCovarianceSignalError S R a ha hR T s A
    let test := parametricCovarianceSignalTestError S R a ha hR T s A (singleIndexResponse β link) g
    (Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤
        (2 * (Fintype.card ι * (8 * α⁻¹) ^ 2) + 2 * empiricalMeanFieldConstant μ δ)) ∧
    (Integrable test (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, test q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenTestRate (Fintype.card ι) ((2 * (Fintype.card ι * (8 * α⁻¹) ^ 2) + 2 * empiricalMeanFieldConstant μ δ)) μ δ) := by
  exact ordinaryEmpiricalCovariance_meanField_unconditional S R a α ha hα hR hRS
    (singleIndexFreeSpace S β) (singleIndexScores S β link score hm hlip hb)
    (measurable_singleIndexScores S β link score hm hlip hb hf hs) ν hmin
    (singleIndexFreeSpace_codim_le_one S β) μ δ hμ hδ hscale hdim
    (singleIndexResponse β link) (measurable_singleIndexResponse β link hf) g hgm hg

/-- The proof operator is exactly the ordinary selection from realized
score functions and observed rows. No signal or covariance is an input
on the right-hand side. -/
theorem singleIndex_observedOrdinaryEmpiricalOperator_eq
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (u : U) (X : ι → V) :
    unwhitenOperator S (covarianceOrdinaryEmpiricalSignalOperator S R a ha hR
      (singleIndexFreeSpace S β) (singleIndexScores S β link score hm hlip hb u)
      (fun i => whitenRow S (X i))) =
      ordinaryEmpiricalOperator R a ha hR
        ((fun i => boundedScoreOfFamily score hm hlip hb (singleIndexResponse β link (u, X) i)), X) := by
  unfold covarianceOrdinaryEmpiricalSignalOperator
  rw [unwhitenOperator_whitenOperator]
  apply congrArg (ordinaryEmpiricalOperator R a ha hR)
  apply Prod.ext
  · funext i
    simp only [singleIndexScores, singleIndex_signalPart_inner, singleIndexResponse]
  · funext i
    exact covarianceRow_whitenRow S (X i)

end ALO


==> anc/lean_alo/ALO/Estimator/OrdinaryPenaltyAlgebra.lean <==
module

public import ALO.Estimator.OrdinaryPenaltyJet
public import ALO.Estimator.DataDrivenSmoothRecovery
public import ALO.LinearAlgebra.ResponseGramPseudoInverse

/-! Curvature, compressed pseudoinverse, and smooth inverse recovery for
ordinary penalty-response derivatives. -/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [MeasurableSpace V] [BorelSpace V]

theorem ordinaryPenaltySelection_linear_spec
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R) (q : V) :
    let s := ordinaryPenaltySelection R q
    HasTangentLowerBound s.2.toLinearMap s.1.toLinearMap a ∧
      ∀ x y, ⟪s.1 x, s.2 y⟫ = ⟪s.2 x, s.1 y⟫ :=
  (ordinaryPenaltySelection_responseJet R a ha hR q).linear_spec R a hR q _ _

theorem ordinaryPenaltySelection_curvature
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R) (q : V) :
    let s := ordinaryPenaltySelection R q
    ∃! H : LinearMap.range s.2.toLinearMap →ₗ[ℝ] LinearMap.range s.2.toLinearMap,
      H.IsSymmetric ∧
      (∀ z, H (s.2.toLinearMap.rangeRestrict z) =
        (LinearMap.range s.2.toLinearMap).orthogonalProjectionOnto (s.1 z)) ∧
      (∀ z, a * ‖z‖ ^ 2 ≤ ⟪z, H z⟫) := by
  obtain ⟨b, v, θ, hg, he, hb, hv⟩ := ordinaryPenaltySelection_responseJet R a ha hR q
  exact existsUnique_curvature_of_strongConvex R a hR b v hg θ _ _ hb hv

theorem ordinaryPenaltyALOOperator_eq_symmetricPseudoInverse
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (q : V) (M : V →L[ℝ] V) (hMsym : M.toLinearMap.IsSymmetric)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) :
    let s := ordinaryPenaltySelection R q
    ordinaryPenaltyALOOperator R q M =
      symmetricPseudoInverse (ambientCompression (LinearMap.range s.2.toLinearMap)
        (tangentCurvature s.2.toLinearMap s.1.toLinearMap a
          (ordinaryPenaltySelection_linear_spec R a ha hR q).1 +
            compressedOperator (LinearMap.range s.2.toLinearMap) M.toLinearMap)) :=
  linearResponseOperator_eq_symmetricPseudoInverse _ _ M a ha
    (ordinaryPenaltySelection_linear_spec R a ha hR q).1
    (ordinaryPenaltySelection_linear_spec R a ha hR q).2 hMsym hM

/-- The explicit J (P J + J* M J)^dagger J* formula in Section 3. -/
theorem ordinaryPenaltyALOOperator_eq_responseGram
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (q : V) (M : V →L[ℝ] V) (hMsym : M.toLinearMap.IsSymmetric)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) :
    let P := (ordinaryPenaltySelection R q).1
    let J := (ordinaryPenaltySelection R q).2
    ordinaryPenaltyALOOperator R q M = J.comp
      ((symmetricPseudoInverse (P.comp J + J.adjoint.comp (M.comp J))).comp J.adjoint) := by
  let P := (ordinaryPenaltySelection R q).1
  let J := (ordinaryPenaltySelection R q).2
  let L := P + M.comp J
  have hs := ordinaryPenaltySelection_linear_spec R a ha hR q
  have hP := (ordinaryPenaltySelection_spec R a ha hR q).1.1
  have hGP : J.adjoint.comp P = P.comp J := by
    apply ContinuousLinearMap.ext
    intro x
    apply ext_inner_right ℝ
    intro y
    change ⟪J.adjoint (P x), y⟫ = ⟪P (J x), y⟫
    calc
      _ = ⟪P x, J y⟫ := ContinuousLinearMap.adjoint_inner_left J _ _
      _ = ⟪J x, P y⟫ := hs.2 x y
      _ = _ := (hP (J x) y).symm
  have hsym : (J.adjoint.comp L).toLinearMap.IsSymmetric := by
    intro x y
    change ⟪J.adjoint (L x), y⟫ = ⟪x, J.adjoint (L y)⟫
    rw [ContinuousLinearMap.adjoint_inner_left, ContinuousLinearMap.adjoint_inner_right]
    dsimp only [L]
    simp only [add_apply, ContinuousLinearMap.comp_apply, inner_add_left, inner_add_right]
    exact congrArg₂ (fun u v : ℝ => u + v) (hs.2 x y) (hMsym (J x) (J y))
  have hlower (z : V) : a * ‖J z‖ ^ 2 ≤ ⟪z, (J.adjoint.comp L) z⟫ := by
    change a * ‖J z‖ ^ 2 ≤ ⟪z, J.adjoint (P z + M (J z))⟫
    rw [ContinuousLinearMap.adjoint_inner_right, inner_add_right]
    exact (hs.1 z).trans (le_add_of_nonneg_right (hM (J z)))
  have hexpand : J.adjoint.comp L = P.comp J + J.adjoint.comp (M.comp J) := by
    apply ContinuousLinearMap.ext
    intro z
    change J.adjoint (P z + M (J z)) = P (J z) + J.adjoint (M (J z))
    rw [map_add, show J.adjoint (P z) = P (J z) from DFunLike.congr_fun hGP z]
  have hh := symmetricFactor_eq_responseGram J L a ha hsym hlower
  rw [hexpand] at hh
  exact hh

theorem ordinaryPenaltyALOOperator_spec
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (q : V) (M : V →L[ℝ] V) (hMsym : M.toLinearMap.IsSymmetric)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) :
    (ordinaryPenaltyALOOperator R q M).toLinearMap.IsSymmetric ∧
      (∀ z, 0 ≤ ⟪z, ordinaryPenaltyALOOperator R q M z⟫) ∧
      ‖ordinaryPenaltyALOOperator R q M‖ ≤ a⁻¹ ∧
      LinearMap.range (ordinaryPenaltyALOOperator R q M).toLinearMap =
        LinearMap.range (ordinaryPenaltySelection R q).2.toLinearMap :=
  linearResponseOperator_spec _ _ M a ha (ordinaryPenaltySelection_linear_spec R a ha hR q).1
    (ordinaryPenaltySelection_linear_spec R a ha hR q).2 hMsym hM

/-- The forcing equation and range condition uniquely specify the operator. -/
theorem ordinaryPenaltyALOOperator_isSymmetricFactor
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (q : V) (M : V →L[ℝ] V) (hMsym : M.toLinearMap.IsSymmetric)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) :
    let s := ordinaryPenaltySelection R q
    IsSymmetricFactor s.2 (s.1 + M.comp s.2) (ordinaryPenaltyALOOperator R q M) := by
  have hs := ordinaryPenaltySelection_linear_spec R a ha hR q
  have hA := ordinaryPenaltyALOOperator_spec R a ha hR q M hMsym hM
  refine ⟨hA.1, ?_, ?_⟩
  · apply ContinuousLinearMap.ext
    intro z
    exact linearResponseOperator_apply_forcing _ _ M a ha hs.1 hs.2 hMsym hM z
  · exact exists_lifting_of_range_le _ _ hA.2.2.2.le

theorem norm_whiten_ordinaryPenaltyALOOperator_le
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (S : V ≃L[ℝ] V) (α : ℝ) (hα : 0 < α)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (q : V) (M : V →L[ℝ] V) (hMsym : M.toLinearMap.IsSymmetric)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) :
    ‖whitenOperator S (ordinaryPenaltyALOOperator R q M)‖ ≤ α⁻¹ := by
  have hs := ordinaryPenaltySelection_linear_spec R a ha hR q
  have hm := (ordinaryPenaltySelection_responseJet R a ha hR q).metric_lower
    S R α hRS q _ _
  exact norm_whiten_linearResponseOperator_le S _ _ M a α ha hα hs.1 hs.2 hMsym hM hm

theorem ordinaryPenaltyALOWeight_bound
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (S : V ≃L[ℝ] V) (α : ℝ) (hα : 0 < α)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    {ι : Type*} [Fintype ι] (q : V) (X : ι → V) (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (i : ι) :
    let A := ordinaryPenaltyALOOperator R q (lossCurvature X d).toContinuousLinearMap
    0 ≤ rationalALOWeight X d A i ∧
      rationalALOWeight X d A i ≤ ‖whitenRow S (X i)‖ ^ 2 / α := by
  let A := ordinaryPenaltyALOOperator R q (lossCurvature X d).toContinuousLinearMap
  have hc := ordinaryPenaltyALOOperator_control R a ha hR S α hα hRS q X d hd
  have hw := operator_rational_weight_bound (whitenOperator S A) α hα hc.1
    (whitenRow S (X i)) (d i) (hd i) (hc.2 i).1 (hc.2 i).2.1 (hc.2 i).2.2
  have hh : 0 ≤ rationalALOWeight (fun j => whitenRow S (X j)) d (whitenOperator S A) i ∧
      rationalALOWeight (fun j => whitenRow S (X j)) d (whitenOperator S A) i ≤
        ‖whitenRow S (X i)‖ ^ 2 / α := by simpa only [rationalALOWeight] using hw
  rwa [rationalALOWeight_whiten] at hh

theorem ordinaryPenaltyALOOperator_eq_smooth_inverse
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (hR2 : ContDiff ℝ 2 R) (b q : V) (hq : IsSubgradient R b q)
    (M : V →L[ℝ] V) (hMsym : M.toLinearMap.IsSymmetric)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) :
    ordinaryPenaltyALOOperator R q M = (penaltyHessian R b + M).inverse := by
  have hqg := hq.eq_of_hasFDerivAt (hasFDerivAt_penalty R hR2 b)
  have hH := (penaltyHessian_spec R a ha hR hR2 b).2
  have hK : IsCoercive (penaltyHessian R b + M).toLinearMap a := by
    intro z
    change a * ‖z‖ ^ 2 ≤ ⟪z, penaltyHessian R b z + M z⟫
    rw [inner_add_right]
    exact (hH z).trans (le_add_of_nonneg_right (hM z))
  have hj : HasPenaltyModelJet (E := V) R q M ((penaltyHessian R b + M).inverse) 0 := by
    refine ⟨id, gradient R, b, ContinuousLinearMap.id ℝ V, penaltyHessian R b,
      fun z => isSubgradient_of_hasFDerivAt (hR.strictConvexOn ha).convexOn
        (hasFDerivAt_penalty R hR2 z), hqg.symm, hasFDerivAt_id b,
        hasFDerivAt_penaltyGradient R hR2 b, ?_, ?_⟩
    · intro z
      rw [inverse_eq_coerciveInverseL _ a ha hK]
      exact coerciveInverse_apply _ a ha hK z
    · rw [LinearMap.range_eq_top.mpr (LinearMap.surjective_of_injective (hH.injective ha))]
      simp
  have hr := ordinaryPenaltyALOOperator_difference_rank_of_model R a ha hR q M _ hMsym hM 0 hj
  have hz := Submodule.finrank_eq_zero.mp (show Module.finrank ℝ
    (LinearMap.range (ordinaryPenaltyALOOperator R q M - (penaltyHessian R b + M).inverse).toLinearMap) = 0 by omega)
  exact sub_eq_zero.mp (ContinuousLinearMap.coe_injective (LinearMap.range_eq_bot.mp hz))

theorem ordinaryPenaltyALOOperator_eq_dataDriven_of_smooth
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (hR2 : ContDiff ℝ 2 R) (b q : V) (hq : IsSubgradient R b q)
    (M : V →L[ℝ] V) (hMsym : M.toLinearMap.IsSymmetric)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) :
    ordinaryPenaltyALOOperator R q M = dataDrivenALOOperator R q M := by
  rw [ordinaryPenaltyALOOperator_eq_smooth_inverse R a ha hR hR2 b q hq M hMsym hM,
    dataDrivenALOOperator_eq_smooth_inverse R a ha hR hR2 b q hq M hMsym hM]

end ALO


==> anc/lean_alo/ALO/Estimator/OrdinaryPenaltyCovarianceBounds.lean <==
module

public import ALO.Estimator.DataDrivenCovarianceBounds
public import ALO.Estimator.OrdinaryPenaltyCovarianceObserved
public import ALO.Estimator.SignalOperatorALO

/-! # Unconditional data-driven ALO and mean field for general covariance

The statements use the original covariance-design law and arbitrary
independent external noise. The selected matrix is identified with the
observed-data operator in `OrdinaryPenaltyCovarianceObserved`.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V)

variable (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
  (T : Submodule ℝ V)

variable {U Y : Type*} [MeasurableSpace U] [MeasurableSpace Y] [DecidableEq ι]
  (s : U → (ι → V) → ι → BoundedLipschitzScore) (hs : Measurable (Function.uncurry s))
  (ν : Measure U) [IsProbabilityMeasure ν]
  (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
  (hT : Module.finrank ℝ Tᗮ ≤ 1)
  (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
  (hscale : α = Fintype.card ι * μ)
  (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
  (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
  (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
  (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))

local notation "RW" => fun z => R (S.symm z)
local notation "Q" => fun u => covarianceOrdinaryPenaltySignalOperator S R α hα hRS T (s u)
local notation "γΣ" => covarianceDesignGaussian (ι := ι) S

include hs hmin hT hμ hδ hscale hdim hy hgm hg in
/-- General covariance, arbitrary independent noise, and the actual original
penalty's data-driven ALO operator. Both conclusions are unconditional;
the second controls E|ALO-LOO| for the averaged test criterion. -/
theorem ordinaryPenaltyCovariance_ALO_unconditional :
    (Integrable (parametricCovarianceSignalALOError S R a ha hR T s Q) (ν.prod γΣ) ∧
      (∫ q, parametricCovarianceSignalALOError S R a ha hR T s Q q ∂ν.prod γΣ) ≤
        dataDrivenSignalALOConstant μ δ) ∧
    (Integrable (parametricCovarianceSignalALOTestError S R a ha hR T s Q y g) (ν.prod γΣ) ∧
      (∫ q, parametricCovarianceSignalALOTestError S R a ha hR T s Q y g q ∂ν.prod γΣ) ≤
        dataDrivenTestRate (Fintype.card ι) (dataDrivenSignalALOConstant μ δ) μ δ) := by
  have hQm := measurable_parametricCovarianceOrdinaryPenaltySignalOperator S R a α ha hα hR hRS T s hs
  have hp := measurable_parametricCovarianceSignalALOPrediction S R a ha hR T s Q hs hQm
  have hl (i) : Measurable (fun q : U × (ι → V) =>
      ⟪q.2 i, covarianceSignalAdaptiveLOO S R a ha hR T (s q.1) i q.2⟫) :=
    ((measurable_pi_apply i).comp measurable_snd).inner
      (measurable_parametricCovarianceSignalLOO S R a ha hR T s hs i)
  have he : Measurable (parametricCovarianceSignalALOError S R a ha hR T s Q) :=
    Finset.measurable_sum _ fun i _ => ((hp i).sub (hl i)).pow_const 2
  have ht : Measurable (parametricCovarianceSignalALOTestError S R a ha hR T s Q y g) :=
    continuous_abs.measurable.comp ((Finset.measurable_sum _ fun i _ =>
      (hgm.comp ((hp i).prodMk (hy i))).sub (hgm.comp ((hl i).prodMk (hy i)))).div_const _)
  have hsec (u : U) :
      (Integrable (fun X => parametricCovarianceSignalALOError S R a ha hR T s Q (u, X)) γΣ ∧
        (∫ X, parametricCovarianceSignalALOError S R a ha hR T s Q (u, X) ∂γΣ) ≤
          dataDrivenSignalALOConstant μ δ) ∧
      (Integrable (fun X => parametricCovarianceSignalALOTestError S R a ha hR T s Q y g (u, X)) γΣ ∧
        (∫ X, parametricCovarianceSignalALOTestError S R a ha hR T s Q y g (u, X) ∂γΣ) ≤
          dataDrivenTestRate (Fintype.card ι) (dataDrivenSignalALOConstant μ δ) μ δ) := by
    have hsu : Measurable (s u) := hs.comp (measurable_const.prodMk measurable_id)
    have hqm := measurable_covarianceOrdinaryPenaltySignalOperator S R α hα hRS T (s u) hsu
    have hqc := covarianceOrdinaryPenaltySignalOperator_control S R a α ha hα hR hRS T (s u)
    have hqr : ∀ᵐ Z ∂ambientDesignGaussian,
        (∃ i, signalAdaptiveScore RW α hα hRS T (s u) Z i ≠ 0) →
        Module.finrank ℝ (LinearMap.range
          (Q u Z - signalAdaptiveConstructedOperator RW α hα hRS T (s u) Z).toLinearMap) ≤ 4 := by
      filter_upwards [ae_covarianceOrdinaryPenaltySignalOperator_rank S R a α ha hα hR hRS T (s u) hsu]
        with Z hZ hv
      exact (hZ hv).trans (by omega)
    have hu := signalOperator_ALO_error_unconditional RW α hα hRS T (s u) (Q u) hqm hqc hqr
      hsu hmin hT μ δ hμ hδ hscale hdim
    have htest := signalOperator_ALO_test_unconditional RW α hα hRS T (s u) (Q u) hqm hqc hqr
      hsu hmin hT μ δ hμ hδ hscale hdim
      (fun Z => y (u, fun i => covarianceRow S (Z i)))
      (fun i => (hy i).comp (measurable_const.prodMk (measurable_covarianceRows S))) g hgm hg
    constructor
    · apply covarianceDesign_bound_of_covarianceRows S _
        (he.comp (measurable_const.prodMk measurable_id))
      simpa only [Function.comp_apply, id_eq, parametricCovarianceSignalALOError,
        covarianceSignalALOPrediction_covarianceRows S R a α ha hα hR hRS,
        covarianceSignalAdaptiveLOO_covarianceRows S R a α ha hα hR hRS,
        covarianceRow_inner, S.apply_symm_apply] using hu
    · apply covarianceDesign_bound_of_covarianceRows S _
        (ht.comp (measurable_const.prodMk measurable_id))
      simpa only [Function.comp_apply, id_eq, parametricCovarianceSignalALOTestError, dataDrivenTestRate,
        covarianceSignalALOPrediction_covarianceRows S R a α ha hα hR hRS,
        covarianceSignalAdaptiveLOO_covarianceRows S R a α ha hα hR hRS,
        covarianceRow_inner, S.apply_symm_apply] using htest
  exact ⟨uniform_nonnegative_prod_bound ν γΣ _ he
      (fun _ => Finset.sum_nonneg fun _ _ => sq_nonneg _) _ (fun u => (hsec u).1),
    uniform_nonnegative_prod_bound ν γΣ _ ht (fun _ => abs_nonneg _) _ (fun u => (hsec u).2)⟩

include hs hmin hT hμ hδ hscale hdim hy hgm hg in
/-- The corresponding mean-field theorem uses tr(A_data Sigma), with the
same original data-driven operator and no event or estimator conditioning. -/
theorem ordinaryPenaltyCovariance_meanField_unconditional :
    let C := 2 * (Fintype.card ι * (8 * α⁻¹) ^ 2) + 2 * empiricalMeanFieldConstant μ δ
    (Integrable (parametricCovarianceSignalError S R a ha hR T s Q) (ν.prod γΣ) ∧
      (∫ q, parametricCovarianceSignalError S R a ha hR T s Q q ∂ν.prod γΣ) ≤ C) ∧
    (Integrable (parametricCovarianceSignalTestError S R a ha hR T s Q y g) (ν.prod γΣ) ∧
      (∫ q, parametricCovarianceSignalTestError S R a ha hR T s Q y g q ∂ν.prod γΣ) ≤
        dataDrivenTestRate (Fintype.card ι) C μ δ) := by
  have hQm := measurable_parametricCovarianceOrdinaryPenaltySignalOperator S R a α ha hα hR hRS T s hs
  apply parametricSignalCovariance_bounds_of_sections S R a ha hR T s Q hs hQm ν y hy g hgm
  intro u
  have hsu : Measurable (s u) := hs.comp (measurable_const.prodMk measurable_id)
  have hqm := measurable_covarianceOrdinaryPenaltySignalOperator S R α hα hRS T (s u) hsu
  have hqc := covarianceOrdinaryPenaltySignalOperator_control S R a α ha hα hR hRS T (s u)
  have hqr : ∀ᵐ Z ∂ambientDesignGaussian,
      (∃ i, signalAdaptiveScore RW α hα hRS T (s u) Z i ≠ 0) →
      Module.finrank ℝ (LinearMap.range
        (Q u Z - signalAdaptiveConstructedOperator RW α hα hRS T (s u) Z).toLinearMap) ≤ 4 := by
    filter_upwards [ae_covarianceOrdinaryPenaltySignalOperator_rank S R a α ha hα hR hRS T (s u) hsu]
      with Z hZ hv
    exact (hZ hv).trans (by omega)
  have hu := signalOperator_meanField_unconditional RW α hα hRS T (s u) (Q u) hqm hqc hqr
    hsu hmin hT μ δ hμ hδ hscale hdim
    (fun Z => y (u, fun i => covarianceRow S (Z i)))
    (fun i => (hy i).comp (measurable_const.prodMk (measurable_covarianceRows S))) g hgm hg
  have hp := measurable_parametricCovarianceSignalPrediction S R a ha hR T s hs Q hQm
  have hl (i) : Measurable (fun q : U × (ι → V) =>
      ⟪q.2 i, covarianceSignalAdaptiveLOO S R a ha hR T (s q.1) i q.2⟫) :=
    ((measurable_pi_apply i).comp measurable_snd).inner
      (measurable_parametricCovarianceSignalLOO S R a ha hR T s hs i)
  have he : Measurable (parametricCovarianceSignalError S R a ha hR T s Q) :=
    Finset.measurable_sum _ fun i _ => ((hp i).sub (hl i)).pow_const 2
  have ht : Measurable (parametricCovarianceSignalTestError S R a ha hR T s Q y g) :=
    continuous_abs.measurable.comp ((Finset.measurable_sum _ fun i _ =>
      (hgm.comp ((hp i).prodMk (hy i))).sub (hgm.comp ((hl i).prodMk (hy i)))).div_const _)
  constructor
  · apply covarianceDesign_bound_of_covarianceRows S _
      (he.comp (measurable_const.prodMk measurable_id))
    simpa only [Function.comp_apply, id_eq, parametricCovarianceSignalError,
      covarianceSignalMeanFieldPrediction_covarianceRows S R a α ha hα hR hRS,
      covarianceSignalAdaptiveLOO_covarianceRows S R a α ha hα hR hRS,
      covarianceRow_inner, S.apply_symm_apply] using hu.1
  · apply covarianceDesign_bound_of_covarianceRows S _
      (ht.comp (measurable_const.prodMk measurable_id))
    simpa only [Function.comp_apply, id_eq, parametricCovarianceSignalTestError, dataDrivenTestRate,
      covarianceSignalMeanFieldPrediction_covarianceRows S R a α ha hα hR hRS,
      covarianceSignalAdaptiveLOO_covarianceRows S R a α ha hα hR hRS,
      covarianceRow_inner, S.apply_symm_apply] using hu.2

end ALO


==> anc/lean_alo/ALO/Estimator/OrdinaryPenaltyCovarianceObserved.lean <==
module

public import ALO.Estimator.OrdinaryPenaltyCovarianceSignal
public import ALO.Estimator.SignalCovarianceALO

/-! # Identification with the observed-data operator

The covariance proof uses standardized coordinates. These identities
identify its operator with the original penalty evaluated at the observed
KKT dual and observed loss Gram, including joint measurability in noise.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)

/-- The operator is evaluated directly from the original fitted scores,
rows and curvatures. The covariance parameters only describe how the model
selects its realized loss functions. -/
@[expose] noncomputable def observedOrdinaryPenaltySignalOperator (X : ι → V) : V →L[ℝ] V :=
  ordinaryPenaltyALOOperator R
    (∑ i, -boundedScore (s (signalDesignPart T (fun j => whitenRow S (X j))) i)
      ⟪X i, covarianceSignalAdaptiveEstimator S R a ha hR T s X⟫ • X i)
    (lossCurvature X (covarianceSignalCurvature S R a ha hR T s X)).toContinuousLinearMap

omit [BorelSpace V] in
/-- The proof's standardized operator is precisely the congruence of the
selection made in the original observed coordinates. -/
theorem covarianceOrdinaryPenaltySignalOperator_eq_observed (Z : ι → V) :
    covarianceOrdinaryPenaltySignalOperator S R α hα hRS T s Z =
      whitenOperator S (observedOrdinaryPenaltySignalOperator S R a ha hR T s
        (fun i => covarianceRow S (Z i))) := by
  unfold covarianceOrdinaryPenaltySignalOperator observedOrdinaryPenaltySignalOperator
  simp only [whitenRow_covarianceRow,
    covarianceSignalAdaptiveEstimator_covarianceRows S R a α ha hα hR hRS,
    covarianceRow_inner, S.apply_symm_apply]
  have hd : covarianceSignalCurvature S R a ha hR T s (fun i => covarianceRow S (Z i)) =
      signalAdaptiveCurvature (fun z => R (S.symm z)) α hα hRS T s Z :=
    funext (covarianceSignalCurvature_covarianceRows S R a ha hR T s α hα hRS Z)
  rw [hd]
  congr 2
  simp only [signalAdaptiveDual, signalAdaptiveScore, covarianceRow, map_sum, map_smul]

omit [BorelSpace V] in
/-- At observed rows, unwhitening the proof operator recovers exactly
the data-only selection, with no covariance correction left to compute. -/
theorem unwhiten_covarianceOrdinaryPenaltySignalOperator (X : ι → V) :
    unwhitenOperator S (covarianceOrdinaryPenaltySignalOperator S R α hα hRS T s
      (fun i => whitenRow S (X i))) = observedOrdinaryPenaltySignalOperator S R a ha hR T s X := by
  rw [covarianceOrdinaryPenaltySignalOperator_eq_observed S R a α ha hα hR hRS]
  simp only [covarianceRow_whitenRow, unwhitenOperator_whitenOperator]

section Parametric
variable {U : Type*} [MeasurableSpace U]
  (s : U → (ι → V) → ι → BoundedLipschitzScore)
  (hs : Measurable (Function.uncurry s))

include hs in
/-- Joint measurability follows from observed scores, fitted predictions,
and the Borel data-driven selection. No topological assumption on noise. -/
theorem measurable_parametricObservedOrdinaryPenaltySignalOperator :
    Measurable (fun q : U × (ι → V) =>
      observedOrdinaryPenaltySignalOperator S R a ha hR T (s q.1) q.2) := by
  have hb := measurable_parametricCovarianceSignalEstimator S R a ha hR T s hs
  have hx (i : ι) : Measurable (fun q : U × (ι → V) => q.2 i) :=
    (measurable_pi_apply i).comp measurable_snd
  have hv (i : ι) := continuous_boundedScore.measurable.comp
    (((measurable_pi_apply i).comp (measurable_parametricSignalScores S T s hs)).prodMk
      ((hx i).inner hb))
  have hM : Measurable (fun q : U × (ι → V) =>
      (lossCurvature q.2 (covarianceSignalCurvature S R a ha hR T (s q.1) q.2)).toContinuousLinearMap) :=
    measurable_lossCurvature_operator (fun q : U × (ι → V) => q.2)
      (fun q => covarianceSignalCurvature S R a ha hR T (s q.1) q.2) hx
      (measurable_parametricCovarianceSignalCurvature S R a ha hR T s hs)
  have hh := (measurable_ordinaryPenaltyALOOperator R).comp
    ((Finset.measurable_sum Finset.univ fun i _ => (hv i).neg.smul (hx i)).prodMk hM)
  convert hh using 1; rfl

include ha hR hs in
/-- Joint measurability of the standardized view of the original selection. -/
theorem measurable_parametricCovarianceOrdinaryPenaltySignalOperator :
    Measurable (fun q : U × (ι → V) =>
      covarianceOrdinaryPenaltySignalOperator S R α hα hRS T (s q.1) q.2) := by
  simp_rw [covarianceOrdinaryPenaltySignalOperator_eq_observed S R a α ha hα hR hRS]
  have hm := (measurable_parametricObservedOrdinaryPenaltySignalOperator S R a ha hR T s hs).comp
    (measurable_fst.prodMk ((measurable_covarianceRows S).comp measurable_snd))
  have hw : Continuous (fun Q : V →L[ℝ] V => whitenOperator S Q) := by
    unfold whitenOperator
    fun_prop
  exact hw.measurable.comp hm

end Parametric
end ALO


==> anc/lean_alo/ALO/Estimator/OrdinaryPenaltyCovarianceSignal.lean <==
module

public import ALO.Estimator.PenaltyModelJetCovariance
public import ALO.Estimator.DataDrivenSignalStatistics
public import ALO.Estimator.OrdinaryPenaltyJet
public import ALO.Estimator.SignalAdaptiveCovarianceCoordinates

/-! # Ordinary penalty-response derivatives under general covariance

`covarianceOrdinaryPenaltySignalOperator` is the whitened view of the selection
made with the original penalty and observed primal-dual pair. Whitening
is used for analysis, not to define the selected operator.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
  (T : Submodule ℝ V)

local notation "RW" => fun z => R (S.symm z)
local notation "v" => signalAdaptiveScore RW α hα hRS T
local notation "d" => signalAdaptiveCurvature RW α hα hRS T
local notation "A" => signalAdaptiveConstructedOperator RW α hα hRS T

/-- The original-coordinate selection expressed in standardized design
coordinates. Its construction inputs are still only the original penalty,
observed dual point, and observed loss curvature. -/
@[expose] noncomputable def covarianceOrdinaryPenaltySignalOperator
    (s : (ι → V) → ι → BoundedLipschitzScore) (Z : ι → V) : V →L[ℝ] V :=
  whitenOperator S (ordinaryPenaltyALOOperator R
    (covarianceRow S (signalAdaptiveDual RW α hα hRS T s Z))
    (lossCurvature (fun i => covarianceRow S (Z i)) (d s Z)).toContinuousLinearMap)

theorem measurable_covarianceOrdinaryPenaltySignalOperator
    (s : (ι → V) → ι → BoundedLipschitzScore) (hs : Measurable s) :
    Measurable (covarianceOrdinaryPenaltySignalOperator S R α hα hRS T s) := by
  have hq : Measurable (fun Z => covarianceRow S (signalAdaptiveDual RW α hα hRS T s Z)) :=
    S.toContinuousLinearMap.adjoint.continuous.measurable.comp
      (measurable_signalAdaptiveDual RW α hα hRS T s hs)
  have hX : Measurable (fun Z : ι → V => fun i => covarianceRow S (Z i)) := by
    fun_prop [covarianceRow]
  have hM : Measurable (fun Z : ι → V =>
      (lossCurvature (fun i => covarianceRow S (Z i)) (d s Z)).toContinuousLinearMap) :=
    measurable_lossCurvature_operator (fun Z : ι → V => fun i => covarianceRow S (Z i)) (d s)
      (fun i => (measurable_pi_apply i).comp hX)
      (measurable_signalAdaptiveCurvature RW α hα hRS T s hs)
  have hQ := (measurable_ordinaryPenaltyALOOperator R).comp (hq.prodMk hM)
  exact (show Continuous (fun Q : V →L[ℝ] V => whitenOperator S Q) by
    unfold whitenOperator
    fun_prop).measurable.comp hQ

include ha hα hR hRS in
/-- The original selection has the required Gaussian-coordinate norm and
rational denominator bounds at every sample. -/
theorem covarianceOrdinaryPenaltySignalOperator_control
    (s : (ι → V) → ι → BoundedLipschitzScore) (Z : ι → V) :
    HasRationalALOControl Z (d s Z)
      (covarianceOrdinaryPenaltySignalOperator S R α hα hRS T s Z) α := by
  have h := ordinaryPenaltyALOOperator_control R a ha hR S α hα hRS
    (covarianceRow S (signalAdaptiveDual RW α hα hRS T s Z))
    (fun i => covarianceRow S (Z i)) (d s Z)
    (fun i => (signalAdaptive_curvature_bounds RW α hα hRS T s Z i).1)
  simpa only [whitenRow_covarianceRow, covarianceOrdinaryPenaltySignalOperator] using h

include ha hR in
/-- Transporting the empirical jet proves the rank comparison for the
actual original-penalty selection on each fixed signal slice. -/
theorem ae_covarianceSignalSlice_ordinaryPenalty_rank
    (H : ι → V) (s : ι → BoundedLipschitzScore) :
    ∀ᵐ Z ∂(ambientDesignGaussian (ι := ι) (V := T)),
      let X := signalSliceDesign T H Z
      let b := signalSliceEstimator RW α hα hRS T H s Z
      let vv :=  fun i => -boundedScore (s i) ⟪X i, b⟫
      let dd :=  fun i => deriv (boundedScore (s i)) ⟪X i, b⟫
      (∃ i, vv i ≠ 0) →
        Module.finrank ℝ (LinearMap.range
          (whitenOperator S (ordinaryPenaltyALOOperator R (covarianceRow S (∑ i, vv i • X i))
            (lossCurvature (fun i => covarianceRow S (X i)) dd).toContinuousLinearMap) -
            signalSliceOperator RW α hα hRS T H s Z).toLinearMap) ≤
              2 * (Module.finrank ℝ Tᗮ + 1) := by
  filter_upwards [ae_signalSlice_penaltyModelJet RW α hα hRS T H s] with Z hZ
  dsimp only
  intro hv
  have hj := (hZ hv).covariancePullback S R _ _ _ _
  rw [responseCurvatureTransport_lossCurvature] at hj
  have hd : ∀ i, 0 ≤ deriv (boundedScore (s i))
      ⟪signalSliceDesign T H Z i, signalSliceEstimator RW α hα hRS T H s Z⟫ :=
    fun i => loss_curvature_nonneg (convexOn_boundedScoreLoss (s i))
      (hasDerivAt_boundedScoreLoss (s i)) _
  have hr := ordinaryPenaltyALOOperator_difference_rank_of_model R a ha hR _ _ _
    (lossCurvature_isSymmetric _ _) (lossCurvature_nonneg _ _ hd)
    (Module.finrank ℝ Tᗮ + 1) hj
  have hrW := hr
  rw [← finrank_whitenOperator_sub S] at hrW
  rw [whitenOperator_unwhitenOperator] at hrW
  exact hrW

include ha hR in
/-- The unconditional comparison loses at most two ranks per fixed
signal direction plus two. There is no conditioning on the fitted estimator. -/
theorem ae_covarianceOrdinaryPenaltySignalOperator_rank
    (s : (ι → V) → ι → BoundedLipschitzScore) (hs : Measurable s) :
    ∀ᵐ Z ∂(ambientDesignGaussian (ι := ι) (V := V)),
      (∃ i, v s Z i ≠ 0) →
        Module.finrank ℝ (LinearMap.range
          (covarianceOrdinaryPenaltySignalOperator S R α hα hRS T s Z - A s Z).toLinearMap) ≤
              2 * (Module.finrank ℝ Tᗮ + 1) := by
  classical
  have hscore : MeasurableSet {Z | ∃ i, v s Z i ≠ 0} := by
    simp only [Set.ofPred_exists]
    exact MeasurableSet.iUnion fun i =>
      (measurableSet_eq_fun (measurable_signalAdaptiveScore RW α hα hRS T s hs i) measurable_const).compl
  have hrank := (measurableSet_operator_rank_le (V := V) (2 * (Module.finrank ℝ Tᗮ + 1))).preimage
    ((measurable_covarianceOrdinaryPenaltySignalOperator S R α hα hRS T s hs).sub
      (measurable_signalAdaptiveConstructedOperator RW α hα hRS T s hs))
  apply ae_ambient_of_ae_signalSlices T (hscore.imp hrank)
  intro y
  filter_upwards [ae_covarianceSignalSlice_ordinaryPenalty_rank S R a α ha hα hR hRS T
    (signalBaseDesign T y) (s (signalBaseDesign T y))] with Z hZ
  have hH := signalBaseDesign_orthogonal T y
  have hb : signalAdaptiveEstimator RW α hα hRS T s
      (signalSliceDesign T (signalBaseDesign T y) Z) =
      signalSliceEstimator RW α hα hRS T (signalBaseDesign T y) (s (signalBaseDesign T y)) Z := by
    rw [← signalSliceEstimator_parts RW α hα hRS T s,
      signalDesignPart_signalSliceDesign T _ _ hH,
      freeDesignPart_signalSliceDesign T _ _ hH]
  have hop : covarianceOrdinaryPenaltySignalOperator S R α hα hRS T s
      (signalSliceDesign T (signalBaseDesign T y) Z) -
      A s (signalSliceDesign T (signalBaseDesign T y) Z) =
      whitenOperator S (ordinaryPenaltyALOOperator R
        (covarianceRow S (∑ i, -boundedScore (s (signalBaseDesign T y) i)
          ⟪signalSliceDesign T (signalBaseDesign T y) Z i,
            signalSliceEstimator RW α hα hRS T (signalBaseDesign T y) (s (signalBaseDesign T y)) Z⟫ •
              signalSliceDesign T (signalBaseDesign T y) Z i))
        (lossCurvature (fun i => covarianceRow S (signalSliceDesign T (signalBaseDesign T y) Z i))
          (fun i => deriv (boundedScore (s (signalBaseDesign T y) i))
            ⟪signalSliceDesign T (signalBaseDesign T y) Z i,
              signalSliceEstimator RW α hα hRS T (signalBaseDesign T y) (s (signalBaseDesign T y)) Z⟫)).toContinuousLinearMap) -
        signalSliceOperator RW α hα hRS T (signalBaseDesign T y) (s (signalBaseDesign T y)) Z := by
    unfold covarianceOrdinaryPenaltySignalOperator signalAdaptiveDual signalAdaptiveScore
      signalAdaptiveCurvature signalAdaptiveConstructedOperator
    simp only [signalDesignPart_signalSliceDesign T _ _ hH, freeDesignPart_signalSliceDesign T _ _ hH, hb]
  change (∃ i, v s (signalSliceDesign T (signalBaseDesign T y) Z) i ≠ 0) →
    Module.finrank ℝ (LinearMap.range
      (covarianceOrdinaryPenaltySignalOperator S R α hα hRS T s (signalSliceDesign T (signalBaseDesign T y) Z) -
        A s (signalSliceDesign T (signalBaseDesign T y) Z)).toLinearMap) ≤ _
  rw [hop]
  simpa only [signalAdaptiveScore, signalDesignPart_signalSliceDesign T _ _ hH, hb, neg_ne_zero] using hZ

end ALO


==> anc/lean_alo/ALO/Estimator/OrdinaryPenaltyGroupLimit.lean <==
module

public import ALO.Estimator.OrdinaryPenaltyResponse
public import ALO.Estimator.DataDrivenGroupRecovery
public import Mathlib.Topology.UniformSpace.CompactConvergence

/-! The group response has an ordinary derivative on each linearity
space of its unique critical-cone response. Subsequences are used only
in this proof, not in the ordinary selection rule. -/

public section
namespace ALO
open Filter
open scoped Topology RealInnerProductSpace

variable {V K : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype K] [MeasurableSpace V] [BorelSpace V]

noncomputable def dyadicPenaltyResponse (R : V → ℝ) (a : ℝ) (ha : 0 < a)
    (hR : StrongConvexOn Set.univ a R) (q : V) (n : ℕ) : C(V, V) :=
  ⟨penaltyResponseBlowup R q ((2 : ℝ) ^ n),
    (lipschitzWith_penaltyResponseBlowup R a ha hR q _ (by positivity)).continuous⟩

omit [MeasurableSpace V] [BorelSpace V] in
theorem hasFDerivAt_penaltyResponse_of_dyadic_limit
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (q : V) (g : C(V, V))
    (hg : Tendsto (dyadicPenaltyResponse R a ha hR q) atTop (𝓝 g))
    (P J : V →L[ℝ] V) (hJ : ∀ z, J z = g (P z)) :
    HasFDerivAt (fun z => penaltyResponse R (q + P z)) J 0 := by
  let f : C(V, V) := ⟨fun z => penaltyResponse R (q + z),
    (lipschitzWith_penaltyResponse R a ha hR).continuous.comp (continuous_const.add continuous_id)⟩
  let err : C(V, V) → C(DesignUnitBall V, V) := fun h =>
    ⟨fun z => h (P z) - J z, by fun_prop⟩
  have he : Continuous err := by
    apply ContinuousMap.continuous_of_continuous_uncurry
    change Continuous (fun z : C(V, V) × DesignUnitBall V => z.1 (P z.2) - J z.2)
    fun_prop
  have he0 : err g = 0 := by
    ext z
    exact sub_eq_zero.mpr (hJ z).symm
  have hh := (he.tendsto g).comp hg
  rw [he0] at hh
  have hn := hh.norm
  simp only [norm_zero] at hn
  apply (projectionBlowupError_tendsto_iff f P J).mp
  convert hn using 1
  funext n
  congr 1
  ext z
  simp only [projectionBlowupError_apply, Function.comp_apply, ContinuousMap.coe_mk, f, err,
    dyadicPenaltyResponse, penaltyResponseBlowup, graphBlowup, add_zero]

omit [MeasurableSpace V] [BorelSpace V] in
/-- Compactness and uniqueness of the quadratic VI give convergence of
all dyadic scales to any selected group response. -/
theorem groupLasso_dyadicPenaltyResponse_tendsto
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (a : ℝ) (ha : 0 < a) (b q : V)
    (hq : IsSubgradient (groupLassoPenalty P w a) b q)
    (g : C(V, V))
    (hg : IsQuadraticConeResponse (groupLassoCriticalCone P w a b q)
      (groupLassoCurvature P w a b).toContinuousLinearMap g) :
    Tendsto (dyadicPenaltyResponse (groupLassoPenalty P w a) a ha
      (strongConvexOn_groupLassoPenalty P w hw a) q) atTop (𝓝 g) := by
  let R := groupLassoPenalty P w a
  let hR := strongConvexOn_groupLassoPenalty P w hw a
  let f := dyadicPenaltyResponse R a ha hR q
  apply (isCompact_anchoredLipschitzMaps (V := V) (Real.toNNReal a⁻¹)).tendsto_nhds_of_unique_mapClusterPt
    (Eventually.of_forall fun n => ⟨penaltyResponseBlowup_zero R q _,
      lipschitzWith_penaltyResponseBlowup R a ha hR q _ (by positivity)⟩)
  intro h hh hc
  obtain ⟨φ, hφ, hlim⟩ := hc.tendsto_subseq
  have hcTop : Tendsto (fun n => (2 : ℝ) ^ (φ n)) atTop atTop :=
    (tendsto_pow_atTop_atTop_of_one_lt (by norm_num : (1 : ℝ) < 2)).comp hφ.tendsto_atTop
  have hquad := groupLasso_response_blowup_quadratic P w hw a ha b q hq
    (fun n => (2 : ℝ) ^ (φ n)) (fun n => by positivity) hcTop h
    (fun z => (continuous_eval_const z).tendsto h |>.comp hlim)
  ext z
  exact quadraticConeResponse_unique ha (groupLassoCurvature_isCoercive P w hw a b)
    (hquad.mem z) (hg.mem z) (hquad.inequality z) (hg.inequality z)

end ALO


==> anc/lean_alo/ALO/Estimator/OrdinaryPenaltyGroupRecovery.lean <==
module

public import ALO.Estimator.OrdinaryPenaltyGroupLimit
public import ALO.Estimator.DataDrivenResponseOperator
public import ALO.Estimator.GroupLassoEmpiricalOperator

/-! # Exact recovery of the prescribed group inverse

All retained group weights are positive. Zero-weight groups must be removed
before forming the prescribed active tangent. Arbitrary linear group maps,
overlaps, empty supports, and boundary dual points are allowed.
-/

public section
namespace ALO
open Filter
open scoped Topology RealInnerProductSpace

variable {V K : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype K] [MeasurableSpace V] [BorelSpace V]

/-- The selected response has exactly the active-group range and curvature.
These conclusions hold for every supporting tilt, including boundary tilts. -/
theorem ordinaryPenaltySelection_groupLasso_spec
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 < w k)
    (a : ℝ) (ha : 0 < a) (b q : V)
    (hq : IsSubgradient (groupLassoPenalty P w a) b q) :
    let s := ordinaryPenaltySelection (groupLassoPenalty P w a) q
    LinearMap.range s.2.toLinearMap = groupLassoTangent P b ∧
      ∀ z, (groupLassoTangent P b).orthogonalProjectionOnto
          (groupLassoCurvature P w a b (s.2 z)) =
        (groupLassoTangent P b).orthogonalProjectionOnto (s.1 z) := by
  let R := groupLassoPenalty P w a
  have hw0 : ∀ k, 0 ≤ w k := fun k => (hw k).le
  have hR := strongConvexOn_groupLassoPenalty P w hw0 a
  obtain ⟨_, g, φ, hφ, hlim, _, _⟩ := dataDrivenResponse_spec R a ha hR q
  have hsel := ordinaryPenaltySelection_spec R a ha hR q
  have hP : (ordinaryPenaltySelection R q).1 =
      (LinearMap.range (ordinaryPenaltySelection R q).1.toLinearMap).starProjection := by
    have hid : IsIdempotentElem (ordinaryPenaltySelection R q).1.toLinearMap := by
      ext z
      exact DFunLike.congr_fun hsel.1.2.1 z
    obtain ⟨_, he⟩ := LinearMap.isSymmetricProjection_iff_eq_coe_starProjection_range.mp
      (show (ordinaryPenaltySelection R q).1.toLinearMap.IsSymmetricProjection from ⟨hid, hsel.1.1⟩)
    ext z
    exact LinearMap.congr_fun he z
  have hcTop : Tendsto (fun n => (φ n : ℝ) + 1) atTop atTop :=
    tendsto_atTop_add_const_right _ _ (tendsto_natCast_atTop_atTop.comp hφ.tendsto_atTop)
  have hJ : ∀ z, (ordinaryPenaltySelection R q).2 z = g ((ordinaryPenaltySelection R q).1 z) := by
    obtain ⟨bb, vv, θ, hg, he, hb, hv⟩ := ordinaryPenaltySelection_responseJet R a ha hR q
    intro z
    have ht := (tendsto_penaltyResponseBlowup_of_graph_derivatives R a ha hR bb vv hg θ
      _ _ hb hv z).comp hcTop
    rw [he] at ht
    exact tendsto_nhds_unique ht (hlim _)
  let F := LinearMap.range (ordinaryPenaltySelection R q).1.toLinearMap
  have hJ' : ∀ z, (ordinaryPenaltySelection R q).2 z = g (F.starProjection z) := by
    intro z
    exact (hJ z).trans (congrArg (fun Q : V →L[ℝ] V => g (Q z)) hP)
  have hquad := groupLasso_response_blowup_quadratic P w hw0 a ha b q hq
    (fun n => (φ n : ℝ) + 1) (fun n => by positivity) hcTop g hlim
  have hdyad := groupLasso_dyadicPenaltyResponse_tendsto P w hw0 a ha b q hq g hquad
  have hmax (F' : Submodule ℝ V) (J' : V →L[ℝ] V)
      (hJ' : ∀ z, J' z = g (F'.starProjection z)) :
      Module.finrank ℝ F' ≤ Module.finrank ℝ F := by
    have hd := hasFDerivAt_penaltyResponse_of_dyadic_limit R a ha hR q g hdyad
      F'.starProjection J' hJ'
    have hPP : F'.starProjection.comp F'.starProjection = F'.starProjection :=
      F'.isIdempotentElem_starProjection
    have hJP : J'.comp F'.starProjection = J' := by
      ext z
      change J' (F'.starProjection z) = J' z
      rw [hJ', hJ']
      exact congrArg g (DFunLike.congr_fun hPP z)
    have hm := hsel.2 F'.starProjection J'
      ⟨F'.starProjection_isSymmetric, hPP, hJP, hd⟩
    rw [Submodule.range_starProjection] at hm
    exact hm
  have hadd := groupLassoCriticalCone_add_tangent P w hw0 a b q hq
  refine ⟨quadraticConeResponse_maximal_range hquad ha
    (groupLassoCurvature_isCoercive P w hw0 a b)
    (groupLassoCriticalCone_zero P w a b q) (groupLassoTangent P b) F hadd
    (groupLassoCriticalCone_lineality P w hw a b q)
    (ordinaryPenaltySelection R q).2 hJ' hmax, ?_⟩
  intro z
  change (groupLassoTangent P b).orthogonalProjectionOnto
      (groupLassoCurvature P w a b ((ordinaryPenaltySelection R q).2 z)) =
    (groupLassoTangent P b).orthogonalProjectionOnto ((ordinaryPenaltySelection R q).1 z)
  rw [hJ]
  exact hquad.projection (groupLassoTangent P b) hadd _

/-- The data-only operator is the prescribed restricted inverse, for any
positive semidefinite loss curvature and without a covariance assumption. -/
theorem ordinaryPenaltyALOOperator_eq_groupLasso_reducedInverse
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 < w k)
    (a : ℝ) (ha : 0 < a) (b q : V)
    (hq : IsSubgradient (groupLassoPenalty P w a) b q)
    (M : V →L[ℝ] V) (hMsym : M.toLinearMap.IsSymmetric)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) :
    ordinaryPenaltyALOOperator (groupLassoPenalty P w a) q M =
      reducedInverse (groupLassoTangent P b) (groupLassoActiveCurvature P w a b)
        M.toLinearMap a ha
        (groupLassoActiveCurvature_isCoercive P w (fun k => (hw k).le) a b) hM := by
  let T := groupLassoTangent P b
  let H := groupLassoActiveCurvature P w a b
  let s := ordinaryPenaltySelection (groupLassoPenalty P w a) q
  have hH := groupLassoActiveCurvature_isCoercive P w (fun k => (hw k).le) a b
  let Q := reducedInverse T H M.toLinearMap a ha hH hM
  obtain ⟨hrange, hproj⟩ := ordinaryPenaltySelection_groupLasso_spec P w hw a ha b q hq
  change LinearMap.range s.2.toLinearMap = T at hrange
  have hQ : IsSymmetricFactor s.2 (s.1 + M.comp s.2) Q := by
    refine ⟨restrictedInverse_isSymmetric T _ a ha _
      (reducedOperator_isSymmetric T H M.toLinearMap
        (compressedOperator_isSymmetric T _ (groupLassoCurvature_isSymmetric P w a b)) hMsym),
      ?_, ?_⟩
    · ext z
      change Q (s.1 z + M (s.2 z)) = s.2 z
      have hz : s.2 z ∈ T := by
        rw [← hrange]
        exact ⟨z, rfl⟩
      apply (restrictedInverse_unique T _ a ha _ (s.1 z + M (s.2 z)) ⟨s.2 z, hz⟩ ?_).symm
      change T.orthogonalProjectionOnto (groupLassoCurvature P w a b (s.2 z)) +
          T.orthogonalProjectionOnto (M (s.2 z)) =
        T.orthogonalProjectionOnto (s.1 z + M (s.2 z))
      rw [map_add, hproj z]
    · apply exists_lifting_of_range_le
      rw [hrange]
      exact (restrictedInverse_range T _ a ha _).le
  exact hQ.eq_symmetricFactor.symm

/-- At the observed fit, the rational ALO matrix is exactly the old
active-group matrix. Its weights and covariance trace therefore coincide. -/
theorem ordinaryPenaltyALOOperator_eq_groupLassoALOOperator
    {ι : Type*} [Fintype ι]
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 < w k)
    (a : ℝ) (ha : 0 < a) (b q : V)
    (hq : IsSubgradient (groupLassoPenalty P w a) b q)
    (X : ι → V) (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) :
    ordinaryPenaltyALOOperator (groupLassoPenalty P w a) q
        (lossCurvature X d).toContinuousLinearMap =
      groupLassoALOOperator P w (fun k => (hw k).le) a ha b X d hd :=
  ordinaryPenaltyALOOperator_eq_groupLasso_reducedInverse P w hw a ha b q hq
    _ (lossCurvature_isSymmetric X d) (lossCurvature_nonneg X d hd)

/-- Exact identification of the observed empirical matrix, with no
differentiability or active-set-stability assumption on the fitted estimator. -/
theorem ordinaryPenaltyALOOperator_eq_groupLassoEmpiricalALOOperator
    {ι : Type*} [Fintype ι]
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 < w k)
    (a : ℝ) (ha : 0 < a) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t) (X : ι → V) :
    let R := groupLassoPenalty P w a
    let hR := strongConvexOn_groupLassoPenalty P w (fun k => (hw k).le) a
    let b := empiricalDesignEstimator R a ha hR c loss hc X
    let d := fun i => deriv (slope i) ⟪X i, b - c⟫
    ordinaryPenaltyALOOperator R (∑ i, -slope i ⟪X i, b - c⟫ • X i)
      (lossCurvature X d).toContinuousLinearMap =
        groupLassoEmpiricalALOOperator P w (fun k => (hw k).le) a ha c loss slope hc hl X := by
  apply ordinaryPenaltyALOOperator_eq_groupLassoALOOperator P w hw a ha
  simpa only [empiricalDesignEstimator, empiricalEstimator, empiricalGradient,
    neg_smul, Finset.sum_neg_distrib] using
    empiricalEstimator_isSubgradient (groupLassoPenalty P w a) a ha
      (strongConvexOn_groupLassoPenalty P w (fun k => (hw k).le) a)
      (fun i (X : ι → V) => X i) c loss slope hc hl X

/-- The two penalty-only selections agree for every positive-weight group penalty. -/
theorem ordinaryPenaltyALOOperator_eq_dataDriven_of_groupLasso
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 < w k)
    (a : ℝ) (ha : 0 < a) (b q : V)
    (hq : IsSubgradient (groupLassoPenalty P w a) b q)
    (M : V →L[ℝ] V) (hMsym : M.toLinearMap.IsSymmetric)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) :
    ordinaryPenaltyALOOperator (groupLassoPenalty P w a) q M =
      dataDrivenALOOperator (groupLassoPenalty P w a) q M := by
  rw [ordinaryPenaltyALOOperator_eq_groupLasso_reducedInverse P w hw a ha b q hq M hMsym hM,
    dataDrivenALOOperator_eq_groupLasso_reducedInverse P w hw a ha b q hq M hMsym hM]

end ALO


==> anc/lean_alo/ALO/Estimator/OrdinaryPenaltyJet.lean <==
module

public import ALO.Estimator.OrdinaryPenaltyResponse

/-! Ordinary graph jets give full Frechet derivatives on their dual ranges. -/

public section
namespace ALO
open Filter
open scoped Topology RealInnerProductSpace

variable {E V : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [FiniteDimensional ℝ E] [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [MeasurableSpace V] [BorelSpace V]

omit [MeasurableSpace V] [BorelSpace V] in
theorem hasFDerivAt_penaltyResponse_of_graph_zero
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (b v : E → V) (hg : ∀ z, IsSubgradient R (b z) (v z))
    (B C : E →L[ℝ] V) (hb : HasFDerivAt b B 0) (hv : HasFDerivAt v C 0) :
    HasFDerivAt (fun z => penaltyResponse R (v 0 + C z)) B 0 := by
  apply (hasFDerivAt_zero_iff_remainder_bound _ _).mpr
  intro ε hε
  have hpos : 0 < a⁻¹ + 1 := by positivity
  let e := ε / (a⁻¹ + 1)
  have he : 0 < e := div_pos hε hpos
  obtain ⟨δb, hδb, hbb⟩ := (hasFDerivAt_zero_iff_remainder_bound b B).mp hb e he
  obtain ⟨δv, hδv, hvv⟩ := (hasFDerivAt_zero_iff_remainder_bound v C).mp hv e he
  refine ⟨min δb δv, lt_min hδb hδv, ?_⟩
  intro z hz
  have hbz := hbb z (hz.trans_le (min_le_left _ _))
  have hvz := hvv z (hz.trans_le (min_le_right _ _))
  have hbound := penaltyResponse_norm_sub_le R a ha hR (v 0 + C z) (v z)
  rw [penaltyResponse_eq_of_isSubgradient R a ha hR _ _ (hg z)] at hbound
  have hnorm : ‖v 0 + C z - v z‖ = ‖v z - v 0 - C z‖ := by
    rw [← norm_neg]
    congr 1
    abel
  rw [hnorm] at hbound
  have h0 : penaltyResponse R (v 0 + C 0) = b 0 := by
    rw [map_zero, add_zero]
    exact penaltyResponse_eq_of_isSubgradient R a ha hR _ _ (hg 0)
  rw [h0]
  calc
    _ = ‖(penaltyResponse R (v 0 + C z) - b z) + (b z - b 0 - B z)‖ := by congr 1; abel
    _ ≤ ‖penaltyResponse R (v 0 + C z) - b z‖ + ‖b z - b 0 - B z‖ := norm_add_le _ _
    _ ≤ a⁻¹ * (e * ‖z‖) + e * ‖z‖ :=
      add_le_add (hbound.trans (mul_le_mul_of_nonneg_left hvz (inv_nonneg.mpr ha.le))) hbz
    _ = ε * ‖z‖ := by dsimp [e]; field_simp

/-- Every ordinary graph jet gives an admissible orthogonal dual space. -/
theorem exists_ordinaryPenaltyResponse_of_jet
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (b v : E → V) (hg : ∀ z, IsSubgradient R (b z) (v z))
    (θ : E) (B C : E →L[ℝ] V) (hb : HasFDerivAt b B θ) (hv : HasFDerivAt v C θ) :
    ∃ P J : V →L[ℝ] V, IsOrdinaryPenaltyResponse R (v θ) P J ∧
      Module.finrank ℝ (LinearMap.range C.toLinearMap) =
        Module.finrank ℝ (LinearMap.range P.toLinearMap) := by
  let F := LinearMap.range C.toLinearMap
  obtain ⟨Q₀, hQ₀⟩ := exists_lifting_of_range_le C F.starProjection (by
    rintro z ⟨x, rfl⟩
    exact F.starProjection_apply_mem x)
  let Q := Q₀.comp F.starProjection
  have hPP : F.starProjection.comp F.starProjection = F.starProjection := F.isIdempotentElem_starProjection
  have hCQ : C.comp Q = F.starProjection := by
    dsimp only [Q]
    rw [← ContinuousLinearMap.comp_assoc, hQ₀, hPP]
  have hQP : Q.comp F.starProjection = Q := by
    dsimp only [Q]
    rw [ContinuousLinearMap.comp_assoc, hPP]
  have ht : HasFDerivAt (fun z => θ + Q z) Q 0 := Q.hasFDerivAt.const_add θ
  have hb' : HasFDerivAt (fun z => b (θ + Q z)) (B.comp Q) 0 := by
    have hb0 : HasFDerivAt b B (θ + Q 0) := by simpa only [map_zero, add_zero] using hb
    have h := hb0.comp 0 ht
    simpa only [map_zero, add_zero, Function.comp_def] using h
  have hv' : HasFDerivAt (fun z => v (θ + Q z)) (C.comp Q) 0 := by
    have hv0 : HasFDerivAt v C (θ + Q 0) := by simpa only [map_zero, add_zero] using hv
    have h := hv0.comp 0 ht
    simpa only [map_zero, add_zero, Function.comp_def] using h
  have hh := hasFDerivAt_penaltyResponse_of_graph_zero R a ha hR
    (fun z => b (θ + Q z)) (fun z => v (θ + Q z)) (fun z => hg _) _ _ hb' hv'
  simp only [map_zero, add_zero, hCQ] at hh
  refine ⟨F.starProjection, B.comp Q, ⟨F.starProjection_isSymmetric, hPP, ?_, hh⟩, ?_⟩
  · rw [ContinuousLinearMap.comp_assoc, hQP]
  · rw [Submodule.range_starProjection]

theorem ordinaryPenaltySelection_codimension_of_jet
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (b v : E → V) (hg : ∀ z, IsSubgradient R (b z) (v z))
    (θ : E) (B C : E →L[ℝ] V) (hb : HasFDerivAt b B θ) (hv : HasFDerivAt v C θ)
    (k : ℕ) (hc : Module.finrank ℝ V ≤ Module.finrank ℝ (LinearMap.range C.toLinearMap) + k) :
    Module.finrank ℝ V ≤
      Module.finrank ℝ (LinearMap.range (ordinaryPenaltySelection R (v θ)).1.toLinearMap) + k := by
  obtain ⟨P, J, hPJ, hr⟩ := exists_ordinaryPenaltyResponse_of_jet R a ha hR b v hg θ B C hb hv
  have hm := (ordinaryPenaltySelection_spec R a ha hR (v θ)).2 P J hPJ
  omega

theorem ordinaryPenaltyALOOperator_difference_rank_of_model
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (q : V) (M A : V →L[ℝ] V) (hMsym : M.toLinearMap.IsSymmetric)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) (k : ℕ)
    (hmodel : HasPenaltyModelJet (E := E) R q M A k) :
    Module.finrank ℝ (LinearMap.range (ordinaryPenaltyALOOperator R q M - A).toLinearMap) ≤ 2 * k := by
  obtain ⟨b, v, θ, B, C, hg, he, hb, hv, hf, hc⟩ := hmodel
  have hcod := ordinaryPenaltySelection_codimension_of_jet R a ha hR b v hg θ B C hb hv k hc
  rw [he] at hcod
  have hh := empiricalResponseOperator_difference_rank R a ha hR q _ _
    (ordinaryPenaltySelection_responseJet R a ha hR q) M A hMsym hM k k hcod
    (show HasPenaltyModelJet (E := E) R q M A k from ⟨b, v, θ, B, C, hg, he, hb, hv, hf, hc⟩)
  exact hh.trans (by omega)

end ALO


==> anc/lean_alo/ALO/Estimator/OrdinaryPenaltyRegression.lean <==
module

public import ALO.Estimator.DataDrivenRegression
public import ALO.Estimator.OrdinaryPenaltySingleIndex
public import ALO.Estimator.LipschitzRegressionLoss

/-! # Ordinary penalty-response linear regression with general design covariance

The response is y_i = <x_i,beta> + epsilon_i. The residual loss need
only be differentiable with bounded, 1-Lipschitz derivative.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (β : V)
  (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : Differentiable ℝ ρ)
  (hLip : LipschitzWith 1 (deriv ρ)) (hB : ∀ t, |deriv ρ t| ≤ 1)

variable (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
  (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
  (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
  (hscale : α = Fintype.card ι * μ)
  (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
  (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν]
  (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
  (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))

include hα hRS hmin hμ hδ hscale hdim hgm hg in
/-- Unconditional E|ALO-LOO| and summed prediction error for data-driven
linear regression under any positive-definite design covariance. -/
theorem regression_ordinaryPenalty_ALO_unconditional :
    let T := singleIndexFreeSpace S β
    let s := dataDrivenRegressionScores S β ρ hc hρ hLip hB
    let Q := fun ε => covarianceOrdinaryPenaltySignalOperator S R α hα hRS T (s ε)
    let y := fun q : (ι → ℝ) × (ι → V) => fun i => ⟪q.2 i, β⟫ + q.1 i
    (Integrable (parametricCovarianceSignalALOError S R a ha hR T s Q) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalALOError S R a ha hR T s Q q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenSignalALOConstant μ δ) ∧
    (Integrable (parametricCovarianceSignalALOTestError S R a ha hR T s Q y g) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalALOTestError S R a ha hR T s Q y g q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenTestRate (Fintype.card ι) (dataDrivenSignalALOConstant μ δ) μ δ) := by
  exact singleIndex_ordinaryPenalty_ALO_unconditional S β (fun (i : ι) (q : (ι → ℝ) × ℝ) => q.2 + q.1 i)
    (fun i => measurable_snd.add ((measurable_pi_apply i).comp measurable_fst))
    (fun y => regressionSlope ρ (fun _ : Unit => y) ())
    (monotone_regressionResponseScore ρ hc hρ)
    (fun y => lipschitzWith_regressionSlope ρ hLip (fun _ : Unit => y) ())
    (fun y t => by simpa only [regressionSlope, abs_neg] using hB (y - t))
    (fun t => (hLip.continuous.measurable.comp (measurable_id.sub_const t)).neg)
    ν g hgm hg R a α ha hα hR hRS hmin μ δ hμ hδ hscale hdim

include hα hRS hmin hμ hδ hscale hdim hgm hg in
/-- The same regression fit and data-driven operator satisfy the covariance
mean-field theorem with correction tr(A_emp Sigma). -/
theorem regression_ordinaryPenalty_meanField_unconditional :
    let T := singleIndexFreeSpace S β
    let s := dataDrivenRegressionScores S β ρ hc hρ hLip hB
    let Q := fun ε => covarianceOrdinaryPenaltySignalOperator S R α hα hRS T (s ε)
    let y := fun q : (ι → ℝ) × (ι → V) => fun i => ⟪q.2 i, β⟫ + q.1 i
    let C := 2 * (Fintype.card ι * (8 * α⁻¹) ^ 2) + 2 * empiricalMeanFieldConstant μ δ
    (Integrable (parametricCovarianceSignalError S R a ha hR T s Q) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalError S R a ha hR T s Q q ∂ν.prod (covarianceDesignGaussian S)) ≤ C) ∧
    (Integrable (parametricCovarianceSignalTestError S R a ha hR T s Q y g) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalTestError S R a ha hR T s Q y g q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenTestRate (Fintype.card ι) C μ δ) := by
  exact singleIndex_ordinaryPenalty_meanField_unconditional S β (fun (i : ι) (q : (ι → ℝ) × ℝ) => q.2 + q.1 i)
    (fun i => measurable_snd.add ((measurable_pi_apply i).comp measurable_fst))
    (fun y => regressionSlope ρ (fun _ : Unit => y) ())
    (monotone_regressionResponseScore ρ hc hρ)
    (fun y => lipschitzWith_regressionSlope ρ hLip (fun _ : Unit => y) ())
    (fun y t => by simpa only [regressionSlope, abs_neg] using hB (y - t))
    (fun t => (hLip.continuous.measurable.comp (measurable_id.sub_const t)).neg)
    ν g hgm hg R a α ha hα hR hRS hmin μ δ hμ hδ hscale hdim

end ALO


==> anc/lean_alo/ALO/Estimator/OrdinaryPenaltyResponse.lean <==
module

public import ALO.Estimator.MeasurableEmpiricalDesignSelection
public import ALO.Estimator.EmpiricalDerivativeOperator
public import ALO.Estimator.DataDrivenResponseOperator

/-! # Maximal ordinary derivatives of the penalty response

The rule depends only on the penalty and observed tilt. It uses ordinary
Frechet derivatives, without selecting a subsequential response limit.
-/

public section
namespace ALO
open Filter MeasureTheory
open scoped Topology RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [MeasurableSpace V] [BorelSpace V]

@[expose] def IsOrdinaryPenaltyResponse (R : V → ℝ) (q : V)
    (P J : V →L[ℝ] V) : Prop :=
  P.toLinearMap.IsSymmetric ∧ P.comp P = P ∧ J.comp P = J ∧
    HasFDerivAt (fun z => penaltyResponse R (q + P z)) J 0

@[expose] def IsOrdinaryPenaltySelection (R : V → ℝ)
    (s : V → (V →L[ℝ] V) × (V →L[ℝ] V)) : Prop :=
  Measurable s ∧ ∀ q, IsOrdinaryPenaltyResponse R q (s q).1 (s q).2 ∧
    ∀ P J, IsOrdinaryPenaltyResponse R q P J →
      Module.finrank ℝ (LinearMap.range P.toLinearMap) ≤
        Module.finrank ℝ (LinearMap.range (s q).1.toLinearMap)

omit [FiniteDimensional ℝ V] [MeasurableSpace V] [BorelSpace V] in
theorem IsOrdinaryPenaltyResponse.admissible
    {R : V → ℝ} {q : V} {P J : V →L[ℝ] V}
    (h : IsOrdinaryPenaltyResponse R q P J) :
    IsAdmissibleEmpiricalDesign (fun z => penaltyResponse R (q + z))
      (fun z => q + z) 0 (ContinuousLinearMap.id ℝ V) 0 P J P := by
  refine ⟨h.1, h.2.1, h.2.2.1, h.2.1, ?_, ?_, ?_⟩
  · simpa only [zero_add] using h.2.2.2
  · simpa only [zero_add] using P.hasFDerivAt.const_add q
  · simp

theorem exists_ordinaryPenaltySelection
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R) :
    ∃ s, IsOrdinaryPenaltySelection R s := by
  let b : V → C(V, V) := fun q =>
    ⟨fun z => penaltyResponse R (q + z),
      (lipschitzWith_penaltyResponse R a ha hR).continuous.comp (continuous_const.add continuous_id)⟩
  let v : V → C(V, V) := fun q => ⟨fun z => q + z, by fun_prop⟩
  have hb : Measurable b := by
    apply ContinuousMap.measurable_iff_eval.mpr
    intro z
    exact (measurable_penaltyResponse R a ha hR).comp (measurable_id.add_const z)
  have hv : Measurable v := by
    apply ContinuousMap.measurable_iff_eval.mpr
    intro z
    exact measurable_id.add_const z
  have hbl (q) : LocallyLipschitz (b q) :=
    ((lipschitzWith_penaltyResponse R a ha hR).comp (isometry_add_left q).lipschitzWith).locallyLipschitz
  have hvl (q) : LocallyLipschitz (v q) := (isometry_add_left q).lipschitz.locallyLipschitz
  obtain ⟨s, hs, hspec⟩ := exists_measurable_maximal_empiricalDesign b v hb hv hbl hvl
    (fun _ => ContinuousLinearMap.id ℝ V) (fun _ => 0) measurable_const measurable_const
  refine ⟨fun q => ((s q).1, (s q).2.1), hs.fst.prodMk hs.snd.fst, ?_⟩
  intro q
  have had := (hspec q).1
  have hnew : IsOrdinaryPenaltyResponse R q (s q).1 (s q).2.1 := by
    exact ⟨had.1, had.2.1, had.2.2.1, by simpa only [b, ContinuousMap.coe_mk, zero_add] using had.2.2.2.2.1⟩
  refine ⟨hnew, ?_⟩
  intro P J hPJ
  have hh := (hspec q).2.1 P J P hPJ.admissible
  have hleft := congrArg (fun Q : V →L[ℝ] V => Module.finrank ℝ (LinearMap.range Q.toLinearMap))
    (ContinuousLinearMap.id_comp P)
  have hright := congrArg (fun Q : V →L[ℝ] V => Module.finrank ℝ (LinearMap.range Q.toLinearMap))
    (ContinuousLinearMap.id_comp (s q).1)
  exact hleft.symm.trans_le (hh.trans_eq hright)

@[expose] noncomputable def ordinaryPenaltySelection (R : V → ℝ) :
    V → (V →L[ℝ] V) × (V →L[ℝ] V) := by
  classical
  exact if h : ∃ s, IsOrdinaryPenaltySelection R s then h.choose else fun _ => 0

omit [FiniteDimensional ℝ V] [BorelSpace V] in
theorem measurable_ordinaryPenaltySelection (R : V → ℝ) : Measurable (ordinaryPenaltySelection R) := by
  classical
  by_cases h : ∃ s, IsOrdinaryPenaltySelection R s
  · simpa only [ordinaryPenaltySelection, dite_eq_left h] using h.choose_spec.1
  · simp only [ordinaryPenaltySelection, dite_eq_right h]
    exact measurable_const

theorem ordinaryPenaltySelection_spec
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R) (q : V) :
    IsOrdinaryPenaltyResponse R q (ordinaryPenaltySelection R q).1 (ordinaryPenaltySelection R q).2 ∧
      ∀ P J, IsOrdinaryPenaltyResponse R q P J →
        Module.finrank ℝ (LinearMap.range P.toLinearMap) ≤
          Module.finrank ℝ (LinearMap.range (ordinaryPenaltySelection R q).1.toLinearMap) := by
  classical
  have h := exists_ordinaryPenaltySelection R a ha hR
  unfold ordinaryPenaltySelection
  rw [dite_eq_left h]
  exact h.choose_spec.2 q

omit [MeasurableSpace V] [BorelSpace V] in
theorem IsOrdinaryPenaltyResponse.responseJet
    {R : V → ℝ} (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    {q : V} {P J : V →L[ℝ] V} (h : IsOrdinaryPenaltyResponse R q P J) :
    HasEmpiricalResponseJet R q J P := by
  refine ⟨fun z => penaltyResponse R (q + P z), fun z => q + P z, 0,
    fun z => penaltyResponse_isSubgradient R a ha hR _, by simp,
    h.2.2.2, P.hasFDerivAt.const_add q⟩

@[expose] noncomputable def ordinaryPenaltyALOOperator
    (R : V → ℝ) (q : V) (M : V →L[ℝ] V) : V →L[ℝ] V :=
  linearResponseOperator (ordinaryPenaltySelection R q).2 (ordinaryPenaltySelection R q).1 M

theorem measurable_ordinaryPenaltyALOOperator (R : V → ℝ) :
    Measurable (fun p : V × (V →L[ℝ] V) => ordinaryPenaltyALOOperator R p.1 p.2) := by
  exact measurable_linearResponseOperator.comp
    ((((measurable_ordinaryPenaltySelection R).snd.comp measurable_fst).prodMk
      ((measurable_ordinaryPenaltySelection R).fst.comp measurable_fst)).prodMk measurable_snd)

theorem ordinaryPenaltySelection_responseJet
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R) (q : V) :
    HasEmpiricalResponseJet R q (ordinaryPenaltySelection R q).2 (ordinaryPenaltySelection R q).1 :=
  ((ordinaryPenaltySelection_spec R a ha hR q).1).responseJet a ha hR

theorem ordinaryPenaltyALOOperator_control
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (S : V ≃L[ℝ] V) (α : ℝ) (hα : 0 < α)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    {ι : Type*} [Fintype ι] (q : V) (X : ι → V) (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) :
    HasRationalALOControl (fun i => whitenRow S (X i)) d
      (whitenOperator S (ordinaryPenaltyALOOperator R q (lossCurvature X d).toContinuousLinearMap)) α :=
  HasEmpiricalResponseJet.rational_control S R a α ha hα hR hRS q _ _
    (ordinaryPenaltySelection_responseJet R a ha hR q) X d hd

end ALO


==> anc/lean_alo/ALO/Estimator/OrdinaryPenaltySingleIndex.lean <==
module

public import ALO.Estimator.OrdinaryPenaltyCovarianceBounds
public import ALO.Estimator.SingleIndexALO

/-! # Data-driven single-index endpoints with general covariance -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {U Y V ι : Type*} [MeasurableSpace U] [MeasurableSpace Y]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (β : V) (link : ι → U × ℝ → Y) (hf : ∀ i, Measurable (link i))
  (score : Y → ℝ → ℝ) (hm : ∀ y, Monotone (score y))
  (hlip : ∀ y, LipschitzWith 1 (score y)) (hb : ∀ y t, |score y t| ≤ 1)
  (hs : ∀ t, Measurable (fun y => score y t))
  (ν : Measure U) [IsProbabilityMeasure ν]
  (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
  (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))

include hf hs hgm hg in
/-- General-penalty rational ALO without an event indicator: integrable
total squared error bounded independently of dimension, and a test-function
rate of order `n⁻¹ᐟ²` under the original covariance/noise law. -/
theorem singleIndex_ordinaryPenalty_ALO_unconditional
    (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let T := singleIndexFreeSpace S β
    let s := singleIndexScores S β link score hm hlip hb
    let A := fun u => covarianceOrdinaryPenaltySignalOperator S R α hα hRS T (s u)
    let err := parametricCovarianceSignalALOError S R a ha hR T s A
    let test := parametricCovarianceSignalALOTestError S R a ha hR T s A (singleIndexResponse β link) g
    (Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenSignalALOConstant μ δ) ∧
    (Integrable test (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, test q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenTestRate (Fintype.card ι) (dataDrivenSignalALOConstant μ δ) μ δ) := by
  exact ordinaryPenaltyCovariance_ALO_unconditional S R a α ha hα hR hRS
    (singleIndexFreeSpace S β) (singleIndexScores S β link score hm hlip hb)
    (measurable_singleIndexScores S β link score hm hlip hb hf hs) ν hmin
    (singleIndexFreeSpace_codim_le_one S β) μ δ hμ hδ hscale hdim
    (singleIndexResponse β link) (measurable_singleIndexResponse β link hf) g hgm hg

include hf hs hgm hg in
/-- Mean field for the same observed-data selection, with correction
tr(A_data Sigma) and the full independent-noise/covariance law. -/
theorem singleIndex_ordinaryPenalty_meanField_unconditional
    (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let T := singleIndexFreeSpace S β
    let s := singleIndexScores S β link score hm hlip hb
    let A := fun u => covarianceOrdinaryPenaltySignalOperator S R α hα hRS T (s u)
    let err := parametricCovarianceSignalError S R a ha hR T s A
    let test := parametricCovarianceSignalTestError S R a ha hR T s A (singleIndexResponse β link) g
    (Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤
        (2 * (Fintype.card ι * (8 * α⁻¹) ^ 2) + 2 * empiricalMeanFieldConstant μ δ)) ∧
    (Integrable test (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, test q ∂ν.prod (covarianceDesignGaussian S)) ≤
        dataDrivenTestRate (Fintype.card ι) ((2 * (Fintype.card ι * (8 * α⁻¹) ^ 2) + 2 * empiricalMeanFieldConstant μ δ)) μ δ) := by
  exact ordinaryPenaltyCovariance_meanField_unconditional S R a α ha hα hR hRS
    (singleIndexFreeSpace S β) (singleIndexScores S β link score hm hlip hb)
    (measurable_singleIndexScores S β link score hm hlip hb hf hs) ν hmin
    (singleIndexFreeSpace_codim_le_one S β) μ δ hμ hδ hscale hdim
    (singleIndexResponse β link) (measurable_singleIndexResponse β link hf) g hgm hg

omit [MeasurableSpace U] [MeasurableSpace Y] [DecidableEq ι] [BorelSpace V] in
/-- At the realized responses, the operator is exactly the selection from
an ordinary observed-data empirical fit, its score vector and loss Gram.
The right-hand construction receives neither covariance nor latent noise. -/
theorem singleIndex_observedOrdinaryPenaltyOperator_eq_original_loss
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (loss : Y → ℝ → ℝ) (hc : ∀ y, ConvexOn ℝ Set.univ (loss y))
    (hd : ∀ y t, HasDerivAt (loss y) (score y t) t)
    (u : U) (X : ι → V) :
    let y := singleIndexResponse β link (u, X)
    let b := empiricalDesignEstimator R a ha hR 0 (fun i => loss (y i)) (fun i => hc (y i)) X
    observedOrdinaryPenaltySignalOperator S R a ha hR (singleIndexFreeSpace S β)
      (singleIndexScores S β link score hm hlip hb u) X =
      ordinaryPenaltyALOOperator R (∑ i, -score (y i) ⟪X i, b⟫ • X i)
        (lossCurvature X (fun i => deriv (score (y i)) ⟪X i, b⟫)).toContinuousLinearMap := by
  have he (i : ι) : boundedScore
      (singleIndexScores S β link score hm hlip hb u
        (signalDesignPart (singleIndexFreeSpace S β) (fun j => whitenRow S (X j))) i) =
      score (singleIndexResponse β link (u, X) i) :=
    funext (singleIndexScores_selected S β link score hm hlip hb u X i)
  unfold observedOrdinaryPenaltySignalOperator covarianceSignalCurvature
  simp only [he, singleIndex_covarianceEstimator_eq_original_loss S β link score hm hlip hb
    R a ha hR loss hc hd u X]

end ALO


==> anc/lean_alo/ALO/Estimator/OrthogonalDesignFiberProjection.lean <==
module

public import ALO.Estimator.DesignGaussianConditional
public import ALO.Estimator.MeasurableDesignFiberProjection

/-!
# The measurable design-fiber projector is orthogonal

The explicit projector constructed from the rank-two forcing lift is not
merely a measurable projection onto the forcing kernel.  After passing to the
canonical `L²` Euclidean coordinates on design arrays, it is exactly the
orthogonal projection.  Thus its jointly measurable formula gives the
covariance projector required by Gaussian conditioning.
-/

public section

namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*}
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V] [MeasurableAdd₂ V]
  [Fintype ι]

/-- The explicit design-fiber projection in the canonical Euclidean
coordinates. -/
@[expose] noncomputable def euclideanDesignFiberProjection
    (h : V) (v : ι → ℝ) :
    EuclideanDesignData ι V →L[ℝ] EuclideanDesignData ι V :=
  designDataEuclideanContinuousEquiv.toContinuousLinearMap.comp <|
    (designFiberProjection h v).comp
      designDataEuclideanContinuousEquiv.symm.toContinuousLinearMap

@[simp]
theorem euclideanDesignFiberProjection_designDataEuclideanEquiv
    (h : V) (v : ι → ℝ) (X : ι → V) :
    euclideanDesignFiberProjection h v (designDataEuclideanEquiv X) =
      designDataEuclideanEquiv (designFiberProjection h v X) := by
  rfl

/-- Every explicit forcing-lift direction is orthogonal to the forcing
kernel in Euclidean design coordinates. -/
theorem inner_designForcingLift_eq_zero_of_forcing_eq_zero
    (h : V) (v : ι → ℝ) (z : V × (ι → ℝ)) (W : ι → V)
    (hW : designForcing h v W = 0) :
    ⟪designDataEuclideanEquiv (designForcingLift h v z),
        designDataEuclideanEquiv W⟫ = 0 := by
  have hadj : designAdjoint W v = 0 := congrArg Prod.fst hW
  have hpred : designPredictor W h = 0 := congrArg Prod.snd hW
  have hinner (i : ι) : ⟪h, W i⟫ = 0 := by
    have hi := congrFun hpred i
    simpa [designPredictor, real_inner_comm] using hi
  rw [PiLp.inner_apply]
  simp only [designDataEuclideanEquiv_apply, designForcingLift,
    inner_sub_left, inner_add_left, real_inner_smul_left, hinner, mul_zero,
    zero_add, sub_zero]
  calc
    ∑ i, (v i / coordinateDot v v) * ⟪z.1, W i⟫ =
        (1 / coordinateDot v v) *
          ∑ i, v i * ⟪z.1, W i⟫ := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro i hi
      ring
    _ = (1 / coordinateDot v v) * ⟪z.1, designAdjoint W v⟫ := by
      congr 1
      simp [designAdjoint, inner_sum, inner_smul_right]
    _ = 0 := by rw [hadj]; simp

/-- The explicit forcing lift, interpreted in Euclidean design coordinates. -/
@[expose] noncomputable def euclideanDesignForcingLift
    (h : V) (v : ι → ℝ) (z : V × (ι → ℝ)) :
    EuclideanDesignData ι V :=
  designDataEuclideanEquiv (designForcingLift h v z)

/-- The explicit Euclidean forcing lift is orthogonal to the forcing kernel. -/
theorem euclideanDesignForcingLift_mem_orthogonal
    (h : V) (v : ι → ℝ) (z : V × (ι → ℝ)) :
    euclideanDesignForcingLift h v z ∈
      (EuclideanDesignFiberDirection h v)ᗮ := by
  intro W hW
  rw [inner_eq_zero_symm]
  let W₀ : ι → V := designDataEuclideanEquiv.symm W
  have hWval : W = designDataEuclideanEquiv W₀ :=
    (designDataEuclideanEquiv.apply_symm_apply W).symm
  rw [hWval]
  apply inner_designForcingLift_eq_zero_of_forcing_eq_zero
  change euclideanDesignForcing h v W = 0 at hW
  rw [hWval, euclideanDesignForcing_designDataEuclideanEquiv] at hW
  exact hW

/-- On the nondegenerate locus, the explicit rank-two lift is the canonical
orthogonal-complement inverse of the attainable forcing map. -/
theorem euclideanDesignForcingLift_eq_orthogonalComplementEquivRange_symm
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0)
    (y : LinearMap.range (euclideanDesignForcing h v).toLinearMap) :
    euclideanDesignForcingLift h v y =
      ((orthogonalComplementEquivRange
        (euclideanDesignForcing h v)).symm y :
          EuclideanDesignData ι V) := by
  let B := euclideanDesignForcing h v
  let e := orthogonalComplementEquivRange B
  let L : B.kerᗮ :=
    ⟨euclideanDesignForcingLift h v y,
      euclideanDesignForcingLift_mem_orthogonal h v y⟩
  have hycompat :
      (y : V × (ι → ℝ)) ∈ forcingCompatibilitySubspace h v := by
    rcases y.property with ⟨X, hX⟩
    rw [← hX]
    change designForcing h v (designDataEuclideanEquiv.symm X) ∈
      forcingCompatibilitySubspace h v
    exact designForcing_mem_compatibility h v _
  have hforcing :
      designForcing h v (designForcingLift h v y) = y := by
    apply Prod.ext
    · exact designForcingLift_adjoint h v y hh hv
    · exact designForcingLift_predictor h v y hycompat hh hv
  have heL : e L = y := by
    apply Subtype.ext
    change euclideanDesignForcing h v
      (euclideanDesignForcingLift h v y) = y
    rw [euclideanDesignForcingLift,
      euclideanDesignForcing_designDataEuclideanEquiv]
    exact hforcing
  have hL : L = e.symm y := by
    apply e.injective
    rw [heL, e.apply_symm_apply]
  exact congrArg Subtype.val hL

/-- Pointwise, the actual Euclidean Gaussian conditional law is the standard
Gaussian on the forcing kernel translated by the explicit rank-two lift. -/
theorem euclideanDesignFiberConditionalKernel_apply_explicit
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0)
    (y : LinearMap.range (euclideanDesignForcing h v).toLinearMap) :
    euclideanDesignFiberConditionalKernel h v y =
      (stdGaussian (EuclideanDesignFiberDirection h v)).map
        (fun x : EuclideanDesignFiberDirection h v =>
          (x : EuclideanDesignData ι V) +
            euclideanDesignForcingLift h v y) := by
  rw [euclideanDesignFiberConditionalKernel,
    affineGaussianKernel_apply
      (stdGaussian (EuclideanDesignFiberDirection h v))
      (EuclideanDesignFiberDirection h v).subtypeL
      (fun z =>
        ((orthogonalComplementEquivRange
          (euclideanDesignForcing h v)).symm z :
            EuclideanDesignData ι V))
      (by fun_prop) y,
    euclideanDesignForcingLift_eq_orthogonalComplementEquivRange_symm
      h v hh hv y]
  congr 1

/-- The explicit affine Gaussian formula is an actual regular conditional
law of the original ambient standard Gaussian design. -/
theorem condDistrib_ambientGaussian_euclideanDesignForcing_explicit
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0) :
    condDistrib id (euclideanDesignForcing h v).rangeRestrict
        (stdGaussian (EuclideanDesignData ι V)) =ᵐ[
          euclideanDesignForcingGaussian h v]
      fun y =>
        (stdGaussian (EuclideanDesignFiberDirection h v)).map
          (fun x : EuclideanDesignFiberDirection h v =>
            (x : EuclideanDesignData ι V) +
              euclideanDesignForcingLift h v y) := by
  filter_upwards
    [condDistrib_ambientGaussian_euclideanDesignForcing h v] with y hy
  rw [hy, euclideanDesignFiberConditionalKernel_apply_explicit h v hh hv y]

/-- On the nondegenerate locus, the explicit Euclidean projector is the
orthogonal projector onto the design-forcing kernel. -/
theorem euclideanDesignFiberProjection_eq_starProjection
    (h : V) (v : ι → ℝ) (hh : h ≠ 0)
    (hv : coordinateDot v v ≠ 0) (X : EuclideanDesignData ι V) :
    euclideanDesignFiberProjection h v X =
      (EuclideanDesignFiberDirection h v).starProjection X := by
  let X₀ : ι → V := designDataEuclideanEquiv.symm X
  have hX : X = designDataEuclideanEquiv X₀ := by
    exact (designDataEuclideanEquiv.apply_symm_apply X).symm
  rw [hX, euclideanDesignFiberProjection_designDataEuclideanEquiv]
  symm
  apply Submodule.eq_starProjection_of_mem_of_inner_eq_zero
    (K := EuclideanDesignFiberDirection h v)
  · change euclideanDesignForcing h v
      (designDataEuclideanEquiv (designFiberProjection h v X₀)) = 0
    rw [euclideanDesignForcing_designDataEuclideanEquiv]
    exact designForcing_designFiberProjection h v hh hv X₀
  · intro W hW
    rw [← map_sub]
    change
      ⟪designDataEuclideanEquiv
          (X₀ - designFiberProjection h v X₀), W⟫ = 0
    rw [designFiberProjection_apply, sub_sub_cancel]
    let W₀ : ι → V := designDataEuclideanEquiv.symm W
    have hW₀ : W = designDataEuclideanEquiv W₀ := by
      exact (designDataEuclideanEquiv.apply_symm_apply W).symm
    rw [hW₀]
    apply inner_designForcingLift_eq_zero_of_forcing_eq_zero
    change euclideanDesignForcing h v W = 0 at hW
    rw [hW₀, euclideanDesignForcing_designDataEuclideanEquiv] at hW
    exact hW

end ALO


==> anc/lean_alo/ALO/Estimator/ParametricEmpiricalMeanField.lean <==
module

public import ALO.Estimator.EmpiricalMeanFieldRate
public import ALO.Estimator.ParametricEmpiricalRemainder

/-! # Mean-field prediction bounds with independent external loss parameters -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

variable {P V ι : Type*} [TopologicalSpace P]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : P → ι → ℝ → ℝ)
  (hc : ∀ θ i, ConvexOn ℝ Set.univ (loss θ i))
  (hl : ∀ θ i t, HasDerivAt (loss θ i) (slope θ i t) t)
  (hsP : ∀ i, Continuous (fun q : P × ℝ => slope q.1 i q.2))

local notation "b" => (fun θ => empiricalDesignEstimator R α hα hR c (loss θ) (hc θ))
local notation "bi" => (fun θ => leaveOneOutEstimator R α hα hR c (loss θ) (hc θ))

include hl hsP in
/-- Joint continuity of the retained-row estimator follows by applying
the existing parametric estimator theorem to the retained index set. -/
theorem continuous_parametricLeaveOneOutEstimator (i : ι) :
    Continuous (fun q : P × (ι → V) => bi q.1 i q.2) := by
  have h := continuous_parametricEmpiricalDesignEstimator R α hα hR c
    (fun θ (j : {j // j ≠ i}) => loss θ j)
    (fun θ (j : {j // j ≠ i}) => slope θ j)
    (fun θ j => hc θ j) (fun θ j => hl θ j) (fun j => hsP j)
  exact h.comp (continuous_fst.prodMk
    (continuous_pi fun j => (continuous_apply (j : ι)).comp continuous_snd))

variable [MeasurableSpace P] [BorelSpace P] [MeasurableSpace V] [BorelSpace V]

include hl hsP in
theorem measurable_parametricEmpiricalMeanFieldPredictionError (i : ι) :
    Measurable (fun q : P × (ι → V) =>
      empiricalMeanFieldPredictionError R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) := by
  have hb := (continuous_parametricEmpiricalDesignEstimator R α hα hR c loss slope hc hl hsP).measurable
  have hbi := (continuous_parametricLeaveOneOutEstimator R α hα hR c loss slope hc hl hsP i).measurable
  let A := fun q : P × (ι → V) =>
    measurableEmpiricalALOOperator (fun j (X : ι → V) => X j) (b q.1) c (slope q.1) q.2
  have hA : Measurable A := measurable_parametricEmpiricalALOOperator R α hα hR c loss slope hc hl hsP
  have ht : Measurable (fun q => LinearMap.trace ℝ V (A q).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun j _ =>
      measurable_const.inner (hA.apply_continuousLinearMap _)
  have hx : Measurable (fun q : P × (ι → V) => q.2 i) := (measurable_pi_apply i).comp measurable_snd
  exact (hx.inner (hb.sub hbi)).add
    (((hsP i).measurable.comp (measurable_fst.prodMk (hx.inner (hb.sub_const c)))).mul ht)

include hl hsP in
theorem measurable_parametricEmpiricalMeanFieldPredictionErrorSqSum :
    Measurable (fun q : P × (ι → V) =>
      empiricalMeanFieldPredictionErrorSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2) :=
  Finset.measurable_sum _ fun i _ =>
    (measurable_parametricEmpiricalMeanFieldPredictionError R α hα hR c loss slope hc hl hsP i).pow_const 2

include hl hsP in
/-- Average the fixed-loss mean-field estimate over an arbitrary
independent external probability law. Its coordinates may be dependent,
and no density or moment assumption on that law is needed. -/
theorem parametricEmpiricalMeanField_uniform_bound_of_lipschitz_score
    (hmin : IsMinOn R Set.univ 0)
    (hs : ∀ θ i, LipschitzWith 1 (slope θ i))
    (hscore : ∀ θ i t, |slope θ i t| ≤ 1)
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0)
    (hrank : Module.finrank ℝ Sᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure P) [IsProbabilityMeasure ν] :
    let r := fun q : P × (ι → V) =>
      empiricalMeanFieldPredictionErrorSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2
    Integrable r (ν.prod ambientDesignGaussian) ∧
      (∫ q, r q ∂ν.prod ambientDesignGaussian) ≤ empiricalMeanFieldConstant μ δ := by
  let r := fun q : P × (ι → V) =>
    empiricalMeanFieldPredictionErrorSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2
  let C := empiricalMeanFieldConstant μ δ
  let I := fun θ => ∫ X, r (θ, X) ∂ambientDesignGaussian
  have hr0 (q : P × (ι → V)) : 0 ≤ r q := Finset.sum_nonneg fun i _ => sq_nonneg _
  have hrm : AEStronglyMeasurable r (ν.prod ambientDesignGaussian) :=
    (measurable_parametricEmpiricalMeanFieldPredictionErrorSqSum R α hα hR c loss slope hc hl hsP).aestronglyMeasurable
  have hb (θ : P) : Integrable (fun X => r (θ, X)) ambientDesignGaussian ∧ I θ ≤ C :=
    empiricalMeanField_uniform_bound_of_lipschitz_score R α hα hR (hmin) c (loss θ) (slope θ) (hc θ) (hl θ)
      (hs θ) (hscore θ) S hSc hrank μ δ hμ hδ hscale hdim
  have hIi : Integrable I ν := by
    apply (integrable_const C).mono' hrm.integral_prod_right'
    exact Filter.Eventually.of_forall fun θ => by
      rw [Real.norm_of_nonneg (integral_nonneg fun X => hr0 (θ, X))]
      exact (hb θ).2
  have hri : Integrable r (ν.prod ambientDesignGaussian) := by
    apply (integrable_prod_iff hrm).mpr
    refine ⟨Filter.Eventually.of_forall fun θ => (hb θ).1, ?_⟩
    simpa only [Real.norm_of_nonneg (hr0 _)] using hIi
  refine ⟨hri, ?_⟩
  calc
    _ = ∫ θ, I θ ∂ν := integral_prod r hri
    _ ≤ ∫ _θ, C ∂ν := integral_mono hIi (integrable_const C) (fun θ => (hb θ).2)
    _ = C := by simp

include hl hsP in
/-- Compatibility with the original smooth-score assumptions. -/
theorem parametricEmpiricalMeanField_uniform_bound
    (hmin : IsMinOn R Set.univ 0)
    (hs : ∀ θ i, ContDiff ℝ 1 (slope θ i))
    (hscore : ∀ θ i t, |slope θ i t| ≤ 1)
    (hd1 : ∀ θ i t, deriv (slope θ i) t ≤ 1)
    (S : Submodule ℝ V) (hSc : S.starProjection c = 0)
    (hrank : Module.finrank ℝ Sᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure P) [IsProbabilityMeasure ν] :
    let r := fun q : P × (ι → V) =>
      empiricalMeanFieldPredictionErrorSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2
    Integrable r (ν.prod ambientDesignGaussian) ∧
      (∫ q, r q ∂ν.prod ambientDesignGaussian) ≤ empiricalMeanFieldConstant μ δ := by
  exact parametricEmpiricalMeanField_uniform_bound_of_lipschitz_score R α hα hR c loss slope hc hl hsP
    hmin (fun θ i => lipschitzWith_score_of_deriv_le (hc θ i) (hl θ i)
      ((hs θ i).differentiable (by norm_num)) (hd1 θ i)) hscore S hSc hrank μ δ hμ hδ hscale hdim ν

end ALO


==> anc/lean_alo/ALO/Estimator/ParametricEmpiricalRemainder.lean <==
module

public import ALO.Estimator.EmpiricalRemainderBound

/-! # Joint measurability with external loss parameters -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

variable {P V ι : Type*} [TopologicalSpace P]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : P → ι → ℝ → ℝ)
  (hc : ∀ θ i, ConvexOn ℝ Set.univ (loss θ i))
  (hl : ∀ θ i t, HasDerivAt (loss θ i) (slope θ i t) t)
  (hsP : ∀ i, Continuous (fun q : P × ℝ => slope q.1 i q.2))

local notation "b" => (fun θ => empiricalDesignEstimator R α hα hR c (loss θ) (hc θ))

include hl hsP in
/-- The estimator is jointly continuous in external loss parameters and
design. Continuity of the parameterized slopes suffices; additive
parameter-dependent loss constants need no regularity. -/
theorem continuous_parametricEmpiricalDesignEstimator :
    Continuous (fun q : P × (ι → V) => b q.1 q.2) := by
  let f := fun q : P × (ι → V) => empiricalLoss q.2 c (loss q.1)
  let G := fun (q : P × (ι → V)) (z : V) =>
    ∑ i, slope q.1 i ⟪q.2 i, z - c⟫ • q.2 i
  have hG : ∀ q z, HasFDerivAt (f q) (innerSL ℝ (G q z)) z := by
    intro q z
    exact hasFDerivAt_empiricalGradient (fun i (X : ι → V) => X i) c
      (loss q.1) (slope q.1) (hl q.1) q.2 z
  apply continuous_iff_continuousAt.mpr
  intro q₀
  apply continuousAt_minimizers R α hα hR f G (fun q => b q.1 q.2) q₀
  · exact Filter.Eventually.of_forall fun q =>
      ⟨convexOn_empiricalLoss q.2 c (loss q.1) (hc q.1), hG q,
        convexMinimizer_isMinOn R (f q) α hα hR
          (convexOn_empiricalLoss q.2 c (loss q.1) (hc q.1))⟩
  · apply Continuous.continuousAt
    apply continuous_finsetSum
    intro i _
    exact ((hsP i).comp
      (continuous_fst.prodMk (((continuous_apply i).comp continuous_snd).inner continuous_const))).smul
        ((continuous_apply i).comp continuous_snd)

variable [MeasurableSpace P] [BorelSpace P]
  [MeasurableSpace V] [BorelSpace V]

include hl hsP in
/-- The measurable derivative is the derivative in the design variable
with the external parameter held fixed. -/
theorem measurable_parametricEmpiricalDesignDerivative :
    Measurable (fun q : P × (ι → V) => fderiv ℝ (b q.1) q.2) :=
  measurable_fderiv_with_param ℝ (f := fun θ => empiricalDesignEstimator R α hα hR c (loss θ) (hc θ))
    (continuous_parametricEmpiricalDesignEstimator R α hα hR c loss slope hc hl hsP)

include hl hsP in
/-- Fitted loss curvatures are jointly measurable even when their
dependence on the external parameter is only measurable. -/
theorem measurable_parametricEmpiricalCurvature (i : ι) :
    Measurable (fun q : P × (ι → V) =>
      deriv (slope q.1 i) ⟪q.2 i, b q.1 q.2 - c⟫) := by
  have hb := (continuous_parametricEmpiricalDesignEstimator R α hα hR c loss slope hc hl hsP).measurable
  exact (measurable_deriv_with_param (f := fun θ t => slope θ i t) (hsP i)).comp
    (measurable_fst.prodMk (((measurable_pi_apply i).comp measurable_snd).inner (hb.sub_const c)))

include hl hsP in
/-- The Borel empirical operator is jointly measurable in the external
parameter and design, without differentiating the parameter. -/
theorem measurable_parametricEmpiricalALOOperator :
    Measurable (fun q : P × (ι → V) =>
      measurableEmpiricalALOOperator (fun i (X : ι → V) => X i)
        (b q.1) c (slope q.1) q.2) := by
  have hb := (continuous_parametricEmpiricalDesignEstimator R α hα hR c loss slope hc hl hsP).measurable
  have hB := measurable_parametricEmpiricalDesignDerivative R α hα hR c loss slope hc hl hsP
  have hu (i : ι) : Measurable (fun q : P × (ι → V) => ⟪q.2 i, b q.1 q.2 - c⟫) :=
    ((measurable_pi_apply i).comp measurable_snd).inner (hb.sub_const c)
  have hv (i : ι) : Measurable (fun q : P × (ι → V) => -slope q.1 i ⟪q.2 i, b q.1 q.2 - c⟫) :=
    ((hsP i).measurable.comp (measurable_fst.prodMk (hu i))).neg
  have hd (i : ι) := measurable_parametricEmpiricalCurvature R α hα hR c loss slope hc hl hsP i
  have hforce : Measurable (fun q : P × (ι → V) =>
      lossForcing q.2 (b q.1 q.2 - c)
        (fun i => -slope q.1 i ⟪q.2 i, b q.1 q.2 - c⟫)
        (fun i => deriv (slope q.1 i) ⟪q.2 i, b q.1 q.2 - c⟫)
        (fun i => fderiv ℝ (fun X : ι → V => X i) q.2)) := by
    unfold lossForcing
    apply Finset.measurable_sum
    intro i _
    have hx : Measurable (fun q : P × (ι → V) => q.2 i) := (measurable_pi_apply i).comp measurable_snd
    have hdx : Measurable (fun q : P × (ι → V) => fderiv ℝ (fun X : ι → V => X i) q.2) :=
      (measurable_fderiv ℝ (fun X : ι → V => X i)).comp measurable_snd
    apply Measurable.sub
    · exact (hv i).smul hdx
    · change Measurable (fun q : P × (ι → V) =>
        ContinuousLinearMap.smulRightL ℝ (ι → V) V
          ((deriv (slope q.1 i) ⟪q.2 i, b q.1 q.2 - c⟫ •
            (innerSL ℝ (b q.1 q.2 - c)).comp
              (fderiv ℝ (fun X : ι → V => X i) q.2))) (q.2 i))
      have hcont : Continuous (fun p : ((ι → V) →L[ℝ] ℝ) × V =>
          ContinuousLinearMap.smulRightL ℝ (ι → V) V p.1 p.2) := by
        exact Continuous.clm_apply (𝕜 := ℝ) (E := V) (F := (ι → V) →L[ℝ] V)
          (f := fun p : ((ι → V) →L[ℝ] ℝ) × V =>
            ContinuousLinearMap.smulRightL ℝ (ι → V) V p.1)
          (g := fun p => p.2)
          ((ContinuousLinearMap.smulRightL ℝ (ι → V) V).continuous.comp continuous_fst)
          continuous_snd
      have hp : Measurable (fun q : P × (ι → V) =>
        (deriv (slope q.1 i) ⟪q.2 i, b q.1 q.2 - c⟫ •
          (innerSL ℝ (b q.1 q.2 - c)).comp
            (fderiv ℝ (fun X : ι → V => X i) q.2), q.2 i)) := by
        apply Measurable.prodMk _ hx
        apply (hd i).smul
        have hccomp : Continuous (fun p : (V →L[ℝ] ℝ) × ((ι → V) →L[ℝ] V) =>
            p.1.comp p.2) := continuous_fst.clm_comp continuous_snd
        exact hccomp.measurable.comp
          (((innerSL ℝ).continuous.measurable.comp (hb.sub_const c)).prodMk hdx)
      have hresult := hcont.measurable.comp hp
      exact hresult
  exact measurable_symmetricFactor.comp (hB.prodMk hforce)

include hl hsP in
/-- Joint measurability of the actual inverse-row remainder. -/
theorem measurable_parametricEmpiricalInverseRowRemainder (i : ι) :
    Measurable (fun q : P × (ι → V) =>
      empiricalInverseRowRemainder R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) := by
  let A := fun q : P × (ι → V) =>
    measurableEmpiricalALOOperator (fun i (X : ι → V) => X i) (b q.1) c (slope q.1) q.2
  have hA : Measurable A := measurable_parametricEmpiricalALOOperator R α hα hR c loss slope hc hl hsP
  have htr : Measurable (fun q => LinearMap.trace ℝ V (A q).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun j _ =>
      measurable_const.inner (hA.apply_continuousLinearMap _)
  have hx : Measurable (fun q : P × (ι → V) => q.2 i) := (measurable_pi_apply i).comp measurable_snd
  have hq : Measurable (fun q : P × (ι → V) => ⟪q.2 i, A q (q.2 i)⟫) :=
    hx.inner ((show Continuous (fun p : (V →L[ℝ] V) × V => p.1 p.2) from
      continuous_fst.clm_apply continuous_snd).measurable.comp (hA.prodMk hx))
  have hd := measurable_parametricEmpiricalCurvature R α hα hR c loss slope hc hl hsP i
  exact hq.sub (htr.mul (measurable_const.sub (hd.mul hq)))

include hl hsP in
/-- Joint measurability of the nonnegative sum that will be averaged over
an external probability law. -/
theorem measurable_parametricEmpiricalRemainderSqSum :
    Measurable (fun q : P × (ι → V) =>
      empiricalRemainderSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2) :=
  Finset.measurable_sum _ fun i _ =>
    (measurable_parametricEmpiricalInverseRowRemainder R α hα hR c loss slope hc hl hsP i).pow_const 2

include hl hsP in
/-- Average the actual empirical remainder over any independent external
probability law. Joint measurability and product integrability are proved;
no density or moment assumption on the external law is imposed. -/
theorem parametricEmpiricalRemainder_uniform_bound
    (hs : ∀ θ i, ContDiff ℝ 1 (slope θ i))
    (hd1 : ∀ θ i t, deriv (slope θ i) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure P) [IsProbabilityMeasure ν] :
    let r := fun q : P × (ι → V) =>
      empiricalRemainderSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2
    Integrable r (ν.prod ambientDesignGaussian) ∧
      (∫ q, r q ∂ν.prod ambientDesignGaussian) ≤ empiricalRegularRemainderConstant μ δ := by
  let r := fun q : P × (ι → V) =>
    empiricalRemainderSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2
  let C := empiricalRegularRemainderConstant μ δ
  let I := fun θ => ∫ X, r (θ, X) ∂ambientDesignGaussian
  have hr0 : ∀ q, 0 ≤ r q := fun q =>
    empiricalRemainderSqSum_nonneg R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2
  have hrm : AEStronglyMeasurable r (ν.prod ambientDesignGaussian) :=
    (measurable_parametricEmpiricalRemainderSqSum R α hα hR c loss slope hc hl hsP).aestronglyMeasurable
  have hb (θ : P) : Integrable (fun X => r (θ, X)) ambientDesignGaussian ∧ I θ ≤ C :=
    empiricalRemainder_uniform_bound R α hα hR c (loss θ) (slope θ) (hc θ) (hl θ) (hs θ)
      (hd1 θ) μ δ hμ hδ hscale hdim
  have hIi : Integrable I ν := by
    apply (integrable_const C).mono' hrm.integral_prod_right'
    exact Filter.Eventually.of_forall fun θ => by
      rw [Real.norm_eq_abs, abs_of_nonneg (integral_nonneg (fun X => hr0 (θ, X)))]
      exact (hb θ).2
  have hri : Integrable r (ν.prod ambientDesignGaussian) := by
    apply (integrable_prod_iff hrm).mpr
    refine ⟨Filter.Eventually.of_forall (fun θ => (hb θ).1), ?_⟩
    have heq : (fun θ => ∫ X, ‖r (θ, X)‖ ∂ambientDesignGaussian) = I := by
      funext θ
      apply integral_congr_ae
      exact Filter.Eventually.of_forall fun X => Real.norm_of_nonneg (hr0 (θ, X))
    rw [heq]
    exact hIi
  refine ⟨hri, ?_⟩
  calc
    _ = ∫ θ, I θ ∂ν := integral_prod r hri
    _ ≤ ∫ _θ, C ∂ν := integral_mono hIi (integrable_const C) (fun θ => (hb θ).2)
    _ = C := by simp

end ALO


==> anc/lean_alo/ALO/Estimator/ParametricEmpiricalWeight.lean <==
module

public import ALO.Estimator.EmpiricalWeightBound
public import ALO.Estimator.ParametricEmpiricalRemainder

/-! # Statistical weight bounds with independent external loss parameters -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

variable {P V ι : Type*} [TopologicalSpace P]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  [MeasurableSpace P] [BorelSpace P] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : P → ι → ℝ → ℝ)
  (hc : ∀ θ i, ConvexOn ℝ Set.univ (loss θ i))
  (hl : ∀ θ i t, HasDerivAt (loss θ i) (slope θ i t) t)
  (hsP : ∀ i, Continuous (fun q : P × ℝ => slope q.1 i q.2))

local notation "b" => (fun θ => empiricalDesignEstimator R α hα hR c (loss θ) (hc θ))

include hl hsP in
/-- Joint measurability of the empirical row weight error. Measurability
uses the total real division operation and needs no exceptional-set choice. -/
theorem measurable_parametricEmpiricalInverseRowWeightError (i : ι) :
    Measurable (fun q : P × (ι → V) =>
      empiricalInverseRowWeightError R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2 i) := by
  let A := fun q : P × (ι → V) =>
    measurableEmpiricalALOOperator (fun i (X : ι → V) => X i) (b q.1) c (slope q.1) q.2
  have hA : Measurable A := measurable_parametricEmpiricalALOOperator R α hα hR c loss slope hc hl hsP
  have htr : Measurable (fun q => LinearMap.trace ℝ V (A q).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun j _ =>
      measurable_const.inner (hA.apply_continuousLinearMap _)
  have hx : Measurable (fun q : P × (ι → V) => q.2 i) := (measurable_pi_apply i).comp measurable_snd
  have hq : Measurable (fun q : P × (ι → V) => ⟪q.2 i, A q (q.2 i)⟫) :=
    hx.inner ((show Continuous (fun p : (V →L[ℝ] V) × V => p.1 p.2) from
      continuous_fst.clm_apply continuous_snd).measurable.comp (hA.prodMk hx))
  have hd := measurable_parametricEmpiricalCurvature R α hα hR c loss slope hc hl hsP i
  exact htr.sub (hq.div (measurable_const.sub (hd.mul hq)))

include hl hsP in
theorem measurable_parametricEmpiricalWeightErrorSqSum :
    Measurable (fun q : P × (ι → V) =>
      empiricalWeightErrorSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2) :=
  Finset.measurable_sum _ fun i _ =>
    (measurable_parametricEmpiricalInverseRowWeightError R α hα hR c loss slope hc hl hsP i).pow_const 2

include hl hsP in
/-- The statistical weight bound averaged over any independent external
probability law. Joint measurability transfers the fixed-parameter a.e.
denominator comparison to the product law. -/
theorem parametricEmpiricalWeight_uniform_bound
    (hs : ∀ θ i, ContDiff ℝ 1 (slope θ i))
    (hd1 : ∀ θ i t, deriv (slope θ i) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure P) [IsProbabilityMeasure ν] :
    let g := fun q : P × (ι → V) =>
      empiricalWeightEvent.indicator
        (empiricalWeightErrorSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1)) q.2
    Integrable g (ν.prod ambientDesignGaussian) ∧
      (∫ q, g q ∂ν.prod ambientDesignGaussian) ≤ empiricalWeightConstant μ δ := by
  classical
  let K := (1 + 2 * (δ⁻¹ + 1) / μ) ^ 2
  let r := fun q : P × (ι → V) =>
    empiricalRemainderSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2
  let w := fun q : P × (ι → V) =>
    empiricalWeightErrorSqSum R α hα hR c (loss q.1) (slope q.1) (hc q.1) q.2
  let g := (Prod.snd ⁻¹' empiricalWeightEvent).indicator w
  have hrm : Measurable r :=
    measurable_parametricEmpiricalRemainderSqSum R α hα hR c loss slope hc hl hsP
  have hwm : Measurable w :=
    measurable_parametricEmpiricalWeightErrorSqSum R α hα hR c loss slope hc hl hsP
  have hgm : Measurable g :=
    hwm.indicator (measurableSet_empiricalWeightEvent.preimage measurable_snd)
  have hg0 (q : P × (ι → V)) : 0 ≤ g q :=
    Set.indicator_nonneg (fun p _ => Finset.sum_nonneg fun i _ => sq_nonneg _) q
  have hle : ∀ᵐ q ∂ν.prod ambientDesignGaussian, g q ≤ K * r q := by
    apply (Measure.ae_prod_iff_ae_ae (measurableSet_le hgm (measurable_const.mul hrm))).mpr
    apply Filter.Eventually.of_forall
    intro θ
    filter_upwards [ae_empiricalWeightErrorSqSum_le_remainder R α hα hR c
      (loss θ) (slope θ) (hc θ) (hl θ) (hs θ) (hd1 θ) μ δ hμ hscale hdim] with X hX
    by_cases hF : X ∈ empiricalWeightEvent
    · change g (θ, X) ≤ K * r (θ, X)
      rw [show g (θ, X) = w (θ, X) from Set.indicator_of_mem
        (show (θ, X) ∈ Prod.snd ⁻¹' empiricalWeightEvent from hF) w]
      exact hX hF
    · change g (θ, X) ≤ K * r (θ, X)
      rw [show g (θ, X) = 0 from Set.indicator_of_notMem
        (show (θ, X) ∉ Prod.snd ⁻¹' empiricalWeightEvent from hF) w]
      exact mul_nonneg (sq_nonneg _)
        (empiricalRemainderSqSum_nonneg R α hα hR c (loss θ) (slope θ) (hc θ) X)
  have hr := parametricEmpiricalRemainder_uniform_bound R α hα hR c loss slope hc hl hsP
    hs hd1 μ δ hμ hδ hscale hdim ν
  have hiu := hr.1.const_mul K
  have hig : Integrable g (ν.prod ambientDesignGaussian) :=
    hiu.mono' hgm.aestronglyMeasurable (hle.mono fun q hq => by
      rw [Real.norm_of_nonneg (hg0 q)]
      exact hq)
  change Integrable g (ν.prod ambientDesignGaussian) ∧
    (∫ q, g q ∂ν.prod ambientDesignGaussian) ≤ empiricalWeightConstant μ δ
  refine ⟨hig, ?_⟩
  calc
    _ ≤ ∫ q, K * r q ∂ν.prod ambientDesignGaussian := integral_mono_ae hig hiu hle
    _ = K * ∫ q, r q ∂ν.prod ambientDesignGaussian := integral_const_mul _ _
    _ ≤ K * empiricalRegularRemainderConstant μ δ :=
      mul_le_mul_of_nonneg_left hr.2 (sq_nonneg _)

end ALO


==> anc/lean_alo/ALO/Estimator/ParametricSignalCovarianceMeasurability.lean <==
module

public import ALO.Estimator.GroupLassoSingleIndexCovariance
public import ALO.MeasureTheory.UniformNonnegativeAveraging

/-! # Joint measurability for arbitrary independent external noise -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {U V ι : Type*} [MeasurableSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a : ℝ) (ha : 0 < a)
  (hR : StrongConvexOn Set.univ a R) (T : Submodule ℝ V)
  (s : U → (ι → V) → ι → BoundedLipschitzScore) (hs : Measurable (Function.uncurry s))

include hs in
omit [DecidableEq ι] in
theorem measurable_parametricSignalScores :
    Measurable (fun q : U × (ι → V) => s q.1 (signalDesignPart T (fun i => whitenRow S (q.2 i)))) :=
  hs.comp (measurable_fst.prodMk ((continuous_signalDesignPart T).measurable.comp
    ((measurable_whitenRows S).comp measurable_snd)))

include hs in
omit [DecidableEq ι] in
theorem measurable_parametricCovarianceSignalEstimator :
    Measurable (fun q : U × (ι → V) => covarianceSignalAdaptiveEstimator S R a ha hR T (s q.1) q.2) := by
  have hb := (continuous_parametricEmpiricalDesignEstimator R a ha hR 0
    (fun (t : ι → BoundedLipschitzScore) i => boundedScoreLoss (t i))
    (fun (t : ι → BoundedLipschitzScore) i => boundedScore (t i))
    (fun t i => convexOn_boundedScoreLoss (t i)) (fun t i => hasDerivAt_boundedScoreLoss (t i))
    continuous_boundedScore_family).measurable
  exact hb.comp (f := fun q : U × (ι → V) =>
    (s q.1 (signalDesignPart T (fun i => whitenRow S (q.2 i))), q.2))
    ((measurable_parametricSignalScores S T s hs).prodMk measurable_snd)

include hs in
theorem measurable_parametricCovarianceSignalLOO (i : ι) :
    Measurable (fun q : U × (ι → V) => covarianceSignalAdaptiveLOO S R a ha hR T (s q.1) i q.2) := by
  have hb := (continuous_parametricLeaveOneOutEstimator R a ha hR 0
    (fun (t : ι → BoundedLipschitzScore) j => boundedScoreLoss (t j))
    (fun (t : ι → BoundedLipschitzScore) j => boundedScore (t j))
    (fun t j => convexOn_boundedScoreLoss (t j)) (fun t j => hasDerivAt_boundedScoreLoss (t j))
    continuous_boundedScore_family i).measurable
  exact hb.comp (f := fun q : U × (ι → V) =>
    (s q.1 (signalDesignPart T (fun j => whitenRow S (q.2 j))), q.2))
    ((measurable_parametricSignalScores S T s hs).prodMk measurable_snd)

include hs in
omit [DecidableEq ι] in
theorem measurable_parametricCovarianceSignalPrediction
    (A : U → (ι → V) → V →L[ℝ] V) (hA : Measurable (Function.uncurry A)) (i : ι) :
    Measurable (fun q : U × (ι → V) => covarianceSignalMeanFieldPrediction S R a ha hR T
      (s q.1) (A q.1) q.2 i) := by
  have hb := measurable_parametricCovarianceSignalEstimator S R a ha hR T s hs
  have hx : Measurable (fun q : U × (ι → V) => q.2 i) := (measurable_pi_apply i).comp measurable_snd
  have hp : Measurable (fun q : U × (ι → V) =>
      ⟪q.2 i, covarianceSignalAdaptiveEstimator S R a ha hR T (s q.1) q.2⟫) := hx.inner hb
  have ht := (measurable_pi_apply i).comp (measurable_parametricSignalScores S T s hs)
  have hscore := continuous_boundedScore.measurable.comp (ht.prodMk hp)
  have hAW := hA.comp (measurable_fst.prodMk ((measurable_whitenRows S).comp measurable_snd))
  have htrace : Measurable (fun q : U × (ι → V) =>
      LinearMap.trace ℝ V (A q.1 (fun j => whitenRow S (q.2 j))).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun t _ => measurable_const.inner (hAW.apply_continuousLinearMap _)
  unfold covarianceSignalMeanFieldPrediction
  simp only [trace_unwhitenOperator_covariance]
  exact hp.add (hscore.mul htrace)

include hs in
omit [DecidableEq ι] in
/-- The actual constructed operator is jointly measurable in arbitrary
external noise and the whitened design. -/
theorem measurable_parametricSignalConstructedOperator
    (α : ℝ) (hα : 0 < α) (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z))) :
    Measurable (fun q : U × (ι → V) =>
      signalAdaptiveConstructedOperator (fun z => R (S.symm z)) α hα hRS T (s q.1) q.2) := by
  have hH : Measurable (fun q : U × (ι → V) => signalDesignPart T q.2) :=
    (continuous_signalDesignPart (ι := ι) T).measurable.comp measurable_snd
  exact (measurable_signalSliceOperator (fun z => R (S.symm z)) α hα hRS T).comp
    (f := fun q : U × (ι → V) => ((s q.1 (signalDesignPart T q.2), signalDesignPart T q.2), freeDesignPart T q.2))
    (((hs.comp (measurable_fst.prodMk hH)).prodMk hH).prodMk
      ((continuous_freeDesignPart T).measurable.comp measurable_snd))

include hs in
omit [DecidableEq ι] in
/-- The actual prescribed inverse has the same joint measurability, while
retaining the original groups and ridge. -/
theorem measurable_parametricSignalGroupOperator
    {K : Type*} [Fintype K] (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k) :
    Measurable (fun q : U × (ι → V) =>
      groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T (s q.1) q.2) := by
  have hH : Measurable (fun q : U × (ι → V) => signalDesignPart T q.2) :=
    (continuous_signalDesignPart (ι := ι) T).measurable.comp measurable_snd
  exact (measurable_groupLassoCovarianceSignalSliceOperator S P w hw a ha T).comp
    (f := fun q : U × (ι → V) => ((s q.1 (signalDesignPart T q.2), signalDesignPart T q.2), freeDesignPart T q.2))
    (((hs.comp (measurable_fst.prodMk hH)).prodMk hH).prodMk
      ((continuous_freeDesignPart T).measurable.comp measurable_snd))

end ALO


==> anc/lean_alo/ALO/Estimator/ParametricSignalWeight.lean <==
module

public import ALO.Estimator.SignalCovarianceWeight
public import ALO.Estimator.ParametricSignalCovarianceMeasurability

/-! # Joint noise measurability and averaging of original-coordinate weights -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {U V ι : Type*} [MeasurableSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a : ℝ) (ha : 0 < a)
  (hR : StrongConvexOn Set.univ a R) (T : Submodule ℝ V)
  (s : U → (ι → V) → ι → BoundedLipschitzScore)
  (A : U → (ι → V) → V →L[ℝ] V)

/-- The actual covariance-weight error with arbitrary external noise. -/
@[expose] noncomputable def parametricCovarianceSignalWeightError
    (q : U × (ι → V)) : ℝ :=
  covarianceSignalWeightErrorSqSum S R a ha hR T (s q.1) (A q.1) q.2

theorem measurable_parametricCovarianceSignalCurvature
    (hs : Measurable (Function.uncurry s)) (i : ι) :
    Measurable (fun q : U × (ι → V) =>
      covarianceSignalCurvature S R a ha hR T (s q.1) q.2 i) := by
  have hp : Measurable (fun q : U × (ι → V) =>
      ⟪q.2 i, covarianceSignalAdaptiveEstimator S R a ha hR T (s q.1) q.2⟫) :=
    ((measurable_pi_apply i).comp measurable_snd).inner
      (measurable_parametricCovarianceSignalEstimator S R a ha hR T s hs)
  exact (measurable_deriv_with_param continuous_boundedScore).comp
    (((measurable_pi_apply i).comp (measurable_parametricSignalScores S T s hs)).prodMk hp)

/-- Curvatures and the transported matrix are jointly measurable even when
the response link is discontinuous and the noise space has no topology. -/
theorem measurable_parametricCovarianceSignalWeightError
    (hs : Measurable (Function.uncurry s)) (hA : Measurable (Function.uncurry A)) :
    Measurable (parametricCovarianceSignalWeightError S R a ha hR T s A) := by
  have hAW := hA.comp (measurable_fst.prodMk ((measurable_whitenRows S).comp measurable_snd))
  have hx (i : ι) : Measurable (fun q : U × (ι → V) => whitenRow S (q.2 i)) :=
    (measurable_pi_apply i).comp ((measurable_whitenRows S).comp measurable_snd)
  have ht : Measurable (fun q : U × (ι → V) =>
      LinearMap.trace ℝ V (A q.1 (fun j => whitenRow S (q.2 j))).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun j _ => measurable_const.inner (hAW.apply_continuousLinearMap _)
  have hq (i : ι) : Measurable (fun q : U × (ι → V) =>
      ⟪whitenRow S (q.2 i), A q.1 (fun j => whitenRow S (q.2 j)) (whitenRow S (q.2 i))⟫) :=
    (hx i).inner ((show Continuous (fun p : (V →L[ℝ] V) × V => p.1 p.2) from
      continuous_fst.clm_apply continuous_snd).measurable.comp (hAW.prodMk (hx i)))
  unfold parametricCovarianceSignalWeightError covarianceSignalWeightErrorSqSum
  simp only [trace_unwhitenOperator_covariance, unwhitenOperator_inner]
  exact Finset.measurable_sum _ fun i _ =>
    (ht.sub ((hq i).div (measurable_const.sub
      ((measurable_parametricCovarianceSignalCurvature S R a ha hR T s hs i).mul (hq i))))).pow_const 2

/-- Uniform whitened section bounds yield a bound under the original
independent-noise/covariance-design law, retaining the row event exactly. -/
theorem parametricCovarianceSignal_weight_bound_of_whitened
    (hs : Measurable (Function.uncurry s)) (hA : Measurable (Function.uncurry A))
    (ν : Measure U) [IsProbabilityMeasure ν]
    (α : ℝ) (hα : 0 < α)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z))) (C : ℝ)
    (hsec : ∀ u,
      let d := signalAdaptiveCurvature (fun z => R (S.symm z)) α hα hRS T (s u)
      let f := empiricalWeightEvent.indicator (signalWeightErrorSqSum d (A u))
      Integrable f ambientDesignGaussian ∧ (∫ Z, f Z ∂ambientDesignGaussian) ≤ C) :
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
    let err := F.indicator (parametricCovarianceSignalWeightError S R a ha hR T s A)
    Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤ C := by
  classical
  let F : Set (U × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
  let err := F.indicator (parametricCovarianceSignalWeightError S R a ha hR T s A)
  have hF : MeasurableSet F :=
    (measurableSet_empiricalWeightEvent.preimage (measurable_whitenRows S)).preimage measurable_snd
  have hm : Measurable err :=
    (measurable_parametricCovarianceSignalWeightError S R a ha hR T s A hs hA).indicator hF
  apply uniform_nonnegative_prod_bound ν (covarianceDesignGaussian S) err hm
    (fun q => Set.indicator_nonneg (fun _ _ => Finset.sum_nonneg fun _ _ => sq_nonneg _) q) C
  intro u
  have hb := covarianceSignal_weight_bound_of_whitened S R a ha hR T (s u) α hα hRS
    (hs.comp (measurable_const.prodMk measurable_id)) (A u)
    (hA.comp (measurable_const.prodMk measurable_id)) C (hsec u).1 (hsec u).2
  have he : (fun X => err (u, X)) = (covarianceWeightEvent S).indicator
      (covarianceSignalWeightErrorSqSum S R a ha hR T (s u) (A u)) := by
    funext X
    by_cases h : X ∈ covarianceWeightEvent S
    · have h' : (u, X) ∈ F := h
      simp only [err, Set.indicator_of_mem h', Set.indicator_of_mem h,
        parametricCovarianceSignalWeightError]
    · have h' : (u, X) ∉ F := h
      simp only [err, Set.indicator_of_notMem h', Set.indicator_of_notMem h]
  rw [he]
  exact hb

end ALO


==> anc/lean_alo/ALO/Estimator/PenaltyBlowupSelection.lean <==
module

public import ALO.Estimator.PenaltyResponseBlowup
public import ALO.MeasureTheory.CompactClusterSelection
public import Mathlib.Topology.UniformSpace.Ascoli
public import Mathlib.Topology.MetricSpace.UniformConvergence
public import Mathlib.Topology.ContinuousMap.SecondCountableSpace
public import Mathlib.MeasureTheory.Constructions.BorelSpace.ContinuousMap
public import Mathlib.Topology.Metrizable.Urysohn

/-! # Measurable selection of a penalty-response blowup

Anchored uniformly Lipschitz maps form a compact family for the compact-open
topology. Selecting a cluster point in that family supplies a Borel blowup
map, with no model law or covariance in the selection.
-/

public section
namespace ALO
open Set Filter TopologicalSpace
open scoped Topology NNReal

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- The compact family containing every rescaled penalty response. -/
@[expose] def anchoredLipschitzMaps (L : ℝ≥0) : Set C(V, V) :=
  {g | g 0 = 0 ∧ LipschitzWith L g}

/-- Arzelà–Ascoli for globally Lipschitz maps fixed at the origin. -/
theorem isCompact_anchoredLipschitzMaps (L : ℝ≥0) :
    IsCompact (anchoredLipschitzMaps (V := V) L) := by
  let S : Set (V → V) := {g | g 0 = 0 ∧ LipschitzWith L g}
  have hclosed : IsClosed S :=
    (isClosed_eq (continuous_apply 0) continuous_const).inter (isClosed_setOfPred_lipschitzWith L)
  have hbounded : S ⊆ Set.pi Set.univ (fun x => Metric.closedBall 0 ((L : ℝ) * ‖x‖)) := by
    intro g hg x _
    have h := hg.2.dist_le_mul x 0
    simpa only [Metric.mem_closedBall, dist_zero_right, hg.1] using h
  have hc : IsCompact S :=
    (isCompact_univ_pi fun x => isCompact_closedBall (0 : V) ((L : ℝ) * ‖x‖)).of_isClosed_subset
      hclosed hbounded
  have he : ContinuousMap.toFun '' anchoredLipschitzMaps (V := V) L = S := by
    ext g
    constructor
    · rintro ⟨g, hg, rfl⟩
      exact hg
    · intro hg
      exact ⟨⟨g, hg.2.continuous⟩, hg, rfl⟩
  apply ArzelaAscoli.isCompact_of_equicontinuous _ (he.symm ▸ hc)
  exact (LipschitzWith.uniformEquicontinuous
    (fun g : anchoredLipschitzMaps (V := V) L => (g.val : V → V))
    L (fun g => g.property.2)).equicontinuous

/-- Rescaling both the domain and range preserves the Lipschitz constant. -/
theorem lipschitzWith_penaltyResponseBlowup
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (q : V) (c : ℝ) (hc : c ≠ 0) :
    LipschitzWith (Real.toNNReal a⁻¹) (penaltyResponseBlowup R q c) := by
  apply LipschitzWith.of_dist_le_mul
  intro x y
  have h := (lipschitzWith_penaltyResponse R a ha hR).dist_le_mul
    (q + c⁻¹ • x) (q + c⁻¹ • y)
  have hscale := mul_le_mul_of_nonneg_left h (abs_nonneg c)
  have he : |c| * a⁻¹ * |c|⁻¹ = a⁻¹ := by
    rw [mul_right_comm, mul_inv_cancel₀ (abs_ne_zero.mpr hc), one_mul]
  simpa only [penaltyResponseBlowup, graphBlowup, dist_eq_norm, ← smul_sub,
    sub_sub_sub_cancel_right, add_sub_add_left_eq_sub, norm_smul, Real.norm_eq_abs,
    abs_inv, Real.coe_toNNReal _ (inv_nonneg.mpr ha.le), ← mul_assoc, he] using hscale

variable [MeasurableSpace V] [BorelSpace V]

/-- The integer-scale blowups depend measurably on the observed tilt. -/
theorem measurable_penaltyResponseBlowup
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (c : ℝ) (z : V) :
    Measurable (fun q => penaltyResponseBlowup R q c z) := by
  exact ((measurable_penaltyResponse R a ha hR).comp
    (measurable_id.add_const _)).sub (measurable_penaltyResponse R a ha hR) |>.const_smul c

/-- A Borel map of the observed tilt selects a locally uniform subsequential
blowup. The subsequence may depend on the tilt and need not be measurable. -/
theorem exists_measurable_penaltyResponseBlowup
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R) :
    ∃ g : V → C(V, V), Measurable g ∧
      (∀ q, g q ∈ anchoredLipschitzMaps (Real.toNNReal a⁻¹)) ∧
      ∀ q, ∃ φ : ℕ → ℕ, StrictMono φ ∧
        ∀ z, Tendsto (fun n => penaltyResponseBlowup R q ((φ n : ℝ) + 1) z)
          atTop (𝓝 (g q z)) := by
  let L := Real.toNNReal a⁻¹
  let K := anchoredLipschitzMaps (V := V) L
  have hK : IsCompact K := isCompact_anchoredLipschitzMaps L
  let : CompactSpace K := isCompact_iff_compactSpace.mp hK
  let : MetricSpace K := TopologicalSpace.metrizableSpaceMetric K
  let : Nonempty K := ⟨⟨0, by
    constructor
    · rfl
    · exact LipschitzWith.const' 0⟩⟩
  let u : V → ℕ → K := fun q n =>
    ⟨⟨penaltyResponseBlowup R q ((n : ℝ) + 1),
        (lipschitzWith_penaltyResponseBlowup R a ha hR q _ (by positivity)).continuous⟩,
      penaltyResponseBlowup_zero R q _, lipschitzWith_penaltyResponseBlowup R a ha hR q _
        (by positivity)⟩
  have hu (n) : Measurable (fun q => u q n) := by
    apply Measurable.subtype_mk
    apply ContinuousMap.measurable_iff_eval.mpr
    intro z
    exact measurable_penaltyResponseBlowup R a ha hR _ z
  obtain ⟨v, hv, hcluster⟩ := exists_measurable_mapClusterPt u hu
  refine ⟨fun q => (v q).val, measurable_subtype_coe.comp hv,
    fun q => (v q).property, ?_⟩
  intro q
  obtain ⟨φ, hφ, hlim⟩ := (hcluster q).tendsto_subseq
  refine ⟨φ, hφ, ?_⟩
  intro z
  exact ((continuous_eval_const z).comp continuous_subtype_val).tendsto _ |>.comp hlim

end ALO


==> anc/lean_alo/ALO/Estimator/PenaltyModelJetCovariance.lean <==
module

public import ALO.Estimator.DataDrivenStatisticalTransfer

/-! # Transport of primal-dual model jets

Only the model jet is transported. No equivariance of the data-driven
Borel selection is assumed.
-/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {E V : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

/-- Transport a whitened primal-dual jet back to the observed coordinates. -/
theorem HasPenaltyModelJet.covariancePullback
    (S : V ≃L[ℝ] V) (R : V → ℝ) (q₀ : V) (M A : V →L[ℝ] V) (k : ℕ)
    (h : HasPenaltyModelJet (E := E) (fun z => R (S.symm z)) q₀ M A k) :
    HasPenaltyModelJet (E := E) R (covarianceRow S q₀)
      (responseCurvatureTransport S.symm M) (unwhitenOperator S A) k := by
  obtain ⟨b, q, θ, B, C, hg, he, hb, hq, hA, hc⟩ := h
  let D := S.toContinuousLinearMap.adjoint
  have hr : Module.finrank ℝ (LinearMap.range (D.comp C).toLinearMap) =
      Module.finrank ℝ (LinearMap.range C.toLinearMap) := by
    let e : V ≃ₗ[ℝ] V :=
      { D.toLinearMap with
        invFun := whitenRow S
        left_inv := whitenRow_covarianceRow S
        right_inv := covarianceRow_whitenRow S }
    have hh : LinearMap.range (D.comp C).toLinearMap =
        (LinearMap.range C.toLinearMap).map e.toLinearMap := by
      ext x
      constructor
      · rintro ⟨z, rfl⟩
        exact ⟨C z, ⟨z, rfl⟩, rfl⟩
      · rintro ⟨y, ⟨z, rfl⟩, rfl⟩
        exact ⟨z, rfl⟩
    rw [hh]
    exact e.finrank_map_eq _
  refine ⟨fun η => S.symm (b η), fun η => D (q η), θ,
    S.symm.toContinuousLinearMap.comp B, D.comp C, ?_, ?_,
    S.symm.toContinuousLinearMap.hasFDerivAt.comp θ hb,
    D.hasFDerivAt.comp θ hq, ?_, ?_⟩
  · intro η
    have hh := (hg η).coefficientPullback S.symm
    simpa only [ContinuousLinearEquiv.symm_symm, S.symm_apply_apply,
      whitenRow, D] using hh
  · change D (q θ) = D q₀
    rw [he]
  · intro η
    change S.symm (A (whitenRow S
      (D (C η) + S.toContinuousLinearMap.adjoint (M (S (S.symm (B η))))))) = S.symm (B η)
    simp only [S.apply_symm_apply, D, ← map_add]
    change S.symm (A (whitenRow S (covarianceRow S (C η + M (B η))))) = S.symm (B η)
    rw [whitenRow_covarianceRow]
    exact congrArg S.symm (hA η)
  · rwa [hr]

end ALO


==> anc/lean_alo/ALO/Estimator/PenaltyResponse.lean <==
module

public import ALO.Estimator.Minimizer
public import ALO.Estimator.SubgradientDerivative
public import Mathlib.MeasureTheory.Constructions.BorelSpace.Basic

/-! # The inverse-subgradient response of the observed penalty

The definition uses the penalty and the tilt alone. Its existence, uniqueness,
global Lipschitz bound, and recovery of an observed KKT coefficient follow
from finite-valued strong convexity.
-/

public section
namespace ALO
open scoped Topology RealInnerProductSpace NNReal

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- The unique inverse-subgradient response when the penalty is strongly
convex; zero is only the fallback when no subgradient solution exists. -/
@[expose] noncomputable def penaltyResponse (R : V → ℝ) (q : V) : V := by
  classical
  exact if h : ∃ b, IsSubgradient R b q then Classical.choose h else 0

/-- Every tilt has a subgradient solution for a finite strongly convex penalty. -/
theorem exists_penaltyResponse (R : V → ℝ) (a : ℝ) (ha : 0 < a)
    (hR : StrongConvexOn Set.univ a R) (q : V) :
    ∃ b, IsSubgradient R b q := by
  let f : V → ℝ := innerSL ℝ (-q)
  have hf : ConvexOn ℝ Set.univ f :=
    (innerSL ℝ (-q)).toLinearMap.convexOn convex_univ
  let b := convexMinimizer R f a ha hR hf
  refine ⟨b, ?_⟩
  simpa only [neg_neg] using convexMinimizer_isSubgradient R f a ha hR hf
    (-q) (innerSL ℝ (-q)).hasFDerivAt

/-- The response satisfies the actual penalty subgradient equation. -/
theorem penaltyResponse_isSubgradient (R : V → ℝ) (a : ℝ) (ha : 0 < a)
    (hR : StrongConvexOn Set.univ a R) (q : V) :
    IsSubgradient R (penaltyResponse R q) q := by
  have h := exists_penaltyResponse R a ha hR q
  simp only [penaltyResponse, dite_eq_left h]
  exact Classical.choose_spec h

/-- Any observed primal-dual pair identifies the penalty response exactly. -/
theorem penaltyResponse_eq_of_isSubgradient (R : V → ℝ) (a : ℝ) (ha : 0 < a)
    (hR : StrongConvexOn Set.univ a R) (b q : V) (hb : IsSubgradient R b q) :
    penaltyResponse R q = b := by
  have h := norm_le_of_coercive_pairing ha (penaltyResponse R q - b) (q - q)
    ((penaltyResponse_isSubgradient R a ha hR q).strong_mono hb hR)
  simpa only [sub_self, norm_zero, mul_zero, norm_le_zero_iff, sub_eq_zero] using h

/-- The response is the minimizer of the linearly tilted penalty. -/
theorem penaltyResponse_isMinOn (R : V → ℝ) (a : ℝ) (ha : 0 < a)
    (hR : StrongConvexOn Set.univ a R) (q : V) :
    IsMinOn (fun z => R z - ⟪q, z⟫) Set.univ (penaltyResponse R q) := by
  intro z _
  have h := penaltyResponse_isSubgradient R a ha hR q z
  rw [inner_sub_right] at h
  dsimp
  linarith

/-- A global displacement estimate with no data or noise assumptions. -/
theorem penaltyResponse_norm_sub_le (R : V → ℝ) (a : ℝ) (ha : 0 < a)
    (hR : StrongConvexOn Set.univ a R) (q q' : V) :
    ‖penaltyResponse R q - penaltyResponse R q'‖ ≤ a⁻¹ * ‖q - q'‖ :=
  norm_le_of_coercive_pairing ha _ _
    ((penaltyResponse_isSubgradient R a ha hR q).strong_mono
      (penaltyResponse_isSubgradient R a ha hR q') hR)

/-- In particular the response is a globally Lipschitz data map. -/
theorem lipschitzWith_penaltyResponse (R : V → ℝ) (a : ℝ) (ha : 0 < a)
    (hR : StrongConvexOn Set.univ a R) :
    LipschitzWith (Real.toNNReal a⁻¹) (penaltyResponse R) := by
  apply LipschitzWith.of_dist_le_mul
  intro q q'
  simpa only [dist_eq_norm, Real.coe_toNNReal _ (inv_nonneg.mpr ha.le)] using
    penaltyResponse_norm_sub_le R a ha hR q q'

variable [MeasurableSpace V] [BorelSpace V]

/-- The penalty response is Borel measurable without a model parameter. -/
theorem measurable_penaltyResponse (R : V → ℝ) (a : ℝ) (ha : 0 < a)
    (hR : StrongConvexOn Set.univ a R) :
    Measurable (penaltyResponse R) :=
  (lipschitzWith_penaltyResponse R a ha hR).continuous.measurable

end ALO


==> anc/lean_alo/ALO/Estimator/PenaltyResponseBlowup.lean <==
module

public import ALO.Estimator.PenaltyResponse
public import ALO.Estimator.LinearResponseOperator

/-! # Linear limits of the observed penalty response

Strong monotonicity and the subgradient polygon inequality pass to any
pointwise linear blowup limit. This proves the hypotheses required by the
linear response operator, without assuming a Hessian of the penalty.
Existence and measurable selection of such limits are separate obligations.
-/

public section
namespace ALO
open Filter
open scoped Topology RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- The rescaled response at the observed subgradient. -/
@[expose] noncomputable def penaltyResponseBlowup
    (R : V → ℝ) (q : V) (c : ℝ) (z : V) : V :=
  graphBlowup (penaltyResponse R) q c z

omit [FiniteDimensional ℝ V] in
/-- The zero direction always has zero response. -/
@[simp] theorem penaltyResponseBlowup_zero (R : V → ℝ) (q : V) (c : ℝ) :
    penaltyResponseBlowup R q c 0 = 0 := by
  simp [penaltyResponseBlowup, graphBlowup]

/-- A nonzero rescaling preserves the penalty's coercive pairing bound. -/
theorem penaltyResponseBlowup_lower
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (q z : V) (c : ℝ) (hc : c ≠ 0) :
    a * ‖penaltyResponseBlowup R q c z‖ ^ 2 ≤
      ⟪penaltyResponseBlowup R q c z, z⟫ := by
  have h := scaled_lower_bound a c _ _
    ((penaltyResponse_isSubgradient R a ha hR (q + c⁻¹ • z)).strong_mono
      (penaltyResponse_isSubgradient R a ha hR q) hR)
  simpa only [penaltyResponseBlowup, graphBlowup, add_sub_cancel_left,
    smul_smul, mul_inv_cancel₀ hc, one_smul] using h

variable {E : Type*} [AddCommGroup E] [Module ℝ E]

/-- Each rescaled response obeys the closed-polygon inequality along
arbitrary linear input directions. -/
theorem penaltyResponseBlowup_graphWork_nonpos
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (q : V) (c : ℝ) (hc : c ≠ 0) (C : E →ₗ[ℝ] V)
    (x : E) (ds : List E) (hds : ds.sum = 0) :
    graphWork (fun z => penaltyResponseBlowup R q c (C z)) C x ds ≤ 0 := by
  let bt : E → V := fun z => penaltyResponse R (q + c⁻¹ • C z)
  let qt : E → V := fun z => q + c⁻¹ • C z
  let φ : E → ℝ := fun z => c ^ 2 * (R (bt z) - ⟪q, bt z⟫)
  have hbase : ∀ x y, ⟪qt x, bt y - bt x⟫ ≤ R (bt y) - R (bt x) := by
    intro x y
    have h := penaltyResponse_isSubgradient R a ha hR (qt x) (bt y)
    change R (bt x) + ⟪qt x, bt y - bt x⟫ ≤ R (bt y) at h
    linarith
  have hscaled : ∀ x y,
      ⟪C x, penaltyResponseBlowup R q c (C y) -
        penaltyResponseBlowup R q c (C x)⟫ ≤ φ y - φ x := by
    intro x y
    have h := centered_scaled_support bt qt (fun z => R (bt z)) hbase
      (penaltyResponse R q) q c x y
    simpa only [bt, qt, φ, penaltyResponseBlowup, graphBlowup,
      add_sub_cancel_left, smul_smul, mul_inv_cancel₀ hc, one_smul] using h
  have h := graphWork_le_potential
    (fun z => penaltyResponseBlowup R q c (C z)) C φ hscaled x ds
  simpa only [hds, add_zero, sub_self] using h

/-- The required coercivity and cyclic monotonicity hold for every
pointwise linear limit, including limits along subsequences. -/
theorem penaltyResponseBlowup_linear_limit
    {ι : Type*} {l : Filter ι} [NeBot l]
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (q : V) (c : ι → ℝ) (hc : ∀ i, c i ≠ 0)
    (B C : E →ₗ[ℝ] V)
    (hlim : ∀ z, Tendsto (fun i => penaltyResponseBlowup R q (c i) (C z))
      l (𝓝 (B z))) :
    HasTangentLowerBound B C a ∧ IsCyclicallyMonotoneTangent B C := by
  constructor
  · intro z
    apply le_of_tendsto_of_tendsto'
      (tendsto_const_nhds.mul ((hlim z).norm.pow 2))
      ((hlim z).inner tendsto_const_nhds)
    intro i
    exact penaltyResponseBlowup_lower R a ha hR q (C z) (c i) (hc i)
  · intro x ds hds
    have h := tendsto_graphWork
      (fun i z => penaltyResponseBlowup R q (c i) (C z)) (fun _ => C)
      B C hlim (fun _ => tendsto_const_nhds) x ds
    exact le_of_tendsto h (Eventually.of_forall fun i =>
      penaltyResponseBlowup_graphWork_nonpos R a ha hR q (c i) (hc i) C x ds hds)

end ALO


==> anc/lean_alo/ALO/Estimator/PenaltyResponseComparison.lean <==
module

public import ALO.Estimator.PenaltyResponseJet
public import ALO.Estimator.ResponseOperatorRank

/-! # Comparing a selected linear penalty response to the model derivative

The rank estimate is derived from a blowup limit and a dimension condition.
It is not assumed as an operator-comparison hypothesis.
The existence of a measurable maximizing selector remains a separate task.
-/

public section
namespace ALO
open Filter
open scoped Topology RealInnerProductSpace

variable {E V : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

/-- A linearity subspace of a response blowup has a valid coercive symmetric
response relation, suitable for the restricted inverse construction. -/
theorem penaltyResponse_selected_linear_spec
    {ι : Type*} {l : Filter ι} [NeBot l]
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (q : V) (c : ι → ℝ) (hc : ∀ i, c i ≠ 0)
    (g : V → V)
    (hg : ∀ z, Tendsto (fun i => penaltyResponseBlowup R q (c i) z) l (𝓝 (g z)))
    (F : Submodule ℝ V) (J : V →L[ℝ] V)
    (hJ : ∀ z, J z = g (F.starProjection z)) :
    HasTangentLowerBound J.toLinearMap F.starProjection.toLinearMap a ∧
      (∀ x y, ⟪F.starProjection x, J y⟫ = ⟪J x, F.starProjection y⟫) := by
  have hlim : ∀ z, Tendsto
      (fun i => penaltyResponseBlowup R q (c i) (F.starProjection z)) l (𝓝 (J z)) :=
    fun z => hJ z ▸ hg (F.starProjection z)
  have h := penaltyResponseBlowup_linear_limit R a ha hR q c hc
    J.toLinearMap F.starProjection.toLinearMap hlim
  exact ⟨h.1, mixed_pairing_eq_of_cyclic h.2⟩

/-- Once the selected linearity space has at least the dimension of the
observed subgradient derivative, the new operator differs from the old
one by rank at most twice its forcing codimension. -/
theorem penaltyResponse_operator_difference_rank
    {ι : Type*} {l : Filter ι} [NeBot l]
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (b q : E → V) (hgraph : ∀ η, IsSubgradient R (b η) (q η))
    (θ : E) (B C : E →L[ℝ] V) (hb : HasFDerivAt b B θ) (hq : HasFDerivAt q C θ)
    (c : ι → ℝ) (hc : ∀ i, c i ≠ 0) (hcTop : Tendsto c l atTop)
    (g : V → V)
    (hg : ∀ z, Tendsto (fun i => penaltyResponseBlowup R (q θ) (c i) z) l (𝓝 (g z)))
    (F : Submodule ℝ V) (J : V →L[ℝ] V)
    (hJ : ∀ z, J z = g (F.starProjection z))
    (M Aold : V →L[ℝ] V)
    (hMsym : M.toLinearMap.IsSymmetric) (hM : ∀ z, 0 ≤ ⟪z, M z⟫)
    (hOld : ∀ η, Aold (C η + M (B η)) = B η)
    (k : ℕ)
    (hcodim : Module.finrank ℝ V ≤ Module.finrank ℝ (LinearMap.range C.toLinearMap) + k)
    (hmax : Module.finrank ℝ (LinearMap.range C.toLinearMap) ≤ Module.finrank ℝ F) :
    Module.finrank ℝ
      (LinearMap.range (linearResponseOperator J F.starProjection M - Aold).toLinearMap) ≤
      2 * k := by
  have hlin := penaltyResponse_selected_linear_spec R a ha hR (q θ) c hc g hg F J hJ
  have hagree : ∀ η, g (C η) = B η :=
    penaltyResponseBlowup_limit_agrees_with_graph_derivative
      R a ha hR b q hgraph θ B C hb hq c hcTop g hg
  have hF : Module.finrank ℝ V ≤ Module.finrank ℝ F + k := by omega
  have hr := responseOperator_difference_finrank_le F (LinearMap.range C.toLinearMap)
    J.toLinearMap M.toLinearMap (linearResponseOperator J F.starProjection M).toLinearMap
    Aold.toLinearMap a ha
    (fun z hz => by
      simpa only [ContinuousLinearMap.coe_coe, F.starProjection_eq_self_iff.mpr hz] using hlin.1 z)
    hM
    (fun z hz => by
      simpa only [ContinuousLinearMap.coe_coe, F.starProjection_eq_self_iff.mpr hz] using
        linearResponseOperator_apply_forcing J F.starProjection M a ha hlin.1 hlin.2 hMsym hM z)
    (fun z hz => by
      obtain ⟨η, hη⟩ := hz.2
      have hj : J z = B η := by
        rw [hJ, F.starProjection_eq_self_iff.mpr hz.1, ← hη]
        exact hagree η
      change Aold (z + M (J z)) = J z
      rw [hj, ← hη]
      exact hOld η)
    k k hF hcodim
  simpa only [two_mul, ContinuousLinearMap.toLinearMap_sub] using hr

end ALO


==> anc/lean_alo/ALO/Estimator/PenaltyResponseJet.lean <==
module

public import ALO.Estimator.PenaltyResponseBlowup

/-! # Observed subgradient derivatives identify every response blowup

The penalty response need not be differentiable in the ambient tilt space.
Differentiability of an observed primal-dual graph parametrization is enough
to identify every blowup on the range of its subgradient derivative.
-/

public section
namespace ALO
open Filter
open scoped Topology RealInnerProductSpace

variable {E V : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

/-- Lipschitzness of the inverse subgradient replaces the nonlinear observed
tilt by its linear approximation, with an explicit error estimate. -/
theorem penaltyResponseBlowup_sub_graphBlowup_norm_le
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (b q : E → V) (hgraph : ∀ η, IsSubgradient R (b η) (q η))
    (θ η : E) (C : E →L[ℝ] V) (c : ℝ) (hc : c ≠ 0) :
    ‖penaltyResponseBlowup R (q θ) c (C η) - graphBlowup b θ c η‖ ≤
      a⁻¹ * ‖C η - graphBlowup q θ c η‖ := by
  have he : penaltyResponseBlowup R (q θ) c (C η) - graphBlowup b θ c η =
      c • (penaltyResponse R (q θ + c⁻¹ • C η) -
        penaltyResponse R (q (θ + c⁻¹ • η))) := by
    rw [penaltyResponse_eq_of_isSubgradient R a ha hR _ _ (hgraph (θ + c⁻¹ • η))]
    simp only [penaltyResponseBlowup, graphBlowup,
      penaltyResponse_eq_of_isSubgradient R a ha hR _ _ (hgraph θ)]
    module
  have heq : c • (q θ + c⁻¹ • C η - q (θ + c⁻¹ • η)) =
      C η - graphBlowup q θ c η := by
    simp only [graphBlowup, smul_sub, smul_add, smul_smul, mul_inv_cancel₀ hc, one_smul]
    module
  rw [he, ← heq]
  simp only [norm_smul]
  have h := mul_le_mul_of_nonneg_left
    (penaltyResponse_norm_sub_le R a ha hR
      (q θ + c⁻¹ • C η) (q (θ + c⁻¹ • η))) (norm_nonneg c)
  simpa only [mul_left_comm, mul_assoc] using h

/-- Every direction in the derivative range of the observed tilt has a
uniquely determined penalty-response blowup along the full positive scale. -/
theorem tendsto_penaltyResponseBlowup_of_graph_derivatives
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (b q : E → V) (hgraph : ∀ η, IsSubgradient R (b η) (q η))
    (θ : E) (B C : E →L[ℝ] V) (hb : HasFDerivAt b B θ) (hq : HasFDerivAt q C θ)
    (η : E) :
    Tendsto (fun c : ℝ => penaltyResponseBlowup R (q θ) c (C η))
      atTop (𝓝 (B η)) := by
  have hb0 : Tendsto (fun c : ℝ => ‖graphBlowup b θ c η - B η‖) atTop (𝓝 0) :=
    tendsto_iff_norm_sub_tendsto_zero.mp (tendsto_graphBlowup hb η)
  have hq0 : Tendsto (fun c : ℝ => ‖C η - graphBlowup q θ c η‖) atTop (𝓝 0) := by
    simpa only [norm_sub_rev] using
      (tendsto_iff_norm_sub_tendsto_zero.mp (tendsto_graphBlowup hq η))
  have hupper : ∀ᶠ c : ℝ in atTop,
      ‖penaltyResponseBlowup R (q θ) c (C η) - B η‖ ≤
        a⁻¹ * ‖C η - graphBlowup q θ c η‖ + ‖graphBlowup b θ c η - B η‖ := by
    filter_upwards [eventually_gt_atTop (0 : ℝ)] with c hc
    have ht : ‖penaltyResponseBlowup R (q θ) c (C η) - B η‖ ≤
        ‖penaltyResponseBlowup R (q θ) c (C η) - graphBlowup b θ c η‖ +
          ‖graphBlowup b θ c η - B η‖ := by
      simpa only [dist_eq_norm] using
        dist_triangle (penaltyResponseBlowup R (q θ) c (C η)) (graphBlowup b θ c η) (B η)
    exact ht.trans
      (add_le_add (penaltyResponseBlowup_sub_graphBlowup_norm_le
        R a ha hR b q hgraph θ η C c hc.ne') le_rfl)
  apply tendsto_iff_norm_sub_tendsto_zero.mpr
  exact squeeze_zero' (Eventually.of_forall fun _ => norm_nonneg _) hupper
    (by simpa only [mul_zero, zero_add] using
      (tendsto_const_nhds.mul hq0).add hb0)

/-- Every selected subsequential blowup agrees with the observed coefficient
derivative on the observed subgradient-derivative range. -/
theorem penaltyResponseBlowup_limit_agrees_with_graph_derivative
    {ι : Type*} {l : Filter ι} [NeBot l]
    (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
    (b q : E → V) (hgraph : ∀ η, IsSubgradient R (b η) (q η))
    (θ : E) (B C : E →L[ℝ] V) (hb : HasFDerivAt b B θ) (hq : HasFDerivAt q C θ)
    (c : ι → ℝ) (hc : Tendsto c l atTop) (g : V → V)
    (hg : ∀ z, Tendsto (fun i => penaltyResponseBlowup R (q θ) (c i) z) l (𝓝 (g z)))
    (η : E) :
    g (C η) = B η :=
  tendsto_nhds_unique (hg (C η))
    ((tendsto_penaltyResponseBlowup_of_graph_derivatives
      R a ha hR b q hgraph θ B C hb hq η).comp hc)

end ALO


==> anc/lean_alo/ALO/Estimator/PenaltyResponseRank.lean <==
module

public import ALO.Estimator.DerivativeRepresentation

/-! # Rank tools for a data-driven penalty-response comparison

These are deterministic consequences of a valid differentiated KKT system.
They do not assert existence or measurability of a data-driven selector.
-/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {E V : Type*} [AddCommGroup E] [Module ℝ E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- The derivative of the observed penalty subgradient has the same kernel
as the loss forcing, even if the fitted coefficient derivative has small rank. -/
theorem penaltyResponse_ker_eq_forcing
    (B C L : E →ₗ[ℝ] V) (A M : V →ₗ[ℝ] V)
    (α : ℝ) (hα : 0 < α) (hmono : HasTangentLowerBound B C α)
    (hfactor : ∀ η, B η = A (L η))
    (hKKT : ∀ η, C η = L η - M (B η)) :
    LinearMap.ker C = LinearMap.ker L := by
  ext η
  simp only [LinearMap.mem_ker]
  constructor
  · intro hC
    have hb := hmono η
    rw [hC, inner_zero_right] at hb
    have hsq : ‖B η‖ ^ 2 ≤ 0 := nonpos_of_mul_nonpos_right hb hα
    have hB : B η = 0 := norm_eq_zero.mp (by nlinarith [norm_nonneg (B η)])
    simpa only [hC, hB, map_zero, sub_zero] using (hKKT η).symm
  · intro hL
    have hB : B η = 0 := by simpa only [hL, map_zero] using hfactor η
    simp only [hKKT, hL, hB, map_zero, sub_zero]

/-- Rank-nullity transfers the existing forcing codimension bounds to
the derivative of the observed penalty subgradient. -/
theorem penaltyResponse_finrank_range_eq_forcing [FiniteDimensional ℝ E]
    (B C L : E →ₗ[ℝ] V) (A M : V →ₗ[ℝ] V)
    (α : ℝ) (hα : 0 < α) (hmono : HasTangentLowerBound B C α)
    (hfactor : ∀ η, B η = A (L η))
    (hKKT : ∀ η, C η = L η - M (B η)) :
    Module.finrank ℝ (LinearMap.range C) = Module.finrank ℝ (LinearMap.range L) := by
  have hker := penaltyResponse_ker_eq_forcing B C L A M α hα hmono hfactor hKKT
  have hC := C.finrank_range_add_finrank_ker
  have hL := L.finrank_range_add_finrank_ker
  rw [hker] at hC
  omega

/-- Agreement on the intersection of two large subspaces gives a small-rank
difference. Symmetry is unnecessary for this dimension argument. -/
theorem finrank_difference_le_of_eq_on_intersection [FiniteDimensional ℝ V]
    (K K' : V →ₗ[ℝ] V) (F F' : Submodule ℝ V) (k k' : ℕ)
    (hF : Module.finrank ℝ V ≤ Module.finrank ℝ F + k)
    (hF' : Module.finrank ℝ V ≤ Module.finrank ℝ F' + k')
    (heq : ∀ z ∈ F ⊓ F', K z = K' z) :
    Module.finrank ℝ (LinearMap.range (K - K')) ≤ k + k' := by
  have hker : F ⊓ F' ≤ LinearMap.ker (K - K') := by
    intro z hz
    simpa only [LinearMap.mem_ker, LinearMap.sub_apply, sub_eq_zero] using heq z hz
  have hdim := Submodule.finrank_mono hker
  have hrank := (K - K').finrank_range_add_finrank_ker
  have hint := Submodule.finrank_sup_add_finrank_inf_eq F F'
  have hsup := Submodule.finrank_le (F ⊔ F')
  omega

/-- A positive symmetric extension dominates a symmetric factor whose
range is already attained on the agreement subspace. This is the
deterministic ingredient for the proposed minimum-trace recovery rule. -/
theorem quadratic_le_of_positive_extension
    (K K' : V →ₗ[ℝ] V) (F : Submodule ℝ V)
    (hKsym : K.IsSymmetric) (hK'sym : K'.IsSymmetric)
    (hKpos : ∀ x, 0 ≤ ⟪x, K x⟫)
    (heq : ∀ f ∈ F, K f = K' f)
    (hrange : ∀ x, ∃ f ∈ F, K' f = K' x) (x : V) :
    ⟪x, K' x⟫ ≤ ⟪x, K x⟫ := by
  obtain ⟨f, hf, hf'⟩ := hrange x
  have hfK : K f = K' x := (heq f hf).trans hf'
  have hcross : ⟪f, K x⟫ = ⟪x, K' x⟫ := by
    rw [← hKsym f x, hfK, real_inner_comm]
  have hself : ⟪f, K f⟫ = ⟪x, K' x⟫ := by
    rw [hfK, ← hK'sym f x, hf', real_inner_comm]
  have hpos := hKpos (x - f)
  simp only [map_sub, inner_sub_left, inner_sub_right] at hpos
  rw [hcross, hself, hfK] at hpos
  linarith

/-- A symmetric extension whose range is attained on the agreement
subspace inherits any quadratic energy bound on that subspace.
The metric is used only in the bound, not in selecting the extension. -/
theorem quadratic_energy_of_range_on_subspace
    (K H : V →ₗ[ℝ] V) (F : Submodule ℝ V)
    (hKsym : K.IsSymmetric)
    (hrange : ∀ x, ∃ f ∈ F, K f = K x)
    (henergy : ∀ f ∈ F, ⟪K f, H (K f)⟫ ≤ ⟪f, K f⟫)
    (x : V) :
    ⟪K x, H (K x)⟫ ≤ ⟪x, K x⟫ := by
  obtain ⟨f, hf, hfx⟩ := hrange x
  have he := henergy f hf
  rw [hfx] at he
  have hinner : ⟪f, K x⟫ = ⟪x, K x⟫ := by
    rw [← hKsym f x, hfx, real_inner_comm]
  rwa [hinner] at he

end ALO


==> anc/lean_alo/ALO/Estimator/ProductDesignDirectionGeometry.lean <==
module

public import ALO.Estimator.ProductDesignProjection

/-! # Concrete membership in product design directions

The product projection restricts each coefficient row to one subspace and
each predictor vector to the observation subspace.
-/

public section
namespace ALO
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Projection columns act on an observation vector by matrix multiplication. -/
theorem sum_observationProjectionColumn_mul_coord
    (U : Submodule ℝ (EuclideanSpace ℝ ι)) (z : EuclideanSpace ℝ ι) (i : ι) :
    ∑ j, observationProjectionColumn U i j * z j = U.starProjection z i := by
  have h := congrArg (fun w : EuclideanSpace ℝ ι => U.starProjection w i)
    ((EuclideanSpace.basisFun ι ℝ).sum_repr z)
  have hsum : ∑ j, z j * observationProjectionColumn U j i = U.starProjection z i := by
    simpa only [map_sum, map_smul, WithLp.ofLp_sum, Finset.sum_apply, PiLp.smul_apply,
      EuclideanSpace.basisFun_repr, smul_eq_mul, observationProjectionColumn] using h
  calc
    _ = ∑ j, z j * observationProjectionColumn U j i := by
      apply Finset.sum_congr rfl
      intro j _
      rw [observationProjectionColumn_symm U i j, mul_comm]
    _ = _ := hsum

/-- Predictor vectors of the product projection lie in the observation space. -/
theorem euclideanDesignOperator_productDesignProjection
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
    (X : EuclideanDesignData ι V) (b : V) :
    euclideanDesignOperator (designDataEuclideanEquiv.symm (productDesignProjection S U X)) b =
      U.starProjection (euclideanDesignOperator
        (fun i => S.starProjection (designDataEuclideanEquiv.symm X i)) b) := by
  ext i
  change ⟪designDataEuclideanEquiv.symm (productDesignProjection S U X) i, b⟫ = _
  rw [productDesignProjection_apply, sum_inner]
  simp only [real_inner_smul_left]
  exact sum_observationProjectionColumn_mul_coord U
    (euclideanDesignOperator (fun i => S.starProjection (designDataEuclideanEquiv.symm X i)) b) i

/-- Membership is equivalent to row membership and observation-space
membership of every predictor vector. -/
theorem mem_productDesignDirection_iff
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
    (X : EuclideanDesignData ι V) :
    X ∈ productDesignDirection S U ↔
      (∀ i, designDataEuclideanEquiv.symm X i ∈ S) ∧
      ∀ b : V, euclideanDesignOperator (designDataEuclideanEquiv.symm X) b ∈ U := by
  constructor
  · rintro ⟨Y, rfl⟩
    constructor
    · intro i
      change designDataEuclideanEquiv.symm (productDesignProjection S U Y) i ∈ S
      rw [productDesignProjection_apply]
      exact S.sum_mem fun j _ => S.smul_mem _ (S.starProjection_apply_mem _)
    · intro b
      change euclideanDesignOperator (designDataEuclideanEquiv.symm (productDesignProjection S U Y)) b ∈ U
      rw [euclideanDesignOperator_productDesignProjection]
      exact U.starProjection_apply_mem _
  · rintro ⟨hrow, hobs⟩
    refine ⟨X, ?_⟩
    apply (designDataEuclideanEquiv (ι := ι) (V := V)).symm.injective
    funext i
    apply ext_inner_right ℝ
    intro b
    have h := congrArg (fun z : EuclideanSpace ℝ ι => z i)
      (euclideanDesignOperator_productDesignProjection S U X b)
    have hrows : (fun j => S.starProjection (designDataEuclideanEquiv.symm X j)) =
        designDataEuclideanEquiv.symm X := by
      funext j
      exact S.starProjection_eq_self_iff.mpr (hrow j)
    rw [hrows, U.starProjection_eq_self_iff.mpr (hobs b)] at h
    exact h

/-- Orthogonality of every predictor to a score vector is exactly the
transpose-score constraint. -/
theorem all_predictors_mem_score_orthogonal_iff
    (X : ι → V) (v : ι → ℝ) :
    (∀ b : V, euclideanDesignOperator X b ∈
      (ℝ ∙ (WithLp.toLp 2 v : EuclideanSpace ℝ ι))ᗮ) ↔ designAdjoint X v = 0 := by
  simp only [Submodule.mem_orthogonal_singleton_iff_inner_right]
  have he (b : V) : ⟪(WithLp.toLp 2 v : EuclideanSpace ℝ ι), euclideanDesignOperator X b⟫ =
      ⟪designAdjoint X v, b⟫ := by
    rw [← euclideanDesignOperator_adjoint_toLp, ContinuousLinearMap.adjoint_inner_left]
  simp only [he]
  constructor
  · intro h
    exact inner_self_eq_zero.mp (h (designAdjoint X v))
  · intro h b
    rw [h, inner_zero_left]

/-- For the score-orthogonal observation space, product directions are
exactly coefficient-constrained rows with zero transpose-score vector. -/
theorem mem_productDesignDirection_score_orthogonal_iff
    (S : Submodule ℝ V) (v : ι → ℝ) (X : EuclideanDesignData ι V) :
    X ∈ productDesignDirection S (ℝ ∙ (WithLp.toLp 2 v : EuclideanSpace ℝ ι))ᗮ ↔
      (∀ i, designDataEuclideanEquiv.symm X i ∈ S) ∧
      designAdjoint (designDataEuclideanEquiv.symm X) v = 0 := by
  rw [mem_productDesignDirection_iff, all_predictors_mem_score_orthogonal_iff]

end ALO


==> anc/lean_alo/ALO/Estimator/ProductDesignProjection.lean <==
module

public import ALO.Estimator.GeneralProjectionDefects

/-! # The product projection for an arbitrary affine Gaussian design -/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Observation projection entries are symmetric. -/
theorem observationProjectionColumn_symm
    (U : Submodule ℝ (EuclideanSpace ℝ ι)) (i j : ι) :
    observationProjectionColumn U i j = observationProjectionColumn U j i := by
  unfold observationProjectionColumn
  rw [← EuclideanSpace.basisFun_inner, ← EuclideanSpace.basisFun_inner,
    ← U.inner_starProjection_left_eq_right, real_inner_comm]

/-- Matrix multiplication of projection columns is idempotent. -/
theorem sum_observationProjectionColumn_mul
    (U : Submodule ℝ (EuclideanSpace ℝ ι)) (i k : ι) :
    (∑ j, observationProjectionColumn U i j * observationProjectionColumn U j k) =
      observationProjectionColumn U i k := by
  have he := congrArg (fun z : EuclideanSpace ℝ ι => U.starProjection z k)
    ((EuclideanSpace.basisFun ι ℝ).sum_repr
      (U.starProjection (EuclideanSpace.basisFun ι ℝ i)))
  simpa only [map_sum, map_smul, WithLp.ofLp_sum, Finset.sum_apply, PiLp.smul_apply,
    EuclideanSpace.basisFun_repr, smul_eq_mul, Submodule.starProjection_apply,
    Submodule.orthogonalProjectionOnto_mem_subspace_eq_self,
    observationProjectionColumn] using he

/-- The Euclidean array projection corresponding to `X ↦ QXP`. -/
@[expose] noncomputable def productDesignProjection
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι)) :
    EuclideanDesignData ι V →L[ℝ] EuclideanDesignData ι V :=
  LinearMap.toContinuousLinearMap {
    toFun := fun X => designDataEuclideanEquiv (fun i =>
      ∑ j, observationProjectionColumn U i j • S.starProjection
        (designDataEuclideanEquiv.symm X j))
    map_add' := by
      intro X Y
      ext i
      change (∑ j, observationProjectionColumn U i j • S.starProjection ((X + Y).ofLp j)) =
        (∑ j, observationProjectionColumn U i j • S.starProjection (X.ofLp j)) +
          ∑ j, observationProjectionColumn U i j • S.starProjection (Y.ofLp j)
      simp only [PiLp.add_apply, map_add, smul_add, Finset.sum_add_distrib]
    map_smul' := by
      intro r X
      ext i
      change (∑ j, observationProjectionColumn U i j • S.starProjection ((r • X).ofLp j)) =
        r • ∑ j, observationProjectionColumn U i j • S.starProjection (X.ofLp j)
      simp only [PiLp.smul_apply, map_smul, Finset.smul_sum, smul_smul, mul_comm] }

local notation "e" => LinearEquiv.symm (designDataEuclideanEquiv (ι := ι) (V := V))

theorem productDesignProjection_apply
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
    (X : EuclideanDesignData ι V) (i : ι) :
    e (productDesignProjection S U X) i =
      ∑ j, observationProjectionColumn U i j • S.starProjection (e X j) := by
  change e (designDataEuclideanEquiv _) i = _
  rw [LinearEquiv.symm_apply_apply]

/-- The product map is symmetric in the canonical Euclidean array metric. -/
theorem productDesignProjection_isSymmetric
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι)) :
    (productDesignProjection S U).toLinearMap.IsSymmetric := by
  intro X Y
  change ⟪productDesignProjection S U X, Y⟫ = ⟪X, productDesignProjection S U Y⟫
  simp only [PiLp.inner_apply]
  change (∑ i, ⟪e (productDesignProjection S U X) i, e Y i⟫) =
    ∑ i, ⟪e X i, e (productDesignProjection S U Y) i⟫
  simp_rw [productDesignProjection_apply, sum_inner, inner_sum,
    real_inner_smul_left, inner_smul_right, S.inner_starProjection_left_eq_right]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  rw [observationProjectionColumn_symm U j i]

/-- Both coefficient and observation idempotence pass to the product map. -/
theorem productDesignProjection_idempotent
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
    (X : EuclideanDesignData ι V) :
    productDesignProjection S U (productDesignProjection S U X) =
      productDesignProjection S U X := by
  apply (e).injective
  ext i
  simp only [productDesignProjection_apply, map_sum, map_smul,
    Submodule.starProjection_apply, Submodule.orthogonalProjectionOnto_mem_subspace_eq_self,
    Finset.smul_sum, smul_smul]
  rw [Finset.sum_comm]
  simp_rw [← Finset.sum_smul, sum_observationProjectionColumn_mul]

/-- The free design subspace for arbitrary coefficient and observation projections. -/
@[expose] noncomputable def productDesignDirection
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι)) :
    Submodule ℝ (EuclideanDesignData ι V) :=
  (productDesignProjection S U).range

/-- The concrete product map is the orthogonal projection onto the free
design subspace. -/
theorem productDesignProjection_eq_starProjection
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι)) :
    productDesignProjection S U = (productDesignDirection S U).starProjection := by
  apply (isStarProjection_iff_eq_starProjection_range.mp ?_).2
  refine ⟨?_, ContinuousLinearMap.isSelfAdjoint_iff_isSymmetric.mpr
    (productDesignProjection_isSymmetric S U)⟩
  apply ContinuousLinearMap.ext
  intro X
  exact productDesignProjection_idempotent S U X

/-- Projecting a selected coefficient row gives the corresponding product
column; this discharges the geometry of the divergence calculation. -/
theorem inverseRowEmbedding_productDesignDirection
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
    (i j : ι) (v : V) :
    e ((inverseRowEmbedding (productDesignDirection S U) S.starProjection i v :
      productDesignDirection S U) : EuclideanDesignData ι V) j =
      observationProjectionColumn U i j • S.starProjection v := by
  classical
  change e ((productDesignDirection S U).starProjection
    (designDataEuclideanEquiv (Pi.single i (S.starProjection v)))) j = _
  rw [← productDesignProjection_eq_starProjection, productDesignProjection_apply]
  simp only [LinearEquiv.symm_apply_apply, Pi.single_apply, apply_ite, map_zero,
    smul_zero, Finset.sum_ite_eq', Finset.mem_univ, ite_true,
    Submodule.starProjection_apply, Submodule.orthogonalProjectionOnto_mem_subspace_eq_self]
  rw [observationProjectionColumn_symm U j i]

end ALO


==> anc/lean_alo/ALO/Estimator/ProjectedInverseDesignEnergy.lean <==
module

public import ALO.Estimator.InverseDesignEnergy
public import ALO.Estimator.InverseRowDivergence
public import ALO.LinearAlgebra.OrthonormalEnergy

/-!
# Energy bounds after projecting inverse rows

Output projections are contractive. Bessel's inequality controls the input
restriction to the free design subspace without a dimension loss.
-/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Embedding a single projected row into the free subspace is contractive
up to the coefficient map. -/
theorem norm_inverseRowEmbedding_le
    (K : Submodule ℝ (EuclideanDesignData ι V)) (P : V →L[ℝ] V)
    (i : ι) (v : V) :
    ‖inverseRowEmbedding K P i v‖ ≤ ‖P v‖ := by
  classical
  change ‖K.orthogonalProjectionOnto
    (designDataEuclideanEquiv (Pi.single i (P v)))‖ ≤ _
  calc
    _ ≤ ‖designDataEuclideanEquiv (Pi.single i (P v))‖ :=
      K.norm_orthogonalProjectionOnto_apply_le _
    _ = _ := PiLp.norm_single _ _ _ _

variable (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (K : Submodule ℝ (EuclideanDesignData ι V)) (Z₀ : EuclideanDesignData ι V)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)

local notation "e" => LinearEquiv.symm (designDataEuclideanEquiv (ι := ι) (V := V))

/-- The affine chain rule in terms of the ambient derivative, before its
coordinate expansion. -/
theorem fderiv_affineReducedInverseField_apply
    (R : (ι → V) →L[ℝ] K) (k u : K) :
    fderiv ℝ (affineReducedInverseField T H d K Z₀ α hα hH hd R) k u =
      R (fderiv ℝ (inverseDesignRows T H d α hα hH hd)
        (e (Z₀ + (k : EuclideanDesignData ι V)))
        (e (u : EuclideanDesignData ι V))) := by
  let L := (e).toLinearMap.toContinuousLinearMap.comp K.subtypeL
  have hrows := ((contDiff_inverseDesignRows T H d α hα hH hd).differentiable
    (by simp) (e Z₀ + L k)).hasFDerivAt
  have h := R.hasFDerivAt.comp k
    (hrows.comp k ((hasFDerivAt_const (e Z₀) k).add L.hasFDerivAt))
  change HasFDerivAt (affineReducedInverseField T H d K Z₀ α hα hH hd R) _ k at h
  rw [h.fderiv]
  simp only [zero_add, ContinuousLinearMap.comp_apply]
  rfl

/-- Summing projected row-field energies costs no factor for the number of
rows or the dimension of the free space. -/
theorem sum_projectedInverseRow_norm_sq_le
    (P : V →L[ℝ] V) (hP : ∀ v, ‖P v‖ ≤ ‖v‖) (k : K) :
    (∑ i, ‖affineReducedInverseField T H d K Z₀ α hα hH hd
      (inverseRowOutputMap K P i) k‖ ^ 2) ≤
      ∑ i, ‖inverseDesignRows T H d α hα hH hd
        (e (Z₀ + (k : EuclideanDesignData ι V))) i‖ ^ 2 := by
  apply Finset.sum_le_sum
  intro i _
  rw [inverseRowOutputMap_factor]
  apply pow_le_pow_left₀ (norm_nonneg _)
  exact (norm_inverseRowEmbedding_le K P i _).trans (hP _)

variable {κ : Type*} [Fintype κ]

/-- The sum of free-space Jacobian energies is bounded by the full ambient
coordinate-derivative energy. -/
theorem sum_projectedInverseRow_jacobianSq_le [DecidableEq ι]
    (P : V →L[ℝ] V) (hP : ∀ v, ‖P v‖ ≤ ‖v‖)
    (b : OrthonormalBasis κ ℝ V) (k : K) :
    (∑ i, gaussianJacobianSq
      (affineReducedInverseField T H d K Z₀ α hα hH hd (inverseRowOutputMap K P i)) k) ≤
      ∑ l, ∑ t, ∑ i,
        ‖fderiv ℝ (inverseDesignRows T H d α hα hH hd)
          (e (Z₀ + (k : EuclideanDesignData ι V))) (Pi.single l (b t)) i‖ ^ 2 := by
  classical
  let X := e (Z₀ + (k : EuclideanDesignData ι V))
  let D : EuclideanDesignData ι V →L[ℝ] EuclideanDesignData ι V :=
    (designDataEuclideanEquiv (ι := ι) (V := V)).toLinearMap.toContinuousLinearMap.comp
      ((fderiv ℝ (inverseDesignRows T H d α hα hH hd) X).comp
        (e).toLinearMap.toContinuousLinearMap)
  let c := stdOrthonormalBasis ℝ K
  have hc : Orthonormal ℝ (fun t => (c t : EuclideanDesignData ι V)) := by
    rw [orthonormal_iff_ite]
    intro s t
    exact (orthonormal_iff_ite.mp c.orthonormal) s t
  have henergy := sum_operator_norm_sq_le_of_orthonormal D
    (Pi.orthonormalBasis (fun _ : ι => b)) _ hc
  calc
    _ ≤ ∑ t, ‖D (c t : EuclideanDesignData ι V)‖ ^ 2 := by
      unfold gaussianJacobianSq
      rw [Finset.sum_comm]
      apply Finset.sum_le_sum
      intro t _
      change (∑ i, _) ≤ ‖designDataEuclideanEquiv
        (fderiv ℝ (inverseDesignRows T H d α hα hH hd) X
          (e (c t : EuclideanDesignData ι V)))‖ ^ 2
      rw [designDataEuclideanEquiv_apply, PiLp.norm_sq_eq_of_L2]
      apply Finset.sum_le_sum
      intro i _
      rw [fderiv_affineReducedInverseField_apply, inverseRowOutputMap_factor]
      apply pow_le_pow_left₀ (norm_nonneg _)
      exact (norm_inverseRowEmbedding_le K P i _).trans (hP _)
    _ ≤ ∑ j, ‖D (Pi.orthonormalBasis (fun _ : ι => b) j)‖ ^ 2 := henergy
    _ = _ := by
      rw [Fintype.sum_sigma]
      apply Finset.sum_congr rfl
      intro l _
      apply Finset.sum_congr rfl
      intro t _
      rw [Pi.orthonormalBasis_apply]
      change ‖designDataEuclideanEquiv
        (fderiv ℝ (inverseDesignRows T H d α hα hH hd) X (Pi.single l (b t)))‖ ^ 2 = _
      rw [designDataEuclideanEquiv_apply, PiLp.norm_sq_eq_of_L2]

/-- The projected fields inherit the ambient dimension-uniform constants. -/
theorem projectedInverseRow_energies_proportional [DecidableEq ι]
    (hd1 : ∀ i, d i ≤ 1) (P : V →L[ℝ] V) (hP : ∀ v, ‖P v‖ ≤ ‖v‖)
    (b : OrthonormalBasis κ ℝ V) (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Fintype.card κ : ℝ) ≤ δ * Fintype.card ι) (k : K) :
    let X := e (Z₀ + (k : EuclideanDesignData ι V))
    let s := ‖euclideanDesignOperator X‖ ^ 2 / Fintype.card ι
    (∑ i, ‖affineReducedInverseField T H d K Z₀ α hα hH hd
      (inverseRowOutputMap K P i) k‖ ^ 2) ≤ δ * μ⁻¹ ^ 2 * s ∧
    (∑ i, gaussianJacobianSq
      (affineReducedInverseField T H d K Z₀ α hα hH hd (inverseRowOutputMap K P i)) k) ≤
      3 * (δ * μ⁻¹ ^ 2 + (δ + 1) * δ * μ⁻¹ ^ 3 * s) := by
  have h := inverseDesign_energies_proportional T H d α hα hH hd hd1
    (e (Z₀ + (k : EuclideanDesignData ι V))) b μ δ hμ hδ hscale hdim
  exact ⟨(sum_projectedInverseRow_norm_sq_le T H d K Z₀ α hα hH hd P hP k).trans h.1,
    (sum_projectedInverseRow_jacobianSq_le T H d K Z₀ α hα hH hd P hP b k).trans h.2⟩

end ALO


==> anc/lean_alo/ALO/Estimator/ProjectionDerivativeDefect.lean <==
module

public import ALO.MeasureTheory.ContinuousZeroSelection
public import ALO.Estimator.EmpiricalDesignSelection
public import Mathlib.Topology.ContinuousMap.Compact
public import Mathlib.Analysis.Calculus.FDeriv.Basic
public import Mathlib.Topology.Algebra.Order.LiminfLimsup
public import Mathlib.Analysis.SpecificLimits.Basic

/-! Scalar errors for ordinary derivatives on projected design spaces.
Dyadic scales suffice for Frechet differentiability; all directions in
the closed unit ball are tested at each scale.
-/

public section
namespace ALO
open Filter Set TopologicalSpace
open scoped Topology NNReal

variable {D V : Type*}
  [NormedAddCommGroup D] [NormedSpace ℝ D] [FiniteDimensional ℝ D]
  [NormedAddCommGroup V] [NormedSpace ℝ V]

abbrev DesignUnitBall (D : Type*) [NormedAddCommGroup D] := Metric.closedBall (0 : D) 1

instance : CompactSpace (DesignUnitBall D) :=
  isCompact_iff_compactSpace.mp (isCompact_closedBall (0 : D) 1)

/-- The ordinary first-order remainder on the entire unit design ball. -/
@[expose] noncomputable def projectionBlowupError (f : C(D, V)) (n : ℕ)
    (P : D →L[ℝ] D) (B : D →L[ℝ] V) : C(DesignUnitBall D, V) :=
  ⟨fun z => (2 : ℝ) ^ n • (f (((2 : ℝ) ^ n)⁻¹ • P z) - f 0) - B z,
    by fun_prop⟩

omit [FiniteDimensional ℝ D] in
@[simp] theorem projectionBlowupError_apply (f : C(D, V)) (n : ℕ)
    (P : D →L[ℝ] D) (B : D →L[ℝ] V) (z : DesignUnitBall D) :
    projectionBlowupError f n P B z =
      (2 : ℝ) ^ n • (f (((2 : ℝ) ^ n)⁻¹ • P z) - f 0) - B z := rfl

theorem continuous_projectionBlowupError (n : ℕ) :
    Continuous (fun p : C(D, V) × (D →L[ℝ] D) × (D →L[ℝ] V) =>
      projectionBlowupError p.1 n p.2.1 p.2.2) := by
  apply ContinuousMap.continuous_of_continuous_uncurry
  change Continuous (fun p : (C(D, V) × (D →L[ℝ] D) × (D →L[ℝ] V)) × DesignUnitBall D =>
    (2 : ℝ) ^ n • (p.1.1 (((2 : ℝ) ^ n)⁻¹ • p.1.2.1 p.2) - p.1.1 0) - p.1.2.2 p.2)
  fun_prop

theorem hasFDerivAt_zero_iff_remainder_bound (h : D → V) (B : D →L[ℝ] V) :
    HasFDerivAt h B 0 ↔ ∀ ε > 0, ∃ δ > 0, ∀ z, ‖z‖ < δ →
      ‖h z - h 0 - B z‖ ≤ ε * ‖z‖ := by
  rw [hasFDerivAt_iff_isLittleO_nhds_zero, Asymptotics.isLittleO_iff]
  simp only [zero_add]
  constructor
  · intro hh ε hε
    obtain ⟨δ, hδ, hball⟩ := Metric.mem_nhds_iff.mp (hh hε)
    exact ⟨δ, hδ, fun z hz => hball (by simpa using hz)⟩
  · intro hh ε hε
    obtain ⟨δ, hδ, hb⟩ := hh ε hε
    apply Metric.eventually_nhds_iff.mpr
    exact ⟨δ, hδ, fun z hz => hb z (by simpa using hz)⟩

theorem projectionBlowupError_tendsto_of_hasFDerivAt
    (f : C(D, V)) (P : D →L[ℝ] D) (B : D →L[ℝ] V)
    (h : HasFDerivAt (fun z => f (P z)) B 0) :
    Tendsto (fun n => ‖projectionBlowupError f n P B‖) atTop (𝓝 0) := by
  apply tendsto_order.mpr
  constructor
  · intro a ha
    exact Eventually.of_forall fun n => ha.trans_le (norm_nonneg _)
  · intro ε hε
    obtain ⟨δ, hδ, hb⟩ := (hasFDerivAt_zero_iff_remainder_bound _ _).mp h (ε / 2) (by linarith)
    have ht : Tendsto (fun n : ℕ => ((2 : ℝ) ^ n)⁻¹) atTop (𝓝 0) := by
      simpa only [inv_pow] using tendsto_pow_atTop_nhds_zero_of_lt_one
        (by norm_num : 0 ≤ (2 : ℝ)⁻¹) (by norm_num : (2 : ℝ)⁻¹ < 1)
    filter_upwards [ht.eventually (gt_mem_nhds hδ)] with n hn
    have hnpos : 0 < (2 : ℝ) ^ n := by positivity
    have hnorm : ‖projectionBlowupError f n P B‖ ≤ ε / 2 := by
      apply (ContinuousMap.norm_le _ (by linarith)).mpr
      intro z
      have hz : ‖(z : D)‖ ≤ 1 := by
        simpa only [Metric.mem_closedBall, dist_zero_right] using z.property
      have hscaled : ‖((2 : ℝ) ^ n)⁻¹ • (z : D)‖ < δ := by
        rw [norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hnpos)]
        exact (mul_le_of_le_one_right (inv_nonneg.mpr hnpos.le) hz).trans_lt hn
      have hh := hb (((2 : ℝ) ^ n)⁻¹ • (z : D)) hscaled
      have he : projectionBlowupError f n P B z = (2 : ℝ) ^ n •
          (f (P (((2 : ℝ) ^ n)⁻¹ • (z : D))) - f (P 0) -
            B (((2 : ℝ) ^ n)⁻¹ • (z : D))) := by
        simp only [projectionBlowupError, ContinuousMap.coe_mk, map_smul, map_zero,
          smul_sub, smul_smul, mul_inv_cancel₀ hnpos.ne', one_smul]
      rw [he, norm_smul, Real.norm_eq_abs, abs_of_pos hnpos]
      calc
        _ ≤ (2 : ℝ) ^ n * ((ε / 2) * ‖((2 : ℝ) ^ n)⁻¹ • (z : D)‖) :=
          mul_le_mul_of_nonneg_left hh hnpos.le
        _ = (ε / 2) * ‖(z : D)‖ := by
          rw [norm_smul, Real.norm_eq_abs, abs_of_pos (inv_pos.mpr hnpos)]
          field_simp
        _ ≤ ε / 2 := mul_le_of_le_one_right (by linarith) hz
    exact hnorm.trans_lt (by linarith)

theorem hasFDerivAt_of_projectionBlowupError_tendsto
    (f : C(D, V)) (P : D →L[ℝ] D) (B : D →L[ℝ] V)
    (h : Tendsto (fun n => ‖projectionBlowupError f n P B‖) atTop (𝓝 0)) :
    HasFDerivAt (fun z => f (P z)) B 0 := by
  apply (hasFDerivAt_zero_iff_remainder_bound _ _).mpr
  intro ε hε
  obtain ⟨N, hN⟩ := eventually_atTop.mp ((tendsto_order.mp h).2 (ε / 2) (by linarith))
  let r : ℝ := 1 / 2
  have hr : 0 < r := by norm_num [r]
  have hr1 : r < 1 := by norm_num [r]
  refine ⟨r ^ N, pow_pos hr N, ?_⟩
  intro z hz
  by_cases hz0 : z = 0
  · simp [hz0]
  have hnz : 0 < ‖z‖ := norm_pos_iff.mpr hz0
  have hz1 : ‖z‖ ≤ 1 := hz.le.trans (pow_le_one₀ hr.le hr1.le)
  obtain ⟨n, hlo, hhi⟩ := exists_nat_pow_near_of_lt_one hnz hz1 hr hr1
  have hnN : N ≤ n := by
    by_contra hn
    have hpow : r ^ N ≤ r ^ (n + 1) :=
      pow_le_pow_of_le_one hr.le hr1.le (by omega)
    linarith
  have hpowinv : r ^ n = ((2 : ℝ) ^ n)⁻¹ := by simp [r, inv_pow]
  have hc : 0 < (2 : ℝ) ^ n := by positivity
  have hzunit : ‖(2 : ℝ) ^ n • z‖ ≤ 1 := by
    rw [norm_smul, Real.norm_eq_abs, abs_of_pos hc]
    rw [hpowinv] at hhi
    exact (mul_le_mul_of_nonneg_left hhi hc.le).trans_eq (mul_inv_cancel₀ hc.ne')
  let w : DesignUnitBall D := ⟨(2 : ℝ) ^ n • z, by simpa using hzunit⟩
  have he : projectionBlowupError f n P B w =
      (2 : ℝ) ^ n • (f (P z) - f (P 0) - B z) := by
    simp only [projectionBlowupError, ContinuousMap.coe_mk, w, map_smul, map_zero,
      smul_smul, inv_mul_cancel₀ hc.ne', one_smul, smul_sub]
  have hnorm := (projectionBlowupError f n P B).norm_coe_le_norm w
  rw [he, norm_smul, Real.norm_eq_abs, abs_of_pos hc] at hnorm
  have hhalf : (1 / 2 : ℝ) < (2 : ℝ) ^ n * ‖z‖ := by
    have hh := mul_lt_mul_of_pos_left hlo hc
    rw [pow_succ, hpowinv] at hh
    have heq : (2 : ℝ) ^ n * (((2 : ℝ) ^ n)⁻¹ * r) = r := by
      rw [← mul_assoc, mul_inv_cancel₀ hc.ne', one_mul]
    rw [heq] at hh
    exact hh
  have hsmall := hN n hnN
  have hh : (2 : ℝ) ^ n * ‖f (P z) - f (P 0) - B z‖ <
      (2 : ℝ) ^ n * (ε * ‖z‖) := by nlinarith
  exact (lt_of_mul_lt_mul_left hh hc.le).le

theorem projectionBlowupError_tendsto_iff
    (f : C(D, V)) (P : D →L[ℝ] D) (B : D →L[ℝ] V) :
    Tendsto (fun n => ‖projectionBlowupError f n P B‖) atTop (𝓝 0) ↔
      HasFDerivAt (fun z => f (P z)) B 0 :=
  ⟨hasFDerivAt_of_projectionBlowupError_tendsto f P B,
    projectionBlowupError_tendsto_of_hasFDerivAt f P B⟩

/-- The bounded scalar defect tests convergence along the full dyadic
sequence, not a selected subsequence. -/
noncomputable def projectionDerivativeDefect (f : C(D, V))
    (P : D →L[ℝ] D) (B : D →L[ℝ] V) : ℝ :=
  limsup (fun n => min 1 ‖projectionBlowupError f n P B‖) atTop

private theorem bounded_limsup_dist_le
    (u v : ℕ → ℝ) (hu : ∀ n, 0 ≤ u n ∧ u n ≤ 1) (hv : ∀ n, 0 ≤ v n ∧ v n ≤ 1)
    (c : ℝ) (h : ∀ᶠ n in atTop, dist (u n) (v n) ≤ c) :
    dist (limsup u atTop) (limsup v atTop) ≤ c := by
  have ub : atTop.IsBoundedUnder (· ≤ ·) u := isBoundedUnder_of_eventually_le (Eventually.of_forall fun n => (hu n).2)
  have ul : atTop.IsBoundedUnder (· ≥ ·) u := isBoundedUnder_of_eventually_ge (Eventually.of_forall fun n => (hu n).1)
  have vb : atTop.IsBoundedUnder (· ≤ ·) v := isBoundedUnder_of_eventually_le (Eventually.of_forall fun n => (hv n).2)
  have vl : atTop.IsBoundedUnder (· ≥ ·) v := isBoundedUnder_of_eventually_ge (Eventually.of_forall fun n => (hv n).1)
  have hle : ∀ᶠ n in atTop, u n ≤ v n + c ∧ v n ≤ u n + c := h.mono fun n hn => by
    have hh := abs_le.mp (show |u n - v n| ≤ c by simpa only [Real.dist_eq] using hn)
    constructor <;> linarith
  have h1 := limsup_le_limsup (hle.mono fun _ hn => hn.1) ul.isCoboundedUnder_le
    (show atTop.IsBoundedUnder (· ≤ ·) (fun n => v n + c) from
      isBoundedUnder_of_eventually_le (a := 1 + c) (Eventually.of_forall fun n => by linarith [(hv n).2]))
  have h2 := limsup_le_limsup (hle.mono fun _ hn => hn.2) vl.isCoboundedUnder_le
    (show atTop.IsBoundedUnder (· ≤ ·) (fun n => u n + c) from
      isBoundedUnder_of_eventually_le (a := 1 + c) (Eventually.of_forall fun n => by linarith [(hu n).2]))
  rw [limsup_add_const atTop v c vb vl.isCoboundedUnder_le] at h1
  rw [limsup_add_const atTop u c ub ul.isCoboundedUnder_le] at h2
  rw [Real.dist_eq]
  exact abs_le.mpr ⟨by linarith, by linarith⟩

theorem projectionDerivativeDefect_nonneg (f : C(D, V))
    (P : D →L[ℝ] D) (B : D →L[ℝ] V) : 0 ≤ projectionDerivativeDefect f P B := by
  let u : ℕ → ℝ := fun n => min 1 ‖projectionBlowupError f n P B‖
  have ub : atTop.IsBoundedUnder (· ≤ ·) u :=
    isBoundedUnder_of_eventually_le (a := 1) (Eventually.of_forall fun n => min_le_left _ _)
  have ul : atTop.IsBoundedUnder (· ≥ ·) u :=
    isBoundedUnder_of_eventually_ge (a := 0) (Eventually.of_forall fun n =>
      le_min (by norm_num) (norm_nonneg _))
  exact (le_liminf_of_le ub.isCoboundedUnder_flip
    (Eventually.of_forall fun n => le_min (by norm_num) (norm_nonneg _))).trans
      (liminf_le_limsup ub ul)

theorem projectionDerivativeDefect_eq_zero_iff (f : C(D, V))
    (P : D →L[ℝ] D) (B : D →L[ℝ] V) :
    projectionDerivativeDefect f P B = 0 ↔ HasFDerivAt (fun z => f (P z)) B 0 := by
  let u : ℕ → ℝ := fun n => min 1 ‖projectionBlowupError f n P B‖
  have ub : atTop.IsBoundedUnder (· ≤ ·) u := isBoundedUnder_of_eventually_le (Eventually.of_forall fun (n : ℕ) => min_le_left (1 : ℝ) ‖projectionBlowupError f n P B‖)
  have ul : atTop.IsBoundedUnder (· ≥ ·) u :=
    isBoundedUnder_of_eventually_ge (Eventually.of_forall fun (n : ℕ) => le_min (by norm_num : (0 : ℝ) ≤ 1) (norm_nonneg (projectionBlowupError f n P B)))
  constructor
  · intro hz
    have ht : Tendsto u atTop (𝓝 0) := tendsto_of_le_liminf_of_limsup_le
      (le_liminf_of_le ub.isCoboundedUnder_flip (Eventually.of_forall fun n =>
        le_min (by norm_num) (norm_nonneg _))) hz.le ub ul
    apply hasFDerivAt_of_projectionBlowupError_tendsto f P B
    apply tendsto_order.mpr
    constructor
    · intro a ha
      exact Eventually.of_forall fun _ => ha.trans_le (norm_nonneg _)
    · intro ε hε
      filter_upwards [(tendsto_order.mp ht).2 (min ε (1 / 2)) (lt_min hε (by norm_num))] with n hn
      change min 1 ‖projectionBlowupError f n P B‖ < min ε (1 / 2) at hn
      rcases min_lt_iff.mp hn with h1 | h2
      · have := (h1.trans_le (min_le_right _ _)); norm_num at this
      · exact h2.trans_le (min_le_left _ _)
  · intro hh
    have ht := projectionBlowupError_tendsto_of_hasFDerivAt f P B hh
    have hclip : Tendsto u atTop (𝓝 0) := by
      simpa only [min_eq_right (by norm_num : (0 : ℝ) ≤ 1)] using (tendsto_const_nhds (x := (1 : ℝ))).min ht
    exact hclip.limsup_eq

theorem projectionBlowupError_dist_le_of_lipschitz
    (f : C(D, V)) (K : ℝ≥0) (hf : LipschitzWith K f) (n : ℕ)
    (P P' : D →L[ℝ] D) (B B' : D →L[ℝ] V) :
    dist (projectionBlowupError f n P B) (projectionBlowupError f n P' B') ≤
      (K : ℝ) * ‖P - P'‖ + ‖B - B'‖ := by
  rw [dist_eq_norm]
  apply (ContinuousMap.norm_le _ (by positivity)).mpr
  intro z
  have hz : ‖(z : D)‖ ≤ 1 := by
    simpa only [Metric.mem_closedBall, dist_zero_right] using z.property
  have hc : 0 < (2 : ℝ) ^ n := by positivity
  have hfd := hf.dist_le_mul (((2 : ℝ) ^ n)⁻¹ • P z) (((2 : ℝ) ^ n)⁻¹ • P' z)
  simp only [dist_eq_norm, ← smul_sub, norm_smul, Real.norm_eq_abs,
    abs_of_pos (inv_pos.mpr hc)] at hfd
  have he : (projectionBlowupError f n P B - projectionBlowupError f n P' B') z =
      (2 : ℝ) ^ n • (f (((2 : ℝ) ^ n)⁻¹ • P z) - f (((2 : ℝ) ^ n)⁻¹ • P' z)) -
        (B - B') z := by
    simp only [projectionBlowupError, ContinuousMap.coe_sub, ContinuousMap.coe_mk,
      Pi.sub_apply, ContinuousLinearMap.sub_apply, smul_sub]
    abel
  rw [he]
  calc
    _ ≤ ‖(2 : ℝ) ^ n • (f (((2 : ℝ) ^ n)⁻¹ • P z) - f (((2 : ℝ) ^ n)⁻¹ • P' z))‖ +
        ‖(B - B') z‖ := norm_sub_le _ _
    _ ≤ (2 : ℝ) ^ n * ((K : ℝ) * (((2 : ℝ) ^ n)⁻¹ * ‖P z - P' z‖)) +
        ‖(B - B') z‖ := by
      rw [norm_smul, Real.norm_eq_abs, abs_of_pos hc]
      exact add_le_add (mul_le_mul_of_nonneg_left hfd hc.le) le_rfl
    _ = (K : ℝ) * ‖(P - P') z‖ + ‖(B - B') z‖ := by
      simp only [ContinuousLinearMap.sub_apply]
      congr 1
      field_simp
    _ ≤ (K : ℝ) * (‖P - P'‖ * ‖(z : D)‖) + ‖B - B'‖ * ‖(z : D)‖ :=
      add_le_add (mul_le_mul_of_nonneg_left ((P - P').le_opNorm z) K.coe_nonneg)
        ((B - B').le_opNorm z)
    _ ≤ (K : ℝ) * ‖P - P'‖ + ‖B - B'‖ := by
      rw [← mul_assoc]
      exact add_le_add (mul_le_of_le_one_right (by positivity) hz)
        (mul_le_of_le_one_right (norm_nonneg _) hz)

theorem lipschitzWith_projectionDerivativeDefect
    (f : C(D, V)) (K : ℝ≥0) (hf : LipschitzWith K f) :
    LipschitzWith (K + 1) (fun p : (D →L[ℝ] D) × (D →L[ℝ] V) =>
      projectionDerivativeDefect f p.1 p.2) := by
  apply LipschitzWith.of_dist_le_mul
  intro p p'
  have hclip : LipschitzWith 1 (fun x : ℝ => min 1 x) := LipschitzWith.id.const_min 1
  have he (n : ℕ) : dist (min 1 ‖projectionBlowupError f n p.1 p.2‖)
      (min 1 ‖projectionBlowupError f n p'.1 p'.2‖) ≤
        (K : ℝ) * ‖p.1 - p'.1‖ + ‖p.2 - p'.2‖ := by
    calc
      _ ≤ dist ‖projectionBlowupError f n p.1 p.2‖ ‖projectionBlowupError f n p'.1 p'.2‖ := by
        simpa only [NNReal.coe_one, one_mul] using hclip.dist_le_mul
          ‖projectionBlowupError f n p.1 p.2‖ ‖projectionBlowupError f n p'.1 p'.2‖
      _ ≤ dist (projectionBlowupError f n p.1 p.2) (projectionBlowupError f n p'.1 p'.2) := by
        simpa only [dist_eq_norm] using (dist_norm_norm_le
          (projectionBlowupError f n p.1 p.2) (projectionBlowupError f n p'.1 p'.2))
      _ ≤ _ := projectionBlowupError_dist_le_of_lipschitz f K hf n _ _ _ _
  have hh := bounded_limsup_dist_le _ _
    (fun _ => ⟨le_min (by norm_num) (norm_nonneg _), min_le_left _ _⟩)
    (fun _ => ⟨le_min (by norm_num) (norm_nonneg _), min_le_left _ _⟩)
    _ (Eventually.of_forall he)
  refine hh.trans ?_
  simp only [NNReal.coe_add, NNReal.coe_one, dist_eq_norm, Prod.norm_def,
    Prod.fst_sub, Prod.snd_sub]
  have h1 := le_max_left ‖p.1 - p'.1‖ ‖p.2 - p'.2‖
  have h2 := le_max_right ‖p.1 - p'.1‖ ‖p.2 - p'.2‖
  nlinarith [K.coe_nonneg]

theorem projectionDerivativeDefect_congr_of_eventuallyEq
    (f g : C(D, V)) (he : f =ᶠ[𝓝 0] g)
    (P : D →L[ℝ] D) (B : D →L[ℝ] V) :
    projectionDerivativeDefect f P B = projectionDerivativeDefect g P B := by
  obtain ⟨δ, hδ, hball⟩ := Metric.mem_nhds_iff.mp he
  have h0 : f 0 = g 0 := he.self_of_nhds
  have ht : Tendsto (fun n : ℕ => ((2 : ℝ) ^ n)⁻¹ * ‖P‖) atTop (𝓝 0) := by
    simpa only [zero_mul, inv_pow] using
      (tendsto_pow_atTop_nhds_zero_of_lt_one
        (by norm_num : 0 ≤ (2 : ℝ)⁻¹) (by norm_num : (2 : ℝ)⁻¹ < 1)).mul_const ‖P‖
  apply limsup_congr
  filter_upwards [ht.eventually (gt_mem_nhds hδ)] with n hn
  congr 2
  ext z
  have hc : 0 < (2 : ℝ) ^ n := by positivity
  have hz : ‖(z : D)‖ ≤ 1 := by
    simpa only [Metric.mem_closedBall, dist_zero_right] using z.property
  have hmem : ((2 : ℝ) ^ n)⁻¹ • P z ∈ Metric.ball (0 : D) δ := by
    rw [Metric.mem_ball, dist_zero_right, norm_smul, Real.norm_eq_abs,
      abs_of_pos (inv_pos.mpr hc)]
    exact (mul_le_mul_of_nonneg_left
      (((P.le_opNorm z).trans (mul_le_of_le_one_right (norm_nonneg _) hz)))
        (inv_nonneg.mpr hc.le)).trans_lt hn
  have hx : f (((2 : ℝ) ^ n)⁻¹ • P z) = g (((2 : ℝ) ^ n)⁻¹ • P z) := hball hmem
  simp only [projectionBlowupError, ContinuousMap.coe_mk, h0, hx]

theorem continuous_projectionDerivativeDefect [FiniteDimensional ℝ V]
    (f : C(D, V)) (hf : LocallyLipschitz f) :
    Continuous (fun p : (D →L[ℝ] D) × (D →L[ℝ] V) =>
      projectionDerivativeDefect f p.1 p.2) := by
  obtain ⟨K, t, ht, hK⟩ := hf 0
  obtain ⟨g, hg, he⟩ := hK.extend_finite_dimension
  let gC : C(D, V) := ⟨g, hg.continuous⟩
  have heq : f =ᶠ[𝓝 0] gC := Filter.Eventually.mono ht he
  have hefun : (fun p : (D →L[ℝ] D) × (D →L[ℝ] V) => projectionDerivativeDefect f p.1 p.2) =
      (fun p => projectionDerivativeDefect gC p.1 p.2) :=
    funext fun p => projectionDerivativeDefect_congr_of_eventuallyEq f gC heq p.1 p.2
  rw [hefun]
  exact (lipschitzWith_projectionDerivativeDefect gC _ hg).continuous

variable [MeasurableSpace D] [BorelSpace D] [MeasurableSpace V] [BorelSpace V]
  [FiniteDimensional ℝ V]

theorem measurable_projectionDerivativeDefect :
    Measurable (fun p : C(D, V) × (D →L[ℝ] D) × (D →L[ℝ] V) =>
      projectionDerivativeDefect p.1 p.2.1 p.2.2) := by
  exact Measurable.limsup fun n =>
    (continuous_const.min (continuous_projectionBlowupError (D := D) (V := V) n).norm).measurable

end ALO


==> anc/lean_alo/ALO/Estimator/QuadraticConeResponse.lean <==
module

public import ALO.Estimator.LinearResponseOperator
public import Mathlib.LinearAlgebra.FiniteDimensional.Lemmas

/-! # Maximal linear pieces of a quadratic response on a cone

The lineality space of the cone determines the response operator, including
at boundary points. No strict complementarity is required.
-/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- The optimality inequality for a positive quadratic minimized on a cone. -/
structure IsQuadraticConeResponse (C : Set V) (H : V →L[ℝ] V) (g : V → V) : Prop where
  mem : ∀ z, g z ∈ C
  inequality : ∀ z v, v ∈ C → ⟪z - H (g z), v - g z⟫ ≤ 0

omit [FiniteDimensional ℝ V] in
theorem quadraticConeResponse_unique
    {C : Set V} {H : V →L[ℝ] V} {a : ℝ} (ha : 0 < a)
    (hH : IsCoercive H.toLinearMap a) {z x y : V}
    (hx : x ∈ C) (hy : y ∈ C)
    (hix : ∀ v ∈ C, ⟪z - H x, v - x⟫ ≤ 0)
    (hiy : ∀ v ∈ C, ⟪z - H y, v - y⟫ ≤ 0) : x = y := by
  have h1 := hix y hy
  have h2 := hiy x hx
  have h3 := hH (x - y)
  change a * ‖x - y‖ ^ 2 ≤ ⟪x - y, H (x - y)⟫ at h3
  rw [map_sub, inner_sub_left, inner_sub_right, inner_sub_right,
    real_inner_comm (H x) x, real_inner_comm (H y) x,
    real_inner_comm (H x) y, real_inner_comm (H y) y] at h3
  simp only [inner_sub_left, inner_sub_right] at h1 h2
  have hle : a * ‖x - y‖ ^ 2 ≤ 0 := by linarith
  have hn : ‖x - y‖ = 0 := by
    by_contra hn
    have hp : 0 < ‖x - y‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hn)
    exact (not_lt_of_ge hle) (mul_pos ha (sq_pos_of_pos hp))
  exact sub_eq_zero.mp (norm_eq_zero.mp hn)

theorem IsQuadraticConeResponse.translate
    {C : Set V} {H : V →L[ℝ] V} {g : V → V} {a : ℝ}
    (hg : IsQuadraticConeResponse C H g) (ha : 0 < a)
    (hH : IsCoercive H.toLinearMap a) (T : Submodule ℝ V)
    (hadd : ∀ x ∈ C, ∀ t ∈ T, x + t ∈ C)
    (z t : V) (ht : t ∈ T) :
    g (z + H t) = g z + t := by
  apply quadraticConeResponse_unique ha hH (hg.mem _) (hadd _ (hg.mem z) t ht)
    (hg.inequality _)
  intro v hv
  have h := hg.inequality z (v + -t) (hadd v hv (-t) (T.neg_mem ht))
  have he1 : z + H t - H (g z + t) = z - H (g z) := by rw [map_add]; abel
  have he2 : v - (g z + t) = v + -t - g z := by abel
  rw [he1, he2]
  exact h

theorem IsQuadraticConeResponse.zero
    {C : Set V} {H : V →L[ℝ] V} {g : V → V} {a : ℝ}
    (hg : IsQuadraticConeResponse C H g) (ha : 0 < a)
    (hH : IsCoercive H.toLinearMap a) (hzero : (0 : V) ∈ C) : g 0 = 0 := by
  apply quadraticConeResponse_unique ha hH (hg.mem _) hzero (hg.inequality _)
  intro v hv
  simp

theorem IsQuadraticConeResponse.on_tangent
    {C : Set V} {H : V →L[ℝ] V} {g : V → V} {a : ℝ}
    (hg : IsQuadraticConeResponse C H g) (ha : 0 < a)
    (hH : IsCoercive H.toLinearMap a) (hzero : (0 : V) ∈ C) (T : Submodule ℝ V)
    (hadd : ∀ x ∈ C, ∀ t ∈ T, x + t ∈ C) (t : V) (ht : t ∈ T) :
    g (H t) = t := by
  simpa only [zero_add, hg.zero ha hH hzero] using hg.translate ha hH T hadd 0 t ht

/-- The normal equation on lineality follows directly from the variational inequality. -/
theorem IsQuadraticConeResponse.projection
    {C : Set V} {H : V →L[ℝ] V} {g : V → V}
    (hg : IsQuadraticConeResponse C H g) (T : Submodule ℝ V)
    (hadd : ∀ x ∈ C, ∀ t ∈ T, x + t ∈ C) (z : V) :
    T.orthogonalProjectionOnto (H (g z)) = T.orthogonalProjectionOnto z := by
  apply ext_inner_left ℝ
  intro t
  simp only [Submodule.inner_orthogonalProjectionOnto_eq_of_mem_left]
  have hp := hg.inequality z (g z + t) (hadd _ (hg.mem z) t t.property)
  have hn := hg.inequality z (g z + -(t : V)) (hadd _ (hg.mem z) _ (T.neg_mem t.property))
  simp only [add_sub_cancel_left, inner_neg_right, inner_sub_left] at hp hn
  rw [real_inner_comm (H (g z)) (t : V), real_inner_comm z (t : V)]
  linarith

/-- Maximal linearity recovers the entire lineality space, not just a subspace
of it. This is the step that handles inactive boundary groups. -/
theorem quadraticConeResponse_maximal_range
    {C : Set V} {H : V →L[ℝ] V} {g : V → V} {a : ℝ}
    (hg : IsQuadraticConeResponse C H g) (ha : 0 < a)
    (hH : IsCoercive H.toLinearMap a) (hzero : (0 : V) ∈ C)
    (T F : Submodule ℝ V)
    (hadd : ∀ x ∈ C, ∀ t ∈ T, x + t ∈ C)
    (hline : ∀ x ∈ C, -x ∈ C → x ∈ T)
    (J : V →L[ℝ] V) (hJ : ∀ z, J z = g (F.starProjection z))
    (hmax : ∀ (F' : Submodule ℝ V) (J' : V →L[ℝ] V),
      (∀ z, J' z = g (F'.starProjection z)) →
      Module.finrank ℝ F' ≤ Module.finrank ℝ F) :
    LinearMap.range J.toLinearMap = T := by
  have hJT : ∀ z, J z ∈ T := by
    intro z
    apply hline
    · rw [hJ]; exact hg.mem _
    · rw [← map_neg J, hJ]; exact hg.mem _
  have hHT : IsCoercive (compressedOperator T H.toLinearMap) a := by
    intro t
    simpa only [compressedOperator_inner, Submodule.norm_coe] using hH t
  let Q := restrictedInverse T (compressedOperator T H.toLinearMap) a ha hHT
  have heq (z : V) (hz : g z ∈ T) : g z = Q z :=
    restrictedInverse_unique T _ a ha hHT z ⟨g z, hz⟩ (hg.projection T hadd z)
  have hQH (t : V) (ht : t ∈ T) : Q (H t) = t := by
    rw [← heq (H t) (by rw [hg.on_tangent ha hH hzero T hadd t ht]; exact ht),
      hg.on_tangent ha hH hzero T hadd t ht]
  have hJF (x : V) (hx : x ∈ F) : g x = Q x := by
    apply heq
    rw [← F.starProjection_eq_self_iff.mpr hx, ← hJ]
    exact hJT x
  let F' := F ⊔ T.map H.toLinearMap
  have hsum (z : V) (hz : z ∈ F') : g z = Q z := by
    obtain ⟨x, hx, y, hy, rfl⟩ := Submodule.mem_sup.mp hz
    obtain ⟨t, ht, rfl⟩ := hy
    change g (x + H t) = Q (x + H t)
    rw [hg.translate ha hH T hadd x t ht, hJF x hx, map_add, hQH t ht]
  have hdim := hmax F' (Q.comp F'.starProjection) (fun z => (hsum _ (F'.starProjection_apply_mem z)).symm)
  have hFeq : F' = F :=
    Submodule.eq_of_le_of_finrank_le (show F ≤ F' from le_sup_left) hdim |>.symm
  apply le_antisymm
  · rintro _ ⟨z, rfl⟩
    exact hJT z
  · intro t ht
    have hHt : H t ∈ F := by
      rw [← hFeq]
      exact (show T.map H.toLinearMap ≤ F' from le_sup_right) ⟨t, ht, rfl⟩
    refine ⟨H t, ?_⟩
    change J (H t) = t
    rw [hJ, F.starProjection_eq_self_iff.mpr hHt]
    exact hg.on_tangent ha hH hzero T hadd t ht

end ALO


==> anc/lean_alo/ALO/Estimator/RankOnePredictionEnergy.lean <==
module

public import ALO.Estimator.InverseDesignEnergy
public import Mathlib.Algebra.Order.BigOperators.Ring.Finset

/-! # Prediction energy of a symmetric rank-one matrix discrepancy

Summing before bounding retains the fourth power of the design operator
norm, without a growing factor of the coefficient dimension.
-/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

omit [FiniteDimensional ℝ V] in
/-- A symmetric operator with range in a unit-vector line has the usual
rank-one quadratic form. -/
theorem inner_rankOne_eq (D : V →L[ℝ] V) (hD : D.toLinearMap.IsSymmetric)
    (e : V) (he : ‖e‖ = 1) (hr : LinearMap.range D.toLinearMap ≤ Submodule.span ℝ {e})
    (z : V) :
    ⟪z, D z⟫ = ⟪e, D e⟫ * ⟪z, e⟫ ^ 2 := by
  obtain ⟨a, ha⟩ := Submodule.mem_span_singleton.mp (hr (LinearMap.mem_range_self _ z))
  obtain ⟨b, hb⟩ := Submodule.mem_span_singleton.mp (hr (LinearMap.mem_range_self _ e))
  change a • e = D z at ha
  change b • e = D e at hb
  have hee : ⟪e, e⟫ = 1 := by simp [he]
  have hs : ⟪D z, e⟫ = ⟪z, D e⟫ := hD z e
  rw [← ha, ← hb, real_inner_smul_left, real_inner_smul_right, hee, mul_one] at hs
  rw [← ha, ← hb, real_inner_smul_right, real_inner_smul_right, hee, mul_one, hs]
  ring

/-- The summed squared quadratic forms of a symmetric rank-one operator
are bounded by its squared norm times the fourth design spectral norm. -/
theorem sum_rankOne_quadratic_sq_le (X : ι → V)
    (D : V →L[ℝ] V) (hD : D.toLinearMap.IsSymmetric) (h : V)
    (hr : LinearMap.range D.toLinearMap ≤ Submodule.span ℝ {h}) :
    (∑ i, ⟪X i, D (X i)⟫ ^ 2) ≤ ‖D‖ ^ 2 * ‖euclideanDesignOperator X‖ ^ 4 := by
  by_cases hh : h = 0
  · have hz : D = 0 := by
      ext z
      have hm := hr (LinearMap.mem_range_self D.toLinearMap z)
      simpa [hh] using hm
    simp [hz]
  let e : V := ‖h‖⁻¹ • h
  have hn : ‖h‖ ≠ 0 := norm_ne_zero_iff.mpr hh
  have he : ‖e‖ = 1 := by simp [e, norm_smul, hn]
  have hh' : ‖h‖ • e = h := by simp [e, smul_smul, hn]
  have hre : LinearMap.range D.toLinearMap ≤ Submodule.span ℝ {e} := by
    apply hr.trans
    apply Submodule.span_le.mpr
    intro z hz
    have hze : z = h := Set.mem_singleton_iff.mp hz
    rw [hze, ← hh']
    exact Submodule.smul_mem _ _ (Submodule.subset_span (Set.mem_singleton e))
  have hb : |⟪e, D e⟫| ≤ ‖D‖ := by
    have hb := (abs_real_inner_le_norm e (D e)).trans
      (mul_le_mul_of_nonneg_left (D.le_opNorm e) (norm_nonneg e))
    simpa only [he, mul_one, one_mul] using hb
  have hsum : (∑ i, ⟪X i, e⟫ ^ 2) ≤ ‖euclideanDesignOperator X‖ ^ 2 := by
    rw [← euclideanDesignOperator_norm_sq]
    have hn' : ‖euclideanDesignOperator X e‖ ≤ ‖euclideanDesignOperator X‖ := by
      simpa only [he, mul_one] using (euclideanDesignOperator X).le_opNorm e
    exact pow_le_pow_left₀ (norm_nonneg _) hn' 2
  have hsquares : (∑ i, (⟪X i, e⟫ ^ 2) ^ 2) ≤ ‖euclideanDesignOperator X‖ ^ 4 := by
    calc
      _ ≤ (∑ i, ⟪X i, e⟫ ^ 2) ^ 2 :=
        Finset.sum_sq_le_sq_sum_of_nonneg (fun i _ => sq_nonneg _)
      _ ≤ (‖euclideanDesignOperator X‖ ^ 2) ^ 2 :=
        pow_le_pow_left₀ (Finset.sum_nonneg fun i _ => sq_nonneg _) hsum 2
      _ = _ := by ring
  have heq : (∑ i, ⟪X i, D (X i)⟫ ^ 2) =
      ∑ i, ⟪e, D e⟫ ^ 2 * (⟪X i, e⟫ ^ 2) ^ 2 := by
    apply Finset.sum_congr rfl
    intro i _
    rw [inner_rankOne_eq D hD e he hre (X i), mul_pow]
  rw [heq]
  rw [← Finset.mul_sum]
  apply mul_le_mul
  · simpa only [sq_abs] using pow_le_pow_left₀ (abs_nonneg _) hb 2
  · exact hsquares
  · exact Finset.sum_nonneg fun i _ => sq_nonneg _
  · exact sq_nonneg _

/-- Positive, uniformly controlled row denominators transfer a
rank-one matrix discrepancy to a prediction-energy bound. -/
theorem sum_ALO_correction_difference_sq_le
    (X : ι → V) (v d : ι → ℝ) (hv : ∀ i, |v i| ≤ 1)
    (A A' : V →L[ℝ] V) (hD : (A - A').toLinearMap.IsSymmetric) (h : V)
    (hr : LinearMap.range (A - A').toLinearMap ≤ Submodule.span ℝ {h})
    (K : ℝ)
    (hden : ∀ i, 0 < 1 - d i * ⟪X i, A (X i)⟫)
    (hden' : ∀ i, 0 < 1 - d i * ⟪X i, A' (X i)⟫)
    (hinv : ∀ i, (1 - d i * ⟪X i, A (X i)⟫)⁻¹ ≤ K)
    (hinv' : ∀ i, (1 - d i * ⟪X i, A' (X i)⟫)⁻¹ ≤ K) :
    (∑ i, (v i * (⟪X i, A (X i)⟫ / (1 - d i * ⟪X i, A (X i)⟫) -
      ⟪X i, A' (X i)⟫ / (1 - d i * ⟪X i, A' (X i)⟫))) ^ 2) ≤
        K ^ 4 * ‖A - A'‖ ^ 2 * ‖euclideanDesignOperator X‖ ^ 4 := by
  have hrow (i : ι) :
      (v i * (⟪X i, A (X i)⟫ / (1 - d i * ⟪X i, A (X i)⟫) -
        ⟪X i, A' (X i)⟫ / (1 - d i * ⟪X i, A' (X i)⟫))) ^ 2 ≤
          K ^ 4 * ⟪X i, (A - A') (X i)⟫ ^ 2 := by
    let a := ⟪X i, A (X i)⟫
    let b := ⟪X i, A' (X i)⟫
    have hda : 1 - d i * a ≠ 0 := (hden i).ne'
    have hdb : 1 - d i * b ≠ 0 := (hden' i).ne'
    have heq : a / (1 - d i * a) - b / (1 - d i * b) =
        (a - b) * (1 - d i * a)⁻¹ * (1 - d i * b)⁻¹ := by
      rw [div_sub_div _ _ hda hdb]
      have hn : a * (1 - d i * b) - (1 - d i * a) * b = a - b := by ring
      rw [hn, div_eq_mul_inv, mul_inv]
      ring
    have hv2 : v i ^ 2 ≤ 1 := by
      simpa only [sq_abs, one_pow] using pow_le_pow_left₀ (abs_nonneg _) (hv i) 2
    have ha : (1 - d i * a)⁻¹ ^ 2 ≤ K ^ 2 :=
      pow_le_pow_left₀ (inv_nonneg.mpr (hden i).le) (hinv i) 2
    have hb : (1 - d i * b)⁻¹ ^ 2 ≤ K ^ 2 :=
      pow_le_pow_left₀ (inv_nonneg.mpr (hden' i).le) (hinv' i) 2
    have hh := mul_le_mul (mul_le_mul hv2 ha (sq_nonneg _) (by norm_num)) hb
      (sq_nonneg _) (by positivity)
    have hh' : v i ^ 2 * (1 - d i * a)⁻¹ ^ 2 * (1 - d i * b)⁻¹ ^ 2 ≤ K ^ 4 := by
      nlinarith only [hh]
    have hout := mul_le_mul_of_nonneg_right hh' (sq_nonneg (a - b))
    change (v i * (a / (1 - d i * a) - b / (1 - d i * b))) ^ 2 ≤ _
    rw [heq]
    simp only [sub_apply, inner_sub_right]
    change _ ≤ K ^ 4 * (a - b) ^ 2
    nlinarith only [hout]
  calc
    _ ≤ ∑ i, K ^ 4 * ⟪X i, (A - A') (X i)⟫ ^ 2 := Finset.sum_le_sum fun i _ => hrow i
    _ = K ^ 4 * ∑ i, ⟪X i, (A - A') (X i)⟫ ^ 2 := (Finset.mul_sum ..).symm
    _ ≤ K ^ 4 * (‖A - A'‖ ^ 2 * ‖euclideanDesignOperator X‖ ^ 4) :=
      mul_le_mul_of_nonneg_left (sum_rankOne_quadratic_sq_le X (A - A') hD h hr)
        (by positivity)
    _ = _ := by ring

end ALO


==> anc/lean_alo/ALO/Estimator/RankOneWeightTransfer.lean <==
module

public import ALO.Estimator.RankOnePredictionEnergy
public import ALO.Estimator.Section3Ratio

/-! # Trace and unweighted row-ratio transfer for rank-one discrepancies -/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- A symmetric operator supported on one line has trace bounded by its
operator norm, without a factor of the ambient dimension. -/
theorem abs_trace_le_opNorm_of_range_le_span
    (D : V →L[ℝ] V) (hD : D.toLinearMap.IsSymmetric) (h : V)
    (hr : LinearMap.range D.toLinearMap ≤ Submodule.span ℝ {h}) :
    |LinearMap.trace ℝ V D.toLinearMap| ≤ ‖D‖ := by
  by_cases hh : h = 0
  · have hz : D = 0 := by
      ext z
      have hm := hr (LinearMap.mem_range_self D.toLinearMap z)
      simpa [hh] using hm
    simp [hz]
  let e : V := ‖h‖⁻¹ • h
  have hn : ‖h‖ ≠ 0 := norm_ne_zero_iff.mpr hh
  have he : ‖e‖ = 1 := by simp [e, norm_smul, hn]
  have hh' : ‖h‖ • e = h := by simp [e, smul_smul, hn]
  have hre : LinearMap.range D.toLinearMap ≤ Submodule.span ℝ {e} := by
    apply hr.trans
    apply Submodule.span_le.mpr
    intro z hz
    rw [Set.mem_singleton_iff.mp hz, ← hh']
    exact Submodule.smul_mem _ _ (Submodule.subset_span (Set.mem_singleton e))
  have ht : LinearMap.trace ℝ V D.toLinearMap = ⟪e, D e⟫ := by
    rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    calc
      _ = ∑ i, ⟪e, D e⟫ * ⟪stdOrthonormalBasis ℝ V i, e⟫ ^ 2 :=
        Finset.sum_congr rfl fun i _ => inner_rankOne_eq D hD e he hre _
      _ = _ := by
        rw [← Finset.mul_sum, (stdOrthonormalBasis ℝ V).sum_sq_inner_right, he]
        ring
  rw [ht]
  have hb := (abs_real_inner_le_norm e (D e)).trans
    (mul_le_mul_of_nonneg_left (D.le_opNorm e) (norm_nonneg e))
  simpa only [he, mul_one, one_mul] using hb

/-- Compare weights centered at each operator's own trace. The row-ratio
term uses the existing rank-one energy bound with unit multipliers, so no
boundedness assumption on the fitted scores is needed. -/
theorem sum_inverseRowRatioError_sq_le_of_rankOne
    (X : ι → V) (d : ι → ℝ) (Q A : V →L[ℝ] V)
    (hD : (Q - A).toLinearMap.IsSymmetric) (h : V)
    (hr : LinearMap.range (Q - A).toLinearMap ≤ Submodule.span ℝ {h}) (K : ℝ)
    (hdenQ : ∀ i, 0 < 1 - d i * ⟪X i, Q (X i)⟫)
    (hdenA : ∀ i, 0 < 1 - d i * ⟪X i, A (X i)⟫)
    (hinvQ : ∀ i, (1 - d i * ⟪X i, Q (X i)⟫)⁻¹ ≤ K)
    (hinvA : ∀ i, (1 - d i * ⟪X i, A (X i)⟫)⁻¹ ≤ K) :
    (∑ i, inverseRowRatioError d X Q i ^ 2) ≤
      3 * (∑ i, inverseRowRatioError d X A i ^ 2) +
      3 * K ^ 4 * ‖Q - A‖ ^ 2 * ‖euclideanDesignOperator X‖ ^ 4 +
      3 * Fintype.card ι * ‖Q - A‖ ^ 2 := by
  let Δ := fun i => ⟪X i, Q (X i)⟫ / (1 - d i * ⟪X i, Q (X i)⟫) -
    ⟪X i, A (X i)⟫ / (1 - d i * ⟪X i, A (X i)⟫)
  let t := LinearMap.trace ℝ V (Q - A).toLinearMap
  have he (i) : inverseRowRatioError d X Q i = inverseRowRatioError d X A i + t - Δ i := by
    simp only [inverseRowRatioError, t, ContinuousLinearMap.toLinearMap_sub, map_sub, Δ]
    ring
  have hrow (i) : inverseRowRatioError d X Q i ^ 2 ≤
      3 * (inverseRowRatioError d X A i) ^ 2 + 3 * (Δ i) ^ 2 + 3 * t ^ 2 := by
    rw [he]
    nlinarith [sq_nonneg (inverseRowRatioError d X A i - t),
      sq_nonneg (inverseRowRatioError d X A i + Δ i), sq_nonneg (t + Δ i)]
  have hsum := Finset.sum_le_sum (s := Finset.univ) (fun i _ => hrow i)
  have hΔ : (∑ i, Δ i ^ 2) ≤ K ^ 4 * ‖Q - A‖ ^ 2 * ‖euclideanDesignOperator X‖ ^ 4 := by
    simpa only [one_mul] using sum_ALO_correction_difference_sq_le X (fun _ => 1) d
      (fun _ => by norm_num) Q A hD h hr K hdenQ hdenA hinvQ hinvA
  have ht : t ^ 2 ≤ ‖Q - A‖ ^ 2 := by
    simpa only [sq_abs] using pow_le_pow_left₀ (abs_nonneg t)
      (abs_trace_le_opNorm_of_range_le_span (Q - A) hD h hr) 2
  simp only [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_const,
    nsmul_eq_mul, Finset.card_univ] at hsum
  have ht' := mul_le_mul_of_nonneg_left ht (by positivity : 0 ≤ (3 : ℝ) * Fintype.card ι)
  nlinarith

end ALO


==> anc/lean_alo/ALO/Estimator/ReducedCurvatureTrace.lean <==
module

public import ALO.Estimator.KKTNormalVariation
public import ALO.LinearAlgebra.ReducedCurvatureLogDetDerivative

/-!
# Rowwise trace of the reduced-curvature variation

The intrinsic Jacobi trace for the reduced curvature is identified with the
same rowwise factor-two expression as the KKT normal determinant.
-/

public section

namespace ALO

open scoped RealInnerProductSpace

variable {V ι κ : Type*}
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  [Fintype κ] [DecidableEq κ]

omit [FiniteDimensional ℝ V] in
/-- The first variation of `Xᵀ D X` is the sum of its two KKT diagonal-block
operators with identity coefficient map. -/
theorem lossCurvatureVariation_eq_diagonalBlocks
    (X E : ι → V) (d : ι → ℝ) :
    lossCurvatureVariation X E d =
      kktNormalCoefficientDiagonalBlock X E d LinearMap.id +
        kktNormalCoefficientDiagonalBlock E X d LinearMap.id := by
  apply LinearMap.ext
  intro z
  simp [lossCurvatureVariation_apply, kktNormalCoefficientDiagonalBlock,
    designPredictor, designAdjoint, Finset.sum_add_distrib]

/-- The intrinsic reduced-curvature Jacobi trace is twice the rowwise
pairing with the ambient reduced inverse. -/
theorem trace_reducedCurvatureVariation_eq_two_sum
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (X E : ι → V) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α)
    (hH : IsCoercive H α) (hHsymm : H.IsSymmetric)
    (hd : ∀ i, 0 ≤ d i) :
    LinearMap.trace ℝ T
        ((coerciveInverse
          (H + compressedOperator T (lossCurvature X d))
          α hα
          (reducedOperator_isCoercive T H (lossCurvature X d) α hH
            (lossCurvature_nonneg X d hd))).comp
          (compressedOperator T (lossCurvatureVariation X E d))) =
      2 * ∑ i, d i *
        ⟪E i, reducedInverse T H (lossCurvature X d)
          α hα hH (lossCurvature_nonneg X d hd) (X i)⟫ := by
  let S := H + compressedOperator T (lossCurvature X d)
  let hS := reducedOperator_isCoercive T H (lossCurvature X d) α hH
    (lossCurvature_nonneg X d hd)
  let B := coerciveInverse S α hα hS
  let A := (reducedInverse T H (lossCurvature X d)
    α hα hH (lossCurvature_nonneg X d hd)).toLinearMap
  let C := lossCurvatureVariation X E d
  let g : V →ₗ[ℝ] T :=
    B.comp T.orthogonalProjectionOnto.toLinearMap
  have htraceT :
      LinearMap.trace ℝ T
          (B.comp (compressedOperator T C)) =
        LinearMap.trace ℝ V (A.comp C) := by
    rw [show B.comp (compressedOperator T C) =
        (g.comp C).comp T.subtype by
      apply LinearMap.ext
      intro z
      rfl]
    rw [← LinearMap.trace_comp_comm' (g.comp C) T.subtype]
    congr 1
  rw [show
    (coerciveInverse
      (H + compressedOperator T (lossCurvature X d))
      α hα
      (reducedOperator_isCoercive T H (lossCurvature X d) α hH
        (lossCurvature_nonneg X d hd))).comp
      (compressedOperator T (lossCurvatureVariation X E d)) =
        B.comp (compressedOperator T C) by rfl]
  rw [htraceT]
  dsimp only [C]
  rw [lossCurvatureVariation_eq_diagonalBlocks]
  rw [LinearMap.comp_add, map_add]
  have hfirst :
      LinearMap.trace ℝ V
          (A.comp
            (kktNormalCoefficientDiagonalBlock
              X E d LinearMap.id)) =
        LinearMap.trace ℝ V
          (kktNormalCoefficientDiagonalBlock X E d A) := by
    rw [LinearMap.trace_comp_comm']
    congr 1
  have hsecond :
      LinearMap.trace ℝ V
          (A.comp
            (kktNormalCoefficientDiagonalBlock
              E X d LinearMap.id)) =
        LinearMap.trace ℝ (ι → ℝ)
          (kktNormalPredictorDiagonalBlock X E d A) := by
    simpa [kktNormalCoefficientDiagonalBlock,
      kktNormalPredictorDiagonalBlock, LinearMap.comp_assoc] using
      (LinearMap.trace_comp_comm'
        (A.comp ((fixedDesignAdjoint X).comp (coordinateScale d)))
        (fixedDesignPredictor E)).symm
  rw [hfirst, hsecond]
  have hSsymm : S.IsSymmetric :=
    reducedOperator_isSymmetric T H (lossCurvature X d)
      hHsymm (lossCurvature_isSymmetric X d)
  have hAsymm : A.IsSymmetric := by
    exact restrictedInverse_isSymmetric T S α hα hS hSsymm
  rw [trace_kktNormal_diagonal_blocks_eq_of_symmetric X E d A hAsymm]
  rw [trace_kktNormalPredictorDiagonalBlock_eq_sum]
  dsimp only [A]
  simp only [ContinuousLinearMap.coe_coe]
  ring

/-- The reduced-curvature log determinant therefore has the same rowwise
factor-two derivative as the KKT normal determinant. -/
theorem hasDerivAt_log_abs_det_reducedCurvature_eq_two_sum
    (T : Submodule ℝ V) (b : Module.Basis κ ℝ T)
    (H : T →ₗ[ℝ] T)
    (X E : ι → V) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α)
    (hH : IsCoercive H α) (hHsymm : H.IsSymmetric)
    (hd : ∀ i, 0 ≤ d i) :
    HasDerivAt
      (fun t : ℝ =>
        Real.log
          |((H + compressedOperator T
              (lossCurvature (X + t • E) d)).toMatrix b b).det|)
      (2 * ∑ i, d i *
        ⟪E i, reducedInverse T H (lossCurvature X d)
          α hα hH (lossCurvature_nonneg X d hd) (X i)⟫) 0 := by
  convert hasDerivAt_log_abs_det_reducedCurvature
    T b H X E d α hα hH hd using 1
  exact (trace_reducedCurvatureVariation_eq_two_sum
    T H X E d α hα hH hHsymm hd).symm

/-- The same rowwise derivative formula holds at every parameter value on
the affine design line. -/
theorem hasDerivAt_log_abs_det_reducedCurvature_eq_two_sum_at
    (T : Submodule ℝ V) (b : Module.Basis κ ℝ T)
    (H : T →ₗ[ℝ] T)
    (X E : ι → V) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α)
    (hH : IsCoercive H α) (hHsymm : H.IsSymmetric)
    (hd : ∀ i, 0 ≤ d i) (s : ℝ) :
    HasDerivAt
      (fun t : ℝ =>
        Real.log
          |((H + compressedOperator T
              (lossCurvature (X + t • E) d)).toMatrix b b).det|)
      (2 * ∑ i, d i *
        ⟪E i, reducedInverse T H
          (lossCurvature (X + s • E) d)
          α hα hH
          (lossCurvature_nonneg (X + s • E) d hd)
          ((X + s • E) i)⟫) s := by
  let Y := X + s • E
  have hzero :=
    hasDerivAt_log_abs_det_reducedCurvature_eq_two_sum
      T b H Y E d α hα hH hHsymm hd
  rw [show (0 : ℝ) = s - s by ring] at hzero
  have hshift := hzero.comp_sub_const s s
  convert hshift using 1
  funext t
  rw [show Y + (t - s) • E = X + t • E by
    dsimp only [Y]
    module]

end ALO


==> anc/lean_alo/ALO/Estimator/RegressionALO.lean <==
module

public import ALO.Estimator.ALOTestComparison
public import ALO.Estimator.RegressionMeanFieldTest

/-! # The regression ALO versus leave-one-out comparison -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

variable {ι V : Type*} [Fintype ι] [DecidableEq ι]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V]

/-- ALO versus LOO on the row event `‖X_i‖≤√p+√n`, for identity-covariance
regression with convex `C²` residual loss and a possibly nonsmooth penalty.
The joint noise law is arbitrary and independent of the Gaussian design.
The conclusion retains the event indicator under the original law. -/
theorem regressionALO_test_bound
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (hmin : IsMinOn R Set.univ 0) (β : V)
    (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : ContDiff ℝ 2 ρ)
    (hscore : ∀ t, |deriv ρ t| ≤ 1)
    (hd1 : ∀ t, deriv (deriv ρ) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν]
    (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let F : Set ((ι → ℝ) × (ι → V)) := Prod.snd ⁻¹' empiricalWeightEvent
    let r := parametricALOTestError R α hα hR β
      (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hc)
      (fun q i => ⟪q.2 i, β⟫ + q.1 i) g
    Integrable (F.indicator r) (ν.prod ambientDesignGaussian) ∧
      (∫ q, F.indicator r q ∂ν.prod ambientDesignGaussian) ≤
        aloLOOTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  let S := (Submodule.span ℝ {β})ᗮ
  have hS : S.starProjection β = 0 := by
    apply S.starProjection_apply_eq_zero_iff.mpr
    change β ∈ (Submodule.span ℝ {β})ᗮᗮ
    rw [Submodule.orthogonal_orthogonal]
    exact Submodule.subset_span (Set.mem_singleton β)
  have hrank : Module.finrank ℝ Sᗮ ≤ 1 := by
    change Module.finrank ℝ (Submodule.span ℝ {β})ᗮᗮ ≤ 1
    rw [Submodule.orthogonal_orthogonal]
    exact finrank_span_le_card ({β} : Set V)
  apply parametricALO_test_bound R α hα hR β (regressionLoss ρ) (regressionSlope ρ)
    (convexOn_regressionLoss ρ hc) (hasDerivAt_regressionLoss ρ hρ)
    (continuous_regressionSlope_joint ρ hρ) hmin (contDiff_regressionSlope ρ hρ)
    (fun ε i t => ?_) (fun ε i t => ?_) S hS hrank μ δ hμ hδ hscale hdim ν
    (fun q i => ⟪q.2 i, β⟫ + q.1 i) (fun i => ?_) g hgm hg
  · simpa only [regressionSlope, abs_neg] using hscore (ε i - t)
  · rw [deriv_regressionSlope ρ hρ]
    exact hd1 _
  · exact (((measurable_pi_apply i).comp measurable_snd).inner measurable_const).add
      ((measurable_pi_apply i).comp measurable_fst)

end ALO


==> anc/lean_alo/ALO/Estimator/RegressionALOUnconditional.lean <==
module

public import ALO.Estimator.EmpiricalALOUnconditional
public import ALO.Estimator.CovarianceALO

/-! # Linear-regression ALO without a row-event indicator -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {ι V : Type*} [Fintype ι] [DecidableEq ι]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V]

/-- Identity-covariance regression with the same Borel operator and loss
assumptions as the event-restricted theorem, now under the full joint law. -/
theorem regressionALO_test_bound_unconditional_of_lipschitz_score
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (hmin : IsMinOn R Set.univ 0) (β : V)
    (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : Differentiable ℝ ρ)
    (hs : LipschitzWith 1 (deriv ρ))
    (hscore : ∀ t, |deriv ρ t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν]
    (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let r := parametricALOTestError R α hα hR β
      (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hc)
      (fun q i => ⟪q.2 i, β⟫ + q.1 i) g
    Integrable r (ν.prod ambientDesignGaussian) ∧
      (∫ q, r q ∂ν.prod ambientDesignGaussian) ≤
        unconditionalALOTestConstant (empiricalWeightConstant μ δ) μ δ / Real.sqrt (Fintype.card ι) := by
  let S := (Submodule.span ℝ {β})ᗮ
  have hS : S.starProjection β = 0 := by
    apply S.starProjection_apply_eq_zero_iff.mpr
    change β ∈ (Submodule.span ℝ {β})ᗮᗮ
    rw [Submodule.orthogonal_orthogonal]
    exact Submodule.subset_span (Set.mem_singleton β)
  have hrank : Module.finrank ℝ Sᗮ ≤ 1 := by
    change Module.finrank ℝ (Submodule.span ℝ {β})ᗮᗮ ≤ 1
    rw [Submodule.orthogonal_orthogonal]
    exact finrank_span_le_card ({β} : Set V)
  apply parametricALO_test_bound_unconditional_of_lipschitz_score R α hα hR β (regressionLoss ρ) (regressionSlope ρ)
    (convexOn_regressionLoss ρ hc) (hasDerivAt_regressionLoss_of_differentiable ρ hρ)
    (continuous_regressionSlope_joint_of_continuous_deriv ρ hs.continuous) hmin
    (lipschitzWith_regressionSlope ρ hs)
    (fun ε i t => ?_) S hS hrank μ δ hμ hδ hscale hdim ν
    (fun q i => ⟪q.2 i, β⟫ + q.1 i) (fun i => ?_) g hgm hg
  · simpa only [regressionSlope, abs_neg] using hscore (ε i - t)
  · exact (((measurable_pi_apply i).comp measurable_snd).inner measurable_const).add
      ((measurable_pi_apply i).comp measurable_fst)


/-- Compatibility with the original twice continuously differentiable loss
interface. The conclusion is unconditional here as well. -/
theorem regressionALO_test_bound_unconditional
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (hmin : IsMinOn R Set.univ 0) (β : V)
    (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : ContDiff ℝ 2 ρ)
    (hscore : ∀ t, |deriv ρ t| ≤ 1) (hd1 : ∀ t, deriv (deriv ρ) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν]
    (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let r := parametricALOTestError R α hα hR β
      (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hc)
      (fun q i => ⟪q.2 i, β⟫ + q.1 i) g
    Integrable r (ν.prod ambientDesignGaussian) ∧
      (∫ q, r q ∂ν.prod ambientDesignGaussian) ≤
        unconditionalALOTestConstant (empiricalWeightConstant μ δ) μ δ / Real.sqrt (Fintype.card ι) := by
  have hρd := hρ.differentiable (by norm_num)
  exact regressionALO_test_bound_unconditional_of_lipschitz_score R α hα hR hmin β ρ hc hρd
    (lipschitzWith_score_of_deriv_le hc (fun t => (hρd t).hasDerivAt)
      ((show ContDiff ℝ 1 (deriv ρ) from hρ.deriv').differentiable (by norm_num)) hd1)
    hscore μ δ hμ hδ hscale hdim ν g hgm hg

/-- General covariance with the same transported canonical operator and
original regression statistic as `covarianceRegressionALO_test_bound_of_lipschitz_score`. -/
theorem covarianceRegressionALO_test_bound_unconditional_of_lipschitz_score
    (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z))) (β : V)
    (hmin : IsMinOn R Set.univ 0)
    (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : Differentiable ℝ ρ)
    (hs : LipschitzWith 1 (deriv ρ)) (hscore : ∀ t, |deriv ρ t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν]
    (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let r := covarianceRegressionALOTestError S R a α ha hα hR hRS β ρ hc g
    Integrable r (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, r q ∂ν.prod (covarianceDesignGaussian S)) ≤
        unconditionalALOTestConstant (empiricalWeightConstant μ δ) μ δ / Real.sqrt (Fintype.card ι) := by
  let r : (ι → ℝ) × (ι → V) → ℝ :=
    parametricALOTestError (fun z => R (S.symm z)) α hα hRS (S β)
    (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hc)
    (fun q i => ⟪q.2 i, S β⟫ + q.1 i) g
  have hr : Measurable r := measurable_parametricALOTestError _ α hα hRS (S β) _ _
    (convexOn_regressionLoss ρ hc) (hasDerivAt_regressionLoss_of_differentiable ρ hρ)
    (continuous_regressionSlope_joint_of_continuous_deriv ρ hs.continuous)
    _ (fun i => (((measurable_pi_apply i).comp measurable_snd).inner measurable_const).add
      ((measurable_pi_apply i).comp measurable_fst)) g hgm
  have hminS : IsMinOn (fun z => R (S.symm z)) Set.univ 0 := by
    intro z _
    simpa only [Set.mem_ofPred_eq, map_zero] using hmin (Set.mem_univ (S.symm z))
  have hb := regressionALO_test_bound_unconditional_of_lipschitz_score
    (fun z => R (S.symm z)) α hα hRS hminS (S β)
    ρ hc hρ hs hscore μ δ hμ hδ hscale hdim ν g hgm hg
  have ht := covarianceDesign_integral_transport S ν r hr
  have he : covarianceRegressionALOTestError S R a α ha hα hR hRS β ρ hc g =
      fun q => r (q.1, fun j => whitenRow S (q.2 j)) := by
    funext q
    exact covarianceRegressionALOTestError_eq_whitened S R a α ha hα hR hRS β ρ hc g q
  dsimp only
  rw [he]
  exact ⟨ht.1.mpr hb.1, ht.2.trans_le hb.2⟩

end ALO


==> anc/lean_alo/ALO/Estimator/RegressionMeanField.lean <==
module

public import ALO.Estimator.ParametricEmpiricalMeanField
public import ALO.Estimator.LipschitzRegressionLoss

/-! # Mean-field prediction bound for regression with independent noise -/

public section
namespace ALO

open MeasureTheory

variable {ι V : Type*} [Fintype ι] [DecidableEq ι]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V]

/-- The regression mean-field prediction bound for identity design
covariance and any noise-vector law independent of the design.
The signal is unrestricted, including zero, and the penalty may be nonsmooth. -/
theorem regressionMeanField_uniform_bound_of_lipschitz_score
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (hmin : IsMinOn R Set.univ 0) (β : V)
    (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : Differentiable ℝ ρ)
    (hs : LipschitzWith 1 (deriv ρ))
    (hscore : ∀ t, |deriv ρ t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν] :
    let r := fun q : (ι → ℝ) × (ι → V) =>
      empiricalMeanFieldPredictionErrorSqSum R α hα hR β (regressionLoss ρ q.1)
        (regressionSlope ρ q.1) (convexOn_regressionLoss ρ hc q.1) q.2
    Integrable r (ν.prod ambientDesignGaussian) ∧
      (∫ q, r q ∂ν.prod ambientDesignGaussian) ≤ empiricalMeanFieldConstant μ δ := by
  let S := (Submodule.span ℝ {β})ᗮ
  have hS : S.starProjection β = 0 := by
    apply S.starProjection_apply_eq_zero_iff.mpr
    change β ∈ (Submodule.span ℝ {β})ᗮᗮ
    rw [Submodule.orthogonal_orthogonal]
    exact Submodule.subset_span (Set.mem_singleton β)
  have hrank : Module.finrank ℝ Sᗮ ≤ 1 := by
    change Module.finrank ℝ (Submodule.span ℝ {β})ᗮᗮ ≤ 1
    rw [Submodule.orthogonal_orthogonal]
    exact finrank_span_le_card ({β} : Set V)
  apply parametricEmpiricalMeanField_uniform_bound_of_lipschitz_score R α hα hR β
    (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hc)
    (hasDerivAt_regressionLoss_of_differentiable ρ hρ) (continuous_regressionSlope_joint_of_continuous_deriv ρ hs.continuous)
    hmin (lipschitzWith_regressionSlope ρ hs) (fun ε i t => ?_)
    S hS hrank μ δ hμ hδ hscale hdim ν
  · simpa only [regressionSlope, abs_neg] using hscore (ε i - t)

/-- The original smooth regression theorem follows from the Lipschitz-score endpoint. -/
theorem regressionMeanField_uniform_bound
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (hmin : IsMinOn R Set.univ 0) (β : V)
    (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : ContDiff ℝ 2 ρ)
    (hscore : ∀ t, |deriv ρ t| ≤ 1)
    (hd1 : ∀ t, deriv (deriv ρ) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν] :
    let r := fun q : (ι → ℝ) × (ι → V) =>
      empiricalMeanFieldPredictionErrorSqSum R α hα hR β (regressionLoss ρ q.1)
        (regressionSlope ρ q.1) (convexOn_regressionLoss ρ hc q.1) q.2
    Integrable r (ν.prod ambientDesignGaussian) ∧
      (∫ q, r q ∂ν.prod ambientDesignGaussian) ≤ empiricalMeanFieldConstant μ δ := by
  have hρd := hρ.differentiable (by norm_num)
  exact regressionMeanField_uniform_bound_of_lipschitz_score R α hα hR hmin β ρ hc hρd
    (lipschitzWith_score_of_deriv_le hc (fun t => (hρd t).hasDerivAt)
      ((show ContDiff ℝ 1 (deriv ρ) from hρ.deriv').differentiable (by norm_num)) hd1) hscore μ δ hμ hδ hscale hdim ν

end ALO


==> anc/lean_alo/ALO/Estimator/RegressionMeanFieldTest.lean <==
module

public import ALO.Estimator.MeanFieldTestComparison
public import ALO.Estimator.RegressionMeanField

/-! # Mean-field versus leave-one-out test scores in regression -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

variable {ι V : Type*} [Fintype ι] [DecidableEq ι]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V]

/-- The test-function conclusion of the mean-field proposition for
identity-covariance regression and convex differentiable residual loss with a 1-Lipschitz score. Noise is
independent of the design, with otherwise arbitrary joint law. -/
theorem regressionMeanField_test_bound_of_lipschitz_score
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (hmin : IsMinOn R Set.univ 0) (β : V)
    (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : Differentiable ℝ ρ)
    (hs : LipschitzWith 1 (deriv ρ))
    (hscore : ∀ t, |deriv ρ t| ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν]
    (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let r := parametricMeanFieldTestError R α hα hR β
      (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hc)
      (fun q i => ⟪q.2 i, β⟫ + q.1 i) g
    Integrable r (ν.prod ambientDesignGaussian) ∧
      (∫ q, r q ∂ν.prod ambientDesignGaussian) ≤
        meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  let S := (Submodule.span ℝ {β})ᗮ
  have hS : S.starProjection β = 0 := by
    apply S.starProjection_apply_eq_zero_iff.mpr
    change β ∈ (Submodule.span ℝ {β})ᗮᗮ
    rw [Submodule.orthogonal_orthogonal]
    exact Submodule.subset_span (Set.mem_singleton β)
  have hrank : Module.finrank ℝ Sᗮ ≤ 1 := by
    change Module.finrank ℝ (Submodule.span ℝ {β})ᗮᗮ ≤ 1
    rw [Submodule.orthogonal_orthogonal]
    exact finrank_span_le_card ({β} : Set V)
  apply parametricMeanField_test_bound_of_lipschitz_score R α hα hR β (regressionLoss ρ) (regressionSlope ρ)
    (convexOn_regressionLoss ρ hc) hmin (hasDerivAt_regressionLoss_of_differentiable ρ hρ)
    (continuous_regressionSlope_joint_of_continuous_deriv ρ hs.continuous) (lipschitzWith_regressionSlope ρ hs)
    (fun ε i t => ?_) S hS hrank μ δ hμ hδ hscale hdim ν
    (fun q i => ⟪q.2 i, β⟫ + q.1 i) (fun i => ?_) g hgm hg
  · simpa only [regressionSlope, abs_neg] using hscore (ε i - t)
  · exact (((measurable_pi_apply i).comp measurable_snd).inner measurable_const).add
      ((measurable_pi_apply i).comp measurable_fst)

/-- The original smooth regression theorem follows from the Lipschitz-score endpoint. -/
theorem regressionMeanField_test_bound
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (hmin : IsMinOn R Set.univ 0) (β : V)
    (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : ContDiff ℝ 2 ρ)
    (hscore : ∀ t, |deriv ρ t| ≤ 1)
    (hd1 : ∀ t, deriv (deriv ρ) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν]
    (g : ℝ → ℝ → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let r := parametricMeanFieldTestError R α hα hR β
      (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hc)
      (fun q i => ⟪q.2 i, β⟫ + q.1 i) g
    Integrable r (ν.prod ambientDesignGaussian) ∧
      (∫ q, r q ∂ν.prod ambientDesignGaussian) ≤
        meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  have hρd := hρ.differentiable (by norm_num)
  exact regressionMeanField_test_bound_of_lipschitz_score R α hα hR hmin β ρ hc hρd
    (lipschitzWith_score_of_deriv_le hc (fun t => (hρd t).hasDerivAt)
      ((show ContDiff ℝ 1 (deriv ρ) from hρ.deriv').differentiable (by norm_num)) hd1) hscore μ δ hμ hδ hscale hdim ν g hgm hg

end ALO


==> anc/lean_alo/ALO/Estimator/RegressionRemainder.lean <==
module

public import ALO.Estimator.ParametricEmpiricalRemainder

/-! # Remainder bound for regression with independent noise -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

variable {ι V : Type*}
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- Residual loss at a fixed noise vector, centered at the true coefficient. -/
@[expose] def regressionLoss (ρ : ℝ → ℝ) (ε : ι → ℝ) (i : ι) (t : ℝ) : ℝ :=
  ρ (ε i - t)

/-- Derivative with respect to the centered predictor, including its sign. -/
@[expose] noncomputable def regressionSlope (ρ : ℝ → ℝ)
    (ε : ι → ℝ) (i : ι) (t : ℝ) : ℝ :=
  -deriv ρ (ε i - t)

theorem convexOn_regressionLoss (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ)
    (ε : ι → ℝ) (i : ι) :
    ConvexOn ℝ Set.univ (regressionLoss ρ ε i) := by
  refine ⟨convex_univ, ?_⟩
  intro x _ y _ a b ha hb hab
  have h := hc.2 (Set.mem_univ (ε i - x)) (Set.mem_univ (ε i - y)) ha hb hab
  have heq : ε i - (a • x + b • y) = a • (ε i - x) + b • (ε i - y) := by
    simp only [smul_eq_mul]
    nlinarith [congrArg (fun s : ℝ => s * ε i) hab]
  simpa only [regressionLoss, heq] using h

theorem hasDerivAt_regressionLoss (ρ : ℝ → ℝ) (hρ : ContDiff ℝ 2 ρ)
    (ε : ι → ℝ) (i : ι) (t : ℝ) :
    HasDerivAt (regressionLoss ρ ε i) (regressionSlope ρ ε i t) t := by
  have h := ((hρ.differentiable (by norm_num)).differentiableAt.hasDerivAt).comp t
    ((hasDerivAt_id t).const_sub (ε i))
  change HasDerivAt (fun s => ρ (ε i - s)) (-deriv ρ (ε i - t)) t
  simpa only [Function.comp_def, id_eq, mul_neg_one] using h

theorem contDiff_regressionSlope (ρ : ℝ → ℝ) (hρ : ContDiff ℝ 2 ρ)
    (ε : ι → ℝ) (i : ι) :
    ContDiff ℝ 1 (regressionSlope ρ ε i) := by
  have hd : ContDiff ℝ 1 (deriv ρ) := hρ.deriv'
  exact (hd.comp (contDiff_const.sub contDiff_id)).neg

theorem continuous_regressionSlope_joint (ρ : ℝ → ℝ) (hρ : ContDiff ℝ 2 ρ)
    (i : ι) :
    Continuous (fun q : (ι → ℝ) × ℝ => regressionSlope ρ q.1 i q.2) := by
  have hd : ContDiff ℝ 1 (deriv ρ) := hρ.deriv'
  exact (hd.continuous.comp
    (((continuous_apply i).comp continuous_fst).sub continuous_snd)).neg

theorem deriv_regressionSlope (ρ : ℝ → ℝ) (hρ : ContDiff ℝ 2 ρ)
    (ε : ι → ℝ) (i : ι) (t : ℝ) :
    deriv (regressionSlope ρ ε i) t = deriv (deriv ρ) (ε i - t) := by
  have hd : ContDiff ℝ 1 (deriv ρ) := hρ.deriv'
  have h := (((hd.differentiable (by norm_num)).differentiableAt.hasDerivAt).comp t
    ((hasDerivAt_id t).const_sub (ε i))).const_mul (-1)
  have hr : HasDerivAt (regressionSlope ρ ε i)
      (deriv (deriv ρ) (ε i - t)) t := by
    change HasDerivAt (fun s => -deriv ρ (ε i - s)) (deriv (deriv ρ) (ε i - t)) t
    simpa only [Function.comp_def, id_eq, neg_one_mul, mul_neg_one, neg_neg] using h
  exact hr.deriv

variable [Fintype ι]

/-- The centered empirical objective is exactly the regression residual
objective for responses `y i = ⟪X i, β⟫ + ε i`. -/
theorem empiricalLoss_regressionLoss (ρ : ℝ → ℝ) (ε : ι → ℝ)
    (X : ι → V) (β z : V) :
    empiricalLoss X β (regressionLoss ρ ε) z =
      ∑ i, ρ ((⟪X i, β⟫ + ε i) - ⟪X i, z⟫) := by
  unfold empiricalLoss regressionLoss
  apply Finset.sum_congr rfl
  intro i _
  congr 1
  rw [inner_sub_right]
  ring

variable [FiniteDimensional ℝ V] [MeasurableSpace V] [BorelSpace V]

/-- Actual empirical remainder averaged over Gaussian design and any
independent noise vector. The noise coordinates need not be independent,
and no moments or density of their joint law are required. -/
theorem regressionRemainder_uniform_bound
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (β : V)
    (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : ContDiff ℝ 2 ρ)
    (hd1 : ∀ t, deriv (deriv ρ) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν] :
    let r := fun q : (ι → ℝ) × (ι → V) =>
      empiricalRemainderSqSum R α hα hR β (regressionLoss ρ q.1)
        (regressionSlope ρ q.1) (convexOn_regressionLoss ρ hc q.1) q.2
    Integrable r (ν.prod ambientDesignGaussian) ∧
      (∫ q, r q ∂ν.prod ambientDesignGaussian) ≤ empiricalRegularRemainderConstant μ δ := by
  apply parametricEmpiricalRemainder_uniform_bound R α hα hR β
    (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hc)
    (hasDerivAt_regressionLoss ρ hρ) (continuous_regressionSlope_joint ρ hρ)
    (contDiff_regressionSlope ρ hρ)
    (fun ε i t => ?_) μ δ hμ hδ hscale hdim ν
  rw [deriv_regressionSlope ρ hρ]
  exact hd1 _

end ALO


==> anc/lean_alo/ALO/Estimator/RegressionWeightBound.lean <==
module

public import ALO.Estimator.ParametricEmpiricalWeight
public import ALO.Estimator.RegressionRemainder

/-! # Statistical weight bound for regression with independent noise -/

public section
namespace ALO

open MeasureTheory

variable {ι V : Type*} [Fintype ι]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [MeasurableSpace V] [BorelSpace V]

/-- Regression weight approximation for identity design covariance, on the
manuscript's row event. Noise may have any law independent of the design.
This concerns the existing Borel empirical operator, including its convention
on degenerate fitted events. -/
theorem regressionWeight_uniform_bound
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (β : V)
    (ρ : ℝ → ℝ) (hc : ConvexOn ℝ Set.univ ρ) (hρ : ContDiff ℝ 2 ρ)
    (hd1 : ∀ t, deriv (deriv ρ) t ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (ν : Measure (ι → ℝ)) [IsProbabilityMeasure ν] :
    let g := fun q : (ι → ℝ) × (ι → V) =>
      empiricalWeightEvent.indicator
        (empiricalWeightErrorSqSum R α hα hR β (regressionLoss ρ q.1)
          (regressionSlope ρ q.1) (convexOn_regressionLoss ρ hc q.1)) q.2
    Integrable g (ν.prod ambientDesignGaussian) ∧
      (∫ q, g q ∂ν.prod ambientDesignGaussian) ≤ empiricalWeightConstant μ δ := by
  apply parametricEmpiricalWeight_uniform_bound R α hα hR β
    (regressionLoss ρ) (regressionSlope ρ) (convexOn_regressionLoss ρ hc)
    (hasDerivAt_regressionLoss ρ hρ) (continuous_regressionSlope_joint ρ hρ)
    (contDiff_regressionSlope ρ hρ)
    (fun ε i t => ?_) μ δ hμ hδ hscale hdim ν
  rw [deriv_regressionSlope ρ hρ]
  exact hd1 _

end ALO


==> anc/lean_alo/ALO/Estimator/ResponseOperatorRank.lean <==
module

public import ALO.Estimator.LinearResponseOperator
public import ALO.Estimator.PenaltyResponseRank

/-! # Rank comparison through common penalty-response directions

The common input direction `z` becomes `z + M B z` after adding loss
curvature. Coercivity makes this change injective. Thus agreement on
two subspaces of small codimension gives a small-rank operator difference
without a matrix resolvent identity.
-/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

omit [FiniteDimensional ℝ V] in
/-- Adding nonnegative loss curvature does not collapse a response direction. -/
theorem responseForcing_injective_on_subspace
    (F : Submodule ℝ V) (B M : V →ₗ[ℝ] V) (a : ℝ) (ha : 0 < a)
    (hmono : ∀ z ∈ F, a * ‖B z‖ ^ 2 ≤ ⟪B z, z⟫)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) :
    Function.Injective (F.subtype + M.comp (B.comp F.subtype)) := by
  apply (injective_iff_map_eq_zero _).mpr
  intro z hz
  change (z : V) + M (B z) = 0 at hz
  have he := congrArg (fun y : V => ⟪B z, y⟫) hz
  simp only [inner_add_right, inner_zero_right] at he
  have hm := hmono z z.property
  have hp := hM (B z)
  have hs : a * ‖B z‖ ^ 2 ≤ 0 := by linarith
  have hsq := nonpos_of_mul_nonpos_right hs ha
  have hB : B z = 0 := norm_eq_zero.mp (by nlinarith [norm_nonneg (B z)])
  apply Subtype.ext
  simpa only [hB, map_zero, add_zero, Submodule.coe_zero] using hz

/-- Two operators agreeing on the common response directions differ by
rank at most the sum of the two codimensions. -/
theorem responseOperator_difference_finrank_le
    (F F' : Submodule ℝ V) (B M A A' : V →ₗ[ℝ] V)
    (a : ℝ) (ha : 0 < a)
    (hmono : ∀ z ∈ F, a * ‖B z‖ ^ 2 ≤ ⟪B z, z⟫)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫)
    (hA : ∀ z ∈ F, A (z + M (B z)) = B z)
    (hA' : ∀ z ∈ F ⊓ F', A' (z + M (B z)) = B z)
    (k k' : ℕ)
    (hF : Module.finrank ℝ V ≤ Module.finrank ℝ F + k)
    (hF' : Module.finrank ℝ V ≤ Module.finrank ℝ F' + k') :
    Module.finrank ℝ (LinearMap.range (A - A')) ≤ k + k' := by
  let W := F ⊓ F'
  let L : W →ₗ[ℝ] V := W.subtype + M.comp (B.comp W.subtype)
  have hL : Function.Injective L :=
    responseForcing_injective_on_subspace W B M a ha (fun z hz => hmono z hz.1) hM
  have hker : LinearMap.range L ≤ LinearMap.ker (A - A') := by
    rintro z ⟨w, rfl⟩
    change A ((w : V) + M (B w)) - A' ((w : V) + M (B w)) = 0
    rw [hA w w.property.1, hA' w w.property, sub_self]
  have hdim := Submodule.finrank_mono hker
  rw [LinearMap.finrank_range_of_inj hL] at hdim
  have hrank := (A - A').finrank_range_add_finrank_ker
  have hint := Submodule.finrank_sup_add_finrank_inf_eq F F'
  have hsup := Submodule.finrank_le (F ⊔ F')
  dsimp only [W] at hdim
  omega

end ALO


==> anc/lean_alo/ALO/Estimator/ScoreAugmentedKKTCharts.lean <==
module

public import ALO.Estimator.TransverseKKTSection
public import ALO.Estimator.LipschitzKKTFiberResidual

/-! # Transverse charts with an independent score argument

The rational formulas are smooth in the tuple and score vector separately.
Along fitted tuples, score-tangent compatibility supplies differentiability
of their composition even at scalar score kinks.
-/

public section
namespace ALO

open scoped Topology RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

@[expose] noncomputable def kktFiberProjectionWithScore
    (z : EmpiricalKKTTupleData ι V × (ι → ℝ)) : (ι → V) →L[ℝ] (ι → V) :=
  designFiberProjection z.1.1 z.2

theorem kktFiberProjectionWithScore_kktDataWithScore (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) :
    kktFiberProjectionWithScore (kktDataWithScore slope p) = kktFiberProjection slope p := rfl

private theorem fiberSectionWithScore_eq_representative_add_projection
    (X : ι → V) (z : EmpiricalKKTTupleData ι V × (ι → ℝ)) :
    fiberSectionWithScore X z =
      fiberSectionWithScore 0 z + kktFiberProjectionWithScore z X := by
  let slope : ι → ℝ → ℝ := fun i _ => -z.2 i
  have ha : kktDataWithScore slope z.1 = z := by
    apply Prod.ext
    · rfl
    · funext i
      simp only [kktDataWithScore, scoreVector, slope, neg_neg]
  have h := fiberSectionData_eq_representative_add_projection X slope z.1
  change fiberSectionData X slope z.1 =
    fiberSectionData 0 slope z.1 + kktFiberProjection slope z.1 X at h
  rw [← fiberSectionWithScore_kktDataWithScore, ← fiberSectionWithScore_kktDataWithScore,
    ← kktFiberProjectionWithScore_kktDataWithScore, ha] at h
  exact h

theorem contDiffAt_kktFiberProjectionWithScore
    (z : EmpiricalKKTTupleData ι V × (ι → ℝ))
    (hh : z.1.1 ≠ 0) (hv : coordinateDot z.2 z.2 ≠ 0) :
    ContDiffAt ℝ 1 kktFiberProjectionWithScore z := by
  rw [← contDiffWithinAt_univ, contDiffWithinAt_clm_apply]
  intro X
  have heq : (fun z => kktFiberProjectionWithScore (V := V) z X) =
      fun z => fiberSectionWithScore X z - fiberSectionWithScore 0 z := by
    funext z
    rw [fiberSectionWithScore_eq_representative_add_projection]
    abel
  rw [heq]
  exact ((contDiffAt_fiberSectionWithScore X z hh hv).sub
    (contDiffAt_fiberSectionWithScore 0 z hh hv)).contDiffWithinAt

@[expose] noncomputable def transverseKKTSectionWithScore
    (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
    (z : EmpiricalKKTTupleData ι V × (ι → ℝ)) : ι → V :=
  fiberSectionWithScore 0 z -
    (projectionTransition P (kktFiberProjectionWithScore z)).inverse
      (P (fiberSectionWithScore 0 z - X₀))

theorem transverseKKTSectionWithScore_kktDataWithScore
    (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) :
    transverseKKTSectionWithScore P X₀ (kktDataWithScore slope p) =
      transverseKKTSection P X₀ slope p := by
  simp only [transverseKKTSectionWithScore, transverseKKTSection,
    fiberSectionWithScore_kktDataWithScore, kktFiberProjectionWithScore_kktDataWithScore,
    kktFiberRepresentative]

theorem contDiffAt_transverseKKTSectionWithScore
    (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
    (z : EmpiricalKKTTupleData ι V × (ι → ℝ))
    (hh : z.1.1 ≠ 0) (hv : coordinateDot z.2 z.2 ≠ 0)
    (hT : (projectionTransition P (kktFiberProjectionWithScore z)).IsInvertible) :
    ContDiffAt ℝ 1 (transverseKKTSectionWithScore P X₀) z := by
  have hm := contDiffAt_fiberSectionWithScore (0 : ι → V) z hh hv
  exact hm.sub
    ((contDiffAt_projectionTransition_inverse P kktFiberProjectionWithScore
      (contDiffAt_kktFiberProjectionWithScore z hh hv) hT).clm_apply
      (P.contDiff.contDiffAt.comp z (hm.sub contDiffAt_const)))

@[expose] noncomputable def transverseKKTReconstructWithScore
    (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
    (z : (EmpiricalKKTTupleData ι V × (ι → ℝ)) × (ι → V)) : ι → V :=
  transverseKKTSectionWithScore P X₀ z.1 +
    (projectionTransition P (kktFiberProjectionWithScore z.1)).inverse z.2

theorem transverseKKTReconstructWithScore_kktDataWithScore
    (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) (k : ι → V) :
    transverseKKTReconstructWithScore P X₀ (kktDataWithScore slope p, k) =
      transverseKKTReconstruct P X₀ slope p k := by
  simp only [transverseKKTReconstructWithScore, transverseKKTReconstruct,
    transverseKKTSectionWithScore_kktDataWithScore, kktFiberProjectionWithScore_kktDataWithScore]

theorem contDiffAt_transverseKKTReconstructWithScore
    (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
    (z : EmpiricalKKTTupleData ι V × (ι → ℝ))
    (hh : z.1.1 ≠ 0) (hv : coordinateDot z.2 z.2 ≠ 0)
    (hT : (projectionTransition P (kktFiberProjectionWithScore z)).IsInvertible) (k : ι → V) :
    ContDiffAt ℝ 1 (transverseKKTReconstructWithScore P X₀) (z, k) := by
  exact ((contDiffAt_transverseKKTSectionWithScore P X₀ z hh hv hT).comp
    (z, k) contDiffAt_fst).add
    (((contDiffAt_projectionTransition_inverse P kktFiberProjectionWithScore
      (contDiffAt_kktFiberProjectionWithScore z hh hv) hT).comp
      (z, k) contDiffAt_fst).clm_apply contDiffAt_snd)

omit [FiniteDimensional ℝ V] in
/-- The augmented tuple is differentiable at every score-compatible
differentiability point of the original tuple. -/
theorem differentiableAt_kktDataWithScore_comp
    {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (Γ : E → EmpiricalKKTTupleData ι V) (x : E) (hΓ : DifferentiableAt ℝ Γ x)
    (slope : ι → ℝ → ℝ) (hs : ∀ i, LipschitzWith 1 (slope i))
    (hscore : IsScoreTangentCompatible slope (Γ x) (LinearMap.range (fderiv ℝ Γ x).toLinearMap)) :
    DifferentiableAt ℝ (kktDataWithScore slope ∘ Γ) x := by
  apply hΓ.prodMk
  rw [differentiableAt_pi]
  intro i
  have hu := hasFDerivAt_pi'.mp hΓ.hasFDerivAt.snd.fst i
  rcases hscore i with hi | hi
  · exact (hi.comp x hu.differentiableAt).neg
  · have hzero : (ContinuousLinearMap.proj i).comp
        ((ContinuousLinearMap.fst ℝ (ι → ℝ) V).comp
          ((ContinuousLinearMap.snd ℝ V ((ι → ℝ) × V)).comp (fderiv ℝ Γ x))) = 0 := by
      ext e
      exact hi ((fderiv ℝ Γ x) e) ⟨e, rfl⟩
    have hu0 : HasFDerivAt (fun y => (Γ y).2.1 i) (0 : E →L[ℝ] ℝ) x := by
      simpa only [hzero] using hu
    exact (hasFDerivAt_lipschitz_comp_zero hu0 (hs i).neg).differentiableAt

end ALO


==> anc/lean_alo/ALO/Estimator/ScoreAugmentedKKTSection.lean <==
module

public import ALO.Estimator.FiberTangent

/-! # Smooth fiber sections with the score as a separate variable -/

public section
namespace ALO
open scoped Topology RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V] [Fintype ι]

/-- Add the fitted score vector to the tuple without changing its coordinates. -/
@[expose] def kktDataWithScore (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) : EmpiricalKKTTupleData ι V × (ι → ℝ) :=
  (p, scoreVector slope p.2.1)

/-- The explicit rational section with an independent score-vector argument. -/
@[expose] noncomputable def fiberSectionWithScore (X : ι → V)
    (z : EmpiricalKKTTupleData ι V × (ι → ℝ)) : ι → V :=
    let k := fun i => z.1.2.1 i - designPredictor X z.1.1 i
    let e := z.1.2.2 - designAdjoint X z.2
    fun i => X i + (k i / ‖z.1.1‖ ^ 2) • z.1.1 +
      (z.2 i / coordinateDot z.2 z.2) • e -
      ((z.2 i * coordinateDot z.2 k) /
        (coordinateDot z.2 z.2 * ‖z.1.1‖ ^ 2)) • z.1.1

/-- Smoothness is needed only for this score-independent rational formula. -/
theorem contDiffAt_fiberSectionWithScore (X : ι → V)
    (p : EmpiricalKKTTupleData ι V × (ι → ℝ)) (hh : p.1.1 ≠ 0)
    (hv0 : coordinateDot p.2 p.2 ≠ 0) :
    ContDiffAt ℝ 1 (fiberSectionWithScore X) p := by
  have hh2 : ‖p.1.1‖ ^ 2 ≠ 0 := pow_ne_zero 2 (norm_ne_zero_iff.mpr hh)
  have hv : coordinateDot p.2 p.2 ≠ 0 := hv0
  have hn : ContDiffAt ℝ 1 (fun z : EmpiricalKKTTupleData ι V × (ι → ℝ) =>
      ‖z.1.1‖ ^ 2) p :=
    (contDiff_norm_sq ℝ).contDiffAt.comp _ (by fun_prop)
  have hc : ContDiffAt ℝ 1 (fun z : EmpiricalKKTTupleData ι V × (ι → ℝ) =>
      coordinateDot z.2 z.2) p := by
    simp only [coordinateDot]
    fun_prop
  have hk (i : ι) : ContDiffAt ℝ 1 (fun z : EmpiricalKKTTupleData ι V × (ι → ℝ) =>
      z.1.2.1 i - designPredictor X z.1.1 i) p := by
    apply ContDiffAt.sub (by fun_prop)
    exact contDiffAt_const.inner ℝ (by fun_prop)
  rw [contDiffAt_pi]
  intro i
  dsimp only [fiberSectionWithScore]
  apply ContDiffAt.sub
  · apply ContDiffAt.add
    · apply ContDiffAt.add contDiffAt_const
      apply ContDiffAt.smul
      · apply ContDiffAt.div _ hn hh2
        exact hk i
      · fun_prop
    · apply ContDiffAt.smul
      · exact (by fun_prop : ContDiffAt ℝ 1 (fun z =>
          z.2 i) p).div hc hv
      · simp only [designAdjoint]
        fun_prop
  · apply ContDiffAt.smul
    · apply ContDiffAt.div _ (hc.mul hn) (mul_ne_zero hv hh2)
      apply ContDiffAt.mul (by fun_prop)
      exact ContDiffAt.sum fun j _ => (by fun_prop : ContDiffAt ℝ 1
        (fun z : EmpiricalKKTTupleData ι V × (ι → ℝ) => z.2 j) p).mul (hk j)
    · fun_prop

/-- Recover the original section by inserting its actual score vector. -/
theorem fiberSectionWithScore_kktDataWithScore (X : ι → V) (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) :
    fiberSectionWithScore X (kktDataWithScore slope p) = fiberSectionData X slope p := by
  funext i
  simp only [fiberSectionWithScore, kktDataWithScore, fiberSectionData, fiberLiftData,
    empiricalKKTTupleOfData, fiberLift]
  abel

/-- The tuple augmentation inherits local Lipschitz regularity from the scores. -/
theorem locallyLipschitz_kktDataWithScore (slope : ι → ℝ → ℝ)
    (hs : ∀ i, LipschitzWith 1 (slope i)) :
    LocallyLipschitz (kktDataWithScore (V := V) slope) := by
  have hv : LipschitzWith 1 (fun u : ι → ℝ => scoreVector slope u) := by
    rw [lipschitzWith_iff_dist_le_mul]
    intro u v
    simp only [NNReal.coe_one, one_mul]
    apply (dist_pi_le_iff dist_nonneg).2
    intro i
    have hi : dist (scoreVector slope u i) (scoreVector slope v i) ≤ dist (u i) (v i) := by
      simpa only [scoreVector, Pi.neg_apply, NNReal.coe_one, one_mul] using
        (hs i).neg.dist_le_mul (u i) (v i)
    exact hi.trans (dist_le_pi_dist u v i)
  exact LocallyLipschitz.id.prodMk
    (hv.locallyLipschitz.comp
      (show ContDiff ℝ 1 (fun p : EmpiricalKKTTupleData ι V => p.2.1) from
        contDiff_fst.comp contDiff_snd).locallyLipschitz)

end ALO


==> anc/lean_alo/ALO/Estimator/ScoreNormalizedEstimator.lean <==
module

public import ALO.Estimator.MeasurableScoreFamily

/-! # Score normalization preserves the actual full and deleted estimators -/

public section
namespace ALO
open scoped RealInnerProductSpace

theorem boundedScoreLoss_eq_original_sub (s : BoundedLipschitzScore) (loss : ℝ → ℝ)
    (hl : ∀ t, HasDerivAt loss (boundedScore s t) t) (t : ℝ) :
    boundedScoreLoss s t = loss t - loss 0 :=
  intervalIntegral.integral_eq_sub_of_hasDerivAt (fun u _ => hl u)
    ((lipschitzWith_boundedScore s).continuous.intervalIntegrable 0 t)

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- A loss-only additive constant has no effect on the unique minimizer. -/
theorem convexMinimizer_eq_of_sub_const (R f g : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R) (hf : ConvexOn ℝ Set.univ f)
    (hg : ConvexOn ℝ Set.univ g) (c : ℝ) (hfg : ∀ z, g z = f z - c) :
    convexMinimizer R g α hα hR hg = convexMinimizer R f α hα hR hf := by
  apply eq_convexMinimizer_of_isMinOn
  intro z hz
  have h := convexMinimizer_isMinOn R g α hα hR hg hz
  change g (convexMinimizer R g α hα hR hg) + R _ ≤ g z + R z at h
  change f (convexMinimizer R g α hα hR hg) + R _ ≤ f z + R z
  rw [hfg, hfg] at h
  linarith

variable [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (c : V) (s : ι → BoundedLipschitzScore) (loss : ι → ℝ → ℝ)
  (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (boundedScore (s i) t) t)

include hl in
/-- The integrated score defines exactly the original full-sample fit. -/
theorem empiricalDesignEstimator_normalized_score (X : ι → V) :
    empiricalDesignEstimator R α hα hR c (fun i => boundedScoreLoss (s i))
      (fun i => convexOn_boundedScoreLoss (s i)) X =
        empiricalDesignEstimator R α hα hR c loss hc X := by
  apply convexMinimizer_eq_of_sub_const _ _ _ _ _ _ _ _ (∑ i, loss i 0)
  intro z
  simp only [empiricalLoss, boundedScoreLoss_eq_original_sub _ _ (hl _), Finset.sum_sub_distrib]

include hl in
/-- The normalization also preserves every deleted fit, retaining the full
penalty scale. No probabilistic assumptions enter either identification. -/
theorem leaveOneOutEstimator_normalized_score [DecidableEq ι] (i : ι) (X : ι → V) :
    leaveOneOutEstimator R α hα hR c (fun j => boundedScoreLoss (s j))
      (fun j => convexOn_boundedScoreLoss (s j)) i X =
        leaveOneOutEstimator R α hα hR c loss hc i X := by
  exact empiricalDesignEstimator_normalized_score R α hα hR c
    (fun j : {j // j ≠ i} => s j) (fun j => loss j) (fun j => hc j) (fun j => hl j)
    (fun j => X j)

end ALO


==> anc/lean_alo/ALO/Estimator/Section3Compatibility.lean <==
module

public import ALO.Estimator.Section3Gaussian

/-! # The manuscript's affine mean and compatibility conditions -/

public section
namespace ALO

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

local notation "e" => LinearEquiv.symm (designDataEuclideanEquiv (ι := ι) (V := V))

/-- The mean `Q Ubar + Vbar` of the design in Section 3. -/
@[expose] noncomputable def section3AffineMean
    (U : Submodule ℝ (EuclideanSpace ℝ ι)) (Ubar Vbar : ι → V) :
    EuclideanDesignData ι V :=
  designDataEuclideanEquiv (fun i => (∑ j, observationProjectionColumn U i j • Ubar j) + Vbar i)

/-- The first two compatibility conditions put the mean perpendicular
to the free Gaussian directions. The third condition is needed to
identify both affine constraints, but not for the remainder estimate. -/
theorem section3AffineMean_mem_orthogonal
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
    (Ubar Vbar : ι → V)
    (hUP : ∀ i, S.starProjection (Ubar i) = 0)
    (hQV : ∀ i, ∑ j, observationProjectionColumn U i j • Vbar j = 0) :
    section3AffineMean U Ubar Vbar ∈ (productDesignDirection S U)ᗮ := by
  apply (Submodule.starProjection_apply_eq_zero_iff (productDesignDirection S U)).mp
  rw [← productDesignProjection_eq_starProjection]
  apply (e).injective
  funext i
  rw [productDesignProjection_apply]
  change (∑ j, observationProjectionColumn U i j •
    S.starProjection ((∑ k, observationProjectionColumn U j k • Ubar k) + Vbar j)) = 0
  simp only [map_add, map_sum, map_smul, hUP, smul_zero, Finset.sum_const_zero, zero_add]
  simp_rw [← map_smul]
  rw [← map_sum, hQV, map_zero]

/-- The Gaussian law is the distribution of the manuscript's `QZP+Q Ubar+Vbar`. -/
theorem section3AffineMean_gaussian_law [MeasurableSpace V] [BorelSpace V]
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
    (Ubar Vbar : ι → V) :
    affineProductDesignGaussian S U (section3AffineMean U Ubar Vbar) =
      (ProbabilityTheory.stdGaussian (EuclideanDesignData ι V)).map
        (fun Z i => (∑ j, observationProjectionColumn U i j • S.starProjection (e Z j)) +
          (∑ j, observationProjectionColumn U i j • Ubar j) + Vbar i) := by
  rw [affineProductDesignGaussian_eq_map]
  congr 1
  funext Z i
  simp only [map_add, Pi.add_apply, productDesignProjection_apply]
  change ((∑ j, observationProjectionColumn U i j • Ubar j) + Vbar i) +
    (∑ j, observationProjectionColumn U i j • S.starProjection (e Z j)) = _
  abel

end ALO


==> anc/lean_alo/ALO/Estimator/Section3DeterminantTilted.lean <==
module

public import ALO.Estimator.Section3Tilted
public import ALO.Estimator.DeterminantGaussianIntegrationByParts

/-! # The Section 3 remainder under a determinant-tilted product Gaussian -/

public section
namespace ALO
open MeasureTheory ProbabilityTheory

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

/-- The intrinsic determinant supplies all analytic hypotheses of the tilted
remainder theorem. The penalty curvature is fixed on this fiber, so no
smoothness of the penalty or estimator is needed here. -/
theorem section3_determinant_tilted_remainder_isotropic
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
    (Z₀ : EuclideanDesignData ι V) (hZ₀ : Z₀ ∈ (productDesignDirection S U)ᗮ)
    {κ : Type*} [Fintype κ] (b : OrthonormalBasis κ ℝ V)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Fintype.card κ : ℝ) ≤ δ * Fintype.card ι) :
    let r := fun X : ι → V => ∑ i, inverseRowRemainder d X
      (reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd)) i ^ 2
    let E := fun X : ι → V =>
      (1 + ‖euclideanDesignOperator X‖ / Real.sqrt (Fintype.card ι)) ^ 4
    let ρ := affineProductDesignTilted S U Z₀
      (affineReducedCurvatureWeight T H d (productDesignDirection S U) Z₀)
    Integrable r ρ ∧ Integrable E ρ ∧
      (∫ X, r X ∂ρ) ≤ section3RemainderConstant μ δ * (1 + μ⁻¹) *
        projectionDefectRankFactor S U * ∫ X, E X ∂ρ := by
  let K := productDesignDirection S U
  let w := affineReducedCurvatureWeight T H d K Z₀
  let score := gradient (fun k => Real.log (w k))
  have hwpos : ∀ k, 0 < w k :=
    affineReducedCurvatureWeight_pos T H d K Z₀ α hα hH hd
  have hw : LocallyLipschitz (fun k => Real.log (w k)) :=
    ((contDiff_affineReducedCurvatureWeight T H d K Z₀ α hα hH hd).log
      (fun k => (hwpos k).ne')).of_le (by simp) |>.locallyLipschitz
  have hs (k : K) :
      HasGradientAt (fun j => Real.log (w j)) (score k) k ∧
        ‖score k‖ ^ 2 ≤ (Real.sqrt μ⁻¹) ^ 2 := by
    have hg := hasGradientAt_affine_reducedCurvatureLogWeight
      T H d α hα hH hHsymm hd K Z₀ k 0
    simp only [sub_zero, reducedCurvatureLogWeight] at hg
    have hg' : HasGradientAt (fun j => Real.log (w j))
        (K.orthogonalProjectionOnto (reducedCurvatureLogWeightGradient T H d α hα hH hd
          (designDataEuclideanEquiv.symm (Z₀ + (k : EuclideanDesignData ι V))))) k := hg
    refine ⟨by simpa only [score, hg'.gradient] using hg', ?_⟩
    rw [Real.sq_sqrt (inv_nonneg.mpr hμ.le)]
    simpa only [score, w, affineReducedCurvatureWeight, sub_zero,
      reducedCurvatureLogWeight] using norm_sq_gradient_affine_reducedCurvatureLogWeight_le_inv
        T H d α hα hH hHsymm hd K Z₀ hd1 μ hscale k 0
  have h := section3_tilted_remainder_isotropic T H d α hα hH hd hHsymm hd1
    S U Z₀ hZ₀ w score (Real.sqrt μ⁻¹) hw hwpos
    (integrable_affineReducedCurvatureWeight T H d K Z₀)
    (Filter.Eventually.of_forall hs) b μ δ hμ hδ hscale hdim
  simpa only [Real.sq_sqrt (inv_nonneg.mpr hμ.le)] using h

end ALO


==> anc/lean_alo/ALO/Estimator/Section3Gaussian.lean <==
module

public import ALO.Estimator.GeneralGaussianRemainder

/-! # Theorem 3.1 for isotropic affine Gaussian designs -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory

/-- The two convenient quartic design envelopes are comparable, including
the zero-dimensional case. -/
theorem quartic_design_envelope_comparison (B n : ℝ) (hB : 0 ≤ B) (hn : 0 ≤ n) :
    (1 + B ^ 2 / n) ^ 2 ≤ (1 + B / Real.sqrt n) ^ 4 ∧
      (1 + B / Real.sqrt n) ^ 4 ≤ 4 * (1 + B ^ 2 / n) ^ 2 := by
  let r := B / Real.sqrt n
  have hr : 0 ≤ r := div_nonneg hB (Real.sqrt_nonneg n)
  have heq : r ^ 2 = B ^ 2 / n := by
    dsimp only [r]
    rw [div_pow, Real.sq_sqrt hn]
  have h1 : 1 + r ^ 2 ≤ (1 + r) ^ 2 := by nlinarith
  have h2 : (1 + r) ^ 2 ≤ 2 * (1 + r ^ 2) := by nlinarith [sq_nonneg (r - 1)]
  constructor
  · have h := pow_le_pow_left₀ (show 0 ≤ 1 + r ^ 2 by positivity) h1 2
    simpa only [heq, ← pow_mul] using h
  · have h := pow_le_pow_left₀ (sq_nonneg (1 + r)) h2 2
    simpa only [mul_pow, heq, ← pow_mul, show (2 : ℝ) ^ 2 = 4 by norm_num] using h

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

local notation "e" => LinearEquiv.symm (designDataEuclideanEquiv (ι := ι) (V := V))

/-- The affine Gaussian with orthogonal product covariance. -/
@[expose] noncomputable def affineProductDesignGaussian
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
    (Z₀ : EuclideanDesignData ι V) : Measure (ι → V) :=
  (stdGaussian (productDesignDirection S U)).map
    (fun k : productDesignDirection S U => e (Z₀ + (k : EuclideanDesignData ι V)))

/-- Projecting an ambient standard Gaussian gives the standard Gaussian
on the projected subspace. -/
theorem map_orthogonalProjectionOnto_stdGaussian
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]
    (K : Submodule ℝ E) :
    (stdGaussian E).map K.orthogonalProjectionOnto = stdGaussian K := by
  rw [← orthogonalProductGaussian_eq_stdGaussian K, orthogonalProductGaussian,
    Measure.map_map K.orthogonalProjectionOnto.continuous.measurable (by fun_prop)]
  have heq : (K.orthogonalProjectionOnto ∘ fun p : Kᗮ × K =>
      (p.2 : E) + (p.1 : E)) = Prod.snd := by
    funext p
    simp
  rw [heq, Measure.map_snd_prod]
  simp

/-- This law is exactly obtained by applying `QZP` to an ambient standard
Gaussian array and adding the mean. -/
theorem affineProductDesignGaussian_eq_map
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
    (Z₀ : EuclideanDesignData ι V) :
    affineProductDesignGaussian S U Z₀ =
      (stdGaussian (EuclideanDesignData ι V)).map
        (fun Z => e (Z₀ + productDesignProjection S U Z)) := by
  unfold affineProductDesignGaussian
  rw [← map_orthogonalProjectionOnto_stdGaussian (productDesignDirection S U),
    Measure.map_map]
  · congr 1
    funext Z
    rw [productDesignProjection_eq_starProjection]
    rfl
  · exact (e).toContinuousLinearEquiv.continuous.measurable.comp
      (measurable_const.add (productDesignDirection S U).subtypeL.continuous.measurable)
  · exact (productDesignDirection S U).orthogonalProjectionOnto.continuous.measurable

/-- Theorem 3.1 in ambient design coordinates for arbitrary orthogonal
coefficient/observation projections. The bound also holds directly for
an inverse supported on any fixed tangent subspace. -/
theorem section3_gaussian_remainder_isotropic
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
    (Z₀ : EuclideanDesignData ι V) (hZ₀ : Z₀ ∈ (productDesignDirection S U)ᗮ)
    {κ : Type*} [Fintype κ] (b : OrthonormalBasis κ ℝ V)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Fintype.card κ : ℝ) ≤ δ * Fintype.card ι) :
    let r := fun X : ι → V => ∑ i, inverseRowRemainder d X
      (reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd)) i ^ 2
    let E := fun X : ι → V =>
      (1 + ‖euclideanDesignOperator X‖ / Real.sqrt (Fintype.card ι)) ^ 4
    let ρ := affineProductDesignGaussian S U Z₀
    Integrable r ρ ∧ Integrable E ρ ∧
      (∫ X, r X ∂ρ) ≤ section3RemainderConstant μ δ *
        projectionDefectRankFactor S U * ∫ X, E X ∂ρ := by
  classical
  let K := productDesignDirection S U
  let a := fun k : K => e (Z₀ + (k : EuclideanDesignData ι V))
  have ha : Measurable a := (e).toContinuousLinearEquiv.continuous.measurable.comp
    (measurable_const.add K.subtypeL.continuous.measurable)
  let r := fun X : ι → V => ∑ i, inverseRowRemainder d X
    (reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd)) i ^ 2
  let E := fun X : ι → V =>
    (1 + ‖euclideanDesignOperator X‖ / Real.sqrt (Fintype.card ι)) ^ 4
  let E₀ := fun k : K => (1 + ‖euclideanDesignOperator (a k)‖ ^ 2 / Fintype.card ι) ^ 2
  have hr : Continuous r := continuous_finsetSum _ (fun i _ =>
    (continuous_inverseRowRemainder_reducedInverse T H d α hα hH hd b i).pow 2)
  have hE : Continuous E :=
    (continuous_const.add (continuous_euclideanDesignOperator.norm.div_const _)).pow 4
  have hEa : Continuous (E ∘ a) := hE.comp ((e).toContinuousLinearEquiv.continuous.comp
    (continuous_const.add K.subtypeL.continuous))
  have ht := sum_inverseRowRemainder_productGaussian T H d α hα hH hd S U Z₀
    hHsymm hd1 hZ₀ b μ δ hμ hδ hscale hdim
  have he (k : K) : E₀ k ≤ E (a k) ∧ E (a k) ≤ 4 * E₀ k :=
    quartic_design_envelope_comparison _ _ (norm_nonneg _) (Nat.cast_nonneg _)
  have hiE : Integrable (E ∘ a) (stdGaussian K) :=
    (ht.2.1.const_mul 4).mono' hEa.aestronglyMeasurable
      (Filter.Eventually.of_forall fun k => by
        rw [Real.norm_eq_abs, abs_of_nonneg (by dsimp [E]; positivity)]
        exact (he k).2)
  dsimp only
  change Integrable r ((stdGaussian K).map a) ∧ Integrable E ((stdGaussian K).map a) ∧ _
  refine ⟨(integrable_map_measure hr.aestronglyMeasurable ha.aemeasurable).mpr ht.1,
    (integrable_map_measure hE.aestronglyMeasurable ha.aemeasurable).mpr hiE, ?_⟩
  change (∫ X, r X ∂(stdGaussian K).map a) ≤
    section3RemainderConstant μ δ * projectionDefectRankFactor S U *
      ∫ X, E X ∂(stdGaussian K).map a
  rw [integral_map ha.aemeasurable hr.aestronglyMeasurable,
    integral_map ha.aemeasurable hE.aestronglyMeasurable]
  apply ht.2.2.trans
  exact mul_le_mul_of_nonneg_left
    (integral_mono ht.2.1 hiE (fun k => (he k).1))
    (mul_nonneg (section3RemainderConstant_pos μ δ hμ hδ).le
      (le_trans zero_le_one (projectionDefectRankFactor_ge_one S U)))

end ALO


==> anc/lean_alo/ALO/Estimator/Section3Ratio.lean <==
module

public import ALO.Estimator.FiberRemainderTransport
public import ALO.LinearAlgebra.Denominator

/-! # The event-restricted ratio bound of Proposition 3.3 -/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The difference between the trace and the ALO row ratio. -/
@[expose] noncomputable def inverseRowRatioError
    (d : ι → ℝ) (X : ι → V) (A : V →L[ℝ] V) (i : ι) : ℝ :=
  LinearMap.trace ℝ V A.toLinearMap - ⟪X i, A (X i)⟫ / (1 - d i * ⟪X i, A (X i)⟫)

omit [FiniteDimensional ℝ V] [Fintype ι] in
/-- The ratio error is the original remainder divided by the denominator. -/
theorem inverseRowRatioError_eq
    (d : ι → ℝ) (X : ι → V) (A : V →L[ℝ] V) (i : ι)
    (hden : 1 - d i * ⟪X i, A (X i)⟫ ≠ 0) :
    inverseRowRatioError d X A i =
      -inverseRowRemainder d X A i / (1 - d i * ⟪X i, A (X i)⟫) := by
  unfold inverseRowRatioError inverseRowRemainder
  apply (eq_div_iff hden).mpr
  rw [sub_mul, div_mul_cancel₀ _ hden]
  ring

variable (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)

local notation "A" X => reducedInverse T H (lossCurvature X d) α hα hH
  (lossCurvature_nonneg X d hd)

/-- Bounded row norms control all squared ratio errors deterministically. -/
theorem sum_inverseRowRatioError_sq_le
    (hd1 : ∀ i, d i ≤ 1) (X : ι → V) (L : ℝ) (hX : ∀ i, ‖X i‖ ≤ L) :
    (∑ i, inverseRowRatioError d X (A X) i ^ 2) ≤
      (1 + L ^ 2 / α) ^ 2 * ∑ i, inverseRowRemainder d X (A X) i ^ 2 := by
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro i _
  have hp := lossCurvature_denominator_pos T H α hα hH X d hd i
  have hi := reducedInverse_denominator_inv_le T H (lossCurvature X d) α hα hH
    (lossCurvature_nonneg X d hd) (X i) (d i) (hd i) (lossCurvature_row_le X d hd i)
  have hrow : d i * ‖X i‖ ^ 2 ≤ L ^ 2 := by
    exact (mul_le_of_le_one_left (sq_nonneg _) (hd1 i)).trans
      (pow_le_pow_left₀ (norm_nonneg _) (hX i) 2)
  have hb : (1 - d i * ⟪X i, (A X) (X i)⟫)⁻¹ ≤ 1 + L ^ 2 / α :=
    hi.trans (add_le_add le_rfl (div_le_div_of_nonneg_right hrow hα.le))
  rw [inverseRowRatioError_eq d X (A X) i hp.ne', div_eq_mul_inv, mul_pow, neg_sq]
  calc
    _ ≤ inverseRowRemainder d X (A X) i ^ 2 * (1 + L ^ 2 / α) ^ 2 := by
      gcongr
    _ = _ := mul_comm _ _

/-- Continuity of the row ratio follows from the strictly positive
denominator; no event restriction is needed for regularity. -/
theorem continuous_inverseRowRatioError_reducedInverse
    {κ : Type*} [Fintype κ] (b : OrthonormalBasis κ ℝ V) (i : ι) :
    Continuous (fun X : ι → V => inverseRowRatioError d X (A X) i) := by
  have hA := (contDiff_reducedInverse_lossCurvature T H d α hα hH hd).continuous
  have hXi : Continuous (fun X : ι → V => X i) := continuous_apply i
  have hden : Continuous (fun X : ι → V => 1 - d i * ⟪X i, (A X) (X i)⟫) :=
    continuous_const.sub (continuous_const.mul (hXi.inner (hA.clm_apply hXi)))
  have heq : (fun X : ι → V => inverseRowRatioError d X (A X) i) =
      fun X => -inverseRowRemainder d X (A X) i / (1 - d i * ⟪X i, (A X) (X i)⟫) := by
    funext X
    exact inverseRowRatioError_eq d X (A X) i
      (lossCurvature_denominator_pos T H α hα hH X d hd i).ne'
  rw [heq]
  exact (continuous_inverseRowRemainder_reducedInverse T H d α hα hH hd b i).neg.div
    hden (fun X => (lossCurvature_denominator_pos T H α hα hH X d hd i).ne')

variable [MeasurableSpace V] [BorelSpace V]

/-- Proposition 3.3 in isotropic coordinates. It holds for any measure,
including a tilted law, once the original squared remainder is integrable. -/
theorem section3_ratio_bound_isotropic
    (hd1 : ∀ i, d i ≤ 1) (ρ : Measure (ι → V)) (L : ℝ)
    {κ : Type*} [Fintype κ] (b : OrthonormalBasis κ ℝ V)
    (hir : Integrable (fun X : ι → V => ∑ i, inverseRowRemainder d X (A X) i ^ 2) ρ) :
    let F := {X : ι → V | ∀ i, ‖X i‖ ≤ L}
    let g := F.indicator (fun X : ι → V => ∑ i, inverseRowRatioError d X (A X) i ^ 2)
    Integrable g ρ ∧ (∫ X, g X ∂ρ) ≤
      (1 + L ^ 2 / α) ^ 2 * ∫ X, ∑ i, inverseRowRemainder d X (A X) i ^ 2 ∂ρ := by
  classical
  let F := {X : ι → V | ∀ i, ‖X i‖ ≤ L}
  let g := F.indicator (fun X : ι → V => ∑ i, inverseRowRatioError d X (A X) i ^ 2)
  have hF : MeasurableSet F := by
    change MeasurableSet {X : ι → V | ∀ i, ‖X i‖ ≤ L}
    simp only [Set.ofPred_forall]
    apply MeasurableSet.iInter
    intro i
    exact isClosed_le (continuous_apply i |>.norm) continuous_const |>.measurableSet
  have hg : AEStronglyMeasurable g ρ :=
    ((continuous_finsetSum _ (fun i _ =>
      (continuous_inverseRowRatioError_reducedInverse T H d α hα hH hd b i).pow 2)).aestronglyMeasurable).indicator hF
  have hp (X : ι → V) : g X ≤
      (1 + L ^ 2 / α) ^ 2 * ∑ i, inverseRowRemainder d X (A X) i ^ 2 := by
    dsimp only [g]
    by_cases hx : X ∈ F
    · rw [Set.indicator_of_mem hx]
      exact sum_inverseRowRatioError_sq_le T H d α hα hH hd hd1 X L hx
    · rw [Set.indicator_of_notMem hx]
      positivity
  have hg0 (X : ι → V) : 0 ≤ g X := Set.indicator_nonneg
    (fun Y _ => Finset.sum_nonneg fun i _ => sq_nonneg _) X
  have hiu := hir.const_mul ((1 + L ^ 2 / α) ^ 2)
  have hig : Integrable g ρ := hiu.mono' hg (Filter.Eventually.of_forall fun X => by
    rw [Real.norm_eq_abs, abs_of_nonneg (hg0 X)]
    exact hp X)
  refine ⟨hig, ?_⟩
  simpa only [integral_const_mul] using integral_mono hig hiu hp

end ALO


==> anc/lean_alo/ALO/Estimator/Section3Support.lean <==
module

public import ALO.LinearAlgebra.PenalizedInverseLimit
public import ALO.Estimator.Section3Gaussian
public import ALO.Estimator.Section3Ratio

/-! # Identifying the inverse limit in Corollary 3.4 -/

public section
namespace ALO

open Filter
open scoped RealInnerProductSpace Topology

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Compression distributes over the deterministic and loss curvatures. -/
theorem compressedOperator_add (T : Submodule ℝ V) (H M : V →ₗ[ℝ] V) :
    compressedOperator T (H + M) =
      compressedOperator T H + compressedOperator T M := by
  ext x
  simp [compressedOperator]

/-- The reduced inverse is the inverse of the compressed total curvature. -/
theorem reducedInverse_compressed_eq (T : Submodule ℝ V)
    (H M : V →ₗ[ℝ] V) (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hM : ∀ x, 0 ≤ ⟪x, M x⟫)
    (hHM : IsCoercive (H + M) α) :
    reducedInverse T (compressedOperator T H) M α hα (hH.compressedOperator T) hM =
      restrictedInverse T (compressedOperator T (H + M)) α hα
        (hHM.compressedOperator T) := by
  unfold reducedInverse
  congr 1
  exact (compressedOperator_add T H M).symm

/-- Corollary 3.4's inverse limit in isotropic coordinates. The limit is
the same reduced inverse used in the Gaussian and ratio bounds. -/
theorem section3_support_inverse_limit_isotropic
    (T : Submodule ℝ V) (H : V →L[ℝ] V) (d : ι → ℝ) (X : ι → V)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H.toLinearMap α) (hd : ∀ i, 0 ≤ d i) :
    Tendsto (fun t : ℝ =>
      (H + (lossCurvature X d).toContinuousLinearMap + t • Tᗮ.starProjection).inverse)
      atTop (𝓝 (reducedInverse T (compressedOperator T H.toLinearMap)
        (lossCurvature X d) α hα (hH.compressedOperator T)
        (lossCurvature_nonneg X d hd))) := by
  let S := H + (lossCurvature X d).toContinuousLinearMap
  have hS : IsCoercive S.toLinearMap α := by
    intro x
    change α * ‖x‖ ^ 2 ≤ ⟪x, H x + lossCurvature X d x⟫
    rw [inner_add_right]
    exact (hH x).trans (le_add_of_nonneg_right (lossCurvature_nonneg X d hd x))
  have heq := reducedInverse_compressed_eq T H.toLinearMap (lossCurvature X d)
    α hα hH (lossCurvature_nonneg X d hd) hS
  rw [heq]
  exact tendsto_inverse_add_orthogonalPenalty T S α hα hS

end ALO


==> anc/lean_alo/ALO/Estimator/Section3Theorems.lean <==
module

public import ALO.Estimator.Section3Compatibility
public import ALO.Estimator.Section3Support
public import ALO.Estimator.Section3Tilted

/-! # Section 3 with identity design covariance

The public endpoints below use the manuscript's affine mean and combine
the remainder, denominator, and event-restricted ratio conclusions.
Subspaces represent orthogonal projections without choosing matrix bases.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory Filter
open scoped RealInnerProductSpace Topology

/-- The manuscript writes `p/n ≤ δ⁻¹`; the analytic estimates take the
upper aspect-ratio bound directly. -/
@[expose] noncomputable def section3PaperConstant (μ δ : ℝ) : ℝ :=
  section3RemainderConstant μ δ⁻¹

theorem section3PaperConstant_pos (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ) :
    0 < section3PaperConstant μ δ :=
  section3RemainderConstant_pos μ δ⁻¹ hμ (inv_nonneg.mpr hδ.le)

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The full-space reduced inverse is the ordinary inverse of the total
curvature appearing in Theorem 3.1. -/
theorem section3_full_inverse_eq
    (H : V →L[ℝ] V) (d : ι → ℝ) (X : ι → V)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H.toLinearMap α) (hd : ∀ i, 0 ≤ d i) :
    reducedInverse ⊤ (compressedOperator ⊤ H.toLinearMap) (lossCurvature X d)
      α hα (hH.compressedOperator ⊤) (lossCurvature_nonneg X d hd) =
      (H + (lossCurvature X d).toContinuousLinearMap).inverse := by
  let S := H + (lossCurvature X d).toContinuousLinearMap
  have hS : IsCoercive S.toLinearMap α := by
    intro x
    change α * ‖x‖ ^ 2 ≤ ⟪x, H x + lossCurvature X d x⟫
    rw [inner_add_right]
    exact (hH x).trans (le_add_of_nonneg_right (lossCurvature_nonneg X d hd x))
  have heq := reducedInverse_compressed_eq ⊤ H.toLinearMap (lossCurvature X d)
    α hα hH (lossCurvature_nonneg X d hd) hS
  rw [heq, inverse_eq_coerciveInverseL S α hα hS]
  apply ContinuousLinearMap.ext
  intro x
  apply hS.injective hα
  have he := congrArg (fun z : (⊤ : Submodule ℝ V) => (z : V))
    (restrictedInverse_equation ⊤ (compressedOperator ⊤ S.toLinearMap) α hα
      (hS.compressedOperator ⊤) x)
  have hp (z : V) : ((⊤ : Submodule ℝ V).orthogonalProjectionOnto z : V) = z := by
    simp only [← Submodule.starProjection_apply, Submodule.starProjection_top,
      ContinuousLinearMap.id_apply]
  change S.toLinearMap (restrictedInverse ⊤ (compressedOperator ⊤ S.toLinearMap)
    α hα (hS.compressedOperator ⊤) x) = S.toLinearMap (coerciveInverse S.toLinearMap α hα hS x)
  rw [apply_coerciveInverse]
  simpa only [compressedOperator, LinearMap.comp_apply, ContinuousLinearMap.coe_coe,
    Submodule.subtype_apply, hp] using he

variable [MeasurableSpace V] [BorelSpace V]

/-- The three conclusions needed in Section 3: the remainder moment,
the deterministic positive reciprocal denominator, and Proposition 3.3
on its exact row-norm event. -/
@[expose] def Section3Conclusion (ρ : Measure (ι → V)) (d : ι → ℝ)
    (A : (ι → V) → V →L[ℝ] V) (α B : ℝ) : Prop :=
  let r := fun X => ∑ i, inverseRowRemainder d X (A X) i ^ 2
  let E := fun X => (1 + ‖euclideanDesignOperator X‖ / Real.sqrt (Fintype.card ι)) ^ 4
  let L := Real.sqrt (Module.finrank ℝ V) + Real.sqrt (Fintype.card ι)
  let F := {X : ι → V | ∀ i, ‖X i‖ ≤ L}
  let g := F.indicator (fun X => ∑ i, inverseRowRatioError d X (A X) i ^ 2)
  Integrable r ρ ∧ Integrable E ρ ∧ (∫ X, r X ∂ρ) ≤ B * ∫ X, E X ∂ρ ∧
    (∀ X i, 0 < (1 - d i * ⟪X i, A X (X i)⟫)⁻¹ ∧
      (1 - d i * ⟪X i, A X (X i)⟫)⁻¹ ≤ 1 + d i * ‖X i‖ ^ 2 / α) ∧
    Integrable g ρ ∧ (∫ X, g X ∂ρ) ≤ (1 + L ^ 2 / α) ^ 2 * ∫ X, r X ∂ρ

/-- Package the pointwise denominator and Proposition 3.3 with a proved
remainder moment inequality under any law. -/
theorem section3Conclusion_of_remainder
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)
    (hd1 : ∀ i, d i ≤ 1) (ρ : Measure (ι → V)) (B : ℝ)
    (hm :
      let A := fun X => reducedInverse T H (lossCurvature X d) α hα hH
        (lossCurvature_nonneg X d hd)
      let r := fun X => ∑ i, inverseRowRemainder d X (A X) i ^ 2
      let E := fun X => (1 + ‖euclideanDesignOperator X‖ / Real.sqrt (Fintype.card ι)) ^ 4
      Integrable r ρ ∧ Integrable E ρ ∧ (∫ X, r X ∂ρ) ≤ B * ∫ X, E X ∂ρ) :
    Section3Conclusion ρ d
      (fun X => reducedInverse T H (lossCurvature X d) α hα hH
        (lossCurvature_nonneg X d hd)) α B := by
  refine ⟨hm.1, hm.2.1, hm.2.2, ?_, ?_⟩
  · intro X i
    exact ⟨inv_pos.mpr (lossCurvature_denominator_pos T H α hα hH X d hd i),
      reducedInverse_denominator_inv_le T H (lossCurvature X d) α hα hH
        (lossCurvature_nonneg X d hd) (X i) (d i) (hd i) (lossCurvature_row_le X d hd i)⟩
  · exact section3_ratio_bound_isotropic T H d α hα hH hd hd1 ρ
      (Real.sqrt (Module.finrank ℝ V) + Real.sqrt (Fintype.card ι))
      (stdOrthonormalBasis ℝ V) hm.1

variable (T : Submodule ℝ V) (H : V →L[ℝ] V) (d : ι → ℝ)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H.toLinearMap α)
  (hHsymm : H.toLinearMap.IsSymmetric) (hd : ∀ i, 0 ≤ d i) (hd1 : ∀ i, d i ≤ 1)
  (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
  (Ubar Vbar : ι → V) (hUP : ∀ i, S.starProjection (Ubar i) = 0)
  (hQV : ∀ i, ∑ j, observationProjectionColumn U i j • Vbar j = 0)
  (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
  (hscale : α = Fintype.card ι * μ)
  (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)

include hα hH hHsymm hd hd1 hUP hQV hμ hδ hscale hdim

/-- The Gaussian conclusions for an arbitrary fixed support subspace. -/
theorem section3_gaussian_conclusion :
    Section3Conclusion (affineProductDesignGaussian S U (section3AffineMean U Ubar Vbar)) d
      (fun X => reducedInverse T (compressedOperator T H.toLinearMap) (lossCurvature X d)
        α hα (hH.compressedOperator T) (lossCurvature_nonneg X d hd))
      α (section3PaperConstant μ δ * projectionDefectRankFactor S U) := by
  apply section3Conclusion_of_remainder T (compressedOperator T H.toLinearMap) d α hα
    (hH.compressedOperator T) hd hd1
  exact section3_gaussian_remainder_isotropic T (compressedOperator T H.toLinearMap) d α hα
    (hH.compressedOperator T) hd (compressedOperator_isSymmetric T H.toLinearMap hHsymm) hd1
    S U (section3AffineMean U Ubar Vbar)
    (section3AffineMean_mem_orthogonal S U Ubar Vbar hUP hQV)
    (stdOrthonormalBasis ℝ V) μ δ⁻¹ hμ (inv_nonneg.mpr hδ.le) hscale (by simpa using hdim)

omit T in
/-- Theorem 3.1 and Proposition 3.3 with `Σ = I`, using the ordinary full
inverse and the compatible affine Gaussian law in the manuscript. -/
theorem section3_theorem31 :
    Section3Conclusion (affineProductDesignGaussian S U (section3AffineMean U Ubar Vbar)) d
      (fun X => (H + (lossCurvature X d).toContinuousLinearMap).inverse)
      α (section3PaperConstant μ δ * projectionDefectRankFactor S U) := by
  have h := section3_gaussian_conclusion ⊤ H d α hα hH hHsymm hd hd1
    S U Ubar Vbar hUP hQV μ δ hμ hδ hscale hdim
  have heq :
      (fun X => reducedInverse ⊤ (compressedOperator ⊤ H.toLinearMap) (lossCurvature X d)
        α hα (hH.compressedOperator ⊤) (lossCurvature_nonneg X d hd)) =
      (fun X => (H + (lossCurvature X d).toContinuousLinearMap).inverse) := by
    funext X
    exact section3_full_inverse_eq H d X α hα hH hd
  rw [heq] at h
  exact h

/-- Corollary 3.4 with `Σ = I`: the inverse limit exists and satisfies all
three conclusions, including the event bound from Proposition 3.3. -/
theorem section3_corollary34 :
    let A := fun X => reducedInverse T (compressedOperator T H.toLinearMap)
      (lossCurvature X d) α hα (hH.compressedOperator T) (lossCurvature_nonneg X d hd)
    (∀ X, Tendsto (fun t : ℝ =>
      (H + (lossCurvature X d).toContinuousLinearMap + t • Tᗮ.starProjection).inverse)
      atTop (𝓝 (A X))) ∧
    Section3Conclusion (affineProductDesignGaussian S U (section3AffineMean U Ubar Vbar)) d A
      α (section3PaperConstant μ δ * projectionDefectRankFactor S U) :=
  ⟨fun X => section3_support_inverse_limit_isotropic T H d X α hα hH hd,
    section3_gaussian_conclusion T H d α hα hH hHsymm hd hd1
      S U Ubar Vbar hUP hQV μ δ hμ hδ hscale hdim⟩

/-- Corollary 3.2 with `Σ = I`, with the manuscript's almost everywhere
bound on the actual log gradient. Every fixed support is included;
taking `T = ⊤` gives the ordinary full inverse by `section3_full_inverse_eq`. -/
theorem section3_corollary32
    (w : productDesignDirection S U → ℝ) (L : ℝ)
    (hw : LocallyLipschitz (fun k => Real.log (w k))) (hwpos : ∀ k, 0 < w k)
    (hwi : Integrable w (stdGaussian (productDesignDirection S U)))
    (hgrad : ∀ᵐ k ∂(volume : Measure (productDesignDirection S U)),
      ‖gradient (fun j => Real.log (w j)) k‖ ≤ L) :
    let A := fun X => reducedInverse T (compressedOperator T H.toLinearMap)
      (lossCurvature X d) α hα (hH.compressedOperator T) (lossCurvature_nonneg X d hd)
    (∀ X, Tendsto (fun t : ℝ =>
      (H + (lossCurvature X d).toContinuousLinearMap + t • Tᗮ.starProjection).inverse)
      atTop (𝓝 (A X))) ∧
    Section3Conclusion (affineProductDesignTilted S U (section3AffineMean U Ubar Vbar) w) d A
      α (section3PaperConstant μ δ * (1 + L ^ 2) * projectionDefectRankFactor S U) := by
  refine ⟨fun X => section3_support_inverse_limit_isotropic T H d X α hα hH hd, ?_⟩
  apply section3Conclusion_of_remainder T (compressedOperator T H.toLinearMap) d α hα
    (hH.compressedOperator T) hd hd1
  have hγ : stdGaussian (productDesignDirection S U) ≪
      (volume : Measure (productDesignDirection S U)) := by
    rw [stdGaussian_eq_volume_withDensity]
    exact withDensity_absolutelyContinuous _ _
  have hs : ∀ᵐ k ∂stdGaussian (productDesignDirection S U),
      HasGradientAt (fun j => Real.log (w j)) (gradient (fun j => Real.log (w j)) k) k ∧
        ‖gradient (fun j => Real.log (w j)) k‖ ^ 2 ≤ L ^ 2 := by
    filter_upwards [hγ.ae_le (ae_differentiableAt_of_locallyLipschitz volume hw),
      hγ.ae_le hgrad] with k hk hb
    exact ⟨hk.hasGradientAt, pow_le_pow_left₀ (norm_nonneg _) hb 2⟩
  exact section3_tilted_remainder_isotropic T (compressedOperator T H.toLinearMap) d α hα
    (hH.compressedOperator T) hd (compressedOperator_isSymmetric T H.toLinearMap hHsymm) hd1
    S U (section3AffineMean U Ubar Vbar)
    (section3AffineMean_mem_orthogonal S U Ubar Vbar hUP hQV) w
    (gradient (fun j => Real.log (w j))) L hw hwpos hwi hs
    (stdOrthonormalBasis ℝ V) μ δ⁻¹ hμ (inv_nonneg.mpr hδ.le) hscale (by simpa using hdim)

end ALO


==> anc/lean_alo/ALO/Estimator/Section3Tilted.lean <==
module

public import ALO.Estimator.Section3Gaussian
public import ALO.Estimator.GeneralLawRemainder
public import ALO.MeasureTheory.SteinPolynomialMoments

/-! # Corollary 3.2 for a tilted affine Gaussian design -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

local notation "e" => LinearEquiv.symm (designDataEuclideanEquiv (ι := ι) (V := V))

/-- Push the normalized free-coordinate tilt onto the affine design space. -/
@[expose] noncomputable def affineProductDesignTilted
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
    (Z₀ : EuclideanDesignData ι V) (w : productDesignDirection S U → ℝ) : Measure (ι → V) :=
  (normalizedWithDensity (stdGaussian (productDesignDirection S U))
    (fun k => ENNReal.ofReal (w k))).map
      (fun k : productDesignDirection S U => e (Z₀ + (k : EuclideanDesignData ι V)))

/-- Corollary 3.2 in isotropic coordinates, including arbitrary fixed
tangent-supported inverses and a locally Lipschitz log weight. -/
theorem section3_tilted_remainder_isotropic
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (S : Submodule ℝ V) (U : Submodule ℝ (EuclideanSpace ℝ ι))
    (Z₀ : EuclideanDesignData ι V) (hZ₀ : Z₀ ∈ (productDesignDirection S U)ᗮ)
    (w : productDesignDirection S U → ℝ)
    (score : productDesignDirection S U → productDesignDirection S U) (L : ℝ)
    (hw : LocallyLipschitz (fun k => Real.log (w k))) (hwpos : ∀ k, 0 < w k)
    (hwi : Integrable w (stdGaussian (productDesignDirection S U)))
    (hscore : ∀ᵐ k ∂stdGaussian (productDesignDirection S U),
      HasGradientAt (fun j => Real.log (w j)) (score k) k ∧ ‖score k‖ ^ 2 ≤ L ^ 2)
    {κ : Type*} [Fintype κ] (b : OrthonormalBasis κ ℝ V)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Fintype.card κ : ℝ) ≤ δ * Fintype.card ι) :
    let r := fun X : ι → V => ∑ i, inverseRowRemainder d X
      (reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd)) i ^ 2
    let E := fun X : ι → V =>
      (1 + ‖euclideanDesignOperator X‖ / Real.sqrt (Fintype.card ι)) ^ 4
    let ρ := affineProductDesignTilted S U Z₀ w
    Integrable r ρ ∧ Integrable E ρ ∧
      (∫ X, r X ∂ρ) ≤ section3RemainderConstant μ δ * (1 + L ^ 2) *
        projectionDefectRankFactor S U * ∫ X, E X ∂ρ := by
  classical
  let K := productDesignDirection S U
  let ν := normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k))
  let a := fun k : K => e (Z₀ + (k : EuclideanDesignData ι V))
  have ha : Measurable a := (e).toContinuousLinearEquiv.continuous.measurable.comp
    (measurable_const.add K.subtypeL.continuous.measurable)
  let r := fun X : ι → V => ∑ i, inverseRowRemainder d X
    (reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd)) i ^ 2
  let E := fun X : ι → V =>
    (1 + ‖euclideanDesignOperator X‖ / Real.sqrt (Fintype.card ι)) ^ 4
  let E₀ := fun k : K => (1 + ‖euclideanDesignOperator (a k)‖ ^ 2 / Fintype.card ι) ^ 2
  have hr : Continuous r := continuous_finsetSum _ (fun i _ =>
    (continuous_inverseRowRemainder_reducedInverse T H d α hα hH hd b i).pow 2)
  have hE : Continuous E :=
    (continuous_const.add (continuous_euclideanDesignOperator.norm.div_const _)).pow 4
  have hEa : Continuous (E ∘ a) := hE.comp ((e).toContinuousLinearEquiv.continuous.comp
    (continuous_const.add K.subtypeL.continuous))
  have h4 := integrable_fourth_moment_normalized_roughWeight hw hwpos hwi hscore
  have hEnvelope := integrable_affineDesign_quarticEnvelope_of_fourthMoment K Z₀ ν h4
  have hStein (F : K → K) (hF : LocallyLipschitz F)
      (hiF : Integrable (fun k => ‖F k‖ ^ 2) ν) (hiJ : Integrable (gaussianJacobianSq F) ν) :
      Integrable (fun k => gaussianSteinDiscrepancy F k ^ 2) ν ∧
        (∫ k, gaussianSteinDiscrepancy F k ^ 2 ∂ν) ≤
          4 * (1 + L ^ 2) * ((∫ k, ‖F k‖ ^ 2 ∂ν) + ∫ k, gaussianJacobianSq F k ∂ν) := by
    have hs := secondOrderStein_normalized_of_locallyLipschitz_log hw hwpos hwi hscore hF hiF hiJ
    refine ⟨hs.1, hs.2.trans ?_⟩
    have hf0 : 0 ≤ ∫ k, ‖F k‖ ^ 2 ∂ν := integral_nonneg fun k => sq_nonneg _
    have hj0 : 0 ≤ ∫ k, gaussianJacobianSq F k ∂ν := integral_nonneg fun k => gaussianJacobianSq_nonneg _ _
    nlinarith [mul_nonneg (sq_nonneg L) hf0, mul_nonneg (sq_nonneg L) hj0]
  have ht := sum_inverseRowRemainder_productLaw T H d α hα hH hd S U Z₀
    ν (1 + L ^ 2) (by nlinarith [sq_nonneg L]) hEnvelope hStein
    hHsymm hd1 hZ₀ b μ δ hμ hδ hscale hdim
  have he (k : K) : E₀ k ≤ E (a k) ∧ E (a k) ≤ 4 * E₀ k :=
    quartic_design_envelope_comparison _ _ (norm_nonneg _) (Nat.cast_nonneg _)
  have hiE : Integrable (E ∘ a) ν :=
    (ht.2.1.const_mul 4).mono' hEa.aestronglyMeasurable
      (Filter.Eventually.of_forall fun k => by
        rw [Real.norm_eq_abs, abs_of_nonneg (by dsimp [E]; positivity)]
        exact (he k).2)
  dsimp only
  change Integrable r (ν.map a) ∧ Integrable E (ν.map a) ∧ _
  refine ⟨(integrable_map_measure hr.aestronglyMeasurable ha.aemeasurable).mpr ht.1,
    (integrable_map_measure hE.aestronglyMeasurable ha.aemeasurable).mpr hiE, ?_⟩
  change (∫ X, r X ∂ν.map a) ≤
    section3RemainderConstant μ δ * (1 + L ^ 2) * projectionDefectRankFactor S U *
      ∫ X, E X ∂ν.map a
  rw [integral_map ha.aemeasurable hr.aestronglyMeasurable,
    integral_map ha.aemeasurable hE.aestronglyMeasurable]
  apply ht.2.2.trans
  exact mul_le_mul_of_nonneg_left
    (integral_mono ht.2.1 hiE (fun k => (he k).1))
    (mul_nonneg (mul_nonneg (section3RemainderConstant_pos μ δ hμ hδ).le (by positivity))
      (le_trans zero_le_one (projectionDefectRankFactor_ge_one S U)))

end ALO


==> anc/lean_alo/ALO/Estimator/SignalALOGlobalEnvelope.lean <==
module

public import ALO.Estimator.SignalCovarianceALO
public import ALO.Estimator.GroupLassoSignalWeightTransfer

/-! # Global rational weights and ALO deletion envelopes -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

/-- The reciprocal denominator estimate actually bounds the full rational
weight. The zero-curvature branch uses the original leverage bound. -/
theorem rational_weight_le_of_denominator {d h r : ℝ} (hd : 0 ≤ d)
    (hh : 0 ≤ h) (hr : h ≤ r) (hden : 0 < 1 - d * h)
    (hinv : (1 - d * h)⁻¹ ≤ 1 + d * r) :
    0 ≤ h / (1 - d * h) ∧ h / (1 - d * h) ≤ r := by
  refine ⟨div_nonneg hh hden.le, ?_⟩
  rcases eq_or_lt_of_le hd with hz | hp
  · simpa [← hz] using hr
  · have he : (1 - d * h)⁻¹ = 1 + d * (h / (1 - d * h)) := by
      field_simp
      ring
    rw [he] at hinv
    nlinarith

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

omit [FiniteDimensional ℝ V] in
/-- A positive operator with norm at most `α⁻¹` has the global rational
weight envelope `‖x‖²/α`. -/
theorem operator_rational_weight_bound (A : V →L[ℝ] V) (α : ℝ) (_hα : 0 < α)
    (hA : ‖A‖ ≤ α⁻¹) (x : V) (d : ℝ) (hd : 0 ≤ d)
    (hq : 0 ≤ ⟪x, A x⟫) (hden : 0 < 1 - d * ⟪x, A x⟫)
    (hinv : (1 - d * ⟪x, A x⟫)⁻¹ ≤ 1 + d * ‖x‖ ^ 2 / α) :
    0 ≤ ⟪x, A x⟫ / (1 - d * ⟪x, A x⟫) ∧
    ⟪x, A x⟫ / (1 - d * ⟪x, A x⟫) ≤ ‖x‖ ^ 2 / α := by
  apply rational_weight_le_of_denominator hd hq _ hden
    (by simpa only [mul_div_assoc] using hinv)
  calc
    _ ≤ ‖x‖ * ‖A x‖ := real_inner_le_norm _ _
    _ ≤ ‖x‖ * (α⁻¹ * ‖x‖) := by
      gcongr
      exact (A.le_opNorm x).trans (mul_le_mul_of_nonneg_right hA (norm_nonneg x))
    _ = _ := by ring

/-- Bounded-score ALO and deletion stability give a global prediction
envelope. This scalar lemma makes no independence assumption. -/
theorem alo_loo_abs_le_of_weight_bound {t l v W r : ℝ}
    (hv : |v| ≤ 1) (hW0 : 0 ≤ W) (hWr : W ≤ r) (hl : |t - l| ≤ r) :
    |(t + v * W) - l| ≤ 2 * r := by
  have hw : |v * W| ≤ r := by
    rw [abs_mul, abs_of_nonneg hW0]
    exact (mul_le_mul_of_nonneg_right hv hW0).trans (by simpa using hWr)
  calc
    _ = |(t - l) + v * W| := by congr 1; ring
    _ ≤ |t - l| + |v * W| := abs_add_le _ _
    _ ≤ 2 * r := by linarith

variable [DecidableEq ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)

omit [BorelSpace V] in
/-- A model operator's energy inequality supplies nonnegative leverage. -/
theorem model_operator_leverage_nonneg
    (M : GaussianMeanFieldModel (ι := ι) T α) :
    ∀ᵐ X ∂ambientDesignGaussian, ∀ x, 0 ≤ ⟪x, M.operator X x⟫ := by
  filter_upwards [M.operator_spec] with X hX
  intro x
  exact (lossCurvature_nonneg X (M.curvature X) (hX.2.2.1) (M.operator X x)).trans (hX.2.2.2.2 x)

include hα in
omit [BorelSpace V] in
theorem model_alo_loo_abs_envelope
    (M : GaussianMeanFieldModel (ι := ι) T α)
    (hden : ∀ᵐ X ∂ambientDesignGaussian, ∀ i,
      0 < 1 - M.curvature X i * ⟪X i, M.operator X (X i)⟫ ∧
      (1 - M.curvature X i * ⟪X i, M.operator X (X i)⟫)⁻¹ ≤
        1 + M.curvature X i * ‖X i‖ ^ 2 / α) :
    ∀ᵐ X ∂ambientDesignGaussian, ∀ i,
      |(⟪X i, M.coef X⟫ + M.score X i *
        (⟪X i, M.operator X (X i)⟫ / (1 - M.curvature X i * ⟪X i, M.operator X (X i)⟫))) -
          ⟪X i, M.loo i X⟫| ≤ 2 * ‖X i‖ ^ 2 / α := by
  filter_upwards [M.operator_spec, model_operator_leverage_nonneg α T M, hden] with X hX hpos hdenX
  intro i
  have hW := operator_rational_weight_bound (M.operator X) α hα hX.2.1 (X i)
    (M.curvature X i) (hX.2.2.1 i) (hpos _) (hdenX i).1 (hdenX i).2
  have hdel : |⟪X i, M.coef X⟫ - ⟪X i, M.loo i X⟫| ≤ ‖X i‖ ^ 2 / α := by
    rw [← inner_sub_right]
    calc
      _ ≤ ‖X i‖ * ‖M.coef X - M.loo i X‖ := abs_real_inner_le_norm _ _
      _ ≤ ‖X i‖ * (α⁻¹ * ‖X i‖) :=
        mul_le_mul_of_nonneg_left (M.deletion_bound X i) (norm_nonneg _)
      _ = _ := by ring
  simpa only [mul_div_assoc] using alo_loo_abs_le_of_weight_bound (M.score_bound X i) hW.1 hW.2 hdel

end ALO


==> anc/lean_alo/ALO/Estimator/SignalAdaptiveCoordinates.lean <==
module

public import ALO.Estimator.MeasurableSliceSpecification

/-! # Signal-adaptive scores and the ambient Gaussian law -/

public section
namespace ALO
open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] (T : Submodule ℝ V)

/-- The signal component of each design row. -/
@[expose] noncomputable def signalDesignPart (X : ι → V) : ι → V :=
  fun i => X i - T.starProjection (X i)

/-- All free row coordinates of the design. -/
@[expose] noncomputable def freeDesignPart (X : ι → V) : ι → T :=
  fun i => T.orthogonalProjectionOnto (X i)

omit [Fintype ι] in
theorem continuous_signalDesignPart : Continuous (signalDesignPart (ι := ι) T) := by
  exact continuous_pi fun i => (continuous_apply i).sub (T.starProjection.continuous.comp (continuous_apply i))

omit [Fintype ι] in
theorem continuous_freeDesignPart : Continuous (freeDesignPart (ι := ι) T) := by
  exact continuous_pi fun i => T.orthogonalProjectionOnto.continuous.comp (continuous_apply i)

omit [Fintype ι] in
theorem signalSliceDesign_parts (X : ι → V) :
    signalSliceDesign T (signalDesignPart T X) (freeDesignPart T X) = X := by
  ext i
  exact sub_add_cancel _ _

omit [Fintype ι] in
theorem signalDesignPart_signalSliceDesign (H : ι → V) (Z : ι → T)
    (hH : ∀ i, T.starProjection (H i) = 0) :
    signalDesignPart T (signalSliceDesign T H Z) = H := by
  ext i
  simp [signalDesignPart, signalSliceDesign, map_add, hH]

omit [Fintype ι] in
theorem freeDesignPart_signalSliceDesign (H : ι → V) (Z : ι → T)
    (hH : ∀ i, T.starProjection (H i) = 0) :
    freeDesignPart T (signalSliceDesign T H Z) = Z := by
  ext i
  change T.starProjection (H i + (Z i : V)) = (Z i : V)
  simp [map_add, hH]

variable [DecidableEq ι]

omit [Fintype ι] in
theorem signalDesignPart_gaussianRowSlice (i : ι) (X : ι → V) (z : T) :
    signalDesignPart T (gaussianRowSlice T i X z) = signalDesignPart T X := by
  ext j
  by_cases h : j = i
  · subst j
    simp [signalDesignPart, gaussianRowSlice, map_add]
  · simp [signalDesignPart, gaussianRowSlice, h]

variable [MeasurableSpace V] [BorelSpace V]

omit [DecidableEq ι] in
/-- Transfer a measurable full-measure statement from every signal slice to
the original Gaussian design. The signal coordinates are fixed independently
of any fitted object. -/
theorem ae_ambient_of_ae_signalSlices {p : (ι → V) → Prop}
    (hpm : MeasurableSet {X | p X})
    (hp : ∀ y : (freeDesignSubspace (ι := ι) T)ᗮ,
      ∀ᵐ Z ∂(ambientDesignGaussian (ι := ι) (V := T)),
        p (signalSliceDesign T (signalBaseDesign T y) Z)) :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)), p X := by
  rw [← map_signalDesignReconstruct_eq_ambient T]
  have hm := (continuous_signalDesignReconstruct (ι := ι) T).measurable
  apply (ae_map_iff hm.aemeasurable hpm).mpr
  exact (Measure.ae_prod_iff_ae_ae (hpm.preimage hm)).mpr (Filter.Eventually.of_forall hp)

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R)

/-- A measurable family of scores evaluated at the observed signal yields a
valid free-design derivative and constructed operator almost everywhere under
the unconditional Gaussian design law. -/
theorem ae_signalAdaptive_regular
    (s : (ι → V) → ι → BoundedLipschitzScore) (hs : Measurable s) :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
      IsSignalSliceRegular R α hα hR T (signalDesignPart T X)
        (s (signalDesignPart T X)) (freeDesignPart T X) := by
  have hH := (continuous_signalDesignPart (ι := ι) T).measurable
  have hZ := (continuous_freeDesignPart (ι := ι) T).measurable
  apply ae_ambient_of_ae_signalSlices T
    ((measurableSet_isSignalSliceRegular R α hα hR T).preimage
      (((hs.comp hH).prodMk hH).prodMk hZ))
  intro y
  simpa only [Function.comp_def, Set.mem_ofPred_eq, signalDesignPart_signalSliceDesign T _ _ (signalBaseDesign_orthogonal T y),
    freeDesignPart_signalSliceDesign T _ _ (signalBaseDesign_orthogonal T y)] using
      ae_isSignalSliceRegular R α hα hR T (signalBaseDesign T y) (s (signalBaseDesign T y))

end ALO


==> anc/lean_alo/ALO/Estimator/SignalAdaptiveCovarianceBounds.lean <==
module

public import ALO.Estimator.SignalAdaptiveCovarianceCoordinates
public import ALO.Estimator.GroupLassoCovarianceSignalModel

/-! # Single-index mean-field bounds under the original covariance-design law -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)
local notation "RW" => fun z => R (S.symm z)
local notation "bW" => signalAdaptiveEstimator RW α hα hRS T s
local notation "biW" => signalAdaptiveLOO RW α hα hRS T s
local notation "scoreW" => signalAdaptiveScore RW α hα hRS T s
local notation "bi" => covarianceSignalAdaptiveLOO S R a ha hR T s

/-- Shared covariance transport for an actual-fit realization of the model. -/
theorem signalAdaptive_covariance_error_bound_of_model
    (M : GaussianMeanFieldModel (ι := ι) T α)
    (hb : M.coef = bW) (hbi : M.loo = biW) (hs : M.score = scoreW)
    (hrank : Module.finrank ℝ Tᗮ ≤ 1) (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let pred := covarianceSignalMeanFieldPrediction S R a ha hR T s M.operator
    let U := fun X => ∑ i, (pred X i - ⟪X i, bi i X⟫) ^ 2
    Integrable U (covarianceDesignGaussian S) ∧
      (∫ X, U X ∂covarianceDesignGaussian S) ≤ empiricalMeanFieldConstant μ δ := by
  let UW := fun Z => ∑ i, (M.prediction Z i - ⟪Z i, M.loo i Z⟫) ^ 2
  have hm : Measurable UW := Finset.measurable_sum _ fun i _ =>
    ((M.measurable_prediction i).sub ((measurable_pi_apply i).inner (M.measurable_loo i))).pow_const 2
  have hU := M.uniform_error_bound hα hrank μ δ hμ hδ hscale hdim
  simp only [← GaussianMeanFieldModel.prediction_sub_loo] at hU
  have ht := covarianceDesign_scalar_transport S UW hm
  have heq : (fun X => ∑ i, (covarianceSignalMeanFieldPrediction S R a ha hR T s M.operator X i -
      ⟪X i, bi i X⟫) ^ 2) = (fun X => UW (fun j => whitenRow S (X j))) := by
    funext X
    simp only [covarianceSignalMeanFieldPrediction_eq_whitenRows S R a α ha hα hR hRS,
      covarianceSignalAdaptiveLOO_prediction_eq_whitenRows S R a α ha hα hR hRS,
      UW, GaussianMeanFieldModel.prediction, signalAdaptiveMeanFieldPrediction, hb, hbi, hs]
  change Integrable _ _ ∧ _ ≤ _
  rw [heq]
  exact ⟨ht.1.mpr hU.1, ht.2.trans_le hU.2⟩

/-- Shared covariance transport for the test-function comparison. -/
theorem signalAdaptive_covariance_test_bound_of_model
    (M : GaussianMeanFieldModel (ι := ι) T α)
    (hb : M.coef = bW) (hbi : M.loo = biW) (hs : M.score = scoreW)
    (hrank : Module.finrank ℝ Tᗮ ≤ 1) (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    {Y : Type*} [MeasurableSpace Y] (y : (ι → V) → ι → Y)
    (hy : ∀ i, Measurable (fun X => y X i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let pred := covarianceSignalMeanFieldPrediction S R a ha hR T s M.operator
    let r := fun X => |(∑ i, (g (pred X i) (y X i) - g ⟪X i, bi i X⟫ (y X i))) / Fintype.card ι|
    Integrable r (covarianceDesignGaussian S) ∧
      (∫ X, r X ∂covarianceDesignGaussian S) ≤ meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  let yW := fun Z : ι → V => y (fun i => covarianceRow S (Z i))
  have hyW (i) : Measurable (fun Z => yW Z i) := (hy i).comp (measurable_covarianceRows S)
  let rW := fun Z => |(∑ i, (g (M.prediction Z i) (yW Z i) -
    g ⟪Z i, M.loo i Z⟫ (yW Z i))) / Fintype.card ι|
  have hm : Measurable rW := by
    apply continuous_abs.measurable.comp
    apply Measurable.div_const
    exact Finset.measurable_sum _ fun i _ =>
      (hgm.comp ((M.measurable_prediction i).prodMk (hyW i))).sub
        (hgm.comp (((measurable_pi_apply i).inner (M.measurable_loo i)).prodMk (hyW i)))
  have hU := M.test_bound hα hrank μ δ hμ hδ hscale hdim yW hyW g hgm hg
  have ht := covarianceDesign_scalar_transport S rW hm
  have heq : (fun X => |(∑ i, (g (covarianceSignalMeanFieldPrediction S R a ha hR T s M.operator X i) (y X i) -
      g ⟪X i, bi i X⟫ (y X i))) / Fintype.card ι|) = (fun X => rW (fun j => whitenRow S (X j))) := by
    funext X
    simp only [covarianceSignalMeanFieldPrediction_eq_whitenRows S R a α ha hα hR hRS,
      covarianceSignalAdaptiveLOO_prediction_eq_whitenRows S R a α ha hα hR hRS,
      rW, yW, covarianceRow_whitenRow, GaussianMeanFieldModel.prediction,
      signalAdaptiveMeanFieldPrediction, hb, hbi, hs]
  change Integrable _ _ ∧ _ ≤ _
  rw [heq]
  exact ⟨ht.1.mpr hU.1, ht.2.trans_le hU.2⟩

/-- General-penalty single-index mean-field bound under the actual covariance
law. The correction is `tr(A_original Σ)` with the constructed operator. -/
theorem signalAdaptiveConstructed_covariance_error_bound
    (hs : Measurable s) (hmin : IsMinOn RW Set.univ 0)
    (hrank : Module.finrank ℝ Tᗮ ≤ 1) (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let pred := covarianceSignalMeanFieldPrediction S R a ha hR T s
      (signalAdaptiveConstructedOperator RW α hα hRS T s)
    let U := fun X => ∑ i, (pred X i - ⟪X i, bi i X⟫) ^ 2
    Integrable U (covarianceDesignGaussian S) ∧
      (∫ X, U X ∂covarianceDesignGaussian S) ≤ empiricalMeanFieldConstant μ δ := by
  exact signalAdaptive_covariance_error_bound_of_model S R a α ha hα hR hRS T s
    (constructedSignalAdaptiveMeanFieldModel RW α hα hRS T s hs hmin)
    rfl rfl rfl hrank μ δ hμ hδ hscale hdim

/-- General-penalty single-index test rate under the original covariance law. -/
theorem signalAdaptiveConstructed_covariance_test_bound
    (hs : Measurable s) (hmin : IsMinOn RW Set.univ 0)
    (hrank : Module.finrank ℝ Tᗮ ≤ 1) (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    {Y : Type*} [MeasurableSpace Y] (y : (ι → V) → ι → Y)
    (hy : ∀ i, Measurable (fun X => y X i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let pred := covarianceSignalMeanFieldPrediction S R a ha hR T s
      (signalAdaptiveConstructedOperator RW α hα hRS T s)
    let r := fun X => |(∑ i, (g (pred X i) (y X i) - g ⟪X i, bi i X⟫ (y X i))) / Fintype.card ι|
    Integrable r (covarianceDesignGaussian S) ∧
      (∫ X, r X ∂covarianceDesignGaussian S) ≤ meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  exact signalAdaptive_covariance_test_bound_of_model S R a α ha hα hR hRS T s
    (constructedSignalAdaptiveMeanFieldModel RW α hα hRS T s hs hmin)
    rfl rfl rfl hrank μ δ hμ hδ hscale hdim y hy g hgm hg

end ALO


==> anc/lean_alo/ALO/Estimator/SignalAdaptiveCovarianceCoordinates.lean <==
module

public import ALO.Estimator.SignalAdaptiveMeanFieldModel
public import ALO.Estimator.CovarianceCoordinates

/-! # Actual signal-adaptive fits and mean-field predictions in covariance coordinates -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)

/-- Original-coordinate full fit, with score functions selected by the
whitened signal coordinates of the observed design. -/
@[expose] noncomputable def covarianceSignalAdaptiveEstimator (X : ι → V) : V :=
  empiricalDesignEstimator R a ha hR 0
    (fun i => boundedScoreLoss (s (signalDesignPart T (fun j => whitenRow S (X j))) i))
    (fun i => convexOn_boundedScoreLoss (s (signalDesignPart T (fun j => whitenRow S (X j))) i)) X

@[expose] noncomputable def covarianceSignalAdaptiveLOO (i : ι) (X : ι → V) : V :=
  leaveOneOutEstimator R a ha hR 0
    (fun j => boundedScoreLoss (s (signalDesignPart T (fun k => whitenRow S (X k))) j))
    (fun j => convexOn_boundedScoreLoss (s (signalDesignPart T (fun k => whitenRow S (X k))) j)) i X

local notation "bW" => signalAdaptiveEstimator (fun z => R (S.symm z)) α hα hRS T s
local notation "biW" => signalAdaptiveLOO (fun z => R (S.symm z)) α hα hRS T s
local notation "b" => covarianceSignalAdaptiveEstimator S R a ha hR T s
local notation "bi" => covarianceSignalAdaptiveLOO S R a ha hR T s

omit [DecidableEq ι] in
/-- Whitening the design and the entire penalty gives exactly the actual fit. -/
theorem covarianceSignalAdaptiveEstimator_covarianceRows (Z : ι → V) :
    b (fun i => covarianceRow S (Z i)) = S.symm (bW Z) := by
  unfold covarianceSignalAdaptiveEstimator
  simp only [whitenRow_covarianceRow]
  have h := empiricalDesignEstimator_covarianceRow S R a α ha hα hR hRS 0
    (fun i => boundedScoreLoss (s (signalDesignPart T Z) i))
    (fun i => convexOn_boundedScoreLoss (s (signalDesignPart T Z) i)) Z
  simp only [map_zero] at h
  convert h using 1; rfl

theorem covarianceSignalAdaptiveLOO_covarianceRows (Z : ι → V) (i : ι) :
    bi i (fun j => covarianceRow S (Z j)) = S.symm (biW i Z) := by
  unfold covarianceSignalAdaptiveLOO
  simp only [whitenRow_covarianceRow]
  have h := leaveOneOutEstimator_covarianceRow S R a α ha hα hR hRS 0
    (fun j => boundedScoreLoss (s (signalDesignPart T Z) j))
    (fun j => convexOn_boundedScoreLoss (s (signalDesignPart T Z) j)) Z i
  simp only [map_zero] at h
  convert h using 1; rfl

/-- The original-coordinate correction uses the covariance-weighted trace. -/
@[expose] noncomputable def covarianceSignalMeanFieldPrediction
    (A : (ι → V) → V →L[ℝ] V) (X : ι → V) (i : ι) : ℝ :=
  let Z := fun j => whitenRow S (X j)
  ⟪X i, b X⟫ + boundedScore (s (signalDesignPart T Z) i) ⟪X i, b X⟫ *
    LinearMap.trace ℝ V ((unwhitenOperator S (A Z)).comp (designCovariance S)).toLinearMap

omit [DecidableEq ι] in
theorem covarianceSignalMeanFieldPrediction_covarianceRows
    (A : (ι → V) → V →L[ℝ] V) (Z : ι → V) (i : ι) :
    covarianceSignalMeanFieldPrediction S R a ha hR T s A (fun j => covarianceRow S (Z j)) i =
      signalAdaptiveMeanFieldPrediction (fun z => R (S.symm z)) α hα hRS T s A Z i := by
  unfold covarianceSignalMeanFieldPrediction signalAdaptiveMeanFieldPrediction signalAdaptiveScore
  simp only [whitenRow_covarianceRow, covarianceSignalAdaptiveEstimator_covarianceRows S R a α ha hα hR hRS,
    covarianceRow_inner, S.apply_symm_apply, trace_unwhitenOperator_covariance]

omit [DecidableEq ι] in
theorem covarianceSignalMeanFieldPrediction_eq_whitenRows
    (A : (ι → V) → V →L[ℝ] V) (X : ι → V) (i : ι) :
    covarianceSignalMeanFieldPrediction S R a ha hR T s A X i =
      signalAdaptiveMeanFieldPrediction (fun z => R (S.symm z)) α hα hRS T s A
        (fun j => whitenRow S (X j)) i := by
  have h := covarianceSignalMeanFieldPrediction_covarianceRows S R a α ha hα hR hRS T s A
    (fun j => whitenRow S (X j)) i
  simpa only [covarianceRow_whitenRow] using h

theorem covarianceSignalAdaptiveLOO_prediction_eq_whitenRows (X : ι → V) (i : ι) :
    ⟪X i, bi i X⟫ = ⟪whitenRow S (X i), biW i (fun j => whitenRow S (X j))⟫ := by
  have h := covarianceSignalAdaptiveLOO_covarianceRows S R a α ha hα hR hRS T s
    (fun j => whitenRow S (X j)) i
  simp only [covarianceRow_whitenRow] at h
  rw [h, ← whitenRow_inner S, S.apply_symm_apply]

variable [MeasurableSpace V] [BorelSpace V]

omit [DecidableEq ι] in
/-- Scalar-statistic transport under the original covariance-design law. -/
theorem covarianceDesign_scalar_transport (f : (ι → V) → ℝ) (hf : Measurable f) :
    (Integrable (fun X : ι → V => f (fun i => whitenRow S (X i))) (covarianceDesignGaussian S) ↔
      Integrable f (ambientDesignGaussian (ι := ι) (V := V))) ∧
    (∫ X : ι → V, f (fun i => whitenRow S (X i)) ∂covarianceDesignGaussian S) =
      ∫ Z, f Z ∂ambientDesignGaussian := by
  have hw := hf.comp (measurable_whitenRows S)
  have hm := (measurable_covarianceRows (ι := ι) S).aemeasurable
    (μ := ambientDesignGaussian (ι := ι) (V := V))
  constructor
  · have h := integrable_map_measure hw.aestronglyMeasurable hm
    simp only [Function.comp_def, whitenRow_covarianceRow] at h
    convert h using 1
    rfl
  · have h := integral_map hm hw.aestronglyMeasurable
    simp only [Function.comp_def, whitenRow_covarianceRow] at h
    convert h using 1
    rfl

end ALO


==> anc/lean_alo/ALO/Estimator/SignalAdaptiveDerivative.lean <==
module

public import ALO.Estimator.SignalAdaptiveEstimator

/-! # From the full free-design derivative to each held-out row -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]

/-- Insert all free coordinates in the ambient row array. -/
@[expose] noncomputable def freeRowsMap (T : Submodule ℝ V) : (ι → T) →L[ℝ] (ι → V) :=
  ContinuousLinearMap.pi fun i => T.subtypeL.comp (ContinuousLinearMap.proj i)

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)
local notation "b" => signalAdaptiveEstimator R α hα hR T s

/-- Formal ambient forcing; it will only be used as a derivative in free directions. -/
@[expose] noncomputable def signalAdaptiveForcing (X : ι → V) : (ι → V) →L[ℝ] V :=
  rowLossForcing X (b X) (fun i => -signalAdaptiveScore R α hα hR T s X i)
    (signalAdaptiveCurvature R α hα hR T s X)

omit [DecidableEq ι] in
theorem signalSliceForcing_parts (X : ι → V) :
    signalSliceForcing R α hα hR T (signalDesignPart T X)
      (s (signalDesignPart T X)) (freeDesignPart T X) =
        (signalAdaptiveForcing R α hα hR T s X).comp (freeRowsMap T) := by
  unfold signalSliceForcing
  simp only [signalSliceDesign_parts, signalSliceEstimator_parts, sub_zero]
  ext E
  simp [signalAdaptiveForcing, signalAdaptiveScore, signalAdaptiveCurvature,
    rowLossForcing, lossForcing, freeRowsMap]

theorem signalAdaptiveEstimator_row_eq_slice (X : ι → V) (i : ι) (z : T) :
    b (gaussianRowSlice T i X z) =
      signalSliceEstimator R α hα hR T (signalDesignPart T X)
        (s (signalDesignPart T X)) (freeDesignPart T X + Pi.single i z) := by
  have hX : signalSliceDesign T (signalDesignPart T X) (freeDesignPart T X + Pi.single i z) =
      gaussianRowSlice T i X z := by
    ext j
    change (X j - T.starProjection (X j)) + ((T.orthogonalProjectionOnto (X j) + ((Pi.single i z : ι → T) j) : T) : V) =
      X j + ((Pi.single i (z : V) : ι → V) j)
    have hz : ((((Pi.single i z : ι → T) j) : T) : V) = ((Pi.single i (z : V) : ι → V) j) := by
      by_cases h : j = i <;> simp [h]
    rw [Submodule.coe_add, hz]
    change (X j - T.starProjection (X j)) + (T.starProjection (X j) + _) = _
    abel
  have heq : signalSliceEstimator R α hα hR T (signalDesignPart T X)
      (s (signalDesignPart T X)) (freeDesignPart T X + Pi.single i z) =
      empiricalDesignEstimator R α hα hR 0
        (fun j => boundedScoreLoss (s (signalDesignPart T X) j))
        (fun j => convexOn_boundedScoreLoss (s (signalDesignPart T X) j))
        (signalSliceDesign T (signalDesignPart T X) (freeDesignPart T X + Pi.single i z)) := rfl
  rw [heq, hX]
  simp only [signalAdaptiveEstimator, signalDesignPart_gaussianRowSlice]

/-- A derivative on the free-design slice yields the derivative along each
free row. The operator need not be the canonical factor. -/
theorem hasFDerivAt_signalAdaptive_row (X : ι → V) (A : V →L[ℝ] V)
    (hb : HasFDerivAt
      (signalSliceEstimator R α hα hR T (signalDesignPart T X) (s (signalDesignPart T X)))
      (A.comp (signalSliceForcing R α hα hR T (signalDesignPart T X)
        (s (signalDesignPart T X)) (freeDesignPart T X))) (freeDesignPart T X)) (i : ι) :
    HasFDerivAt (fun z : T => b (gaussianRowSlice T i X z))
      ((A.comp (signalAdaptiveForcing R α hα hR T s X)).comp
        ((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp T.subtypeL)) 0 := by
  let J := ContinuousLinearMap.single ℝ (fun _ : ι => T) i
  have ht : HasFDerivAt (fun z : T => freeDesignPart T X + J z) J 0 :=
    J.hasFDerivAt.const_add _
  have hb' : HasFDerivAt
      (signalSliceEstimator R α hα hR T (signalDesignPart T X) (s (signalDesignPart T X)))
      (A.comp (signalSliceForcing R α hα hR T (signalDesignPart T X)
        (s (signalDesignPart T X)) (freeDesignPart T X))) (freeDesignPart T X + J 0) := by
    simpa only [map_zero, add_zero] using hb
  have h := hb'.comp 0 (f := fun z : T => freeDesignPart T X + J z) ht
  convert h using 1
  · funext z
    exact signalAdaptiveEstimator_row_eq_slice R α hα hR T s X i z
  · rw [signalSliceForcing_parts]
    ext z
    change A (signalAdaptiveForcing R α hα hR T s X (Pi.single i (z : V))) =
      A (signalAdaptiveForcing R α hα hR T s X (freeRowsMap T (Pi.single i z)))
    congr 2
    ext j
    by_cases hj : j = i <;> simp [freeRowsMap, hj]

variable [MeasurableSpace V] [BorelSpace V]

omit [DecidableEq ι] in
/-- Joint measurability of the formal forcing follows from its finite formula. -/
theorem measurable_signalAdaptiveForcing (hs : Measurable s) :
    Measurable (signalAdaptiveForcing R α hα hR T s) := by
  have hc : Continuous (fun q : ((ι → V) × V) × ((ι → ℝ) × (ι → ℝ)) =>
      rowLossForcing q.1.1 q.1.2 q.2.1 q.2.2) := by
    unfold rowLossForcing lossForcing
    fun_prop
  exact hc.measurable.comp
    (f := fun X => ((X, b X), ((fun i => -signalAdaptiveScore R α hα hR T s X i),
      signalAdaptiveCurvature R α hα hR T s X)))
    ((measurable_id.prodMk (measurable_signalAdaptiveEstimator R α hα hR T s hs)).prodMk
      ((measurable_pi_iff.mpr fun i => (measurable_signalAdaptiveScore R α hα hR T s hs i).neg).prodMk
        (measurable_pi_iff.mpr fun i => measurable_signalAdaptiveCurvature R α hα hR T s hs i)))

end ALO


==> anc/lean_alo/ALO/Estimator/SignalAdaptiveEstimator.lean <==
module

public import ALO.Estimator.SignalAdaptiveCoordinates
public import ALO.Estimator.GaussianMeanFieldModel

/-! # Actual full and deleted fits with signal-dependent scores -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)

/-- The actual empirical minimizer, with losses selected by the signal rows. -/
@[expose] noncomputable def signalAdaptiveEstimator (X : ι → V) : V :=
  empiricalDesignEstimator R α hα hR 0
    (fun i => boundedScoreLoss (s (signalDesignPart T X) i))
    (fun i => convexOn_boundedScoreLoss (s (signalDesignPart T X) i)) X

/-- Delete observation `i` while retaining all realized losses and the penalty. -/
@[expose] noncomputable def signalAdaptiveLOO (i : ι) (X : ι → V) : V :=
  leaveOneOutEstimator R α hα hR 0
    (fun j => boundedScoreLoss (s (signalDesignPart T X) j))
    (fun j => convexOn_boundedScoreLoss (s (signalDesignPart T X) j)) i X

local notation "b" => signalAdaptiveEstimator R α hα hR T s
local notation "bi" => signalAdaptiveLOO R α hα hR T s

@[expose] noncomputable def signalAdaptiveScore (X : ι → V) (i : ι) : ℝ :=
  boundedScore (s (signalDesignPart T X) i) ⟪X i, b X⟫

@[expose] noncomputable def signalAdaptiveCurvature (X : ι → V) (i : ι) : ℝ :=
  deriv (boundedScore (s (signalDesignPart T X) i)) ⟪X i, b X⟫

omit [DecidableEq ι] in
/-- Evaluating the fixed-slice estimator at the design coordinates gives the
actual full fit. -/
theorem signalSliceEstimator_parts (X : ι → V) :
    signalSliceEstimator R α hα hR T (signalDesignPart T X)
      (s (signalDesignPart T X)) (freeDesignPart T X) = b X := by
  change empiricalDesignEstimator R α hα hR 0
    (fun i => boundedScoreLoss (s (signalDesignPart T X) i))
    (fun i => convexOn_boundedScoreLoss (s (signalDesignPart T X) i))
    (signalSliceDesign T (signalDesignPart T X) (freeDesignPart T X)) = _
  rw [signalSliceDesign_parts]
  rfl

omit [DecidableEq ι] in
theorem signalAdaptiveEstimator_norm_le (hmin : IsMinOn R Set.univ 0) (X : ι → V) :
    ‖b X‖ ≤ α⁻¹ * (‖euclideanDesignOperator X‖ * Real.sqrt (Fintype.card ι)) :=
  empiricalDesignEstimator_norm_le R α hα hR hmin 0
    (fun i => boundedScoreLoss (s (signalDesignPart T X) i))
    (fun i => boundedScore (s (signalDesignPart T X) i))
    (fun i => convexOn_boundedScoreLoss (s (signalDesignPart T X) i))
    (fun i => hasDerivAt_boundedScoreLoss (s (signalDesignPart T X) i)) X
    (fun i => abs_boundedScore_le_one (s (signalDesignPart T X) i) _)

theorem signalAdaptiveEstimator_deletion_bound (i : ι) (X : ι → V) :
    ‖b X - bi i X‖ ≤ α⁻¹ * ‖X i‖ := by
  simpa only [signalAdaptiveEstimator, signalAdaptiveLOO, one_mul] using leaveOneOutEstimator_stability_of_bounded_score R α hα hR 0
    (fun j => boundedScoreLoss (s (signalDesignPart T X) j))
    (fun j => convexOn_boundedScoreLoss _)
    (fun j => boundedScore (s (signalDesignPart T X) j))
    (fun j => hasDerivAt_boundedScoreLoss _) i X 1 (abs_boundedScore_le_one _ _)

theorem signalAdaptiveLOO_row_invariant (i : ι) (X : ι → V) (z : T) :
    bi i (gaussianRowSlice T i X z) = bi i X := by
  unfold signalAdaptiveLOO
  apply leaveOneOutEstimator_eq_of_agree_off
  · intro j hj
    simp [gaussianRowSlice, hj]
  · intro j _
    simp only [signalDesignPart_gaussianRowSlice]

/-- Along a free row only the design varies: all selected score functions
are fixed. No continuity in the signal direction is required. -/
theorem signalAdaptiveEstimator_row_locallyLipschitz (i : ι) (X : ι → V) :
    LocallyLipschitz (fun z : T => b (gaussianRowSlice T i X z)) := by
  have heq : (fun z : T => b (gaussianRowSlice T i X z)) =
      (fun z : T => empiricalDesignEstimator R α hα hR 0
        (fun j => boundedScoreLoss (s (signalDesignPart T X) j))
        (fun j => convexOn_boundedScoreLoss _) (gaussianRowSlice T i X z)) := by
    funext z
    simp only [signalAdaptiveEstimator, signalDesignPart_gaussianRowSlice]
  rw [heq]
  exact locallyLipschitz_empiricalEstimator_of_lipschitz_score R α hα hR
    (fun j z => gaussianRowSlice T i X z j) 0
    (fun j => boundedScoreLoss (s (signalDesignPart T X) j))
    (fun j => boundedScore (s (signalDesignPart T X) j))
    (fun j => convexOn_boundedScoreLoss _) (fun j => hasDerivAt_boundedScoreLoss _)
    (fun j => (contDiff_apply ℝ (fun _ : ι => V) j).comp
      (contDiff_const.add (((ContinuousLinearMap.single ℝ (fun _ : ι => V) i).comp T.subtypeL).contDiff)))
    (fun j => lipschitzWith_boundedScore _)

theorem signalAdaptive_rowField_locallyLipschitz (i : ι) (X : ι → V) :
    LocallyLipschitz (coefficientRowField T b bi i X) := by
  exact T.orthogonalProjectionOnto.contDiff.locallyLipschitz.comp
    ((show ContDiff ℝ 1 (fun v : V => v - bi i X) from contDiff_id.sub contDiff_const).locallyLipschitz.comp
      (signalAdaptiveEstimator_row_locallyLipschitz R α hα hR T s i X))

variable [MeasurableSpace V] [BorelSpace V] (hs : Measurable s)

include hs in
omit [DecidableEq ι] in
theorem measurable_signalAdaptiveEstimator : Measurable b := by
  have hc := continuous_parametricEmpiricalDesignEstimator R α hα hR 0
    (fun (t : ι → BoundedLipschitzScore) i => boundedScoreLoss (t i))
    (fun (t : ι → BoundedLipschitzScore) i => boundedScore (t i))
    (fun t i => convexOn_boundedScoreLoss _) (fun t i => hasDerivAt_boundedScoreLoss _)
    continuous_boundedScore_family
  exact hc.measurable.comp (f := fun X => (s (signalDesignPart T X), X))
    ((hs.comp (continuous_signalDesignPart T).measurable).prodMk measurable_id)

include hs in
theorem measurable_signalAdaptiveLOO (i : ι) : Measurable (bi i) := by
  have hc := continuous_parametricLeaveOneOutEstimator R α hα hR 0
    (fun (t : ι → BoundedLipschitzScore) j => boundedScoreLoss (t j))
    (fun (t : ι → BoundedLipschitzScore) j => boundedScore (t j))
    (fun t j => convexOn_boundedScoreLoss _) (fun t j => hasDerivAt_boundedScoreLoss _)
    continuous_boundedScore_family i
  exact hc.measurable.comp (f := fun X => (s (signalDesignPart T X), X))
    ((hs.comp (continuous_signalDesignPart T).measurable).prodMk measurable_id)

include hs in
omit [DecidableEq ι] in
theorem measurable_signalAdaptiveScore (i : ι) : Measurable (fun X => signalAdaptiveScore R α hα hR T s X i) :=
  continuous_boundedScore.measurable.comp
    (((measurable_pi_apply i).comp (hs.comp (continuous_signalDesignPart T).measurable)).prodMk
      ((measurable_pi_apply i).inner (measurable_signalAdaptiveEstimator R α hα hR T s hs)))

include hs in
omit [DecidableEq ι] in
theorem measurable_signalAdaptiveCurvature (i : ι) :
    Measurable (fun X => signalAdaptiveCurvature R α hα hR T s X i) :=
  (measurable_deriv_with_param continuous_boundedScore).comp
    (((measurable_pi_apply i).comp (hs.comp (continuous_signalDesignPart T).measurable)).prodMk
      ((measurable_pi_apply i).inner (measurable_signalAdaptiveEstimator R α hα hR T s hs)))

end ALO


==> anc/lean_alo/ALO/Estimator/SignalAdaptiveMeanFieldModel.lean <==
module

public import ALO.Estimator.SignalAdaptiveDerivative
public import ALO.Estimator.GaussianMeanFieldTests

/-! # Realizing the statistical model with actual signal-adaptive estimators -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)
local notation "b" => signalAdaptiveEstimator R α hα hR T s
local notation "d" => signalAdaptiveCurvature R α hα hR T s

/-- The construction common to both penalty classes. Only the operator
properties are supplied; all fit regularity, stability and measurability
properties are derived from the actual minimizers. -/
@[expose] noncomputable def signalAdaptiveMeanFieldModel
    (hs : Measurable s) (hmin : IsMinOn R Set.univ 0)
    (A : (ι → V) → V →L[ℝ] V) (hA : Measurable A)
    (hop : ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
      (A X).toLinearMap.IsSymmetric ∧ ‖A X‖ ≤ α⁻¹ ∧
        (∀ i, 0 ≤ d X i) ∧ (∀ i, d X i ≤ 1) ∧
        ∀ z, ⟪A X z, lossCurvature X (d X) (A X z)⟫ ≤ ⟪z, A X z⟫)
    (hder : ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
      HasFDerivAt (signalSliceEstimator R α hα hR T (signalDesignPart T X)
        (s (signalDesignPart T X)))
        ((A X).comp (signalSliceForcing R α hα hR T (signalDesignPart T X)
          (s (signalDesignPart T X)) (freeDesignPart T X))) (freeDesignPart T X)) :
    GaussianMeanFieldModel (ι := ι) T α where
  coef := b
  loo := signalAdaptiveLOO R α hα hR T s
  score := signalAdaptiveScore R α hα hR T s
  curvature := d
  operator := A
  derivativeExtension := fun X => (A X).comp (signalAdaptiveForcing R α hα hR T s X)
  measurable_coef := measurable_signalAdaptiveEstimator R α hα hR T s hs
  measurable_loo := measurable_signalAdaptiveLOO R α hα hR T s hs
  measurable_score := measurable_signalAdaptiveScore R α hα hR T s hs
  measurable_operator := hA
  measurable_derivativeExtension := by
    have hc : Continuous (fun q : (V →L[ℝ] V) × ((ι → V) →L[ℝ] V) => q.1.comp q.2) :=
      continuous_fst.clm_comp continuous_snd
    exact hc.measurable.comp (hA.prodMk (measurable_signalAdaptiveForcing R α hα hR T s hs))
  score_bound := fun X i => abs_boundedScore_le_one _ _
  coef_bound := signalAdaptiveEstimator_norm_le R α hα hR T s hmin
  deletion_bound := fun X i => signalAdaptiveEstimator_deletion_bound R α hα hR T s i X
  row_formula := by
    intro X i z
    simp only [ContinuousLinearMap.comp_apply, signalAdaptiveForcing, rowLossForcing_single,
      map_sub, map_smul]
  operator_spec := hop
  row_loo := signalAdaptiveLOO_row_invariant R α hα hR T s
  row_lipschitz := signalAdaptive_rowField_locallyLipschitz R α hα hR T s
  row_derivative := fun i => hder.mono fun X hX =>
    hasFDerivAt_signalAdaptive_row R α hα hR T s X (A X) hX i

/-- One constructed operator for the full free-design slice. -/
@[expose] noncomputable def signalAdaptiveConstructedOperator (X : ι → V) : V →L[ℝ] V :=
  signalSliceOperator R α hα hR T (signalDesignPart T X)
    (s (signalDesignPart T X)) (freeDesignPart T X)

omit [DecidableEq ι] in
theorem measurable_signalAdaptiveConstructedOperator (hs : Measurable s) :
    Measurable (signalAdaptiveConstructedOperator R α hα hR T s) := by
  have hH := (continuous_signalDesignPart (ι := ι) T).measurable
  exact (measurable_signalSliceOperator R α hα hR T).comp
    (f := fun X => ((s (signalDesignPart T X), signalDesignPart T X), freeDesignPart T X))
    (((hs.comp hH).prodMk hH).prodMk (continuous_freeDesignPart T).measurable)

/-- The actual constructed-operator model. No derivative, stability or
operator hypotheses remain for callers to prove. -/
@[expose] noncomputable def constructedSignalAdaptiveMeanFieldModel
    (hs : Measurable s) (hmin : IsMinOn R Set.univ 0) : GaussianMeanFieldModel (ι := ι) T α := by
  apply signalAdaptiveMeanFieldModel R α hα hR T s hs hmin
    (signalAdaptiveConstructedOperator R α hα hR T s)
    (measurable_signalAdaptiveConstructedOperator R α hα hR T s hs)
  · filter_upwards [ae_signalAdaptive_regular T R α hα hR s hs] with X hX
    have h := hX.2.2
    simp only [signalSliceDesign_parts, signalSliceEstimator_parts, sub_zero] at h
    convert h using 1 <;> rfl
  · filter_upwards [ae_signalAdaptive_regular T R α hα hR s hs] with X hX
    unfold signalAdaptiveConstructedOperator
    rw [← hX.2.1]
    exact hX.1

/-- Corrected prediction written directly in terms of the actual fit and
chosen operator. Both constructed and prescribed versions use this formula. -/
@[expose] noncomputable def signalAdaptiveMeanFieldPrediction
    (A : (ι → V) → V →L[ℝ] V) (X : ι → V) (i : ι) : ℝ :=
  ⟪X i, b X⟫ + signalAdaptiveScore R α hα hR T s X i * LinearMap.trace ℝ V (A X).toLinearMap

/-- The general-penalty single-index mean-field squared-error bound. Its
expectation is unconditional and uses actual deleted estimators. -/
theorem signalAdaptiveConstructed_meanField_error_bound
    (hs : Measurable s) (hmin : IsMinOn R Set.univ 0)
    (hrank : Module.finrank ℝ Tᗮ ≤ 1) (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let a := signalAdaptiveMeanFieldPrediction R α hα hR T s
      (signalAdaptiveConstructedOperator R α hα hR T s)
    let U := fun X => ∑ i, (a X i - ⟪X i, signalAdaptiveLOO R α hα hR T s i X⟫) ^ 2
    Integrable U (ambientDesignGaussian (ι := ι) (V := V)) ∧
      (∫ X, U X ∂ambientDesignGaussian) ≤ empiricalMeanFieldConstant μ δ := by
  let M := constructedSignalAdaptiveMeanFieldModel R α hα hR T s hs hmin
  have h := M.uniform_error_bound hα hrank μ δ hμ hδ hscale hdim
  simp only [← GaussianMeanFieldModel.prediction_sub_loo] at h
  convert h using 1 <;> rfl

/-- The general-penalty single-index test-function rate for measurable responses. -/
theorem signalAdaptiveConstructed_meanField_test_bound
    (hs : Measurable s) (hmin : IsMinOn R Set.univ 0)
    (hrank : Module.finrank ℝ Tᗮ ≤ 1) (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    {Y : Type*} [MeasurableSpace Y] (y : (ι → V) → ι → Y)
    (hy : ∀ i, Measurable (fun X => y X i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let a := signalAdaptiveMeanFieldPrediction R α hα hR T s
      (signalAdaptiveConstructedOperator R α hα hR T s)
    let r := fun X => |(∑ i, (g (a X i) (y X i) -
      g ⟪X i, signalAdaptiveLOO R α hα hR T s i X⟫ (y X i))) / Fintype.card ι|
    Integrable r (ambientDesignGaussian (ι := ι) (V := V)) ∧
      (∫ X, r X ∂ambientDesignGaussian) ≤ meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι) := by
  exact (constructedSignalAdaptiveMeanFieldModel R α hα hR T s hs hmin).test_bound
    hα hrank μ δ hμ hδ hscale hdim y hy g hgm hg

end ALO


==> anc/lean_alo/ALO/Estimator/SignalAdaptiveRegularRemainder.lean <==
module

public import ALO.Estimator.DegenerateSignalSlice
public import ALO.Estimator.SignalAdaptiveWeightStatistics

/-! # Removing exceptional designs from the single-index remainder

The regular set uses the free component of the fitted coefficient. Its
complement can have positive probability; the actual constructed remainder
vanishes there almost everywhere under the original design law.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)
local notation "b" => signalAdaptiveEstimator R α hα hR T s
local notation "A" => signalAdaptiveConstructedOperator R α hα hR T s
local notation "v" => signalAdaptiveScore R α hα hR T s
local notation "d" => signalAdaptiveCurvature R α hα hR T s
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)

/-- The regular locus for augmented KKT fibers: a nonzero free fitted
component and at least one nonzero fitted score. -/
@[expose] noncomputable def signalAdaptiveRegularSet : Set (ι → V) :=
  {X | T.orthogonalProjectionOnto (b X) ≠ 0 ∧ ∃ i, v X i ≠ 0}

/-- The squared remainder for the actual constructed signal-slice operator. -/
@[expose] noncomputable def signalAdaptiveRemainderSqSum (X : ι → V) : ℝ :=
  ∑ i, inverseRowRemainder (d X) X (A X) i ^ 2

local notation "G" => signalAdaptiveRegularSet R α hα hR T s
local notation "r" => signalAdaptiveRemainderSqSum R α hα hR T s

theorem measurableSet_signalAdaptiveRegularSet (hs : Measurable s) : MeasurableSet G := by
  have hb := T.orthogonalProjectionOnto.continuous.measurable.comp
    (measurable_signalAdaptiveEstimator R α hα hR T s hs)
  have hv : MeasurableSet {X : ι → V | ∃ i, v X i ≠ 0} := by
    simp only [Set.ofPred_exists]
    exact MeasurableSet.iUnion fun i =>
      (measurableSet_eq_fun (measurable_signalAdaptiveScore R α hα hR T s hs i) measurable_const).compl
  exact (measurableSet_eq_fun hb measurable_const).compl.inter hv

/-- Signal selection preserves the exceptional-set conclusion because its
predicate is measurable and every fixed signal slice has the required null set. -/
theorem ae_signalAdaptiveOperator_eq_zero_off_regular (hs : Measurable s) :
    ∀ᵐ X ∂γ, X ∉ G → A X = 0 := by
  classical
  have hm : MeasurableSet {X : ι → V | X ∉ G → A X = 0} := by
    convert (measurableSet_signalAdaptiveRegularSet R α hα hR T s hs).union
      (measurableSet_eq_fun (measurable_signalAdaptiveConstructedOperator R α hα hR T s hs)
        (measurable_const (a := (0 : V →L[ℝ] V)))) using 1
    ext X
    simp only [Set.mem_ofPred_eq, Set.mem_union, imp_iff_not_or, not_not]
  apply ae_ambient_of_ae_signalSlices T hm
  intro y
  let H := signalBaseDesign T y
  have hH := signalBaseDesign_orthogonal T y
  filter_upwards [ae_signalSliceOperator_eq_zero_of_projected_coef_zero R α hα hR T H (s H),
    ae_signalSliceOperator_eq_zero_of_zero_score R α hα hR T H (s H)] with Z hp hv
  have hb : b (signalSliceDesign T H Z) = signalSliceEstimator R α hα hR T H (s H) Z := by
    simp only [signalAdaptiveEstimator, signalDesignPart_signalSliceDesign T H Z hH]
    rfl
  have hA : A (signalSliceDesign T H Z) = signalSliceOperator R α hα hR T H (s H) Z := by
    simp only [signalAdaptiveConstructedOperator, signalDesignPart_signalSliceDesign T H Z hH,
      freeDesignPart_signalSliceDesign T H Z hH]
  intro hreg
  rw [hA]
  by_cases hzero : T.orthogonalProjectionOnto (signalSliceEstimator R α hα hR T H (s H) Z) = 0
  · exact hp hzero
  · apply hv
    intro i
    by_contra hi
    apply hreg
    refine ⟨?_, i, ?_⟩
    · rw [hb]; exact hzero
    · change v (signalSliceDesign T H Z) i ≠ 0
      simpa only [signalAdaptiveScore, signalDesignPart_signalSliceDesign T H Z hH, hb] using hi

theorem measurable_signalAdaptiveRemainderSqSum (hs : Measurable s) : Measurable r := by
  have hA := measurable_signalAdaptiveConstructedOperator R α hα hR T s hs
  have ht : Measurable (fun X => LinearMap.trace ℝ V (A X).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun j _ =>
      measurable_const.inner (hA.apply_continuousLinearMap _)
  have hq (i : ι) : Measurable (fun X => ⟪X i, A X (X i)⟫) :=
    (measurable_pi_apply i).inner
      ((show Continuous (fun q : (V →L[ℝ] V) × V => q.1 q.2) from
        continuous_fst.clm_apply continuous_snd).measurable.comp
          (hA.prodMk (measurable_pi_apply i)))
  exact Finset.measurable_sum _ fun i _ =>
    ((hq i).sub (ht.mul (measurable_const.sub
      ((measurable_signalAdaptiveCurvature R α hα hR T s hs i).mul (hq i))))).pow_const 2

/-- All nonregular designs contribute zero remainder almost everywhere,
including zero scores and fitted vectors collinear with the signal. -/
theorem ae_signalAdaptiveRemainder_eq_zero_off_regular (hs : Measurable s) :
    ∀ᵐ X ∂γ, X ∉ G → r X = 0 := by
  filter_upwards [ae_signalAdaptiveOperator_eq_zero_off_regular R α hα hR T s hs]
    with X hX hreg
  simp [signalAdaptiveRemainderSqSum, inverseRowRemainder, hX hreg]

/-- A bound proved only on regular augmented fibers extends to the full
Gaussian design law without any loss in its constant. -/
theorem signalAdaptiveRemainder_bound_of_regular (hs : Measurable s) (C : ℝ)
    (hi : Integrable r ((γ).restrict G)) (hbound : (∫ X in G, r X ∂γ) ≤ C) :
    Integrable r γ ∧ (∫ X, r X ∂γ) ≤ C := by
  have hG := measurableSet_signalAdaptiveRegularSet R α hα hR T s hs
  have he : (G).indicator r =ᵐ[γ] r := by
    filter_upwards [ae_signalAdaptiveRemainder_eq_zero_off_regular R α hα hR T s hs] with X hX
    by_cases h : X ∈ G
    · exact Set.indicator_of_mem h _
    · rw [Set.indicator_of_notMem h, hX h]
  have hI : Integrable ((G).indicator r) γ := (integrable_indicator_iff hG).mpr hi
  refine ⟨hI.congr he, ?_⟩
  rw [← integral_congr_ae he, integral_indicator hG]
  exact hbound

end ALO


==> anc/lean_alo/ALO/Estimator/SignalAdaptiveRemainderAveraging.lean <==
module

public import ALO.Estimator.SignalRemainderCoordinates
public import ALO.Estimator.GaussianDesignSpectralMoments

/-! # Unconditional remainder bounds with measurable signal-selected scores -/

public section
namespace ALO
open MeasureTheory ProbabilityTheory
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

/-- Finiteness of the square-root-normalized quartic spectral envelope. -/
theorem integrable_ambientDesign_sqrtQuarticEnvelope :
    Integrable (fun X : ι → V =>
      (1 + ‖euclideanDesignOperator X‖ / Real.sqrt (Fintype.card ι)) ^ 4)
      ambientDesignGaussian := by
  have hm : Continuous (fun X : ι → V =>
      (1 + ‖euclideanDesignOperator X‖ / Real.sqrt (Fintype.card ι)) ^ 4) :=
    (continuous_const.add (continuous_euclideanDesignOperator.norm.div_const _)).pow 4
  apply (integrable_ambientDesign_quarticEnvelope.const_mul 4).mono' hm.aestronglyMeasurable
  exact Filter.Eventually.of_forall fun X => by
    rw [Real.norm_of_nonneg (by positivity)]
    exact (quartic_design_envelope_comparison _ _ (norm_nonneg _) (Nat.cast_nonneg _)).2

/-- A dimension-uniform bound for the spectral envelope used on signal fibers. -/
theorem ambientDesign_sqrtQuarticEnvelope_le
    (δ : ℝ) (hδ : 0 < δ) (hn : 0 < Fintype.card ι)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    (∫ X : ι → V, (1 + ‖euclideanDesignOperator X‖ / Real.sqrt (Fintype.card ι)) ^ 4
      ∂ambientDesignGaussian) ≤ 4 * gaussianDesignEnvelopeConstant δ := by
  have h := integral_mono integrable_ambientDesign_sqrtQuarticEnvelope
    (integrable_ambientDesign_quarticEnvelope.const_mul 4)
    (fun X : ι → V => (quartic_design_envelope_comparison
      ‖euclideanDesignOperator X‖ (Fintype.card ι) (norm_nonneg _) (Nat.cast_nonneg _)).2)
  rw [integral_const_mul] at h
  exact h.trans (mul_le_mul_of_nonneg_left (ambientDesign_quarticEnvelope_le δ hδ hn hdim)
    (by norm_num))

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)
local notation "r" => signalAdaptiveRemainderSqSum R α hα hR T s
local notation "G" => signalAdaptiveRegularSet R α hα hR T s

/-- Tonelli averages over observed signal coordinates before the ambient
spectral estimate is used. The selected score family need only be measurable. -/
theorem lintegral_signalAdaptiveRemainder_regular_le
    (hs : Measurable s) (hT : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ * Fintype.card ι) :
    (∫⁻ X in G, ENNReal.ofReal (r X) ∂γ) ≤
      ENNReal.ofReal (6 * section3RemainderConstant μ δ * (1 + μ⁻¹)) *
        ∫⁻ X, ENNReal.ofReal
          ((1 + ‖euclideanDesignOperator X‖ / Real.sqrt (Fintype.card ι)) ^ 4) ∂γ := by
  classical
  have hG := measurableSet_signalAdaptiveRegularSet R α hα hR T s hs
  have hr := measurable_signalAdaptiveRemainderSqSum R α hα hR T s hs
  let f := (G).indicator (fun X => ENNReal.ofReal (r X))
  let g := fun X : ι → V => ENNReal.ofReal
    ((1 + ‖euclideanDesignOperator X‖ / Real.sqrt (Fintype.card ι)) ^ 4)
  have hg : Measurable g :=
    ((continuous_const.add (continuous_euclideanDesignOperator.norm.div_const _)).pow 4).measurable.ennreal_ofReal
  rw [← lintegral_indicator hG]
  apply lintegral_ambient_le_of_signalSlices T f g (hr.ennreal_ofReal.indicator hG) hg
  intro y
  let H := signalBaseDesign T y
  have hH : ∀ i, T.starProjection (H i) = 0 := signalBaseDesign_orthogonal T y
  have hHo : ∀ i, H i ∈ Tᗮ := fun i => by
    have hm := T.sub_starProjection_mem_orthogonal (H i)
    simpa only [hH i, sub_zero] using hm
  let loss := fun i => boundedScoreLoss (s H i)
  let slope := fun i => boundedScore (s H i)
  let hc := fun i => convexOn_boundedScoreLoss (s H i)
  let Γ := signalSliceKKTData R α hα hR T H 0 loss slope hc
  let Gs := Γ ⁻¹' signalKKTRegularSet T slope
  let rs := signalSliceRemainderSqSum R α hα hR T H 0 loss slope hc
  have hGs : MeasurableSet Gs :=
    (isOpen_signalKKTRegularSet T slope (fun i => (lipschitzWith_boundedScore (s H i)).continuous)).measurableSet.preimage
      (locallyLipschitz_signalSliceKKTData R α hα hR T H 0 loss slope hc
        (fun i => hasDerivAt_boundedScoreLoss (s H i))
        (fun i => lipschitzWith_boundedScore (s H i))).continuous.measurable
  have he : (fun Z => f (signalSliceDesign T H Z)) =
      Gs.indicator (fun Z => ENNReal.ofReal (rs Z)) := by
    funext Z
    have hreg := signalAdaptiveRegular_signalSliceDesign_iff R α hα hR T s H hH Z
    have hre := signalAdaptiveRemainder_signalSliceDesign R α hα hR T s H hH Z
    by_cases h : signalSliceDesign T H Z ∈ G
    · have h' : Z ∈ Gs := hreg.mp h
      simp only [f, Set.indicator_of_mem h, Set.indicator_of_mem h', hre]
      rfl
    · have h' : Z ∉ Gs := fun h' => h (hreg.mpr h')
      simp only [f, Set.indicator_of_notMem h, Set.indicator_of_notMem h']
  rw [he, lintegral_indicator hGs]
  exact lintegral_signalSliceRemainder_regular_le R α hα hR T H 0 loss slope hc
    (fun i => hasDerivAt_boundedScoreLoss (s H i))
    (fun i => lipschitzWith_boundedScore (s H i)) hT hHo μ δ hμ hδ hscale hdim

/-- The actual remainder is integrable under the original Gaussian law.
Exceptional designs have zero remainder almost everywhere and cost no constant. -/
theorem signalAdaptiveRemainder_bound_by_envelope
    (hs : Measurable s) (hT : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ * Fintype.card ι) :
    Integrable r γ ∧ (∫ X, r X ∂γ) ≤
      (6 * section3RemainderConstant μ δ * (1 + μ⁻¹)) *
        ∫ X, (1 + ‖euclideanDesignOperator X‖ / Real.sqrt (Fintype.card ι)) ^ 4 ∂γ := by
  let E := fun X : ι → V => (1 + ‖euclideanDesignOperator X‖ / Real.sqrt (Fintype.card ι)) ^ 4
  let C := 6 * section3RemainderConstant μ δ * (1 + μ⁻¹)
  have hC : 0 ≤ C := by
    have := (section3RemainderConstant_pos μ δ hμ hδ).le
    dsimp [C]; positivity
  have hr := measurable_signalAdaptiveRemainderSqSum R α hα hR T s hs
  have hr0 : ∀ X, 0 ≤ r X := fun _ => Finset.sum_nonneg fun _ _ => sq_nonneg _
  have hE0 : ∀ X, 0 ≤ E X := fun X => by dsimp [E]; positivity
  have hEm : Measurable E :=
    ((continuous_const.add (continuous_euclideanDesignOperator.norm.div_const _)).pow 4).measurable
  have hEi : Integrable E γ := integrable_ambientDesign_sqrtQuarticEnvelope
  have hb := lintegral_signalAdaptiveRemainder_regular_le R α hα hR T s hs hT
    μ δ hμ hδ hscale hdim
  have hfinite : (∫⁻ X, ENNReal.ofReal (E X) ∂γ) ≠ ⊤ :=
    (lintegral_ofReal_ne_top_iff_integrable hEm.aestronglyMeasurable
      (Filter.Eventually.of_forall hE0)).mpr hEi
  have hi : Integrable r ((γ).restrict G) :=
    (lintegral_ofReal_ne_top_iff_integrable hr.aestronglyMeasurable
      (Filter.Eventually.of_forall hr0)).mp
        (ne_top_of_le_ne_top (ENNReal.mul_ne_top ENNReal.ofReal_ne_top hfinite) hb)
  apply signalAdaptiveRemainder_bound_of_regular R α hα hR T s hs _ hi
  rw [← ofReal_integral_eq_lintegral_ofReal hi (Filter.Eventually.of_forall hr0),
    ← ofReal_integral_eq_lintegral_ofReal hEi (Filter.Eventually.of_forall hE0),
    ← ENNReal.ofReal_mul hC] at hb
  exact (ENNReal.ofReal_le_ofReal_iff (mul_nonneg hC (integral_nonneg hE0))).mp hb

omit R α hα hR T s in
/-- Uniform remainder constant in the statistical convention `p ≤ n/δ`. -/
@[expose] noncomputable def signalAdaptiveRemainderConstant (μ δ : ℝ) : ℝ :=
  24 * section3RemainderConstant μ δ⁻¹ * (1 + μ⁻¹) * gaussianDesignEnvelopeConstant δ

/-- All fitted-quantity conditioning and spectral moments are discharged. -/
theorem signalAdaptiveRemainder_uniform_bound
    (hs : Measurable s) (hT : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable r γ ∧ (∫ X, r X ∂γ) ≤ signalAdaptiveRemainderConstant μ δ := by
  have hnR : (0 : ℝ) < Fintype.card ι := pos_of_mul_pos_left (hscale ▸ hα) hμ.le
  have hn : 0 < Fintype.card ι := by exact_mod_cast hnR
  have hb := signalAdaptiveRemainder_bound_by_envelope R α hα hR T s hs hT
    μ δ⁻¹ hμ (inv_nonneg.mpr hδ.le) hscale hdim
  refine ⟨hb.1, hb.2.trans ?_⟩
  have hC : 0 ≤ 6 * section3RemainderConstant μ δ⁻¹ * (1 + μ⁻¹) := by
    have := (section3RemainderConstant_pos μ δ⁻¹ hμ (inv_nonneg.mpr hδ.le)).le
    positivity
  have h := mul_le_mul_of_nonneg_left (ambientDesign_sqrtQuarticEnvelope_le δ hδ hn hdim) hC
  convert h using 1; dsimp [signalAdaptiveRemainderConstant]; ring

end ALO


==> anc/lean_alo/ALO/Estimator/SignalAdaptiveWeightBounds.lean <==
module

public import ALO.Estimator.SignalAdaptiveRemainderAveraging
public import ALO.Estimator.GroupLassoSignalWeightAveraging

/-! # Unconditional single-index weight bounds for both operator choices -/

public section
namespace ALO
open MeasureTheory

/-- The constructed weight constant includes the event denominator bound. -/
@[expose] noncomputable def constructedSignalWeightConstant (μ δ : ℝ) : ℝ :=
  (1 + 2 * (δ⁻¹ + 1) / μ) ^ 2 * signalAdaptiveRemainderConstant μ δ

/-- The prescribed group inverse incurs the checked rank-two transfer cost. -/
@[expose] noncomputable def groupLassoSignalWeightConstant (μ δ : ℝ) : ℝ :=
  3 * constructedSignalWeightConstant μ δ +
    6 * groupLassoPredictionBridgeConstant μ δ + 48 / μ ^ 2

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

/-- The constructed weights now have an unconditional bound with no
remainder-moment hypothesis. The score family is selected from observed
signal coordinates, and the manuscript's row event is retained. -/
theorem constructedSignal_weight_uniform_bound
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)
    (hs : Measurable s) (hT : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let d := signalAdaptiveCurvature R α hα hR T s
    let A := signalAdaptiveConstructedOperator R α hα hR T s
    let w := empiricalWeightEvent.indicator (signalWeightErrorSqSum d A)
    Integrable w ambientDesignGaussian ∧
      (∫ X, w X ∂ambientDesignGaussian) ≤ constructedSignalWeightConstant μ δ := by
  have hr := signalAdaptiveRemainder_uniform_bound R α hα hR T s hs hT
    μ δ hμ hδ hscale hdim
  exact constructedSignal_weight_bound_of_remainder R α hα hR T s hs μ δ hscale hdim
    (signalAdaptiveRemainderConstant μ δ) hr.1 hr.2

variable {K : Type*} [Fintype K] [DecidableEq ι]

/-- The actual prescribed group inverse inherits the unconditional weight
bound, for arbitrary invertible covariance factors. Coordinates here are
whitened and the full penalty is pulled back; no constructed-weight
estimate remains as an assumption. Joint group coverage handles zero scores. -/
theorem groupLassoSignal_weight_uniform_bound
    (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hRS : StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)))
    (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)
    (hs : Measurable s) (hcov : α * ‖designCovariance S‖ ≤ a)
    (hP : ∀ z, (∀ k, P k z = 0) → z = 0) (hT : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let RW := fun z => groupLassoPenalty P w a (S.symm z)
    let d := signalAdaptiveCurvature RW α hα hRS T s
    let Q := groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T s
    let err := empiricalWeightEvent.indicator (signalWeightErrorSqSum d Q)
    Integrable err ambientDesignGaussian ∧
      (∫ X, err X ∂ambientDesignGaussian) ≤ groupLassoSignalWeightConstant μ δ := by
  have hb := constructedSignal_weight_uniform_bound
    (fun z => groupLassoPenalty P w a (S.symm z)) α hα hRS T s hs hT
    μ δ hμ hδ hscale hdim
  exact groupLassoSignal_weight_bound_of_constructed S P w hw a α ha hα hRS T s
    hs hcov hP hT μ δ hμ hδ hscale hdim (constructedSignalWeightConstant μ δ) hb.1 hb.2

end ALO


==> anc/lean_alo/ALO/Estimator/SignalAdaptiveWeightDenominator.lean <==
module

public import ALO.Estimator.SignalAdaptiveMeanFieldModel
public import ALO.Estimator.EmpiricalWeightBound

/-! # Denominator control for the constructed single-index operator

The pointwise slice specification, including strict denominator positivity,
is averaged over signal coordinates using a measurable predicate.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)
local notation "A" => signalAdaptiveConstructedOperator R α hα hR T s
local notation "d" => signalAdaptiveCurvature R α hα hR T s

omit [DecidableEq ι] in
/-- The inverse-denominator bound is jointly measurable even for merely
measurable signal-dependent scores and almost-everywhere curvatures. -/
theorem measurableSet_signalAdaptive_denominator (hs : Measurable s) :
    MeasurableSet {X : ι → V | ∀ i,
      0 < 1 - d X i * ⟪X i, A X (X i)⟫ ∧
      (1 - d X i * ⟪X i, A X (X i)⟫)⁻¹ ≤ 1 + d X i * ‖X i‖ ^ 2 / α} := by
  have hA := measurable_signalAdaptiveConstructedOperator R α hα hR T s hs
  have hd := measurable_signalAdaptiveCurvature R α hα hR T s hs
  have hq (i : ι) : Measurable (fun X => ⟪X i, A X (X i)⟫) :=
    (measurable_pi_apply i).inner
      ((show Continuous (fun q : (V →L[ℝ] V) × V => q.1 q.2) from
        continuous_fst.clm_apply continuous_snd).measurable.comp
          (hA.prodMk (measurable_pi_apply i)))
  simp only [Set.ofPred_forall]
  apply MeasurableSet.iInter
  intro i
  have hh : Measurable (fun X => 1 - d X i * ⟪X i, A X (X i)⟫) :=
    measurable_const.sub ((hd i).mul (hq i))
  exact (measurableSet_lt measurable_const hh).inter
    (measurableSet_le hh.inv
      (measurable_const.add (((hd i).mul ((measurable_pi_apply i).norm.pow_const 2)).div_const α)))

omit [DecidableEq ι] in
/-- The full denominator estimate holds almost everywhere under the
unconditional design law, obtained from every fixed-signal slice. -/
theorem ae_signalAdaptive_denominator (hs : Measurable s) :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)), ∀ i,
      0 < 1 - d X i * ⟪X i, A X (X i)⟫ ∧
      (1 - d X i * ⟪X i, A X (X i)⟫)⁻¹ ≤ 1 + d X i * ‖X i‖ ^ 2 / α := by
  classical
  apply ae_ambient_of_ae_signalSlices T
    (measurableSet_signalAdaptive_denominator R α hα hR T s hs)
  intro y
  filter_upwards [ae_signalSliceOperator_spec R α hα hR T
    (signalBaseDesign T y) (s (signalBaseDesign T y))] with Z hZ
  intro i
  have h := And.intro (hZ.2.2.2.2.2.2.2.2.1 i) (hZ.2.2.2.2.2.2.2.2.2 i)
  simp only [sub_zero] at h
  simp only [signalAdaptiveCurvature, signalAdaptiveConstructedOperator, signalAdaptiveEstimator,
    signalDesignPart_signalSliceDesign T _ _ (signalBaseDesign_orthogonal T y),
    freeDesignPart_signalSliceDesign T _ _ (signalBaseDesign_orthogonal T y)]
  convert h using 1 <;> rfl

omit [DecidableEq ι] in
/-- A dimension-uniform denominator bound on the manuscript's row event. -/
theorem ae_signalAdaptive_denominator_on_weightEvent
    (hs : Measurable s) (μ δ : ℝ) (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)), X ∈ empiricalWeightEvent →
      ∀ i, 0 < 1 - d X i * ⟪X i, A X (X i)⟫ ∧
        (1 - d X i * ⟪X i, A X (X i)⟫)⁻¹ ≤ 1 + 2 * (δ⁻¹ + 1) / μ := by
  filter_upwards [ae_signalAdaptive_denominator R α hα hR T s hs] with X hX hF i
  refine ⟨(hX i).1, (hX i).2.trans (add_le_add_right ?_ 1)⟩
  have hμ : μ ≠ 0 := by
    intro h
    rw [hscale, h, mul_zero] at hα
    exact (lt_irrefl 0 hα)
  have he : 2 * (δ⁻¹ + 1) / μ * α =
      2 * (δ⁻¹ + 1) * (Fintype.card ι : ℝ) := by
    rw [hscale]
    field_simp
  apply (div_le_iff₀ hα).mpr
  rw [he]
  have hd1 : d X i ≤ 1 :=
    (loss_curvature_mem_Icc_of_lipschitz_score
      (convexOn_boundedScoreLoss _) (hasDerivAt_boundedScoreLoss _)
      (lipschitzWith_boundedScore _) _).2
  have hn := norm_sq_le_of_mem_empiricalWeightEvent hF i
  have hm := mul_le_mul_of_nonneg_right hd1 (sq_nonneg ‖X i‖)
  nlinarith

end ALO


==> anc/lean_alo/ALO/Estimator/SignalAdaptiveWeightStatistics.lean <==
module

public import ALO.Estimator.SignalAdaptiveWeightDenominator

/-! # Constructed single-index weights from their remainder

The statistical remainder estimate is an explicit hypothesis. Denominators,
measurability and the passage to weight errors are proved here.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

/-- The weight error for any chosen operator and realized curvature. -/
@[expose] noncomputable def signalWeightErrorSqSum
    (d : (ι → V) → ι → ℝ) (A : (ι → V) → V →L[ℝ] V) (X : ι → V) : ℝ :=
  ∑ i, inverseRowRatioError (d X) X (A X) i ^ 2

theorem measurable_signalWeightErrorSqSum
    (d : (ι → V) → ι → ℝ) (A : (ι → V) → V →L[ℝ] V)
    (hd : ∀ i, Measurable (fun X => d X i)) (hA : Measurable A) :
    Measurable (signalWeightErrorSqSum d A) := by
  have ht : Measurable (fun X => LinearMap.trace ℝ V (A X).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun i _ =>
      measurable_const.inner (hA.apply_continuousLinearMap _)
  have hq (i : ι) : Measurable (fun X => ⟪X i, A X (X i)⟫) :=
    (measurable_pi_apply i).inner
      ((show Continuous (fun q : (V →L[ℝ] V) × V => q.1 q.2) from
        continuous_fst.clm_apply continuous_snd).measurable.comp
          (hA.prodMk (measurable_pi_apply i)))
  exact Finset.measurable_sum _ fun i _ =>
    (ht.sub ((hq i).div (measurable_const.sub ((hd i).mul (hq i))))).pow_const 2

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)
local notation "A" => signalAdaptiveConstructedOperator R α hα hR T s
local notation "d" => signalAdaptiveCurvature R α hα hR T s
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)

/-- The remaining constructed-weight task reduces to the unconditional
remainder moment under the actual signal-dependent design law. -/
theorem constructedSignal_weight_bound_of_remainder
    (hs : Measurable s) (μ δ : ℝ) (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) (C : ℝ)
    (hi : Integrable (fun X => ∑ i, inverseRowRemainder (d X) X (A X) i ^ 2) γ)
    (hbound : (∫ X, ∑ i, inverseRowRemainder (d X) X (A X) i ^ 2 ∂γ) ≤ C) :
    Integrable (empiricalWeightEvent.indicator (signalWeightErrorSqSum d A)) γ ∧
      (∫ X, empiricalWeightEvent.indicator (signalWeightErrorSqSum d A) X ∂γ) ≤
        (1 + 2 * (δ⁻¹ + 1) / μ) ^ 2 * C := by
  classical
  let K := (1 + 2 * (δ⁻¹ + 1) / μ) ^ 2
  let r := fun X => ∑ i, inverseRowRemainder (d X) X (A X) i ^ 2
  let w := empiricalWeightEvent.indicator (signalWeightErrorSqSum d A)
  have hm : Measurable w :=
    (measurable_signalWeightErrorSqSum d A (measurable_signalAdaptiveCurvature R α hα hR T s hs)
      (measurable_signalAdaptiveConstructedOperator R α hα hR T s hs)).indicator
        measurableSet_empiricalWeightEvent
  have hle : ∀ᵐ X ∂γ, w X ≤ K * r X := by
    filter_upwards [ae_signalAdaptive_denominator_on_weightEvent R α hα hR T s hs μ δ hscale hdim]
      with X hX
    by_cases hF : X ∈ empiricalWeightEvent
    · rw [show w X = signalWeightErrorSqSum d A X from Set.indicator_of_mem hF _]
      exact sum_inverseRowRatioError_sq_le_of_denominator (d X) X (A X) _
        (fun i => (hX hF i).1) (fun i => (hX hF i).2)
    · rw [show w X = 0 from Set.indicator_of_notMem hF _]
      exact mul_nonneg (sq_nonneg _) (Finset.sum_nonneg fun _ _ => sq_nonneg _)
  have hwi : Integrable w γ := (hi.const_mul K).mono' hm.aestronglyMeasurable
    (hle.mono fun X hX => by
      have h0 : 0 ≤ w X :=
        Set.indicator_nonneg (fun _ _ => Finset.sum_nonneg fun _ _ => sq_nonneg _) X
      rw [Real.norm_of_nonneg h0]
      exact hX)
  refine ⟨hwi, (integral_mono_ae hwi (hi.const_mul K) hle).trans ?_⟩
  rw [integral_const_mul]
  exact mul_le_mul_of_nonneg_left hbound (sq_nonneg _)

end ALO


==> anc/lean_alo/ALO/Estimator/SignalCovarianceALO.lean <==
module

public import ALO.Estimator.ParametricSignalWeight
public import ALO.Estimator.SingleIndexCovarianceAveraging

/-! # Actual rational ALO predictions in single-index covariance coordinates -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a : ℝ) (ha : 0 < a)
  (hR : StrongConvexOn Set.univ a R) (T : Submodule ℝ V)
  (s : (ι → V) → ι → BoundedLipschitzScore) (A : (ι → V) → V →L[ℝ] V)

/-- The realized rational ALO correction, with the original fitted predictor,
curvature and transported operator. Real division defines exceptional points. -/
@[expose] noncomputable def covarianceSignalALOPrediction (X : ι → V) (i : ι) : ℝ :=
  let Q := unwhitenOperator S (A (fun j => whitenRow S (X j)))
  let t := ⟪X i, covarianceSignalAdaptiveEstimator S R a ha hR T s X⟫
  t + boundedScore (s (signalDesignPart T (fun j => whitenRow S (X j))) i) t *
    (⟪X i, Q (X i)⟫ / (1 - covarianceSignalCurvature S R a ha hR T s X i * ⟪X i, Q (X i)⟫))

/-- The prediction difference is exactly the fitted score times the error
of the same operator's rational weight, pointwise on all designs. -/
theorem covarianceSignalMeanField_sub_ALO (X : ι → V) (i : ι) :
    covarianceSignalMeanFieldPrediction S R a ha hR T s A X i -
      covarianceSignalALOPrediction S R a ha hR T s A X i =
    let Q := unwhitenOperator S (A (fun j => whitenRow S (X j)))
    let t := ⟪X i, covarianceSignalAdaptiveEstimator S R a ha hR T s X⟫
    boundedScore (s (signalDesignPart T (fun j => whitenRow S (X j))) i) t *
      (LinearMap.trace ℝ V (Q.comp (designCovariance S)).toLinearMap -
        ⟪X i, Q (X i)⟫ / (1 - covarianceSignalCurvature S R a ha hR T s X i * ⟪X i, Q (X i)⟫)) := by
  unfold covarianceSignalMeanFieldPrediction covarianceSignalALOPrediction
  dsimp only
  ring

/-- Bounded scores convert weight errors to summed prediction errors
without a loss depending on dimension, signal or noise. -/
theorem sum_covarianceSignalMeanField_sub_ALO_sq_le (X : ι → V) :
    (∑ i, (covarianceSignalMeanFieldPrediction S R a ha hR T s A X i -
      covarianceSignalALOPrediction S R a ha hR T s A X i) ^ 2) ≤
      covarianceSignalWeightErrorSqSum S R a ha hR T s A X := by
  apply Finset.sum_le_sum
  intro i _
  rw [covarianceSignalMeanField_sub_ALO]
  dsimp only
  rw [mul_pow]
  have hs : boundedScore (s (signalDesignPart T (fun j => whitenRow S (X j))) i)
      ⟪X i, covarianceSignalAdaptiveEstimator S R a ha hR T s X⟫ ^ 2 ≤ 1 := by
    simpa only [sq_abs, one_pow] using
      pow_le_pow_left₀ (abs_nonneg _) (abs_boundedScore_le_one _ _) 2
  exact (mul_le_mul_of_nonneg_right hs (sq_nonneg _)).trans_eq (one_mul _)

section Parametric
variable {U Y : Type*} [MeasurableSpace U] [MeasurableSpace Y]
  [MeasurableSpace V] [BorelSpace V]
  (s : U → (ι → V) → ι → BoundedLipschitzScore) (A : U → (ι → V) → V →L[ℝ] V)

/-- Joint measurability holds for arbitrary measurable noise spaces. -/
theorem measurable_parametricCovarianceSignalALOPrediction
    (hs : Measurable (Function.uncurry s)) (hA : Measurable (Function.uncurry A)) (i : ι) :
    Measurable (fun q : U × (ι → V) =>
      covarianceSignalALOPrediction S R a ha hR T (s q.1) (A q.1) q.2 i) := by
  have hp : Measurable (fun q : U × (ι → V) =>
      ⟪q.2 i, covarianceSignalAdaptiveEstimator S R a ha hR T (s q.1) q.2⟫) :=
    ((measurable_pi_apply i).comp measurable_snd).inner
      (measurable_parametricCovarianceSignalEstimator S R a ha hR T s hs)
  have hv := continuous_boundedScore.measurable.comp
    (((measurable_pi_apply i).comp (measurable_parametricSignalScores S T s hs)).prodMk hp)
  have hx : Measurable (fun q : U × (ι → V) => whitenRow S (q.2 i)) :=
    (measurable_pi_apply i).comp ((measurable_whitenRows S).comp measurable_snd)
  have hAW := hA.comp (measurable_fst.prodMk ((measurable_whitenRows S).comp measurable_snd))
  have hq : Measurable (fun q : U × (ι → V) =>
      ⟪whitenRow S (q.2 i), A q.1 (fun j => whitenRow S (q.2 j)) (whitenRow S (q.2 i))⟫) :=
    hx.inner ((show Continuous (fun p : (V →L[ℝ] V) × V => p.1 p.2) from
      continuous_fst.clm_apply continuous_snd).measurable.comp (hAW.prodMk hx))
  unfold covarianceSignalALOPrediction
  simp only [unwhitenOperator_inner]
  exact hp.add (hv.mul (hq.div (measurable_const.sub
    ((measurable_parametricCovarianceSignalCurvature S R a ha hR T s hs i).mul hq))))

variable [DecidableEq ι]

/-- Total squared error against the actual deleted fits. -/
@[expose] noncomputable def parametricCovarianceSignalALOError (q : U × (ι → V)) : ℝ :=
  ∑ i, (covarianceSignalALOPrediction S R a ha hR T (s q.1) (A q.1) q.2 i -
    ⟪q.2 i, covarianceSignalAdaptiveLOO S R a ha hR T (s q.1) i q.2⟫) ^ 2

/-- Difference of averaged test values; response-only additive terms cancel. -/
@[expose] noncomputable def parametricCovarianceSignalALOTestError
    (y : U × (ι → V) → ι → Y) (g : ℝ → Y → ℝ) (q : U × (ι → V)) : ℝ :=
  |(∑ i, (g (covarianceSignalALOPrediction S R a ha hR T (s q.1) (A q.1) q.2 i) (y q i) -
    g ⟪q.2 i, covarianceSignalAdaptiveLOO S R a ha hR T (s q.1) i q.2⟫ (y q i))) / Fintype.card ι|

end Parametric
end ALO


==> anc/lean_alo/ALO/Estimator/SignalCovarianceALOBounds.lean <==
module

public import ALO.Estimator.SignalCovarianceALOComparison
public import ALO.Estimator.SignalCovariancePredictionMoments
public import ALO.Estimator.SignalCovarianceWeightBounds

/-! # Complete single-index rational ALO bounds for both penalty classes -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {U Y V ι : Type*} [MeasurableSpace U] [MeasurableSpace Y]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a : ℝ) (ha : 0 < a)
  (hR : StrongConvexOn Set.univ a R) (T : Submodule ℝ V)
  (s : U → (ι → V) → ι → BoundedLipschitzScore)

/-- Actual rational ALO versus actual LOO for a general strongly convex
penalty, using the constructed free-slice operator in both the numerator and
denominator. No conditional statistical estimates remain as hypotheses. -/
theorem constructedSingleIndexCovariance_ALO_bounds
    (hs : Measurable (Function.uncurry s)) (ν : Measure U) [IsProbabilityMeasure ν]
    (α : ℝ) (hα : 0 < α)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
    (hrank : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let A := fun u => signalAdaptiveConstructedOperator (fun z => R (S.symm z)) α hα hRS T (s u)
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
    (Integrable (F.indicator (parametricCovarianceSignalALOError S R a ha hR T s A))
      (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, F.indicator (parametricCovarianceSignalALOError S R a ha hR T s A) q
        ∂ν.prod (covarianceDesignGaussian S)) ≤
          2 * constructedSignalWeightConstant μ δ + 2 * empiricalMeanFieldConstant μ δ) ∧
    (Integrable (F.indicator (parametricCovarianceSignalALOTestError S R a ha hR T s A y g))
      (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, F.indicator (parametricCovarianceSignalALOTestError S R a ha hR T s A y g) q
        ∂ν.prod (covarianceDesignGaussian S)) ≤
          signalALOTestConstant (constructedSignalWeightConstant μ δ) μ δ /
            Real.sqrt (Fintype.card ι)) := by
  have hW := constructedSingleIndexCovariance_weight_bound S R a ha hR T s hs ν α hα hRS
    hrank μ δ hμ hδ hscale hdim
  have hE := constructedSingleIndexCovariance_meanField_bounds S R a ha hR T s hs ν α hα hRS
    hmin hrank μ δ hμ hδ hscale hdim y hy g hgm hg
  have hM := constructedSingleIndexCovariance_prediction_moment S R a α ha hα hR hRS T s
    hs ν hmin μ δ hμ hscale hdim
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  exact parametricCovarianceSignal_ALO_bounds_of_estimates S R a ha hR T s
    (fun u => signalAdaptiveConstructedOperator (fun z => R (S.symm z)) α hα hRS T (s u))
    hs (measurable_parametricSignalConstructedOperator S R T s hs α hα hRS)
    ν y hy g hgm hg (constructedSignalWeightConstant μ δ) μ δ hn
    hW.1 hW.2 hE.1.1 hE.1.2 hM.1 hM.2 hE.2.1 hE.2.2

/-- The same rational ALO conclusions for the original prescribed group
inverse. General covariance is allowed; the ridge/covariance inequality and
joint group coverage are explicit. No C² loss or response moment is required. -/
theorem prescribedGroupSingleIndexCovariance_ALO_bounds
    {K : Type*} [Fintype K] (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (hs : Measurable (Function.uncurry s)) (ν : Measure U) [IsProbabilityMeasure ν]
    (α : ℝ) (hα : 0 < α) (hcov : α * ‖designCovariance S‖ ≤ a)
    (hP : ∀ z, (∀ k, P k z = 0) → z = 0) (hrank : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let R := groupLassoPenalty P w a
    let hR := strongConvexOn_groupLassoPenalty P w hw a
    let A := fun u => groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T (s u)
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
    (Integrable (F.indicator (parametricCovarianceSignalALOError S R a ha hR T s A))
      (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, F.indicator (parametricCovarianceSignalALOError S R a ha hR T s A) q
        ∂ν.prod (covarianceDesignGaussian S)) ≤
          2 * groupLassoSignalWeightConstant μ δ + 2 * empiricalMeanFieldConstant μ δ) ∧
    (Integrable (F.indicator (parametricCovarianceSignalALOTestError S R a ha hR T s A y g))
      (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, F.indicator (parametricCovarianceSignalALOTestError S R a ha hR T s A y g) q
        ∂ν.prod (covarianceDesignGaussian S)) ≤
          signalALOTestConstant (groupLassoSignalWeightConstant μ δ) μ δ /
            Real.sqrt (Fintype.card ι)) := by
  have hW := prescribedGroupSingleIndexCovariance_weight_bound S a ha T s P w hw hs ν α hα hcov hP
    hrank μ δ hμ hδ hscale hdim
  have hE := prescribedGroupSingleIndexCovariance_meanField_bounds S a ha T s P w hw hs ν α hα hcov
    hrank μ δ hμ hδ hscale hdim y hy g hgm hg
  have hM := prescribedGroupSingleIndexCovariance_prediction_moment S a α ha hα T s P w hw
    hs ν hcov μ δ hμ hscale hdim
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  exact parametricCovarianceSignal_ALO_bounds_of_estimates S (groupLassoPenalty P w a) a ha
    (strongConvexOn_groupLassoPenalty P w hw a) T s
    (fun u => groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T (s u))
    hs (measurable_parametricSignalGroupOperator S a ha T s hs P w hw)
    ν y hy g hgm hg (groupLassoSignalWeightConstant μ δ) μ δ hn
    hW.1 hW.2 hE.1.1 hE.1.2 hM.1 hM.2 hE.2.1 hE.2.2

end ALO


==> anc/lean_alo/ALO/Estimator/SignalCovarianceALOComparison.lean <==
module

public import ALO.Estimator.SignalCovarianceALO
public import ALO.MeasureTheory.PredictionBridge

/-! # Rational ALO versus actual LOO under the original single-index law -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {U Y V ι : Type*} [MeasurableSpace U] [MeasurableSpace Y]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a : ℝ) (ha : 0 < a)
  (hR : StrongConvexOn Set.univ a R) (T : Submodule ℝ V)
  (s : U → (ι → V) → ι → BoundedLipschitzScore)
  (A : U → (ι → V) → V →L[ℝ] V)

/-- Explicit constant for the final test comparison, given a weight constant. -/
@[expose] noncomputable def signalALOTestConstant (C μ δ : ℝ) : ℝ :=
  Real.sqrt C * Real.sqrt (3 + 9 * meanFieldPredictionMomentConstant μ δ + 6 * C) +
    meanFieldTestConstant μ δ

/-- Combine same-operator weights, unconditional mean-field error and
prediction energy. Every conclusion concerns actual original-coordinate
predictions. The row event is retained without normalizing the law. -/
theorem parametricCovarianceSignal_ALO_bounds_of_estimates
    (hs : Measurable (Function.uncurry s)) (hA : Measurable (Function.uncurry A))
    (ν : Measure U) [IsProbabilityMeasure ν]
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))
    (C μ δ : ℝ) (hn : 0 < Fintype.card ι)
    (hW : Integrable ((Prod.snd ⁻¹' covarianceWeightEvent S).indicator
      (parametricCovarianceSignalWeightError S R a ha hR T s A)) (ν.prod (covarianceDesignGaussian S)))
    (hWb : (∫ q, (Prod.snd ⁻¹' covarianceWeightEvent S).indicator
      (parametricCovarianceSignalWeightError S R a ha hR T s A) q
      ∂ν.prod (covarianceDesignGaussian S)) ≤ C)
    (hE : Integrable (parametricCovarianceSignalError S R a ha hR T s A)
      (ν.prod (covarianceDesignGaussian S)))
    (hEb : (∫ q, parametricCovarianceSignalError S R a ha hR T s A q
      ∂ν.prod (covarianceDesignGaussian S)) ≤ empiricalMeanFieldConstant μ δ)
    (hM : Integrable (fun q : U × (ι → V) => ∑ i,
      covarianceSignalMeanFieldPrediction S R a ha hR T (s q.1) (A q.1) q.2 i ^ 2)
      (ν.prod (covarianceDesignGaussian S)))
    (hMb : (∫ q, ∑ i, covarianceSignalMeanFieldPrediction S R a ha hR T (s q.1) (A q.1) q.2 i ^ 2
      ∂ν.prod (covarianceDesignGaussian S)) ≤
        Fintype.card ι * meanFieldPredictionMomentConstant μ δ)
    (ht : Integrable (parametricCovarianceSignalTestError S R a ha hR T s A y g)
      (ν.prod (covarianceDesignGaussian S)))
    (htb : (∫ q, parametricCovarianceSignalTestError S R a ha hR T s A y g q
      ∂ν.prod (covarianceDesignGaussian S)) ≤
        meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι)) :
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
    (Integrable (F.indicator (parametricCovarianceSignalALOError S R a ha hR T s A))
      (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, F.indicator (parametricCovarianceSignalALOError S R a ha hR T s A) q
        ∂ν.prod (covarianceDesignGaussian S)) ≤ 2 * C + 2 * empiricalMeanFieldConstant μ δ) ∧
    (Integrable (F.indicator (parametricCovarianceSignalALOTestError S R a ha hR T s A y g))
      (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, F.indicator (parametricCovarianceSignalALOTestError S R a ha hR T s A y g) q
        ∂ν.prod (covarianceDesignGaussian S)) ≤
          signalALOTestConstant C μ δ / Real.sqrt (Fintype.card ι)) := by
  classical
  let F : Set (U × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
  let m := fun q : U × (ι → V) => covarianceSignalMeanFieldPrediction S R a ha hR T (s q.1) (A q.1) q.2
  let p := fun q : U × (ι → V) => covarianceSignalALOPrediction S R a ha hR T (s q.1) (A q.1) q.2
  let l := fun q : U × (ι → V) => fun i => ⟪q.2 i, covarianceSignalAdaptiveLOO S R a ha hR T (s q.1) i q.2⟫
  have hF : MeasurableSet F :=
    (measurableSet_empiricalWeightEvent.preimage (measurable_whitenRows S)).preimage measurable_snd
  have hm := measurable_parametricCovarianceSignalPrediction S R a ha hR T s hs A hA
  have hp := measurable_parametricCovarianceSignalALOPrediction S R a ha hR T s A hs hA
  have hl (i) : Measurable (fun q => l q i) :=
    ((measurable_pi_apply i).comp measurable_snd).inner
      (measurable_parametricCovarianceSignalLOO S R a ha hR T s hs i)
  have hU : Integrable (F.indicator (fun q => ∑ i, (m q i - p q i) ^ 2))
      (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, F.indicator (fun q => ∑ i, (m q i - p q i) ^ 2) q
        ∂ν.prod (covarianceDesignGaussian S)) ≤ C := by
    apply nonnegative_integrable_bound_of_le _ _
      (F.indicator (parametricCovarianceSignalWeightError S R a ha hR T s A))
      ((Finset.measurable_sum _ fun i _ => ((hm i).sub (hp i)).pow_const 2).indicator hF)
      (fun q => Set.indicator_nonneg (fun _q _ => Finset.sum_nonneg fun _i _ => sq_nonneg _) q)
      hW _ C hWb
    intro q
    by_cases hq : q ∈ F
    · simp only [Set.indicator_of_mem hq]
      exact sum_covarianceSignalMeanField_sub_ALO_sq_le S R a ha hR T (s q.1) (A q.1) q.2
    · simp only [Set.indicator_of_notMem hq, le_refl]
  have hC : 0 ≤ C := (integral_nonneg fun q =>
    Set.indicator_nonneg (fun _q _ => Finset.sum_nonneg fun _i _ => sq_nonneg _) q).trans hU.2
  exact ⟨prediction_error_bridge_on_event _ F hF p m l hp hl C (empiricalMeanFieldConstant μ δ)
      hU.1 hE hU.2 hEb,
    prediction_test_bridge_on_event _ F hF p m l y g hp hm hl hy hgm hg
      C (meanFieldPredictionMomentConstant μ δ) (meanFieldTestConstant μ δ)
      hC (meanFieldPredictionMomentConstant_nonneg μ δ) hU.1 hM hU.2 hMb ht htb hn⟩

end ALO


==> anc/lean_alo/ALO/Estimator/SignalCovarianceALOTail.lean <==
module

public import ALO.Estimator.SignalALOGlobalEnvelope
public import ALO.Estimator.GaussianDesignRowTail

/-! # Actual single-index ALO error on the exceptional row event -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {U V ι : Type*} [MeasurableSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
  (T : Submodule ℝ V) (s : U → (ι → V) → ι → BoundedLipschitzScore)
  (A : U → (ι → V) → V →L[ℝ] V)

theorem measurable_parametricCovarianceSignalALOError
    (hs : Measurable (Function.uncurry s)) (hA : Measurable (Function.uncurry A)) :
    Measurable (parametricCovarianceSignalALOError S R a ha hR T s A) := by
  apply Finset.measurable_sum
  intro i _
  exact ((measurable_parametricCovarianceSignalALOPrediction S R a ha hR T s A hs hA i).sub
    (((measurable_pi_apply i).comp measurable_snd).inner
      (measurable_parametricCovarianceSignalLOO S R a ha hR T s hs i))).pow_const 2

/-- The tail contribution is bounded under the original joint law.
The only model inputs are realized coefficient, score and operator identities
and the already proved global denominator bound on each noise section. -/
theorem parametricCovarianceSignal_ALO_tail_bound_of_models
    (hs : Measurable (Function.uncurry s)) (hA : Measurable (Function.uncurry A))
    (ν : Measure U) [IsProbabilityMeasure ν]
    (M : U → GaussianMeanFieldModel (ι := ι) T α)
    (hb : ∀ u, (M u).coef = signalAdaptiveEstimator (fun z => R (S.symm z)) α hα hRS T (s u))
    (hbi : ∀ u, (M u).loo = signalAdaptiveLOO (fun z => R (S.symm z)) α hα hRS T (s u))
    (hv : ∀ u, (M u).score = signalAdaptiveScore (fun z => R (S.symm z)) α hα hRS T (s u))
    (hd : ∀ u, (M u).curvature = signalAdaptiveCurvature (fun z => R (S.symm z)) α hα hRS T (s u))
    (hop : ∀ u, (M u).operator = A u)
    (hden : ∀ u, ∀ᵐ X ∂ambientDesignGaussian, ∀ i,
      0 < 1 - (M u).curvature X i * ⟪X i, (M u).operator X (X i)⟫ ∧
      (1 - (M u).curvature X i * ⟪X i, (M u).operator X (X i)⟫)⁻¹ ≤
        1 + (M u).curvature X i * ‖X i‖ ^ 2 / α)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
    Integrable (Fᶜ.indicator (parametricCovarianceSignalALOError S R a ha hR T s A))
      (ν.prod (covarianceDesignGaussian S)) ∧
    (∫ q, Fᶜ.indicator (parametricCovarianceSignalALOError S R a ha hR T s A) q
      ∂ν.prod (covarianceDesignGaussian S)) ≤ 4 * gaussianBadRowFourthConstant δ / μ ^ 2 := by
  classical
  let F : Set (U × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
  let err := Fᶜ.indicator (parametricCovarianceSignalALOError S R a ha hR T s A)
  have hF : MeasurableSet F :=
    (measurableSet_empiricalWeightEvent.preimage (measurable_whitenRows S)).preimage measurable_snd
  have hm : Measurable err := (measurable_parametricCovarianceSignalALOError S R a ha hR T s A hs hA).indicator hF.compl
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  have htail := ambientDesign_bad_row_fourth_moment (V := V) hn δ hδ hdim
  apply uniform_nonnegative_prod_bound ν (covarianceDesignGaussian S) err hm
    (fun q => Set.indicator_nonneg (fun _q _ => Finset.sum_nonneg fun _i _ => sq_nonneg _) q)
  intro u
  let f := fun X : ι → V => err (u, X)
  have hfm : Measurable f := hm.comp (measurable_const.prodMk measurable_id)
  let e := fun Z : ι → V => f (fun j => covarianceRow S (Z j))
  let G := fun Z : ι → V => (4 / α ^ 2) *
    empiricalWeightEventᶜ.indicator (fun Z => ∑ i, ‖Z i‖ ^ 4) Z
  have hGi : Integrable G ambientDesignGaussian := htail.1.const_mul _
  have he0 (Z) : 0 ≤ e Z := Set.indicator_nonneg (fun _q _ => Finset.sum_nonneg fun _i _ => sq_nonneg _) _
  have hle : ∀ᵐ Z ∂ambientDesignGaussian, e Z ≤ G Z := by
    filter_upwards [model_alo_loo_abs_envelope α hα T (M u) (hden u)] with Z hZ
    by_cases hZevent : Z ∈ empiricalWeightEvent
    · have hFmem : (u, fun j => covarianceRow S (Z j)) ∈ F := by
        simpa only [F, Set.mem_preimage, covarianceWeightEvent, whitenRow_covarianceRow] using hZevent
      simp only [e, f, err, G, Set.indicator_of_notMem (show (u, fun j => covarianceRow S (Z j)) ∉ Fᶜ by simpa using hFmem),
        Set.indicator_of_notMem (show Z ∉ empiricalWeightEventᶜ by simpa using hZevent), mul_zero, le_refl]
    · have hFnot : (u, fun j => covarianceRow S (Z j)) ∉ F := by
        simpa only [F, Set.mem_preimage, covarianceWeightEvent, whitenRow_covarianceRow] using hZevent
      simp only [e, f, err, G,
        Set.indicator_of_mem (show (u, fun j => covarianceRow S (Z j)) ∈ Fᶜ from hFnot),
        Set.indicator_of_mem (show Z ∈ empiricalWeightEventᶜ from hZevent)]
      unfold parametricCovarianceSignalALOError covarianceSignalALOPrediction
      simp only [whitenRow_covarianceRow, unwhitenOperator_inner,
        covarianceSignalAdaptiveEstimator_covarianceRows S R a α ha hα hR hRS,
        covarianceSignalAdaptiveLOO_covarianceRows S R a α ha hα hR hRS,
        covarianceRow_inner, S.apply_symm_apply,
        covarianceSignalCurvature_covarianceRows S R a ha hR T (s u) α hα hRS,
        Finset.mul_sum]
      apply Finset.sum_le_sum
      intro i _
      have hi := pow_le_pow_left₀ (abs_nonneg _) (hZ i) 2
      rw [sq_abs] at hi
      simp only [hb u, hbi u, hv u, hd u, hop u, signalAdaptiveScore] at hi
      convert hi using 1
      ring
  have hei : Integrable e ambientDesignGaussian := hGi.mono'
    (hfm.comp (measurable_covarianceRows S)).aestronglyMeasurable
    (hle.mono fun Z hZ => by rw [Real.norm_of_nonneg (he0 Z)]; exact hZ)
  have hib : (∫ Z, e Z ∂ambientDesignGaussian) ≤ 4 * gaussianBadRowFourthConstant δ / μ ^ 2 := by
    apply (integral_mono_ae hei hGi hle).trans
    rw [show (∫ Z, G Z ∂ambientDesignGaussian) =
      (4 / α ^ 2) * ∫ Z, empiricalWeightEventᶜ.indicator (fun Z : ι → V => ∑ i, ‖Z i‖ ^ 4) Z
        ∂ambientDesignGaussian from integral_const_mul _ _]
    apply (mul_le_mul_of_nonneg_left htail.2 (by positivity : 0 ≤ 4 / α ^ 2)).trans_eq
    rw [hscale]
    have hn0 : (Fintype.card ι : ℝ) ≠ 0 := by exact_mod_cast Nat.ne_of_gt hn
    field_simp
  have hfi : Integrable f (covarianceDesignGaussian S) := by
    exact (integrable_map_measure hfm.aestronglyMeasurable
      (measurable_covarianceRows (ι := ι) S).aemeasurable).mpr hei
  have heint : (∫ X, f X ∂covarianceDesignGaussian S) = ∫ Z, e Z ∂ambientDesignGaussian := by
    exact integral_map (measurable_covarianceRows (ι := ι) S).aemeasurable hfm.aestronglyMeasurable
  exact ⟨hfi, heint.trans_le hib⟩

end ALO


==> anc/lean_alo/ALO/Estimator/SignalCovarianceALOUnconditional.lean <==
module

public import ALO.Estimator.SignalCovarianceALOTail
public import ALO.Estimator.SignalCovarianceALOBounds
public import ALO.MeasureTheory.RemovePredictionEvent

/-! # Removing the row-event indicator from single-index ALO conclusions -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

@[expose] noncomputable def unconditionalSignalALOErrorConstant (C μ δ : ℝ) : ℝ :=
  2 * C + 2 * empiricalMeanFieldConstant μ δ + 4 * gaussianBadRowFourthConstant δ / μ ^ 2

@[expose] noncomputable def unconditionalSignalALOTestConstant (C μ δ : ℝ) : ℝ :=
  Real.sqrt (unconditionalSignalALOErrorConstant C μ δ) *
    Real.sqrt (3 + 9 * (2 * meanFieldPredictionMomentConstant μ δ +
      2 * empiricalMeanFieldConstant μ δ) + 6 * unconditionalSignalALOErrorConstant C μ δ)

variable {U Y V ι : Type*} [MeasurableSpace U] [MeasurableSpace Y]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a : ℝ) (ha : 0 < a)
  (hR : StrongConvexOn Set.univ a R) (T : Submodule ℝ V)
  (s : U → (ι → V) → ι → BoundedLipschitzScore)
  (A : U → (ι → V) → V →L[ℝ] V)

/-- The completed row-event estimate plus its controlled complement gives
unconditional prediction integrability and the same test-function rate. -/
theorem parametricCovarianceSignal_ALO_unconditional_of_estimates
    (hs : Measurable (Function.uncurry s)) (hA : Measurable (Function.uncurry A))
    (ν : Measure U) [IsProbabilityMeasure ν]
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))
    (C μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ) (hn : 0 < Fintype.card ι)
    (hgood :
      Integrable ((Prod.snd ⁻¹' covarianceWeightEvent S).indicator
        (parametricCovarianceSignalALOError S R a ha hR T s A)) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, (Prod.snd ⁻¹' covarianceWeightEvent S).indicator
        (parametricCovarianceSignalALOError S R a ha hR T s A) q ∂ν.prod (covarianceDesignGaussian S)) ≤
          2 * C + 2 * empiricalMeanFieldConstant μ δ)
    (hbad :
      Integrable ((Prod.snd ⁻¹' covarianceWeightEvent S)ᶜ.indicator
        (parametricCovarianceSignalALOError S R a ha hR T s A)) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, (Prod.snd ⁻¹' covarianceWeightEvent S)ᶜ.indicator
        (parametricCovarianceSignalALOError S R a ha hR T s A) q ∂ν.prod (covarianceDesignGaussian S)) ≤
          4 * gaussianBadRowFourthConstant δ / μ ^ 2)
    (hE : Integrable (parametricCovarianceSignalError S R a ha hR T s A)
        (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalError S R a ha hR T s A q ∂ν.prod (covarianceDesignGaussian S)) ≤
        empiricalMeanFieldConstant μ δ)
    (hM : Integrable (fun q : U × (ι → V) => ∑ i,
        covarianceSignalMeanFieldPrediction S R a ha hR T (s q.1) (A q.1) q.2 i ^ 2)
        (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, ∑ i, covarianceSignalMeanFieldPrediction S R a ha hR T (s q.1) (A q.1) q.2 i ^ 2
        ∂ν.prod (covarianceDesignGaussian S)) ≤ Fintype.card ι * meanFieldPredictionMomentConstant μ δ) :
    (Integrable (parametricCovarianceSignalALOError S R a ha hR T s A) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalALOError S R a ha hR T s A q ∂ν.prod (covarianceDesignGaussian S)) ≤
        unconditionalSignalALOErrorConstant C μ δ) ∧
    (Integrable (parametricCovarianceSignalALOTestError S R a ha hR T s A y g) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalALOTestError S R a ha hR T s A y g q ∂ν.prod (covarianceDesignGaussian S)) ≤
        unconditionalSignalALOTestConstant C μ δ / Real.sqrt (Fintype.card ι)) := by
  have hU := integrable_bound_of_event_and_compl (ν.prod (covarianceDesignGaussian S))
    (Prod.snd ⁻¹' covarianceWeightEvent S) (parametricCovarianceSignalALOError S R a ha hR T s A)
    _ _ hgood.1 hbad.1 hgood.2 hbad.2
  refine ⟨hU, ?_⟩
  exact unconditional_test_bound_of_prediction_and_meanField (ν.prod (covarianceDesignGaussian S))
    (fun q => covarianceSignalALOPrediction S R a ha hR T (s q.1) (A q.1) q.2)
    (fun q => covarianceSignalMeanFieldPrediction S R a ha hR T (s q.1) (A q.1) q.2)
    (fun q i => ⟪q.2 i, covarianceSignalAdaptiveLOO S R a ha hR T (s q.1) i q.2⟫)
    y g (measurable_parametricCovarianceSignalALOPrediction S R a ha hR T s A hs hA)
    (fun i => ((measurable_pi_apply i).comp measurable_snd).inner
      (measurable_parametricCovarianceSignalLOO S R a ha hR T s hs i))
    hy hgm hg (unconditionalSignalALOErrorConstant C μ δ) (empiricalMeanFieldConstant μ δ)
    (meanFieldPredictionMomentConstant μ δ) (empiricalMeanFieldConstant_nonneg μ δ hμ hδ)
    (meanFieldPredictionMomentConstant_nonneg μ δ) hU.1 hU.2 hE.1 hE.2 hM.1 hM.2 hn

end ALO


==> anc/lean_alo/ALO/Estimator/SignalCovariancePredictionMoments.lean <==
module

public import ALO.Estimator.SingleIndexCovarianceAveraging

/-! # Original-law second moments of single-index mean-field predictions -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ a R)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)

/-- Transport the model's prediction energy through the actual covariance
law, without restricting to the row event. -/
theorem signalAdaptive_covariance_prediction_moment_of_model
    (M : GaussianMeanFieldModel (ι := ι) T α)
    (hb : M.coef = signalAdaptiveEstimator (fun z => R (S.symm z)) α hα hRS T s)
    (hs : M.score = signalAdaptiveScore (fun z => R (S.symm z)) α hα hRS T s)
    (μ δ : ℝ) (hμ : 0 < μ) (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let energy := fun X => ∑ i,
      covarianceSignalMeanFieldPrediction S R a ha hR T s M.operator X i ^ 2
    Integrable energy (covarianceDesignGaussian S) ∧
      (∫ X, energy X ∂covarianceDesignGaussian S) ≤
        Fintype.card ι * meanFieldPredictionMomentConstant μ δ := by
  let eW := fun Z => ∑ i, M.prediction Z i ^ 2
  have hm : Measurable eW := Finset.measurable_sum _ fun i _ =>
    (M.measurable_prediction i).pow_const 2
  have hU := M.prediction_moment hα μ δ hμ hscale hdim
  have ht := covarianceDesign_scalar_transport S eW hm
  have heq : (fun X => ∑ i,
      covarianceSignalMeanFieldPrediction S R a ha hR T s M.operator X i ^ 2) =
      (fun X => eW (fun j => whitenRow S (X j))) := by
    funext X
    simp only [covarianceSignalMeanFieldPrediction_eq_whitenRows S R a α ha hα hR hRS,
      eW, GaussianMeanFieldModel.prediction, signalAdaptiveMeanFieldPrediction, hb, hs]
  change Integrable _ _ ∧ _ ≤ _
  rw [heq]
  exact ⟨ht.1.mpr hU.1, ht.2.trans_le hU.2⟩

section Parametric
variable {U : Type*} [MeasurableSpace U]
  (s : U → (ι → V) → ι → BoundedLipschitzScore)

omit [DecidableEq ι] in
/-- Joint measurability and section moments suffice for arbitrary independent
noise; neither a topology nor moments of that noise are required. -/
theorem parametricSignalCovariance_prediction_moment_of_sections
    (A : U → (ι → V) → V →L[ℝ] V)
    (hs : Measurable (Function.uncurry s)) (hA : Measurable (Function.uncurry A))
    (ν : Measure U) [IsProbabilityMeasure ν] (C : ℝ)
    (hsec : ∀ u,
      Integrable (fun X => ∑ i,
        covarianceSignalMeanFieldPrediction S R a ha hR T (s u) (A u) X i ^ 2)
        (covarianceDesignGaussian S) ∧
      (∫ X, ∑ i, covarianceSignalMeanFieldPrediction S R a ha hR T (s u) (A u) X i ^ 2
        ∂covarianceDesignGaussian S) ≤ C) :
    Integrable (fun q : U × (ι → V) => ∑ i,
      covarianceSignalMeanFieldPrediction S R a ha hR T (s q.1) (A q.1) q.2 i ^ 2)
      (ν.prod (covarianceDesignGaussian S)) ∧
    (∫ q, ∑ i, covarianceSignalMeanFieldPrediction S R a ha hR T (s q.1) (A q.1) q.2 i ^ 2
      ∂ν.prod (covarianceDesignGaussian S)) ≤ C :=
  uniform_nonnegative_prod_bound ν (covarianceDesignGaussian S) _
    (Finset.measurable_sum _ fun i _ =>
      (measurable_parametricCovarianceSignalPrediction S R a ha hR T s hs A hA i).pow_const 2)
    (fun _q => Finset.sum_nonneg fun _i _ => sq_nonneg _) C hsec

/-- Original-law prediction moments for the constructed general-penalty
operator. The penalty is minimized at zero in whitened coordinates. -/
theorem constructedSingleIndexCovariance_prediction_moment
    (hs : Measurable (Function.uncurry s)) (ν : Measure U) [IsProbabilityMeasure ν]
    (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
    (μ δ : ℝ) (hμ : 0 < μ) (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let A := fun u => signalAdaptiveConstructedOperator (fun z => R (S.symm z)) α hα hRS T (s u)
    Integrable (fun q : U × (ι → V) => ∑ i,
      covarianceSignalMeanFieldPrediction S R a ha hR T (s q.1) (A q.1) q.2 i ^ 2)
      (ν.prod (covarianceDesignGaussian S)) ∧
    (∫ q, ∑ i, covarianceSignalMeanFieldPrediction S R a ha hR T (s q.1) (A q.1) q.2 i ^ 2
      ∂ν.prod (covarianceDesignGaussian S)) ≤
        Fintype.card ι * meanFieldPredictionMomentConstant μ δ := by
  apply parametricSignalCovariance_prediction_moment_of_sections S R a ha hR T s
    (fun u => signalAdaptiveConstructedOperator (fun z => R (S.symm z)) α hα hRS T (s u))
    hs (measurable_parametricSignalConstructedOperator S R T s hs α hα hRS) ν
  intro u
  exact signalAdaptive_covariance_prediction_moment_of_model S R a α ha hα hR hRS T (s u)
    (constructedSignalAdaptiveMeanFieldModel _ α hα hRS T (s u)
      (hs.comp (measurable_const.prodMk measurable_id)) hmin) rfl rfl μ δ hμ hscale hdim

include hα in
/-- Original-law prediction moments for the prescribed group inverse. -/
theorem prescribedGroupSingleIndexCovariance_prediction_moment
    {K : Type*} [Fintype K] (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (hs : Measurable (Function.uncurry s)) (ν : Measure U) [IsProbabilityMeasure ν]
    (hcov : α * ‖designCovariance S‖ ≤ a)
    (μ δ : ℝ) (hμ : 0 < μ) (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let R := groupLassoPenalty P w a
    let hR := strongConvexOn_groupLassoPenalty P w hw a
    let A := fun u => groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T (s u)
    Integrable (fun q : U × (ι → V) => ∑ i,
      covarianceSignalMeanFieldPrediction S R a ha hR T (s q.1) (A q.1) q.2 i ^ 2)
      (ν.prod (covarianceDesignGaussian S)) ∧
    (∫ q, ∑ i, covarianceSignalMeanFieldPrediction S R a ha hR T (s q.1) (A q.1) q.2 i ^ 2
      ∂ν.prod (covarianceDesignGaussian S)) ≤
        Fintype.card ι * meanFieldPredictionMomentConstant μ δ := by
  have hRS' := strongConvexOn_whitenedGroupLasso P w hw a α hα.le S
    (by simpa only [norm_designCovariance] using hcov)
  apply parametricSignalCovariance_prediction_moment_of_sections S (groupLassoPenalty P w a) a ha
    (strongConvexOn_groupLassoPenalty P w hw a) T s
    (fun u => groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T (s u))
    hs (measurable_parametricSignalGroupOperator S a ha T s hs P w hw) ν
  intro u
  exact signalAdaptive_covariance_prediction_moment_of_model S (groupLassoPenalty P w a) a α ha hα
    (strongConvexOn_groupLassoPenalty P w hw a) hRS' T (s u)
    (groupLassoCovarianceSignalMeanFieldModel S P w hw a α ha hα hRS' T (s u)
      (hs.comp (measurable_const.prodMk measurable_id)) hcov) rfl rfl μ δ hμ hscale hdim

end Parametric
end ALO


==> anc/lean_alo/ALO/Estimator/SignalCovarianceWeight.lean <==
module

public import ALO.Estimator.SignalAdaptiveWeightBounds
public import ALO.Estimator.SignalAdaptiveCovarianceCoordinates
public import ALO.Estimator.CovarianceALO

/-! # Signal-adaptive weights in original covariance coordinates -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a : ℝ) (ha : 0 < a)
  (hR : StrongConvexOn Set.univ a R) (T : Submodule ℝ V)
  (s : (ι → V) → ι → BoundedLipschitzScore)

/-- Curvature of the realized score at the original fitted predictor. -/
@[expose] noncomputable def covarianceSignalCurvature (X : ι → V) (i : ι) : ℝ :=
  deriv (boundedScore (s (signalDesignPart T (fun j => whitenRow S (X j))) i))
    ⟪X i, covarianceSignalAdaptiveEstimator S R a ha hR T s X⟫

/-- Squared rational-weight error in original coordinates. The transported
operator is `S⁻¹ A (S†)⁻¹`, and the centering is its covariance trace. -/
@[expose] noncomputable def covarianceSignalWeightErrorSqSum
    (A : (ι → V) → V →L[ℝ] V) (X : ι → V) : ℝ :=
  let Q := unwhitenOperator S (A (fun j => whitenRow S (X j)))
  ∑ i, (LinearMap.trace ℝ V (Q.comp (designCovariance S)).toLinearMap -
    ⟪X i, Q (X i)⟫ /
      (1 - covarianceSignalCurvature S R a ha hR T s X i * ⟪X i, Q (X i)⟫)) ^ 2

variable (α : ℝ) (hα : 0 < α)
  (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))

/-- Whitening preserves the actual fitted curvature, including at a score
nondifferentiability where the total derivative convention is used. -/
theorem covarianceSignalCurvature_covarianceRows (Z : ι → V) (i : ι) :
    covarianceSignalCurvature S R a ha hR T s (fun j => covarianceRow S (Z j)) i =
      signalAdaptiveCurvature (fun z => R (S.symm z)) α hα hRS T s Z i := by
  unfold covarianceSignalCurvature signalAdaptiveCurvature
  simp only [whitenRow_covarianceRow,
    covarianceSignalAdaptiveEstimator_covarianceRows S R a α ha hα hR hRS,
    covarianceRow_inner, S.apply_symm_apply]

/-- Both the rational denominator and covariance trace transport exactly. -/
theorem covarianceSignalWeightErrorSqSum_covarianceRows
    (A : (ι → V) → V →L[ℝ] V) (Z : ι → V) :
    covarianceSignalWeightErrorSqSum S R a ha hR T s A (fun j => covarianceRow S (Z j)) =
      signalWeightErrorSqSum (signalAdaptiveCurvature (fun z => R (S.symm z)) α hα hRS T s) A Z := by
  unfold covarianceSignalWeightErrorSqSum signalWeightErrorSqSum inverseRowRatioError
  simp only [whitenRow_covarianceRow, trace_unwhitenOperator_covariance,
    unwhitenOperator_inner, covarianceSignalCurvature_covarianceRows S R a ha hR T s α hα hRS]

theorem covarianceSignalWeightErrorSqSum_eq_whitenRows
    (A : (ι → V) → V →L[ℝ] V) (X : ι → V) :
    covarianceSignalWeightErrorSqSum S R a ha hR T s A X =
      signalWeightErrorSqSum (signalAdaptiveCurvature (fun z => R (S.symm z)) α hα hRS T s) A
        (fun j => whitenRow S (X j)) := by
  have h := covarianceSignalWeightErrorSqSum_covarianceRows S R a ha hR T s α hα hRS A
    (fun j => whitenRow S (X j))
  simpa only [covarianceRow_whitenRow] using h

variable [MeasurableSpace V] [BorelSpace V]

/-- A bound under standard Gaussian coordinates is a bound on the actual
original-coordinate weights with precisely the covariance row event. -/
theorem covarianceSignal_weight_bound_of_whitened
    (hs : Measurable s) (A : (ι → V) → V →L[ℝ] V) (hA : Measurable A) (C : ℝ)
    (hi : Integrable (empiricalWeightEvent.indicator
      (signalWeightErrorSqSum (signalAdaptiveCurvature (fun z => R (S.symm z)) α hα hRS T s) A))
        ambientDesignGaussian)
    (hb : (∫ Z, empiricalWeightEvent.indicator
      (signalWeightErrorSqSum (signalAdaptiveCurvature (fun z => R (S.symm z)) α hα hRS T s) A) Z
        ∂ambientDesignGaussian) ≤ C) :
    Integrable ((covarianceWeightEvent S).indicator
      (covarianceSignalWeightErrorSqSum S R a ha hR T s A)) (covarianceDesignGaussian S) ∧
    (∫ X, (covarianceWeightEvent S).indicator
      (covarianceSignalWeightErrorSqSum S R a ha hR T s A) X ∂covarianceDesignGaussian S) ≤ C := by
  let f := empiricalWeightEvent.indicator
    (signalWeightErrorSqSum (signalAdaptiveCurvature (fun z => R (S.symm z)) α hα hRS T s) A)
  have hf : Measurable f := (measurable_signalWeightErrorSqSum _ A
    (measurable_signalAdaptiveCurvature (fun z => R (S.symm z)) α hα hRS T s hs) hA).indicator
      measurableSet_empiricalWeightEvent
  have ht := covarianceDesign_scalar_transport S f hf
  have he : (covarianceWeightEvent S).indicator
      (covarianceSignalWeightErrorSqSum S R a ha hR T s A) =
      fun X => f (fun j => whitenRow S (X j)) := by
    funext X
    by_cases h : X ∈ covarianceWeightEvent S
    · have h' : (fun j => whitenRow S (X j)) ∈ empiricalWeightEvent := h
      simp only [f, Set.indicator_of_mem h, Set.indicator_of_mem h']
      exact covarianceSignalWeightErrorSqSum_eq_whitenRows S R a ha hR T s α hα hRS A X
    · have h' : (fun j => whitenRow S (X j)) ∉ empiricalWeightEvent := h
      simp only [f, Set.indicator_of_notMem h, Set.indicator_of_notMem h']
  rw [he]
  exact ⟨ht.1.mpr hi, ht.2.trans_le hb⟩

end ALO


==> anc/lean_alo/ALO/Estimator/SignalCovarianceWeightBounds.lean <==
module

public import ALO.Estimator.ParametricSignalWeight

/-! # Original covariance weight bounds with arbitrary independent noise -/

public section
namespace ALO
open MeasureTheory
variable {U V ι : Type*} [MeasurableSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a : ℝ) (ha : 0 < a)
  (hR : StrongConvexOn Set.univ a R) (T : Submodule ℝ V)
  (s : U → (ι → V) → ι → BoundedLipschitzScore)

/-- The general-penalty weights are bounded under the original joint law.
The operator is constructed from full free-design derivatives and transported
back to the original coefficient coordinates. No noise moments are needed. -/
theorem constructedSingleIndexCovariance_weight_bound
    (hs : Measurable (Function.uncurry s)) (ν : Measure U) [IsProbabilityMeasure ν]
    (α : ℝ) (hα : 0 < α)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (hrank : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let A := fun u => signalAdaptiveConstructedOperator (fun z => R (S.symm z)) α hα hRS T (s u)
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
    let err := F.indicator (parametricCovarianceSignalWeightError S R a ha hR T s A)
    Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤ constructedSignalWeightConstant μ δ := by
  apply parametricCovarianceSignal_weight_bound_of_whitened S R a ha hR T s
    (fun u => signalAdaptiveConstructedOperator (fun z => R (S.symm z)) α hα hRS T (s u))
    hs (measurable_parametricSignalConstructedOperator S R T s hs α hα hRS)
    ν α hα hRS (constructedSignalWeightConstant μ δ)
  intro u
  exact constructedSignal_weight_uniform_bound (fun z => R (S.symm z)) α hα hRS T (s u)
    (hs.comp (measurable_const.prodMk measurable_id)) hrank μ δ hμ hδ hscale hdim

variable {K : Type*} [Fintype K] [DecidableEq ι]

/-- The prescribed group weights have the same original-law guarantee, with
the rank-two transfer cost. The full pullback's strong convexity follows from
the original ridge/covariance inequality. Joint group coverage is retained. -/
theorem prescribedGroupSingleIndexCovariance_weight_bound
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (hs : Measurable (Function.uncurry s)) (ν : Measure U) [IsProbabilityMeasure ν]
    (α : ℝ) (hα : 0 < α) (hcov : α * ‖designCovariance S‖ ≤ a)
    (hP : ∀ z, (∀ k, P k z = 0) → z = 0) (hrank : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let R := groupLassoPenalty P w a
    let hR := strongConvexOn_groupLassoPenalty P w hw a
    let A := fun u => groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T (s u)
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
    let err := F.indicator (parametricCovarianceSignalWeightError S R a ha hR T s A)
    Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤ groupLassoSignalWeightConstant μ δ := by
  have hRS : StrongConvexOn Set.univ α (fun z => groupLassoPenalty P w a (S.symm z)) :=
    strongConvexOn_whitenedGroupLasso P w hw a α hα.le S
      (by simpa only [norm_designCovariance] using hcov)
  apply parametricCovarianceSignal_weight_bound_of_whitened S (groupLassoPenalty P w a) a ha
    (strongConvexOn_groupLassoPenalty P w hw a) T s
    (fun u => groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T (s u))
    hs (measurable_parametricSignalGroupOperator S a ha T s hs P w hw)
    ν α hα hRS (groupLassoSignalWeightConstant μ δ)
  intro u
  exact groupLassoSignal_weight_uniform_bound S P w hw a α ha hα hRS T (s u)
    (hs.comp (measurable_const.prodMk measurable_id)) hcov hP hrank μ δ hμ hδ hscale hdim

end ALO


==> anc/lean_alo/ALO/Estimator/SignalDesignDisintegration.lean <==
module

public import ALO.Estimator.SingleIndexSliceOperator
public import ALO.Estimator.GaussianRowDisintegration

/-! # Gaussian signal/free design coordinates independent of all fits -/

public section
namespace ALO
open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Isometric inclusion of all free row coordinates in Euclidean design space. -/
@[expose] noncomputable def freeDesignEmbedding (T : Submodule ℝ V) :
    EuclideanDesignData ι T →ₗᵢ[ℝ] EuclideanDesignData ι V where
  toLinearMap := designDataEuclideanEquiv.toLinearMap.comp
    ((LinearMap.pi fun i => T.subtype.comp (LinearMap.proj i)).comp
      (designDataEuclideanEquiv (V := T)).symm.toLinearMap)
  norm_map' z := by
    apply (sq_eq_sq₀ (norm_nonneg _) (norm_nonneg _)).mp
    simp only [PiLp.norm_sq_eq_of_L2]
    rfl

@[expose] noncomputable def freeDesignSubspace (T : Submodule ℝ V) :
    Submodule ℝ (EuclideanDesignData ι V) :=
  (freeDesignEmbedding (ι := ι) T).toLinearMap.range

/-- The fixed base consists only of the signal components of the rows. -/
@[expose] noncomputable def signalBaseDesign (T : Submodule ℝ V)
    (y : (freeDesignSubspace (ι := ι) T)ᗮ) : ι → V :=
  designDataEuclideanEquiv.symm (y : EuclideanDesignData ι V)

theorem signalBaseDesign_orthogonal [DecidableEq ι] (T : Submodule ℝ V)
    (y : (freeDesignSubspace (ι := ι) T)ᗮ) (i : ι) :
    T.starProjection (signalBaseDesign T y i) = 0 := by
  have hm : signalBaseDesign T y i ∈ Tᗮ := by
    rw [Submodule.mem_orthogonal]
    intro v hv
    let z : EuclideanDesignData ι T := PiLp.single 2 i ⟨v, hv⟩
    have h := (Submodule.mem_orthogonal _ _).mp y.property (freeDesignEmbedding T z) ⟨z, rfl⟩
    change (∑ j, ⟪(((Pi.single i (⟨v, hv⟩ : T) : ι → T) j) : V),
      (y : EuclideanDesignData ι V) j⟫) = 0 at h
    rw [Finset.sum_eq_single i] at h
    · simpa [signalBaseDesign, designDataEuclideanEquiv] using h
    · intro j _ hji
      simp [Pi.single_eq_of_ne hji]
    · simp
  exact congrArg (fun z : T => (z : V)) (T.orthogonalProjectionOnto_eq_zero_iff.mpr hm)

theorem continuous_signalBaseDesign (T : Submodule ℝ V) :
    Continuous (signalBaseDesign (ι := ι) T) :=
  designDataEuclideanContinuousEquiv.symm.continuous.comp continuous_subtype_val

theorem continuous_signalDesignReconstruct (T : Submodule ℝ V) :
    Continuous (fun q : (freeDesignSubspace (ι := ι) T)ᗮ × (ι → T) =>
      signalSliceDesign T (signalBaseDesign T q.1) q.2) :=
  (continuous_signalSliceDesign T).comp
    (((continuous_signalBaseDesign T).comp continuous_fst).prodMk continuous_snd)

variable [MeasurableSpace V] [BorelSpace V]

/-- Independent signal coordinates and free Gaussian rows reconstruct the full
Gaussian design. No fitted quantity occurs in either coordinate. -/
theorem map_signalDesignReconstruct_eq_ambient (T : Submodule ℝ V) :
    ((stdGaussian (freeDesignSubspace (ι := ι) T)ᗮ).prod
      (ambientDesignGaussian (ι := ι) (V := T))).map
        (fun q => signalSliceDesign T (signalBaseDesign T q.1) q.2) =
          (ambientDesignGaussian (ι := ι) (V := V)) := by
  let K := freeDesignSubspace (ι := ι) T
  let e : EuclideanDesignData ι T ≃ₗᵢ[ℝ] K := (freeDesignEmbedding (ι := ι) T).equivRange
  let f := fun q : Kᗮ × EuclideanDesignData ι T =>
    freeDesignEmbedding (ι := ι) T q.2 + (q.1 : EuclideanDesignData ι V)
  have hf : Measurable f :=
    ((freeDesignEmbedding (ι := ι) T).continuous.measurable.comp measurable_snd).add
      (measurable_subtype_coe.comp measurable_fst)
  have he : (stdGaussian (EuclideanDesignData ι T)).map e = stdGaussian K := stdGaussian_map e
  have hp : ((stdGaussian Kᗮ).prod (stdGaussian (EuclideanDesignData ι T))).map (Prod.map id e) =
      (stdGaussian Kᗮ).prod (stdGaussian K) := by
    rw [← Measure.map_prod_map _ _ measurable_id e.continuous.measurable, Measure.map_id, he]
  have hmap : ((stdGaussian Kᗮ).prod (stdGaussian (EuclideanDesignData ι T))).map f =
      stdGaussian (EuclideanDesignData ι V) := by
    have hr := orthogonalProductGaussian_eq_stdGaussian K
    rw [orthogonalProductGaussian, ← hp, Measure.map_map (by fun_prop) (by fun_prop)] at hr
    exact hr
  have hcoords : (stdGaussian Kᗮ).prod (ambientDesignGaussian (ι := ι) (V := T)) =
      ((stdGaussian Kᗮ).prod (stdGaussian (EuclideanDesignData ι T))).map
        (Prod.map id (designDataEuclideanContinuousEquiv (ι := ι) (V := T)).symm) := by
    rw [← Measure.map_prod_map _ _ measurable_id
      (designDataEuclideanContinuousEquiv (ι := ι) (V := T)).symm.continuous.measurable, Measure.map_id]
    rfl
  rw [hcoords, Measure.map_map (continuous_signalDesignReconstruct T).measurable (by fun_prop)]
  have heq : ((fun q : Kᗮ × (ι → T) => signalSliceDesign T (signalBaseDesign T q.1) q.2) ∘
      Prod.map id (designDataEuclideanContinuousEquiv (ι := ι) (V := T)).symm) =
        designDataEuclideanContinuousEquiv.symm ∘ f := by
    funext q
    ext i
    change (q.1 : EuclideanDesignData ι V) i + ((q.2 i : T) : V) =
      ((q.2 i : T) : V) + (q.1 : EuclideanDesignData ι V) i
    exact add_comm _ _
  rw [heq, ← Measure.map_map designDataEuclideanContinuousEquiv.symm.continuous.measurable hf, hmap]
  rfl

end ALO


==> anc/lean_alo/ALO/Estimator/SignalFiberRemainder.lean <==
module

public import ALO.Estimator.SignalProductFiberLaw

/-! # Remainder moments on determinant-weighted signal fibers -/

public section
namespace ALO
open MeasureTheory ProbabilityTheory

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

/-- The remainder estimate on actual free-design coordinates, with an
arbitrary fixed coercive tangent curvature. No nonzero forcing or angle
assumption is required for this analytic estimate. -/
theorem sum_inverseRowRemainder_signalFiberDeterminantLaw
    (T : Submodule ℝ V) (H₀ : ι → V) (hH₀ : ∀ i, H₀ i ∈ Tᗮ)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (W : Submodule ℝ V) (H : W →ₗ[ℝ] W) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    {κ : Type*} [Fintype κ] (b : OrthonormalBasis κ ℝ V)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Fintype.card κ : ℝ) ≤ δ * Fintype.card ι) :
    let r := fun Y : ι → T => ∑ i, inverseRowRemainder d (signalSliceDesign T H₀ Y)
      (reducedInverse W H (lossCurvature (signalSliceDesign T H₀ Y) d) α hα hH
        (lossCurvature_nonneg (signalSliceDesign T H₀ Y) d hd)) i ^ 2
    let E := fun Y : ι → T =>
      (1 + ‖euclideanDesignOperator (signalSliceDesign T H₀ Y)‖ /
        Real.sqrt (Fintype.card ι)) ^ 4
    let ρ := normalizedWithDensity (signalFiberGaussian T H₀ slope p)
      (fun Y => ENNReal.ofReal
        |(H + compressedOperator W (lossCurvature (signalSliceDesign T H₀ Y) d)).det|)
    Integrable r ρ ∧ Integrable E ρ ∧
      (∫ Y, r Y ∂ρ) ≤ section3RemainderConstant μ δ * (1 + μ⁻¹) *
        projectionDefectRankFactor (T ⊓ (ℝ ∙ p.1)ᗮ)
          (ℝ ∙ (WithLp.toLp 2 (scoreVector slope p.2.1) : EuclideanSpace ℝ ι))ᗮ *
        ∫ Y, E Y ∂ρ := by
  classical
  let a := signalSliceDesign T H₀
  have ha : Measurable a :=
    ((continuous_signalSliceDesign T).comp (continuous_const.prodMk continuous_id)).measurable
  let r₀ := fun X : ι → V => ∑ i, inverseRowRemainder d X
    (reducedInverse W H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd)) i ^ 2
  let E₀ := fun X : ι → V =>
    (1 + ‖euclideanDesignOperator X‖ / Real.sqrt (Fintype.card ι)) ^ 4
  have hr : Continuous r₀ := continuous_finsetSum _ (fun i _ =>
    (continuous_inverseRowRemainder_reducedInverse W H d α hα hH hd b i).pow 2)
  have hE : Continuous E₀ :=
    (continuous_const.add (continuous_euclideanDesignOperator.norm.div_const _)).pow 4
  have hb := section3_determinant_tilted_remainder_isotropic W H d α hα hH hd hHsymm hd1
    (T ⊓ (ℝ ∙ p.1)ᗮ)
    (ℝ ∙ (WithLp.toLp 2 (scoreVector slope p.2.1) : EuclideanSpace ℝ ι))ᗮ
    (signalProductMean T H₀ slope p) (signalProductMean_orthogonal T H₀ hH₀ slope p)
    b μ δ hμ hδ hscale hdim
  dsimp only at hb ⊢
  have hmap := map_signalFiberDeterminant_eq_affineProductDesignTilted T H₀ slope p W H d
  dsimp only [signalProductDirection] at hmap
  rw [← hmap] at hb
  refine ⟨(integrable_map_measure hr.aestronglyMeasurable ha.aemeasurable).mp hb.1,
    (integrable_map_measure hE.aestronglyMeasurable ha.aemeasurable).mp hb.2.1, ?_⟩
  have hbr := hb.2.2
  change (∫ X, r₀ X ∂Measure.map a _) ≤
    section3RemainderConstant μ δ * (1 + μ⁻¹) *
      projectionDefectRankFactor (T ⊓ (ℝ ∙ p.1)ᗮ)
        (ℝ ∙ (WithLp.toLp 2 (scoreVector slope p.2.1) : EuclideanSpace ℝ ι))ᗮ *
      ∫ X, E₀ X ∂Measure.map a _ at hbr
  rw [integral_map ha.aemeasurable hr.aestronglyMeasurable,
    integral_map ha.aemeasurable hE.aestronglyMeasurable] at hbr
  exact hbr

end ALO


==> anc/lean_alo/ALO/Estimator/SignalOperatorALO.lean <==
module

public import ALO.Estimator.SignalOperatorStatistics
public import ALO.Estimator.DataDrivenSignalALO
public import ALO.MeasureTheory.RemovePredictionEvent

/-! # Actual data-driven ALO without an exceptional-event indicator

The new rational weights are compared to the old weights on the row
event, and deletion stability controls its complement. All estimates
are instantiated for the signal-adaptive empirical estimator.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)

variable (Q : (ι → V) → V →L[ℝ] V) (hQm : Measurable Q)
  (hQc : ∀ X, HasRationalALOControl X (signalAdaptiveCurvature R α hα hR T s X) (Q X) α)
  (hQr : ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
    (∃ i, signalAdaptiveScore R α hα hR T s X i ≠ 0) →
      Module.finrank ℝ (LinearMap.range
        (Q X - signalAdaptiveConstructedOperator R α hα hR T s X).toLinearMap) ≤ 4)
local notation "A" => signalAdaptiveConstructedOperator R α hα hR T s
local notation "v" => signalAdaptiveScore R α hα hR T s
local notation "d" => signalAdaptiveCurvature R α hα hR T s
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)
local notation "l" => fun X i => ⟪X i, signalAdaptiveLOO R α hα hR T s i X⟫
local notation "m" => signalAdaptiveMeanFieldPrediction R α hα hR T s A

/-- Rational ALO for a specified replacement operator. -/
@[expose] noncomputable def signalOperatorALOPrediction (X : ι → V) (i : ι) : ℝ :=
  ⟪X i, signalAdaptiveEstimator R α hα hR T s X⟫ +
    v X i * rationalALOWeight X (d X) (Q X) i

local notation "p" => signalOperatorALOPrediction R α hα hR T s Q

omit [DecidableEq ι] in
include hQm in
theorem measurable_signalOperatorALOPrediction (hs : Measurable s) (i : ι) :
    Measurable (fun X => p X i) := by
  have hQ := hQm
  have hlev : Measurable (fun X => ⟪X i, Q X (X i)⟫) :=
    (measurable_pi_apply i).inner
      ((show Continuous (fun q : (V →L[ℝ] V) × V => q.1 q.2) by fun_prop).measurable.comp
        (hQ.prodMk (measurable_pi_apply i)))
  exact ((measurable_pi_apply i).inner (measurable_signalAdaptiveEstimator R α hα hR T s hs)).add
    ((measurable_signalAdaptiveScore R α hα hR T s hs i).mul
      (hlev.div (measurable_const.sub
        ((measurable_signalAdaptiveCurvature R α hα hR T s hs i).mul hlev))))

include hQc in
omit [MeasurableSpace V] [BorelSpace V] in
/-- Global row envelope for the new ALO prediction and the actual deleted fit. -/
theorem signalOperatorALO_deletion_envelope (X : ι → V) (i : ι) :
    |p X i - l X i| ≤ 2 * ‖X i‖ ^ 2 / α := by
  have hQ := hQc X
  have hW := operator_rational_weight_bound (Q X) α hα hQ.1 (X i) (d X i)
    (signalAdaptive_curvature_bounds R α hα hR T s X i).1
    (hQ.2 i).1 (hQ.2 i).2.1 (hQ.2 i).2.2
  have hdel : |⟪X i, signalAdaptiveEstimator R α hα hR T s X⟫ - l X i| ≤ ‖X i‖ ^ 2 / α := by
    rw [← inner_sub_right]
    calc
      _ ≤ ‖X i‖ * ‖signalAdaptiveEstimator R α hα hR T s X -
          signalAdaptiveLOO R α hα hR T s i X‖ := abs_real_inner_le_norm _ _
      _ ≤ ‖X i‖ * (α⁻¹ * ‖X i‖) := mul_le_mul_of_nonneg_left
          (signalAdaptiveEstimator_deletion_bound R α hα hR T s i X) (norm_nonneg _)
      _ = _ := by ring
  simpa only [signalOperatorALOPrediction, signalAdaptiveScore, rationalALOWeight, mul_div_assoc] using
    alo_loo_abs_le_of_weight_bound (abs_boundedScore_le_one _ _) hW.1 hW.2 hdel

include hQm hQc hQr in
/-- Unconditional prediction error from measurable rank-four replacement
and pointwise rational control, with model moments discharged. -/
theorem signalOperator_ALO_error_unconditional
    (hs : Measurable s) (hmin : IsMinOn R Set.univ 0)
    (hT : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    Integrable (fun X => ∑ i, (p X i - l X i) ^ 2) γ ∧
      (∫ X, ∑ i, (p X i - l X i) ^ 2 ∂γ) ≤ dataDrivenSignalALOConstant μ δ := by
  classical
  let w := fun X => ∑ i, (v X i *
    (rationalALOWeight X (d X) (Q X) i - rationalALOWeight X (d X) (A X) i)) ^ 2
  let u := empiricalWeightEvent.indicator (signalWeightErrorSqSum d A)
  let e := fun X => ∑ i, (m X i - l X i) ^ 2
  let tail := empiricalWeightEventᶜ.indicator (fun X : ι → V => ∑ i, ‖X i‖ ^ 4)
  have hw := signalOperator_weights_unconditional R α hα hR T s Q hQm hQc hQr hs hmin hT μ δ hμ hδ hscale hdim
  have hu := constructedSignal_weight_uniform_bound R α hα hR T s hs hT μ δ hμ hδ hscale hdim
  have he := signalAdaptiveConstructed_meanField_error_bound R α hα hR T s hs hmin hT
    μ δ hμ hδ hscale hdim
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  have ht := ambientDesign_bad_row_fourth_moment (V := V) hn δ hδ hdim
  let G := fun X => 3 * w X + 3 * u X + 3 * e X + (4 / α ^ 2) * tail X
  have hGi : Integrable G γ :=
    (((hw.1.const_mul 3).add (hu.1.const_mul 3)).add (he.1.const_mul 3)).add (ht.1.const_mul _)
  apply nonnegative_integrable_bound_of_le γ _ G
    (Finset.measurable_sum _ fun i _ =>
      ((measurable_signalOperatorALOPrediction R α hα hR T s Q hQm hs i).sub
        ((measurable_pi_apply i).inner (measurable_signalAdaptiveLOO R α hα hR T s hs i))).pow_const 2)
    (fun _ => Finset.sum_nonneg fun _ _ => sq_nonneg _) hGi
  · intro X
    have hw0 : 0 ≤ w X := Finset.sum_nonneg fun _ _ => sq_nonneg _
    have he0 : 0 ≤ e X := Finset.sum_nonneg fun _ _ => sq_nonneg _
    by_cases hF : X ∈ empiricalWeightEvent
    · have hle : (∑ i, (p X i - l X i) ^ 2) ≤ 3 * w X + 3 * u X + 3 * e X := by
        simp only [w, u, e, Set.indicator_of_mem hF, signalWeightErrorSqSum,
          Finset.mul_sum, ← Finset.sum_add_distrib]
        apply Finset.sum_le_sum
        intro i _
        let a := v X i * (rationalALOWeight X (d X) (Q X) i - rationalALOWeight X (d X) (A X) i)
        let b := -(v X i * inverseRowRatioError (d X) X (A X) i)
        let c := m X i - l X i
        have hsum : p X i - l X i = a + b + c := by
          dsimp [a, b, c, signalOperatorALOPrediction, signalAdaptiveMeanFieldPrediction,
            rationalALOWeight, inverseRowRatioError]
          ring
        have hb : b ^ 2 ≤ inverseRowRatioError (d X) X (A X) i ^ 2 := by
          have hv2 : v X i ^ 2 ≤ 1 := by
            simpa only [sq_abs, one_pow] using pow_le_pow_left₀ (abs_nonneg (v X i))
              (abs_boundedScore_le_one _ _) 2
          dsimp only [b]
          rw [neg_sq, mul_pow]
          exact (mul_le_mul_of_nonneg_right hv2 (sq_nonneg _)).trans_eq (one_mul _)
        rw [hsum]
        nlinarith only [sq_nonneg (a - b), sq_nonneg (a - c), sq_nonneg (b - c), hb]
      have htail : 0 ≤ (4 / α ^ 2) * tail X := by
        apply mul_nonneg (by positivity)
        exact Set.indicator_nonneg (fun _ _ => Finset.sum_nonneg fun _ _ => by positivity) X
      exact hle.trans (le_add_of_nonneg_right htail)
    · have hle : (∑ i, (p X i - l X i) ^ 2) ≤ (4 / α ^ 2) * tail X := by
        simp only [tail, Set.indicator_of_mem (show X ∈ empiricalWeightEventᶜ from hF), Finset.mul_sum]
        apply Finset.sum_le_sum
        intro i _
        have h := pow_le_pow_left₀ (abs_nonneg _) (signalOperatorALO_deletion_envelope R α hα hR T s Q hQc X i) 2
        rw [sq_abs] at h
        convert h using 1
        ring
      have hu0 : u X = 0 := Set.indicator_of_notMem hF _
      dsimp only [G]
      rw [hu0]
      change (∑ i, (p X i - l X i) ^ 2) ≤ 3 * w X + 3 * 0 + 3 * e X + (4 / α ^ 2) * tail X
      linarith
  · have htail : (4 / α ^ 2) * (∫ X, tail X ∂γ) ≤
        4 * gaussianBadRowFourthConstant δ / μ ^ 2 := by
      apply (mul_le_mul_of_nonneg_left ht.2 (by positivity : 0 ≤ 4 / α ^ 2)).trans_eq
      rw [hscale]
      have hn0 : (Fintype.card ι : ℝ) ≠ 0 := by exact_mod_cast Nat.ne_of_gt hn
      field_simp
    dsimp only [G, dataDrivenSignalALOConstant]
    rw [integral_add (f := fun X => 3 * w X + 3 * u X + 3 * e X)
        (g := fun X => (4 / α ^ 2) * tail X)
        (((hw.1.const_mul 3).add (hu.1.const_mul 3)).add (he.1.const_mul 3))
        (ht.1.const_mul _),
      integral_add (f := fun X => 3 * w X + 3 * u X) (g := fun X => 3 * e X)
        ((hw.1.const_mul 3).add (hu.1.const_mul 3)) (he.1.const_mul 3),
      integral_add (f := fun X => 3 * w X) (g := fun X => 3 * u X)
        (hw.1.const_mul 3) (hu.1.const_mul 3)]
    simp only [integral_const_mul]
    exact add_le_add (add_le_add
      (add_le_add (mul_le_mul_of_nonneg_left hw.2 (by norm_num))
        (mul_le_mul_of_nonneg_left hu.2 (by norm_num)))
      (mul_le_mul_of_nonneg_left he.2 (by norm_num))) htail

include hQm hQc hQr in
/-- Expected absolute difference of the averaged ALO and LOO test
criteria for the replacement operator, with no exceptional-event indicator. -/
theorem signalOperator_ALO_test_unconditional
    (hs : Measurable s) (hmin : IsMinOn R Set.univ 0)
    (hT : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    {Y : Type*} [MeasurableSpace Y]
    (y : (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun X => y X i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let C := dataDrivenSignalALOConstant μ δ
    Integrable (fun X => |(∑ i, (g (p X i) (y X i) - g (l X i) (y X i))) /
      Fintype.card ι|) γ ∧
      (∫ X, |(∑ i, (g (p X i) (y X i) - g (l X i) (y X i))) /
        Fintype.card ι| ∂γ) ≤ Real.sqrt C *
        Real.sqrt (3 + 9 * (2 * meanFieldPredictionMomentConstant μ δ +
          2 * empiricalMeanFieldConstant μ δ) + 6 * C) / Real.sqrt (Fintype.card ι) := by
  let M := constructedSignalAdaptiveMeanFieldModel R α hα hR T s hs hmin
  have hU := signalOperator_ALO_error_unconditional R α hα hR T s Q hQm hQc hQr hs hmin hT μ δ hμ hδ hscale hdim
  have hE := signalAdaptiveConstructed_meanField_error_bound R α hα hR T s hs hmin hT
    μ δ hμ hδ hscale hdim
  have hM := M.prediction_moment hα μ δ hμ hscale hdim
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  exact unconditional_test_bound_of_prediction_and_meanField γ p m l y g
    (measurable_signalOperatorALOPrediction R α hα hR T s Q hQm hs)
    (fun i => (measurable_pi_apply i).inner (measurable_signalAdaptiveLOO R α hα hR T s hs i))
    hy hgm hg (dataDrivenSignalALOConstant μ δ) (empiricalMeanFieldConstant μ δ)
    (meanFieldPredictionMomentConstant μ δ) (empiricalMeanFieldConstant_nonneg μ δ hμ hδ)
    (meanFieldPredictionMomentConstant_nonneg μ δ) hU.1 hU.2 hE.1 hE.2 hM.1 hM.2 hn

end ALO


==> anc/lean_alo/ALO/Estimator/SignalOperatorStatistics.lean <==
module

public import ALO.Estimator.DataDrivenSignalStatistics
public import ALO.Estimator.SignalAdaptiveWeightBounds
public import ALO.Estimator.SignalALOGlobalEnvelope

/-! # Statistical bounds for a controlled rank-four replacement operator -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [DecidableEq ι]
  [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)

variable (Q : (ι → V) → V →L[ℝ] V) (hQm : Measurable Q)
  (hQc : ∀ X, HasRationalALOControl X (signalAdaptiveCurvature R α hα hR T s X) (Q X) α)
  (hQr : ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)),
    (∃ i, signalAdaptiveScore R α hα hR T s X i ≠ 0) →
      Module.finrank ℝ (LinearMap.range
        (Q X - signalAdaptiveConstructedOperator R α hα hR T s X).toLinearMap) ≤ 4)

include hQm hQc hQr
local notation "A" => signalAdaptiveConstructedOperator R α hα hR T s
local notation "v" => signalAdaptiveScore R α hα hR T s
local notation "d" => signalAdaptiveCurvature R α hα hR T s
local notation "γ" => ambientDesignGaussian (ι := ι) (V := V)

/-- Full Gaussian weight comparison for a measurable, controlled rank-four replacement. -/
theorem signalOperator_weights_unconditional
    (hs : Measurable s) (hmin : IsMinOn R Set.univ 0)
    (_hT : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let e := fun X => ∑ i, (v X i *
      (rationalALOWeight X (d X) (Q X) i - rationalALOWeight X (d X) (A X) i)) ^ 2
    Integrable e γ ∧ (∫ X, e X ∂γ) ≤ gaussianRankWeightConstant 4 μ δ := by
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  apply gaussian_rationalALOWeight_comparison_unconditional γ id d v Q A measurable_id
    (measurable_signalAdaptiveCurvature R α hα hR T s hs)
    (measurable_signalAdaptiveScore R α hα hR T s hs)
    hQm
    (measurable_signalAdaptiveConstructedOperator R α hα hR T s hs)
    (by simp) α μ δ hα hμ hδ hn hscale hdim
    (signalAdaptive_curvature_bounds R α hα hR T s)
    (fun X i => abs_boundedScore_le_one _ _)
    (Filter.Eventually.of_forall hQc)
    (ae_constructedSignalOperator_control R α hα hR T s hs hmin) 4
  filter_upwards [hQr] with X hX hv
  exact (hX hv).trans (by omega)

omit hQm hQc hQr [Fintype ι] [DecidableEq ι] in
private theorem measurable_signalOperatorTrace
    (B : (ι → V) → V →L[ℝ] V) (hB : Measurable B) :
    Measurable (fun X => LinearMap.trace ℝ V (B X).toLinearMap) := by
  simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
  exact Finset.measurable_sum _ fun j _ =>
    measurable_const.inner (hB.apply_continuousLinearMap _)

/-- Mean-field prediction and test bounds for the replacement operator.
The total correction cost is `64 n / α²`; no event indicator occurs. -/
theorem signalOperator_meanField_unconditional
    (hs : Measurable s) (hmin : IsMinOn R Set.univ 0)
    (hT : Module.finrank ℝ Tᗮ ≤ 1)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    {Y : Type*} [MeasurableSpace Y]
    (y : (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun X => y X i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let p := signalAdaptiveMeanFieldPrediction R α hα hR T s Q
    let l := fun X i => ⟪X i, signalAdaptiveLOO R α hα hR T s i X⟫
    let C := 2 * (Fintype.card ι * (8 * α⁻¹) ^ 2) + 2 * empiricalMeanFieldConstant μ δ
    (Integrable (fun X => ∑ i, (p X i - l X i) ^ 2) γ ∧
      (∫ X, ∑ i, (p X i - l X i) ^ 2 ∂γ) ≤ C) ∧
    (Integrable (fun X => |(∑ i, (g (p X i) (y X i) - g (l X i) (y X i))) /
      Fintype.card ι|) γ ∧
      (∫ X, |(∑ i, (g (p X i) (y X i) - g (l X i) (y X i))) /
        Fintype.card ι| ∂γ) ≤ Real.sqrt C *
        Real.sqrt (3 + 9 * (2 * meanFieldPredictionMomentConstant μ δ +
          2 * empiricalMeanFieldConstant μ δ) + 6 * C) / Real.sqrt (Fintype.card ι)) := by
  let M := constructedSignalAdaptiveMeanFieldModel R α hα hR T s hs hmin
  have hE := signalAdaptiveConstructed_meanField_error_bound R α hα hR T s hs hmin hT
    μ δ hμ hδ hscale hdim
  have hM := M.prediction_moment hα μ δ hμ hscale hdim
  have htrace : ∀ᵐ X ∂γ, (∑ i, (v X i *
      (LinearMap.trace ℝ V (A X).toLinearMap - LinearMap.trace ℝ V (Q X).toLinearMap)) ^ 2) ≤
        Fintype.card ι * (8 * α⁻¹) ^ 2 := by
    filter_upwards [hQr,
      ae_constructedSignalOperator_control R α hα hR T s hs hmin] with X hX hA
    have hh := sum_score_trace_difference_sq_le_of_finiteRank (v X)
      (fun i => abs_boundedScore_le_one _ _) (Q X) (A X) 4 α hα
      (hQc X).1 hA.1
      (fun hv => (hX hv).trans (by omega))
    have he (i) : (v X i * (LinearMap.trace ℝ V (A X).toLinearMap -
        LinearMap.trace ℝ V (Q X).toLinearMap)) ^ 2 =
        (v X i * (LinearMap.trace ℝ V (Q X).toLinearMap -
        LinearMap.trace ℝ V (A X).toLinearMap)) ^ 2 := by ring
    simpa only [he, Nat.cast_ofNat, mul_add, mul_one, show (2 : ℝ) * 4 = 8 by norm_num] using hh
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  exact unconditional_meanField_bound_of_trace_comparison γ
    (fun X i => ⟪X i, signalAdaptiveEstimator R α hα hR T s X⟫) v
    (fun X i => ⟪X i, signalAdaptiveLOO R α hα hR T s i X⟫)
    (fun X => LinearMap.trace ℝ V (Q X).toLinearMap)
    (fun X => LinearMap.trace ℝ V (A X).toLinearMap) y g
    (fun i => (measurable_pi_apply i).inner (measurable_signalAdaptiveEstimator R α hα hR T s hs))
    (measurable_signalAdaptiveScore R α hα hR T s hs)
    (fun i => (measurable_pi_apply i).inner (measurable_signalAdaptiveLOO R α hα hR T s hs i))
    (measurable_signalOperatorTrace Q hQm)
    (measurable_signalOperatorTrace A (measurable_signalAdaptiveConstructedOperator R α hα hR T s hs))
    hy hgm hg (Fintype.card ι * (8 * α⁻¹) ^ 2) (empiricalMeanFieldConstant μ δ)
    (meanFieldPredictionMomentConstant μ δ) (meanFieldPredictionMomentConstant_nonneg μ δ)
    htrace hE.1 hE.2 hM.1 hM.2 hn

end ALO


==> anc/lean_alo/ALO/Estimator/SignalProductFiberGeometry.lean <==
module

public import ALO.Estimator.ProductDesignDirectionGeometry
public import ALO.Estimator.SignalSliceFiberGaussian

/-! # Isometric product coordinates for fixed-signal forcing fibers -/

public section
namespace ALO
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The full-space product direction retains both the signal restriction
and the predictor/score forcing constraints. -/
@[expose] noncomputable def signalProductDirection
    (T : Submodule ℝ V) (b : V) (v : ι → ℝ) : Submodule ℝ (EuclideanDesignData ι V) :=
  productDesignDirection (T ⊓ (ℝ ∙ b)ᗮ) (ℝ ∙ (WithLp.toLp 2 v : EuclideanSpace ℝ ι))ᗮ

/-- The included free forcing kernel is exactly the product direction. -/
theorem freeDesignEmbedding_mem_signalProductDirection_iff
    (T : Submodule ℝ V) (b : V) (v : ι → ℝ) (Z : EuclideanDesignData ι T) :
    freeDesignEmbedding T Z ∈ signalProductDirection T b v ↔
      Z ∈ EuclideanDesignFiberDirection (T.orthogonalProjectionOnto b) v := by
  rw [signalProductDirection, mem_productDesignDirection_score_orthogonal_iff]
  have hrows (i : ι) :
      designDataEuclideanEquiv.symm (freeDesignEmbedding T Z) i =
        ((designDataEuclideanEquiv.symm Z i : T) : V) := rfl
  have hadj : designAdjoint (designDataEuclideanEquiv.symm (freeDesignEmbedding T Z)) v =
      ((designAdjoint (designDataEuclideanEquiv.symm Z) v : T) : V) := by
    simp only [designAdjoint, hrows, ← Submodule.coe_smul, ← Submodule.coe_sum]
  change _ ↔ designForcing (T.orthogonalProjectionOnto b) v (designDataEuclideanEquiv.symm Z) = 0
  constructor
  · rintro ⟨hr, ha⟩
    apply Prod.ext
    · apply Subtype.ext
      exact hadj.symm.trans ha
    · funext i
      change ⟪designDataEuclideanEquiv.symm Z i, T.orthogonalProjectionOnto b⟫ = 0
      rw [T.inner_orthogonalProjectionOnto_eq_of_mem_left]
      exact Submodule.mem_orthogonal_singleton_iff_inner_left.mp (hr i).2
  · intro hz
    have hp : designPredictor (designDataEuclideanEquiv.symm Z) (T.orthogonalProjectionOnto b) = 0 :=
      congrArg Prod.snd hz
    have ha : designAdjoint (designDataEuclideanEquiv.symm Z) v = 0 := congrArg Prod.fst hz
    refine ⟨fun i => ⟨?_, ?_⟩, ?_⟩
    · rw [hrows]
      exact (designDataEuclideanEquiv.symm Z i).property
    · rw [hrows]
      apply Submodule.mem_orthogonal_singleton_iff_inner_left.mpr
      rw [← T.inner_orthogonalProjectionOnto_eq_of_mem_left]
      exact congrFun hp i
    · rw [hadj, ha]
      rfl

/-- Isometric inclusion of the actual free forcing kernel into its
full coefficient-space product direction. -/
@[expose] noncomputable def signalFiberProductIsometry
    (T : Submodule ℝ V) (b : V) (v : ι → ℝ) :
    EuclideanDesignFiberDirection (T.orthogonalProjectionOnto b) v →ₗᵢ[ℝ]
      signalProductDirection T b v where
  toFun k := ⟨freeDesignEmbedding T k,
    (freeDesignEmbedding_mem_signalProductDirection_iff T b v k).mpr k.property⟩
  map_add' x y := by
    apply Subtype.ext
    change freeDesignEmbedding T ((x : EuclideanDesignData ι T) + (y : EuclideanDesignData ι T)) =
      freeDesignEmbedding T (x : EuclideanDesignData ι T) +
        freeDesignEmbedding T (y : EuclideanDesignData ι T)
    exact (freeDesignEmbedding T).map_add _ _
  map_smul' c x := by
    apply Subtype.ext
    change freeDesignEmbedding T (c • (x : EuclideanDesignData ι T)) =
      c • freeDesignEmbedding T (x : EuclideanDesignData ι T)
    exact (freeDesignEmbedding T).map_smul _ _
  norm_map' k := by
    change ‖freeDesignEmbedding T (k : EuclideanDesignData ι T)‖ = ‖(k : EuclideanDesignData ι T)‖
    exact (freeDesignEmbedding T).norm_map _

theorem signalFiberProductIsometry_surjective
    (T : Submodule ℝ V) (b : V) (v : ι → ℝ) :
    Function.Surjective (signalFiberProductIsometry T b v) := by
  intro k
  have hr := (mem_productDesignDirection_score_orthogonal_iff
    (T ⊓ (ℝ ∙ b)ᗮ) v (k : EuclideanDesignData ι V)).mp k.property
  let Z : EuclideanDesignData ι T := designDataEuclideanEquiv
    (fun i => ⟨designDataEuclideanEquiv.symm (k : EuclideanDesignData ι V) i, (hr.1 i).1⟩)
  have he : freeDesignEmbedding T Z = (k : EuclideanDesignData ι V) := by
    ext i
    rfl
  have hz : Z ∈ EuclideanDesignFiberDirection (T.orthogonalProjectionOnto b) v := by
    apply (freeDesignEmbedding_mem_signalProductDirection_iff T b v Z).mp
    rw [he]
    exact k.property
  exact ⟨⟨Z, hz⟩, Subtype.ext he⟩

/-- Both Gaussian coordinate spaces are identified without changing their
Euclidean metric or dimensions. -/
@[expose] noncomputable def signalFiberProductEquiv
    (T : Submodule ℝ V) (b : V) (v : ι → ℝ) :
    EuclideanDesignFiberDirection (T.orthogonalProjectionOnto b) v ≃ₗᵢ[ℝ]
      signalProductDirection T b v :=
  LinearIsometryEquiv.ofSurjective (signalFiberProductIsometry T b v)
    (signalFiberProductIsometry_surjective T b v)

theorem signalFiberProductEquiv_apply
    (T : Submodule ℝ V) (b : V) (v : ι → ℝ)
    (k : EuclideanDesignFiberDirection (T.orthogonalProjectionOnto b) v) :
    (signalFiberProductEquiv T b v k : EuclideanDesignData ι V) =
      freeDesignEmbedding T k := rfl

/-- Adding fixed signal rows to the included minimum-norm free
representative gives a mean orthogonal to the full product direction. -/
theorem signalProductMean_mem_orthogonal
    (T : Submodule ℝ V) (b : V) (v : ι → ℝ) (H₀ : ι → V)
    (hH₀ : ∀ i, H₀ i ∈ Tᗮ) (m : EuclideanDesignData ι T)
    (hm : m ∈ (EuclideanDesignFiberDirection (T.orthogonalProjectionOnto b) v)ᗮ) :
    designDataEuclideanEquiv H₀ + freeDesignEmbedding T m ∈ (signalProductDirection T b v)ᗮ := by
  intro k hk
  obtain ⟨z, hz⟩ := (signalFiberProductEquiv T b v).surjective ⟨k, hk⟩
  have he : freeDesignEmbedding T z = k :=
    (signalFiberProductEquiv_apply T b v z).symm.trans (congrArg Subtype.val hz)
  rw [← he, inner_add_right]
  have hsignal : ⟪freeDesignEmbedding T z, designDataEuclideanEquiv H₀⟫ = 0 := by
    rw [PiLp.inner_apply]
    apply Finset.sum_eq_zero
    intro i _
    exact hH₀ i _ (z.val i).property
  rw [hsignal, zero_add, (freeDesignEmbedding T).inner_map_map]
  exact hm z z.property

end ALO


==> anc/lean_alo/ALO/Estimator/SignalProductFiberLaw.lean <==
module

public import ALO.Estimator.SignalProductFiberGeometry
public import ALO.Estimator.Section3DeterminantTilted
public import ALO.MeasureTheory.WeightedDensityTransport

/-! # Transport of the actual signal-fiber Gaussian and determinant law -/

public section
namespace ALO
open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

/-- The full affine mean consists of fixed signal rows and the
minimum-norm free forcing representative. -/
@[expose] noncomputable def signalProductMean
    (T : Submodule ℝ V) (H₀ : ι → V) (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) : EuclideanDesignData ι V :=
  designDataEuclideanEquiv H₀ + freeDesignEmbedding T
    (euclideanDesignForcingLift (T.orthogonalProjectionOnto p.1)
      (scoreVector slope p.2.1) (signalKKTForcingTarget T H₀ slope p))

/-- Actual signal rows make the affine mean normal to the product fiber. -/
theorem signalProductMean_orthogonal
    (T : Submodule ℝ V) (H₀ : ι → V) (hH₀ : ∀ i, H₀ i ∈ Tᗮ)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) :
    signalProductMean T H₀ slope p ∈
      (signalProductDirection T p.1 (scoreVector slope p.2.1))ᗮ :=
  signalProductMean_mem_orthogonal T p.1 _ H₀ hH₀ _
    (euclideanDesignForcingLift_mem_orthogonal _ _ _)

omit [BorelSpace V] in
/-- Explicit Gaussian coordinates for the free forcing reference law. -/
theorem signalFiberGaussian_eq_forcingKernel_map
    (T : Submodule ℝ V) (H₀ : ι → V) (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) :
    signalFiberGaussian T H₀ slope p =
      (stdGaussian (EuclideanDesignFiberDirection (T.orthogonalProjectionOnto p.1)
        (scoreVector slope p.2.1))).map (fun k : EuclideanDesignFiberDirection
          (T.orthogonalProjectionOnto p.1) (scoreVector slope p.2.1) =>
          designDataEuclideanEquiv.symm (k : EuclideanDesignData ι T) +
            designForcingLift (T.orthogonalProjectionOnto p.1) (scoreVector slope p.2.1)
              (signalKKTForcingTarget T H₀ slope p)) := by
  unfold signalFiberGaussian kktFiberGaussian
  rw [kktFiberRepresentative_signalFreeReference]
  simp only [signalKKTSection, map_zero, sub_zero, zero_add]
  rfl

omit [MeasurableSpace V] [BorelSpace V] in
/-- The two affine reconstructions agree pointwise under the isometry. -/
theorem signalFiberProduct_reconstruction
    (T : Submodule ℝ V) (H₀ : ι → V) (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V)
    (k : EuclideanDesignFiberDirection (T.orthogonalProjectionOnto p.1)
      (scoreVector slope p.2.1)) :
    signalSliceDesign T H₀ (designDataEuclideanEquiv.symm (k : EuclideanDesignData ι T) +
      designForcingLift (T.orthogonalProjectionOnto p.1) (scoreVector slope p.2.1)
        (signalKKTForcingTarget T H₀ slope p)) =
    designDataEuclideanEquiv.symm (signalProductMean T H₀ slope p +
      (signalFiberProductEquiv T p.1 (scoreVector slope p.2.1) k : EuclideanDesignData ι V)) := by
  rw [signalFiberProductEquiv_apply]
  ext i
  change H₀ i + (((designDataEuclideanEquiv.symm (k : EuclideanDesignData ι T) i : T) : V) +
      ((designForcingLift (T.orthogonalProjectionOnto p.1) (scoreVector slope p.2.1)
        (signalKKTForcingTarget T H₀ slope p) i : T) : V)) =
    (H₀ i + ((designForcingLift (T.orthogonalProjectionOnto p.1) (scoreVector slope p.2.1)
      (signalKKTForcingTarget T H₀ slope p) i : T) : V)) +
      ((designDataEuclideanEquiv.symm (k : EuclideanDesignData ι T) i : T) : V)
  abel

/-- Inclusion of the actual free-fiber Gaussian is the product Gaussian
required by the Section 3 remainder theorem. -/
theorem map_signalFiberGaussian_eq_affineProductDesignGaussian
    (T : Submodule ℝ V) (H₀ : ι → V) (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) :
    (signalFiberGaussian T H₀ slope p).map (signalSliceDesign T H₀) =
      affineProductDesignGaussian (T ⊓ (ℝ ∙ p.1)ᗮ)
        (ℝ ∙ (WithLp.toLp 2 (scoreVector slope p.2.1) : EuclideanSpace ℝ ι))ᗮ
        (signalProductMean T H₀ slope p) := by
  let K := EuclideanDesignFiberDirection (T.orthogonalProjectionOnto p.1)
    (scoreVector slope p.2.1)
  let J := signalProductDirection T p.1 (scoreVector slope p.2.1)
  let e := signalFiberProductEquiv T p.1 (scoreVector slope p.2.1)
  have hg : (stdGaussian K).map e =
      stdGaussian (signalProductDirection T p.1 (scoreVector slope p.2.1)) :=
    stdGaussian_map (E := K)
      (F := signalProductDirection T p.1 (scoreVector slope p.2.1)) e
  have hs : Measurable (signalSliceDesign T H₀) :=
    ((continuous_signalSliceDesign T).comp (continuous_const.prodMk continuous_id)).measurable
  let m := designForcingLift (T.orthogonalProjectionOnto p.1) (scoreVector slope p.2.1)
    (signalKKTForcingTarget T H₀ slope p)
  let f : K → (ι → T) := fun k => designDataEuclideanEquiv.symm (k : EuclideanDesignData ι T) + m
  let g : J → (ι → V) := fun k => designDataEuclideanEquiv.symm
    (signalProductMean T H₀ slope p + (k : EuclideanDesignData ι V))
  have hf : Measurable f :=
    ((designDataEuclideanEquiv (ι := ι) (V := T)).symm.toContinuousLinearEquiv.continuous.measurable.comp
      K.subtypeL.continuous.measurable).add_const m
  have hgm : Measurable g :=
    (designDataEuclideanEquiv (ι := ι) (V := V)).symm.toContinuousLinearEquiv.continuous.measurable.comp
      (measurable_const.add J.subtypeL.continuous.measurable)
  rw [signalFiberGaussian_eq_forcingKernel_map, Measure.map_map hs hf]
  change _ = (stdGaussian J).map g
  rw [← hg, Measure.map_map hgm e.continuous.measurable]
  congr 1
  funext k
  exact signalFiberProduct_reconstruction T H₀ slope p k

/-- The intrinsic curvature determinant is transported together with the
Gaussian, including its normalizing constant. -/
theorem map_signalFiberDeterminant_eq_affineProductDesignTilted
    (T : Submodule ℝ V) (H₀ : ι → V) (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V)
    (W : Submodule ℝ V) (H : W →ₗ[ℝ] W) (d : ι → ℝ) :
    (normalizedWithDensity (signalFiberGaussian T H₀ slope p)
      (fun Y => ENNReal.ofReal
        |(H + compressedOperator W (lossCurvature (signalSliceDesign T H₀ Y) d)).det|)).map
          (signalSliceDesign T H₀) =
    affineProductDesignTilted (T ⊓ (ℝ ∙ p.1)ᗮ)
      (ℝ ∙ (WithLp.toLp 2 (scoreVector slope p.2.1) : EuclideanSpace ℝ ι))ᗮ
      (signalProductMean T H₀ slope p)
      (affineReducedCurvatureWeight W H d
        (signalProductDirection T p.1 (scoreVector slope p.2.1))
        (signalProductMean T H₀ slope p)) := by
  let w : (ι → V) → ℝ≥0∞ := fun X =>
    ENNReal.ofReal |(H + compressedOperator W (lossCurvature X d)).det|
  have hw : Measurable w :=
    ((contDiff_det_reducedCurvature W H d).continuous.abs.measurable).ennreal_ofReal
  have ha : Measurable (signalSliceDesign T H₀) :=
    ((continuous_signalSliceDesign T).comp (continuous_const.prodMk continuous_id)).measurable
  change (normalizedWithDensity (signalFiberGaussian T H₀ slope p)
    (w ∘ signalSliceDesign T H₀)).map (signalSliceDesign T H₀) = _
  rw [map_normalizedWithDensity_comp _ _ ha w hw,
    map_signalFiberGaussian_eq_affineProductDesignGaussian]
  symm
  let J := signalProductDirection T p.1 (scoreVector slope p.2.1)
  have hg : Measurable (fun k : J => designDataEuclideanEquiv.symm
      (signalProductMean T H₀ slope p + (k : EuclideanDesignData ι V))) :=
    (designDataEuclideanEquiv (ι := ι) (V := V)).symm.toContinuousLinearEquiv.continuous.measurable.comp
      (measurable_const.add J.subtypeL.continuous.measurable)
  exact map_normalizedWithDensity_comp _ _ hg w hw

end ALO


==> anc/lean_alo/ALO/Estimator/SignalProductRank.lean <==
module

public import ALO.Estimator.GeneralProjectionDefects

/-! # Uniform projection defects on single-index fibers -/

public section
namespace ALO
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Fixing one coefficient and at most one signal direction removes at
most two coefficient dimensions, even when those vectors are collinear. -/
theorem finrank_signalProduct_coefficient_complement_le_two
    (T : Submodule ℝ V) (hT : Module.finrank ℝ Tᗮ ≤ 1) (b : V) :
    Module.finrank ℝ (T ⊓ (ℝ ∙ b)ᗮ)ᗮ ≤ 2 := by
  have he : (T ⊓ (ℝ ∙ b)ᗮ)ᗮ = Tᗮ ⊔ (ℝ ∙ b) := by
    conv_lhs => rw [← T.orthogonal_orthogonal, Submodule.inf_orthogonal,
      Submodule.orthogonal_orthogonal]
  rw [he]
  have hs := Submodule.finrank_add_le_finrank_add_finrank Tᗮ (ℝ ∙ b)
  have hb : Module.finrank ℝ (ℝ ∙ b) ≤ 1 := finrank_span_le_card ({b} : Set V)
  omega

/-- The full product defect factor is at most six, uniformly over every
fitted coefficient and score, including zero and collinear cases. -/
theorem projectionDefectRankFactor_signal_le_six
    (T : Submodule ℝ V) (hT : Module.finrank ℝ Tᗮ ≤ 1) (b : V) (v : ι → ℝ) :
    projectionDefectRankFactor (T ⊓ (ℝ ∙ b)ᗮ)
      (ℝ ∙ (WithLp.toLp 2 v : EuclideanSpace ℝ ι))ᗮ ≤ 6 := by
  have hb : (Module.finrank ℝ (T ⊓ (ℝ ∙ b)ᗮ)ᗮ : ℝ) ≤ 2 := by
    exact_mod_cast finrank_signalProduct_coefficient_complement_le_two T hT b
  have hv : (Module.finrank ℝ (ℝ ∙ (WithLp.toLp 2 v : EuclideanSpace ℝ ι)) : ℝ) ≤ 1 := by
    exact_mod_cast (finrank_span_le_card
      ({WithLp.toLp 2 v} : Set (EuclideanSpace ℝ ι)))
  unfold projectionDefectRankFactor
  rw [Submodule.orthogonal_orthogonal]
  nlinarith [Nat.cast_nonneg (α := ℝ) (Module.finrank ℝ (T ⊓ (ℝ ∙ b)ᗮ)ᗮ)]

end ALO


==> anc/lean_alo/ALO/Estimator/SignalRemainderCoordinates.lean <==
module

public import ALO.Estimator.SignalSliceRemainderAveraging
public import ALO.Estimator.SignalAdaptiveRegularRemainder

/-! # Coordinate identities for averaging the actual signal remainder -/

public section
namespace ALO
open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace ENNReal
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- A zero squared coordinate norm is equivalent to vanishing every coordinate. -/
theorem coordinateDot_self_ne_zero_iff (v : ι → ℝ) :
    coordinateDot v v ≠ 0 ↔ ∃ i, v i ≠ 0 := by
  classical
  have hz : coordinateDot v v = 0 ↔ ∀ i, v i = 0 := by
    simp only [coordinateDot, ← pow_two]
    rw [Finset.sum_eq_zero_iff_of_nonneg (fun i _ => sq_nonneg (v i))]
    simp
  simpa only [not_forall] using (not_congr hz)

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (s : (ι → V) → ι → BoundedLipschitzScore)

/-- Restricting the adaptive remainder to fixed signal rows recovers the
actual slice remainder with the selected scores held fixed. -/
theorem signalAdaptiveRemainder_signalSliceDesign
    (H : ι → V) (hH : ∀ i, T.starProjection (H i) = 0) (Z : ι → T) :
    signalAdaptiveRemainderSqSum R α hα hR T s (signalSliceDesign T H Z) =
      signalSliceRemainderSqSum R α hα hR T H 0
        (fun i => boundedScoreLoss (s H i)) (fun i => boundedScore (s H i))
        (fun i => convexOn_boundedScoreLoss (s H i)) Z := by
  have hd : signalAdaptiveCurvature R α hα hR T s (signalSliceDesign T H Z) =
      fun j => deriv (boundedScore (s H j))
        ((signalSliceKKTData R α hα hR T H 0
          (fun i => boundedScoreLoss (s H i)) (fun i => boundedScore (s H i))
          (fun i => convexOn_boundedScoreLoss (s H i)) Z).2.1 j) := by
    funext j
    simp only [signalAdaptiveCurvature, signalAdaptiveEstimator,
      signalDesignPart_signalSliceDesign T H Z hH,
      signalSliceKKTData, empiricalKKTData, EmpiricalKKTTuple.toData,
      empiricalKKTTuple, sub_zero, designPredictor]
  unfold signalAdaptiveRemainderSqSum signalSliceRemainderSqSum
  rw [hd]
  simp only [signalAdaptiveConstructedOperator,
    signalDesignPart_signalSliceDesign T H Z hH,
    freeDesignPart_signalSliceDesign T H Z hH]
  rfl

/-- The regular design event is exactly the regular fitted-output event on
each signal slice. Its score sign convention does not affect regularity. -/
theorem signalAdaptiveRegular_signalSliceDesign_iff
    (H : ι → V) (hH : ∀ i, T.starProjection (H i) = 0) (Z : ι → T) :
    signalSliceDesign T H Z ∈ signalAdaptiveRegularSet R α hα hR T s ↔
      signalSliceKKTData R α hα hR T H 0
        (fun i => boundedScoreLoss (s H i)) (fun i => boundedScore (s H i))
        (fun i => convexOn_boundedScoreLoss (s H i)) Z ∈
          signalKKTRegularSet T (fun i => boundedScore (s H i)) := by
  simp only [signalAdaptiveRegularSet, Set.mem_ofPred_eq, signalAdaptiveEstimator,
    signalAdaptiveScore, signalDesignPart_signalSliceDesign T H Z hH,
    signalKKTRegularSet, signalSliceKKTData, empiricalKKTData,
    EmpiricalKKTTuple.toData, empiricalKKTTuple, sub_zero,
    coordinateDot_self_ne_zero_iff, scoreVector, designPredictor, neg_ne_zero]

variable [MeasurableSpace V] [BorelSpace V]

omit R α hα hR s in
/-- Tonelli transports a uniform nonnegative slice estimate to the full
Gaussian law, without an integrability assumption on either side. -/
theorem lintegral_ambient_le_of_signalSlices
    (f g : (ι → V) → ℝ≥0∞) (hf : Measurable f) (hg : Measurable g) (C : ℝ)
    (hbound : ∀ y : (freeDesignSubspace (ι := ι) T)ᗮ,
      (∫⁻ Z, f (signalSliceDesign T (signalBaseDesign T y) Z)
        ∂ambientDesignGaussian (ι := ι) (V := T)) ≤
      ENNReal.ofReal C * ∫⁻ Z, g (signalSliceDesign T (signalBaseDesign T y) Z)
        ∂ambientDesignGaussian (ι := ι) (V := T)) :
    (∫⁻ X, f X ∂ambientDesignGaussian (ι := ι) (V := V)) ≤
      ENNReal.ofReal C * ∫⁻ X, g X ∂ambientDesignGaussian (ι := ι) (V := V) := by
  let a := fun q : (freeDesignSubspace (ι := ι) T)ᗮ × (ι → T) =>
    signalSliceDesign T (signalBaseDesign T q.1) q.2
  have ha : Measurable a := (continuous_signalDesignReconstruct T).measurable
  rw [← map_signalDesignReconstruct_eq_ambient T,
    lintegral_map hf ha, lintegral_map hg ha,
    lintegral_prod (fun q => f (a q)) (hf.comp ha).aemeasurable,
    lintegral_prod (fun q => g (a q)) (hg.comp ha).aemeasurable,
    ← lintegral_const_mul' _ _ ENNReal.ofReal_ne_top]
  exact lintegral_mono hbound

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceCanonicalFiber.lean <==
module

public import ALO.Estimator.SignalSliceFiberInverse
public import ALO.Estimator.SignalSliceGoodOutputs

/-! # Identification with the statistical fixed-signal operator

These statements specialize the full fiber inverse identity to the bounded
Lipschitz score encoding used by the single-index statistical theorems.
-/

public section
namespace ALO
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (H₀ : ι → V) (s : ι → BoundedLipschitzScore)
  (X Y : ι → T)

local notation "loss" => fun i => boundedScoreLoss (s i)
local notation "slope" => fun i => boundedScore (s i)
local notation "hc" => fun i => convexOn_boundedScoreLoss (s i)
local notation "hl" => fun i => hasDerivAt_boundedScoreLoss (s i)
local notation "hs" => fun i => lipschitzWith_boundedScore (s i)
local notation "Γ" => signalSliceKKTData R α hα hR T H₀ 0 loss slope hc

/-- On a good augmented fiber, the inverse in the analytic determinant
law is exactly the operator used by the single-index weight theorem. -/
theorem signalReducedInverse_eq_signalSliceOperator
    (hgood : Γ X ∈ goodSignalKKTDataSet R α hα hR T H₀ 0 loss slope hc)
    (hfiber : Γ Y = Γ X) :
    ∃ hΓ : DifferentiableAt ℝ Γ X,
      let L := fderiv ℝ Γ X
      let U := LinearMap.range (signalCoefficientKKTDerivative T L).toLinearMap
      let H := signalKKTReducedCurvature R α hα hR T H₀ 0 loss slope hc hl X L hΓ.hasFDerivAt
      let hH := signalKKTReducedCurvature_isCoercive R α hα hR T H₀ 0 loss slope hc hl X L hΓ.hasFDerivAt
      let d := fun i => deriv (boundedScore (s i)) ((Γ X).2.1 i)
      let hd := fun i => loss_curvature_nonneg (hc i) (hl i) ((Γ X).2.1 i)
      reducedInverse U H (lossCurvature (signalSliceDesign T H₀ Y) d) α hα hH
        (lossCurvature_nonneg (signalSliceDesign T H₀ Y) d hd) =
          signalSliceOperator R α hα hR T H₀ s Y := by
  obtain ⟨hreg, hΓ, hscore⟩ := (signalSliceKKTData_mem_good_iff
    R α hα hR T H₀ 0 loss slope hc hl hs X).mp hgood
  refine ⟨hΓ, ?_⟩
  exact signalReducedInverse_eq_measurableEmpiricalALOOperator_of_fiber
    R α hα hR T H₀ 0 loss slope hc hl hs X Y hΓ hreg hscore hfiber

/-- The statistical remainder is the fixed-curvature remainder at every
point of a good augmented fiber, not merely at almost every base design. -/
theorem signalSlice_remainder_eq_reducedInverse_on_good_fiber
    (hgood : Γ X ∈ goodSignalKKTDataSet R α hα hR T H₀ 0 loss slope hc)
    (hfiber : Γ Y = Γ X) :
    ∃ hΓ : DifferentiableAt ℝ Γ X,
      let L := fderiv ℝ Γ X
      let U := LinearMap.range (signalCoefficientKKTDerivative T L).toLinearMap
      let H := signalKKTReducedCurvature R α hα hR T H₀ 0 loss slope hc hl X L hΓ.hasFDerivAt
      let hH := signalKKTReducedCurvature_isCoercive R α hα hR T H₀ 0 loss slope hc hl X L hΓ.hasFDerivAt
      let d := fun i => deriv (boundedScore (s i)) ((Γ X).2.1 i)
      let hd := fun i => loss_curvature_nonneg (hc i) (hl i) ((Γ X).2.1 i)
      ∀ i, inverseRowRemainder
        (fun j => deriv (boundedScore (s j)) ((Γ Y).2.1 j)) (signalSliceDesign T H₀ Y)
        (signalSliceOperator R α hα hR T H₀ s Y) i =
      inverseRowRemainder d (signalSliceDesign T H₀ Y)
        (reducedInverse U H (lossCurvature (signalSliceDesign T H₀ Y) d) α hα hH
          (lossCurvature_nonneg (signalSliceDesign T H₀ Y) d hd)) i := by
  obtain ⟨hΓ, hA⟩ := signalReducedInverse_eq_signalSliceOperator R α hα hR T H₀ s X Y hgood hfiber
  refine ⟨hΓ, ?_⟩
  dsimp only at hA ⊢
  intro i
  rw [hA, hfiber]

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceChartChangeOfVariables.lean <==
module

public import ALO.Estimator.SignalSliceChartJacobian
public import ALO.Estimator.SignalSliceGoodOutputs
public import Mathlib.MeasureTheory.Function.Jacobian

/-! # Change of variables on actual good signal-slice fibers

Measurable good-output pieces keep whole fitted fibers. The actual free chart
is differentiable everywhere on each such piece, so the finite-dimensional
Jacobian theorem applies directly inside the signal slice.
-/

public section
namespace ALO
open MeasureTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (T : Submodule ℝ V) (H : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (P : (ι → T) →L[ℝ] (ι → T)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → T) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ signalKKTRegularSet T slope ∧
    (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)
  (C : Set (EmpiricalKKTTupleData ι V)) (hC : MeasurableSet C)
  (hCU : C ⊆ U)
  (hCG : C ⊆ goodSignalKKTDataSet R α hα hR T H c loss slope hc)

local notation "Γ" => signalSliceKKTData R α hα hR T H c loss slope hc
local notation "Φ" => signalKKTChartMap R α hα hR T H c loss slope hc P X₀
local notation "a" => fun Z : ι → T => X₀ + (Z - P Z)

include hl hs hC

/-- Measurability of both coordinate and design domains follows from
measurability of the output piece and continuity of the empirical map. -/
theorem measurableSet_signalKKTChart_piece :
    MeasurableSet {Z | Γ (a Z) ∈ C} ∧ MeasurableSet {X | Γ X ∈ C} := by
  have hΓ := (locallyLipschitz_signalSliceKKTData R α hα hR T H c loss slope hc hl hs).continuous
  have ha : Continuous a := continuous_const.add (continuous_id.sub P.continuous)
  exact ⟨hC.preimage (hΓ.comp ha).measurable, hC.preimage hΓ.measurable⟩

include hP hU hCU hCG

/-- The nonnegative integral change of variables on an arbitrary measurable
good output piece. The domain and image both retain complete fibers.
The Jacobian is the actual chart derivative determinant; its identification
with the reduced-curvature determinant ratio is a separate step. -/
theorem lintegral_signalKKTChartMap_of_good
    (ν : Measure (ι → T)) [Measure.IsAddHaarMeasure ν] (f : (ι → T) → ℝ≥0∞) :
    ∫⁻ X in {X | Γ X ∈ C}, f X ∂ν =
      ∫⁻ Z in {Z | Γ (a Z) ∈ C},
        ENNReal.ofReal |(fderiv ℝ Φ Z).toLinearMap.det| * f (Φ Z) ∂ν := by
  have hvalid : ∀ p ∈ C, p ∈ signalKKTRegularSet T slope ∧
      (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible :=
    fun p hp => hU p (hCU hp)
  have hbij := bijOn_signalKKTChartMap R α hα hR T H c loss slope hc hl P hP X₀ C hvalid
  have hmeas := (measurableSet_signalKKTChart_piece
    R α hα hR T H c loss slope hc hl hs P X₀ C hC).1
  have hdiff : ∀ Z ∈ {Z | Γ (a Z) ∈ C},
      HasFDerivWithinAt Φ (fderiv ℝ Φ Z) {Z | Γ (a Z) ∈ C} Z := by
    intro Z hZ
    obtain ⟨hΓ, hscore⟩ := differentiable_scoreCompatible_of_mem_goodSignalKKTDataSet
      R α hα hR T H c loss slope hc hl hs _ (hCG hZ) (a Z) rfl
    exact (differentiableAt_signalKKTChartMap R α hα hR T H c loss slope hc hs
      P X₀ U hU Z (hCU hZ) hΓ hscore).hasFDerivAt.hasFDerivWithinAt
  rw [← hbij.image_eq]
  exact lintegral_image_eq_lintegral_abs_det_fderiv_mul ν hmeas hdiff hbij.injOn f

/-- The corresponding measure identity: pushing forward Haar measure weighted
by the chart Jacobian recovers Haar measure on the whole saturated good piece. -/
theorem map_signalKKTChartMap_withDensity_of_good
    (ν : Measure (ι → T)) [Measure.IsAddHaarMeasure ν] :
    Measure.map Φ
      ((ν.restrict {Z | Γ (a Z) ∈ C}).withDensity
        (fun Z => ENNReal.ofReal |(fderiv ℝ Φ Z).toLinearMap.det|)) =
      ν.restrict {X | Γ X ∈ C} := by
  have hvalid : ∀ p ∈ C, p ∈ signalKKTRegularSet T slope ∧
      (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible :=
    fun p hp => hU p (hCU hp)
  have hbij := bijOn_signalKKTChartMap R α hα hR T H c loss slope hc hl P hP X₀ C hvalid
  have hmeas := (measurableSet_signalKKTChart_piece
    R α hα hR T H c loss slope hc hl hs P X₀ C hC).1
  have hdiff : ∀ Z ∈ {Z | Γ (a Z) ∈ C},
      HasFDerivWithinAt Φ (fderiv ℝ Φ Z) {Z | Γ (a Z) ∈ C} Z := by
    intro Z hZ
    obtain ⟨hΓ, hscore⟩ := differentiable_scoreCompatible_of_mem_goodSignalKKTDataSet
      R α hα hR T H c loss slope hc hl hs _ (hCG hZ) (a Z) rfl
    exact (differentiableAt_signalKKTChartMap R α hα hR T H c loss slope hc hs
      P X₀ U hU Z (hCU hZ) hΓ hscore).hasFDerivAt.hasFDerivWithinAt
  rw [← hbij.image_eq]
  exact map_withDensity_abs_det_fderiv_eq_addHaar ν hmeas.nullMeasurableSet hdiff hbij.injOn

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceChartCoordinates.lean <==
module

public import ALO.Estimator.SignalSliceTransverseSection

/-! # Full-dimensional coordinates for fixed-signal KKT fibers

The free design splits into fixed fiber coordinates and a transverse part.
The resulting map is a bijection onto entire augmented fitted fibers.
-/

public section
namespace ALO
open scoped Topology

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (T : Submodule ℝ V) (H : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))

local notation "Γ" => signalSliceKKTData R α hα hR T H c loss slope hc

/-- Coordinates in the original design space: transverse output plus free fiber direction. -/
@[expose] noncomputable def signalKKTChartMap
    (P : (ι → T) →L[ℝ] (ι → T)) (X₀ Z : ι → T) : ι → T :=
  signalTransverseReconstruct T H P X₀ slope (Γ (X₀ + (Z - P Z))) (P Z)

/-- The inverse coordinate formula on the saturated output neighborhood. -/
@[expose] noncomputable def signalKKTChartInverse
    (P : (ι → T) →L[ℝ] (ι → T)) (X₀ X : ι → T) : ι → T :=
  (signalTransverseSection T H P X₀ slope (Γ X) - X₀) + P (X - X₀)

variable (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (P : (ι → T) →L[ℝ] (ι → T)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → T) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ signalKKTRegularSet T slope ∧
    (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)

local notation "Φ" => signalKKTChartMap R α hα hR T H c loss slope hc P X₀
local notation "Ψ" => signalKKTChartInverse R α hα hR T H c loss slope hc P X₀

include hl hP hU

/-- The output of the coordinate map depends only on the transverse component. -/
theorem signalSliceKKTData_signalKKTChartMap (Z : ι → T)
    (hZ : Γ (X₀ + (Z - P Z)) ∈ U) :
    Γ (Φ Z) = Γ (X₀ + (Z - P Z)) := by
  obtain ⟨hreg, hT⟩ := hU _ hZ
  exact signalSliceKKTData_signalTransverseReconstruct R α hα hR T H c loss slope hc hl
    P hP X₀ _ (signalSliceKKTData_isCompatible R α hα hR T H c loss slope hc hl _)
    hreg hT (P Z) (hP Z)

/-- The inverse recovers the original coordinate on the open source domain. -/
theorem signalKKTChartInverse_signalKKTChartMap (Z : ι → T)
    (hZ : Γ (X₀ + (Z - P Z)) ∈ U) :
    Ψ (Φ Z) = Z := by
  let p := Γ (X₀ + (Z - P Z))
  obtain ⟨hreg, hT⟩ := hU p hZ
  have hcompat := signalSliceKKTData_isCompatible R α hα hR T H c loss slope hc hl
    (X₀ + (Z - P Z))
  have hplane : P ((X₀ + (Z - P Z)) - X₀) = 0 := by
    simp [map_sub, hP]
  have hsection := eq_signalTransverseSection_of_fiber_of_plane
    R α hα hR T H c loss slope hc hl P hP X₀ p hcompat hreg hT
    (X₀ + (Z - P Z)) rfl hplane
  have hcoord := projection_signalTransverseReconstruct T H P hP X₀ slope p hreg hT
    (P Z) (hP Z)
  change signalTransverseSection T H P X₀ slope (Γ (Φ Z)) - X₀ + P (Φ Z - X₀) = Z
  rw [signalSliceKKTData_signalKKTChartMap R α hα hR T H c loss slope hc hl P hP X₀ U hU Z hZ]
  change signalTransverseSection T H P X₀ slope p - X₀ +
    P (signalTransverseReconstruct T H P X₀ slope p (P Z) - X₀) = Z
  rw [← hsection, hcoord]
  abel

omit hl in
/-- The transverse part of inverse coordinates is the unique section point. -/
theorem signalKKTChartInverse_transverse (X : ι → T) (hX : Γ X ∈ U) :
    X₀ + (Ψ X - P (Ψ X)) = signalTransverseSection T H P X₀ slope (Γ X) := by
  obtain ⟨hreg, hT⟩ := hU _ hX
  have hplane := signalTransverseSection_mem_plane T H P hP X₀ slope (Γ X) hreg hT
  change X₀ + (((signalTransverseSection T H P X₀ slope (Γ X) - X₀) + P (X - X₀)) -
    P ((signalTransverseSection T H P X₀ slope (Γ X) - X₀) + P (X - X₀))) = _
  rw [map_add, hplane, hP, zero_add]
  abel

/-- The coordinate map reconstructs every design over the output neighborhood. -/
theorem signalKKTChartMap_signalKKTChartInverse (X : ι → T) (hX : Γ X ∈ U) :
    Φ (Ψ X) = X := by
  let p := Γ X
  obtain ⟨hreg, hT⟩ := hU p hX
  have hcompat := signalSliceKKTData_isCompatible R α hα hR T H c loss slope hc hl X
  have hsection := signalSliceKKTData_signalTransverseSection R α hα hR T H c loss slope hc hl
    P hP X₀ p hcompat hreg hT
  have hplane := signalTransverseSection_mem_plane T H P hP X₀ slope p hreg hT
  have hcoord : P (Ψ X) = P (X - X₀) := by
    change P ((signalTransverseSection T H P X₀ slope p - X₀) + P (X - X₀)) = _
    rw [map_add, hplane, hP, zero_add]
  change signalTransverseReconstruct T H P X₀ slope (Γ (X₀ + (Ψ X - P (Ψ X)))) (P (Ψ X)) = X
  rw [signalKKTChartInverse_transverse R α hα hR T H c loss slope hc P hP X₀ U hU X hX,
    hcoord]
  change signalTransverseReconstruct T H P X₀ slope (Γ (signalTransverseSection T H P X₀ slope p))
    (P (X - X₀)) = X
  rw [hsection]
  exact signalTransverseReconstruct_projection_eq R α hα hR T H c loss slope hc hl
    P hP X₀ p hcompat hreg hT X rfl

/-- The coordinate map is a bijection onto the entire saturated output set. -/
theorem bijOn_signalKKTChartMap :
    Set.BijOn Φ {Z | Γ (X₀ + (Z - P Z)) ∈ U} {X | Γ X ∈ U} := by
  refine ⟨?_, ?_, ?_⟩
  · intro Z hZ
    change Γ (Φ Z) ∈ U
    rw [signalSliceKKTData_signalKKTChartMap R α hα hR T H c loss slope hc hl P hP X₀ U hU Z hZ]
    exact hZ
  · intro Z hZ W hW h
    have hi := congrArg Ψ h
    rwa [signalKKTChartInverse_signalKKTChartMap R α hα hR T H c loss slope hc hl P hP X₀ U hU Z hZ,
      signalKKTChartInverse_signalKKTChartMap R α hα hR T H c loss slope hc hl P hP X₀ U hU W hW] at hi
  · intro X hX
    refine ⟨Ψ X, ?_, signalKKTChartMap_signalKKTChartInverse
      R α hα hR T H c loss slope hc hl P hP X₀ U hU X hX⟩
    change Γ (X₀ + (Ψ X - P (Ψ X))) ∈ U
    rw [signalKKTChartInverse_transverse R α hα hR T H c loss slope hc P hP X₀ U hU X hX]
    obtain ⟨hreg, hT⟩ := hU _ hX
    rw [signalSliceKKTData_signalTransverseSection R α hα hR T H c loss slope hc hl
      P hP X₀ (Γ X) (signalSliceKKTData_isCompatible R α hα hR T H c loss slope hc hl X)
      hreg hT]
    exact hX


end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceChartCover.lean <==
module

public import ALO.Estimator.SignalSliceChartRegularity
public import ALO.Estimator.KKTChartCover


/-! # A countable Borel partition subordinate to regular KKT charts -/

public section
namespace ALO

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The data needed by a whole-fiber chart. Its transverse affine origin may
be fixed at zero because the chart theorems allow an arbitrary origin. -/
structure RegularSignalKKTChart (T : Submodule ℝ V) (slope : ι → ℝ → ℝ) where
  projection : (ι → T) →L[ℝ] (ι → T)
  idempotent : ∀ X, projection (projection X) = projection X
  domain : Set (EmpiricalKKTTupleData ι V)
  isOpen_domain : IsOpen domain
  regular : ∀ p ∈ domain, p ∈ signalKKTRegularSet T slope ∧
    (projectionTransition projection (signalKKTFiberProjection T slope p)).IsInvertible

instance regularSignalKKTChart_nonempty (T : Submodule ℝ V) (slope : ι → ℝ → ℝ) : Nonempty (RegularSignalKKTChart T slope) :=
  ⟨⟨0, by simp, ∅, isOpen_empty, by simp⟩⟩


/-- Every regular output lies in one of the whole-fiber chart domains. -/
theorem exists_regularSignalKKTChart
    (T : Submodule ℝ V) (slope : ι → ℝ → ℝ) (hs : ∀ i, LipschitzWith 1 (slope i))
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ signalKKTRegularSet T slope) :
    ∃ q : RegularSignalKKTChart T slope, p ∈ q.domain := by
  obtain ⟨U, hUopen, hpU, hU⟩ := exists_open_signalKKTProjectionTransition T slope hs p hp
  exact ⟨⟨signalKKTFiberProjection T slope p, signalKKTFiberProjection_idempotent T slope p hp,
    U, hUopen, hU⟩, hpU⟩

/-- Any Borel set of regular outputs admits a disjoint countable Borel
partition, with each piece contained in a whole-fiber chart. -/
theorem exists_regularSignalKKTChart_partition
    (T : Submodule ℝ V) (slope : ι → ℝ → ℝ) (hs : ∀ i, LipschitzWith 1 (slope i))
    [MeasurableSpace V] [BorelSpace V]
    (G : Set (EmpiricalKKTTupleData ι V)) (hG : MeasurableSet G)
    (hreg : G ⊆ signalKKTRegularSet T slope) :
    ∃ (q : ℕ → RegularSignalKKTChart T slope) (C : ℕ → Set (EmpiricalKKTTupleData ι V)),
      (∀ n, MeasurableSet (C n)) ∧ Pairwise (Function.onFun Disjoint C) ∧
      (⋃ n, C n) = G ∧ ∀ n, C n ⊆ G ∩ (q n).domain := by
  classical
  have hcover : G ⊆ ⋃ q : RegularSignalKKTChart T slope, q.domain := by
    intro p hp
    obtain ⟨q, hq⟩ := exists_regularSignalKKTChart T slope hs p (hreg hp)
    exact Set.mem_iUnion.mpr ⟨q, hq⟩
  obtain ⟨q, hq⟩ := (HereditarilyLindelofSpace.isLindelof G).indexed_countable_subcover
    (fun q : RegularSignalKKTChart T slope => q.domain) (fun q => q.isOpen_domain) hcover
  let C := disjointed (fun n => G ∩ (q n).domain)
  refine ⟨q, C, (fun n => MeasurableSet.disjointed
    (fun n => hG.inter (q n).isOpen_domain.measurableSet) n),
    disjoint_disjointed _, ?_, fun n => disjointed_subset _ n⟩
  rw [show (⋃ n, C n) = ⋃ n, G ∩ (q n).domain from iUnion_disjointed]
  ext p
  simp only [Set.mem_iUnion, Set.mem_inter_iff]
  exact ⟨fun ⟨_, hp, _⟩ => hp, fun hp => by
    obtain ⟨n, hn⟩ := Set.mem_iUnion.mp (hq hp)
    exact ⟨n, hp, hn⟩⟩

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceChartCurvature.lean <==
module

public import ALO.Estimator.SignalSliceChartJacobian
public import ALO.Estimator.SignalSliceDeterminantWeight

/-! # Curvature Jacobian of the actual fixed-signal chart

The full free-design chart Jacobian is the ratio of intrinsic curvature
weights on the full coefficient derivative range.
-/

public section
namespace ALO
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (H₀ : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
  (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (P : (ι → T) →L[ℝ] (ι → T)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → T) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ signalKKTRegularSet T slope ∧
    (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)
  (hUopen : IsOpen U)
  (Z : ι → T)
  (hZ : signalSliceKKTData R α hα hR T H₀ c loss slope hc (X₀ + (Z - P Z)) ∈ U)
  (hΓt : DifferentiableAt ℝ (signalSliceKKTData R α hα hR T H₀ c loss slope hc)
    (X₀ + (Z - P Z)))
  (hscore : IsScoreTangentCompatible slope
    (signalSliceKKTData R α hα hR T H₀ c loss slope hc (X₀ + (Z - P Z)))
    (LinearMap.range (fderiv ℝ (signalSliceKKTData R α hα hR T H₀ c loss slope hc)
      (X₀ + (Z - P Z))).toLinearMap))

local notation "Γ" => signalSliceKKTData R α hα hR T H₀ c loss slope hc
local notation "Φ" => signalKKTChartMap R α hα hR T H₀ c loss slope hc P X₀
local notation "a" => X₀ + (Z - P Z)
local notation "L" => fderiv ℝ Γ a
local notation "W" => LinearMap.range (ContinuousLinearMap.toLinearMap (signalCoefficientKKTDerivative T L))
local notation "H" => signalKKTReducedCurvature R α hα hR T H₀ c loss slope hc hl a L hΓt.hasFDerivAt
local notation "d" => fun i => deriv (slope i) (Prod.fst (Prod.snd (Γ a)) i)

include hs hP hU hUopen hZ hscore in
/-- The actual chart's absolute Jacobian is the curvature weight at its
image divided by the weight at its transverse representative. The
determinants are intrinsic to the full coefficient derivative range. -/
theorem abs_det_fderiv_signalKKTChartMap_eq_reduced_ratio :
    |(fderiv ℝ Φ Z).toLinearMap.det| =
      |(H + compressedOperator W (lossCurvature (signalSliceDesign T H₀ (Φ Z)) d)).det| /
      |(H + compressedOperator W (lossCurvature (signalSliceDesign T H₀ a) d)).det| := by
  let N₀ := signalSliceKKTNormalEquivOfFiber R α hα hR T H₀ c loss slope hc hl hs
    a a L hΓt.hasFDerivAt (hU _ hZ).1 hscore rfl
  let bN := Module.finBasis ℝ (LinearMap.range (L).toLinearMap)
  let bK := bN.map N₀
  let bH := Module.finBasis ℝ W
  rw [abs_det_fderiv_signalKKTChartMap_eq_normal_ratio
    R α hα hR T H₀ c loss slope hc hl hs P hP X₀ U hU hUopen Z hZ hΓt hscore bN bK]
  have h := signalNormalDet_ratio_eq_reducedCurvatureDet_ratio
    R α hα hR T H₀ c loss slope hc hl hs a L hΓt.hasFDerivAt (Φ Z)
    (hU _ hZ).1 hscore
    (signalSliceKKTData_signalKKTChartMap R α hα hR T H₀ c loss slope hc hl P hP X₀ U hU Z hZ)
    bN bK bH
  simpa only [LinearMap.det_toMatrix] using h

include hs hP hU hUopen hZ in
omit hΓt hscore in
/-- A named transverse representative transports its derivative range and
intrinsic curvature together in the chart formula. -/
theorem abs_det_fderiv_signalKKTChartMap_eq_reduced_ratio_at
    (Y : ι → T) (hY : X₀ + (Z - P Z) = Y)
    (hΓY : DifferentiableAt ℝ Γ Y)
    (hscoreY : IsScoreTangentCompatible slope (Γ Y)
      (LinearMap.range (fderiv ℝ Γ Y).toLinearMap)) :
    let LY := fderiv ℝ Γ Y
    let WY := LinearMap.range (signalCoefficientKKTDerivative T LY).toLinearMap
    let HY := signalKKTReducedCurvature R α hα hR T H₀ c loss slope hc hl Y LY hΓY.hasFDerivAt
    let dY := fun i => deriv (slope i) ((Γ Y).2.1 i)
    |(fderiv ℝ Φ Z).toLinearMap.det| =
      |(HY + compressedOperator WY (lossCurvature (signalSliceDesign T H₀ (Φ Z)) dY)).det| /
      |(HY + compressedOperator WY (lossCurvature (signalSliceDesign T H₀ Y) dY)).det| := by
  subst Y
  exact abs_det_fderiv_signalKKTChartMap_eq_reduced_ratio
    R α hα hR T H₀ c loss slope hc hl hs P hP X₀ U hU hUopen Z hZ hΓY hscoreY

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceChartDifferentiability.lean <==
module

public import ALO.Estimator.SignalSliceChartRegularity

/-! # Derivatives of the fixed-signal KKT charts

Exact inverse and output identities give the projection block, chain relation,
and invertibility needed for the free-design change of variables.
-/

public section
namespace ALO
open scoped Topology

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (T : Submodule ℝ V) (H : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (P : (ι → T) →L[ℝ] (ι → T)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → T) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ signalKKTRegularSet T slope ∧
    (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)

local notation "Γ" => signalSliceKKTData R α hα hR T H c loss slope hc
local notation "Φ" => signalKKTChartMap R α hα hR T H c loss slope hc P X₀
local notation "Ψ" => signalKKTChartInverse R α hα hR T H c loss slope hc P X₀
local notation "a" => fun Z : ι → T => X₀ + (Z - P Z)

include hs hU

/-- Score-compatible fiber reconstruction differentiates the chart whenever the empirical
map is differentiable at its transverse representative. -/
theorem differentiableAt_signalKKTChartMap
    (Z : ι → T) (hZ : Γ (a Z) ∈ U) (hΓ : DifferentiableAt ℝ Γ (a Z))
    (hscore : IsScoreTangentCompatible slope (Γ (a Z))
      (LinearMap.range (fderiv ℝ Γ (a Z)).toLinearMap)) :
    DifferentiableAt ℝ Φ Z := by
  obtain ⟨hreg, hT⟩ := hU _ hZ
  have ha : DifferentiableAt ℝ a Z :=
    (differentiableAt_id.sub P.differentiableAt).const_add X₀
  have hsΓ := differentiableAt_signalKKTDataWithScore_comp T H Γ (a Z) hΓ slope hs hscore
  have hf := (hsΓ.comp Z ha).prodMk P.differentiableAt
  have hg := (contDiffAt_transverseKKTReconstructWithScore P X₀
    (signalKKTDataWithScore T H slope (Γ (a Z))) hreg.1 hreg.2 hT (P Z)).differentiableAt one_ne_zero
  change DifferentiableAt ℝ (fun Z =>
    signalTransverseReconstruct T H P X₀ slope (Γ (X₀ + (Z - P Z))) (P Z)) Z
  simpa only [Function.comp_def, ← signalTransverseReconstruct_eq_withScore] using hg.comp Z hf

/-- The inverse chart is differentiable at every score-compatible
differentiability point of the empirical map in its saturated domain. -/
theorem differentiableAt_signalKKTChartInverse
    (X : ι → T) (hX : Γ X ∈ U) (hΓ : DifferentiableAt ℝ Γ X)
    (hscore : IsScoreTangentCompatible slope (Γ X)
      (LinearMap.range (fderiv ℝ Γ X).toLinearMap)) :
    DifferentiableAt ℝ Ψ X := by
  obtain ⟨hreg, hT⟩ := hU _ hX
  have hsΓ := differentiableAt_signalKKTDataWithScore_comp T H Γ X hΓ slope hs hscore
  have hg := (contDiffAt_transverseKKTSectionWithScore P X₀
    (signalKKTDataWithScore T H slope (Γ X)) hreg.1 hreg.2 hT).differentiableAt one_ne_zero
  have h := ((hg.comp X hsΓ).sub_const X₀).add
    (P.differentiableAt.comp X (differentiableAt_id.sub_const X₀))
  change DifferentiableAt ℝ (fun X =>
    transverseKKTSectionWithScore P X₀ (signalKKTDataWithScore T H slope (Γ X)) - X₀ + P (X - X₀)) X at h
  change DifferentiableAt ℝ (fun X =>
    signalTransverseSection T H P X₀ slope (Γ X) - X₀ + P (X - X₀)) X
  simpa only [← signalTransverseSection_eq_withScore] using h

include hl hP

variable (hUopen : IsOpen U)

include hUopen

/-- The fixed fiber projection of the chart derivative is the identity
coordinate block. -/
theorem projection_comp_fderiv_signalKKTChartMap
    (Z : ι → T) (hZ : Γ (a Z) ∈ U) (hΦ : DifferentiableAt ℝ Φ Z) :
    P.comp (fderiv ℝ Φ Z) = P := by
  have hopen := (isOpen_signalKKTChart_domains R α hα hR T H c loss slope hc hl
    hs P X₀ U hUopen).1
  have heq : (fun W => P (Φ W - X₀)) =ᶠ[𝓝 Z] P := by
    filter_upwards [hopen.mem_nhds hZ] with W hW
    obtain ⟨hreg, hT⟩ := hU _ hW
    exact projection_signalTransverseReconstruct T H P hP X₀ slope (Γ (a W))
      hreg hT (P W) (hP W)
  have hd := P.hasFDerivAt.comp Z (hΦ.hasFDerivAt.sub_const X₀)
  exact hd.unique (P.hasFDerivAt.congr_of_eventuallyEq heq)

/-- Differentiating the output identity gives the relation between the chart
derivative and the two empirical derivatives along its fiber. -/
theorem fderiv_signalSliceKKTData_comp_fderiv_signalKKTChartMap
    (Z : ι → T) (hZ : Γ (a Z) ∈ U)
    (hΦ : DifferentiableAt ℝ Φ Z) (hΓt : DifferentiableAt ℝ Γ (a Z))
    (hΓX : DifferentiableAt ℝ Γ (Φ Z)) :
    (fderiv ℝ Γ (Φ Z)).comp (fderiv ℝ Φ Z) =
      (fderiv ℝ Γ (a Z)).comp (ContinuousLinearMap.id ℝ (ι → T) - P) := by
  have hopen := (isOpen_signalKKTChart_domains R α hα hR T H c loss slope hc hl
    hs P X₀ U hUopen).1
  have heq : (fun W => Γ (Φ W)) =ᶠ[𝓝 Z] fun W => Γ (a W) := by
    filter_upwards [hopen.mem_nhds hZ] with W hW
    exact signalSliceKKTData_signalKKTChartMap R α hα hR T H c loss slope hc hl
      P hP X₀ U hU W hW
  have ha : HasFDerivAt a (ContinuousLinearMap.id ℝ (ι → T) - P) Z :=
    ((hasFDerivAt_id Z).sub P.hasFDerivAt).const_add X₀
  have hΓt' : HasFDerivAt Γ (fderiv ℝ Γ (a Z)) (a Z) := hΓt.hasFDerivAt
  have ht : HasFDerivAt (fun W => Γ (a W))
      ((fderiv ℝ Γ (a Z)).comp (ContinuousLinearMap.id ℝ (ι → T) - P)) Z :=
    HasFDerivAt.comp (f := a) (g := Γ)
      (f' := ContinuousLinearMap.id ℝ (ι → T) - P)
      (g' := fderiv ℝ Γ (a Z)) Z hΓt' ha
  exact (hΓX.hasFDerivAt.comp Z hΦ.hasFDerivAt).unique
    (ht.congr_of_eventuallyEq heq)

/-- At a regular score-compatible output, differentiating both inverse identities shows that the
chart derivative is invertible, with inverse the derivative of the inverse chart. -/
theorem isInvertible_fderiv_signalKKTChartMap
    (Z : ι → T) (hZ : Γ (a Z) ∈ U)
    (hΓt : DifferentiableAt ℝ Γ (a Z))
    (hscore : IsScoreTangentCompatible slope (Γ (a Z))
      (LinearMap.range (fderiv ℝ Γ (a Z)).toLinearMap)) :
    (fderiv ℝ Φ Z).IsInvertible := by
  have hΦ := differentiableAt_signalKKTChartMap R α hα hR T H c loss slope hc hs
    P X₀ U hU Z hZ hΓt hscore
  have heq := signalSliceKKTData_signalKKTChartMap R α hα hR T H c loss slope hc hl
    P hP X₀ U hU Z hZ
  obtain ⟨hΓ, _, hscoreX⟩ := signalSliceKKTData_differentiableAt_of_fiber
    R α hα hR T H c loss slope hc hl hs (a Z) (Φ Z) _ hΓt.hasFDerivAt
    (hU _ hZ).1 hscore heq
  have hΨ := differentiableAt_signalKKTChartInverse R α hα hR T H c loss slope hc hs
    P X₀ U hU (Φ Z) (by rwa [heq]) hΓ hscoreX
  have hopen := isOpen_signalKKTChart_domains R α hα hR T H c loss slope hc hl
    hs P X₀ U hUopen
  have hfiber := signalSliceKKTData_signalKKTChartMap R α hα hR T H c loss slope hc hl
    P hP X₀ U hU Z hZ
  have himage : Φ Z ∈ {X | Γ X ∈ U} := by
    change Γ (Φ Z) ∈ U
    rwa [hfiber]
  have hleft : (fun W => Ψ (Φ W)) =ᶠ[𝓝 Z] id := by
    filter_upwards [hopen.1.mem_nhds hZ] with W hW
    exact signalKKTChartInverse_signalKKTChartMap R α hα hR T H c loss slope hc hl P hP X₀ U hU W hW
  have hright : (fun X => Φ (Ψ X)) =ᶠ[𝓝 (Φ Z)] id := by
    filter_upwards [hopen.2.mem_nhds himage] with X hX
    exact signalKKTChartMap_signalKKTChartInverse R α hα hR T H c loss slope hc hl P hP X₀ U hU X hX
  have hL : (fderiv ℝ Ψ (Φ Z)).comp (fderiv ℝ Φ Z) =
      ContinuousLinearMap.id ℝ (ι → T) :=
    (hΨ.hasFDerivAt.comp Z hΦ.hasFDerivAt).unique
      ((hasFDerivAt_id Z).congr_of_eventuallyEq hleft)
  have hΦ' : HasFDerivAt Φ (fderiv ℝ Φ Z) (Ψ (Φ Z)) := by
    rw [signalKKTChartInverse_signalKKTChartMap R α hα hR T H c loss slope hc hl P hP X₀ U hU Z hZ]
    exact hΦ.hasFDerivAt
  have hR' : (fderiv ℝ Φ Z).comp (fderiv ℝ Ψ (Φ Z)) =
      ContinuousLinearMap.id ℝ (ι → T) :=
    (hΦ'.comp (Φ Z) hΨ.hasFDerivAt).unique
      ((hasFDerivAt_id (Φ Z)).congr_of_eventuallyEq hright)
  exact ContinuousLinearMap.IsInvertible.of_inverse hR' hL

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceChartDisintegration.lean <==
module

public import ALO.Estimator.SignalSliceChartKernel


/-!
# Local Gaussian disintegration in transverse coordinates

Normalize the full fiber integrals and absorb their masses into the transverse
measure. This identifies the local output marginal from the original Gaussian
measure, rather than postulating a transverse distribution.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (T : Submodule ℝ V) (H₀ : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (P : (ι → T) →L[ℝ] (ι → T)) (X₀ : ι → T)
  (C : Set (EmpiricalKKTTupleData ι V))

local notation "Γ" => signalSliceKKTData R α hα hR T H₀ c loss slope hc
local notation "A" => signalKKTChartTransversePiece R α hα hR T H₀ c loss slope hc P X₀ C
local notation "Θ" => Subtype (fun t => t ∈ A)
local notation "K" => LinearMap.range (ContinuousLinearMap.toLinearMap P)
local notation "r" => signalKKTChartPieceDensity R α hα hR T H₀ c loss slope hc P X₀ C
local notation "ψ" => signalKKTChartPieceMap R α hα hR T H₀ c loss slope hc P X₀ C

/-- The transverse measure weighted by the full chart fiber mass. -/
@[expose] noncomputable def signalKKTChartTransverseMeasure
    (νT : Measure P.ker) (νK : Measure K) : Measure Θ :=
  (νT.comap (Subtype.val : Θ → P.ker)).withDensity (fun t => ∫⁻ k, r t k ∂νK)


variable (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (hP : ∀ X, P (P X) = P X)
  (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ signalKKTRegularSet T slope ∧
    (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)
  (hC : MeasurableSet C) (hCU : C ⊆ U)
  (hCG : C ⊆ goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc)
  (hUopen : IsOpen U)

include hl hs hP hU hC hCU hCG hUopen

/-- The restricted ambient Gaussian is a mixture of the normalized chart
kernels against the fiber-mass-weighted transverse Haar measure. -/
theorem exists_lintegral_ambientDesignGaussian_signalKKTChartKernel
    (νT : Measure P.ker) (νK : Measure K)
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK] :
    ∃ b : ℝ≥0∞, 0 < b ∧ b < ⊤ ∧
      ∀ f : (ι → T) → ℝ≥0∞, Measurable f →
      (∫⁻ X in {X | Γ X ∈ C}, f X ∂ambientDesignGaussian) =
        ∫⁻ t, ∫⁻ X, f X ∂signalKKTChartFiberKernel R α hα hR T H₀ c loss slope hc P X₀ C νK t
          ∂(b • signalKKTChartTransverseMeasure R α hα hR T H₀ c loss slope hc P X₀ C νT νK) := by
  obtain ⟨b, hb, hbfin, h⟩ := exists_lintegral_ambientDesignGaussian_signalKKTChart
    R α hα hR T H₀ c loss slope hc hl hs P hP X₀ U hU C hC hCU hCG νT νK
  refine ⟨b, hb, hbfin, ?_⟩
  intro f hf
  have hA : MeasurableSet A :=
    hC.preimage ((locallyLipschitz_signalSliceKKTData
      R α hα hR T H₀ c loss slope hc hl hs).continuous.measurable.comp (by fun_prop))
  have hr := measurable_signalKKTChartPieceDensity
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG
  have hM : Measurable (fun t : Θ => ∫⁻ k, r t k ∂νK) := hr.lintegral_prod_right
  rw [h f hf, lintegral_smul_measure, smul_eq_mul, signalKKTChartTransverseMeasure,
    lintegral_withDensity_eq_lintegral_mul _ hM hf.lintegral_kernel]
  congr 1
  symm
  calc
    _ = ∫⁻ t : Θ, ∫⁻ k, r t k * f (ψ (t, k)) ∂νK ∂νT.comap Subtype.val := by
      apply lintegral_congr
      intro t
      exact mass_mul_lintegral_signalKKTChartFiberKernel R α hα hR T H₀ c loss slope hc
        P X₀ C hl hs hP U hU hCU hCG hUopen νK t f hf
    _ = _ := by
      simpa only [signalKKTChartTransversePiece, signalKKTChartPieceDensity, signalKKTChartDensity, signalKKTChartPieceMap,
        mul_assoc] using lintegral_subtype_comap (μ := νT) hA
          (fun t : P.ker => ∫⁻ k : K,
            signalKKTChartDensity R α hα hR T H₀ c loss slope hc P X₀ t k *
              f (signalKKTChartMap R α hα hR T H₀ c loss slope hc P X₀ ((t : ι → T) + k)) ∂νK)

omit hC in
/-- Any mixture identity for these fiber kernels determines the actual
fitted-tuple marginal by pushing forward the transverse mixing measure. -/
theorem map_signalSliceKKTData_of_signalKKTChartKernel_mixture
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (η : Measure Θ)
    (hmix : ∀ f : (ι → T) → ℝ≥0∞, Measurable f →
      (∫⁻ X in {X | Γ X ∈ C}, f X ∂ambientDesignGaussian) =
        ∫⁻ t, ∫⁻ X, f X ∂signalKKTChartFiberKernel R α hα hR T H₀ c loss slope hc P X₀ C νK t ∂η) :
    (ambientDesignGaussian.restrict {X | Γ X ∈ C}).map Γ =
      η.map (fun t : Θ => Γ (X₀ + (t.val : ι → T))) := by
  have hΓ := (locallyLipschitz_signalSliceKKTData
    R α hα hR T H₀ c loss slope hc hl hs).continuous.measurable
  have hγ : Measurable (fun t : Θ => Γ (X₀ + (t.val : ι → T))) :=
    hΓ.comp (by fun_prop)
  apply Measure.ext_of_lintegral
  intro f hf
  rw [lintegral_map hf hΓ, hmix (fun X => f (Γ X)) (hf.comp hΓ), lintegral_map hf hγ]
  apply lintegral_congr
  intro t
  rw [← lintegral_map hf hΓ, map_signalSliceKKTData_signalKKTChartFiberKernel
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK t,
    lintegral_dirac]

/-- Local disintegration and the identification of its output marginal share
one positive finite Haar normalization scalar. -/
theorem exists_signalKKTChartKernel_disintegration
    (νT : Measure P.ker) (νK : Measure K)
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK] :
    ∃ b : ℝ≥0∞, 0 < b ∧ b < ⊤ ∧
      (ambientDesignGaussian.restrict {X | Γ X ∈ C}).map Γ =
        (b • signalKKTChartTransverseMeasure R α hα hR T H₀ c loss slope hc P X₀ C νT νK).map
          (fun t : Θ => Γ (X₀ + (t.val : ι → T))) ∧
      ∀ f : (ι → T) → ℝ≥0∞, Measurable f →
      (∫⁻ X in {X | Γ X ∈ C}, f X ∂ambientDesignGaussian) =
        ∫⁻ t, ∫⁻ X, f X ∂signalKKTChartFiberKernel R α hα hR T H₀ c loss slope hc P X₀ C νK t
          ∂(b • signalKKTChartTransverseMeasure R α hα hR T H₀ c loss slope hc P X₀ C νT νK) := by
  obtain ⟨b, hb, hbfin, hmix⟩ := exists_lintegral_ambientDesignGaussian_signalKKTChartKernel
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hC hCU hCG hUopen νT νK
  exact ⟨b, hb, hbfin,
    map_signalSliceKKTData_of_signalKKTChartKernel_mixture R α hα hR T H₀ c loss slope hc
      P X₀ C hl hs hP U hU hCU hCG hUopen νK _ hmix, hmix⟩

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceChartFubini.lean <==
module

public import ALO.Estimator.SignalSliceChartChangeOfVariables
public import ALO.Estimator.SignalSliceChartWeightedFiber
public import ALO.Estimator.KKTChartFubini


/-!
# Iterated integration in the fixed KKT chart coordinates

Combine the proved Jacobian change of variables with the fixed
transverse/fiber product Haar measure. Restriction to good output pieces
retains the whole inner fiber integral.
-/

public section
namespace ALO

open MeasureTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (T : Submodule ℝ V) (H₀ : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (P : (ι → T) →L[ℝ] (ι → T)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → T) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ signalKKTRegularSet T slope ∧
    (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)
  (C : Set (EmpiricalKKTTupleData ι V)) (hC : MeasurableSet C)
  (hCU : C ⊆ U)
  (hCG : C ⊆ goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc)

local notation "Γ" => signalSliceKKTData R α hα hR T H₀ c loss slope hc
local notation "Φ" => signalKKTChartMap R α hα hR T H₀ c loss slope hc P X₀

include hl hs hP hU hC hCU hCG

/-- The chart integral split into transverse and full fiber coordinates.
The product Haar normalization is fixed explicitly, and no exceptional
transverse differentiability set is assumed. -/
theorem lintegral_signalKKTChartMap_eq_iterated_of_good
    (νT : Measure P.ker) (νK : Measure (LinearMap.range P.toLinearMap))
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK]
    (f : (ι → T) → ℝ≥0∞) (hf : Measurable f) :
    ∫⁻ X in {X | Γ X ∈ C}, f X ∂projectionProductHaar P hP νT νK =
      ∫⁻ t in {t : P.ker | Γ (X₀ + t) ∈ C}, ∫⁻ k,
        ENNReal.ofReal |(fderiv ℝ Φ ((t : ι → T) + k)).toLinearMap.det| *
          f (Φ ((t : ι → T) + k)) ∂νK ∂νT := by
  classical
  let S := {Z | Γ (X₀ + (Z - P Z)) ∈ C}
  let A := {t : P.ker | Γ (X₀ + t) ∈ C}
  let e := projectionProductEquiv P hP
  have hemeas : Measurable e := by
    change Measurable (fun p : P.ker × LinearMap.range P.toLinearMap =>
      (p.1 : ι → T) + (p.2 : ι → T))
    fun_prop
  have hS : MeasurableSet S :=
    (measurableSet_signalKKTChart_piece R α hα hR T H₀ c loss slope hc hl hs P X₀ C hC).1
  have hcont : ContinuousOn Φ S := by
    intro Z hZ
    obtain ⟨hdiff, hscore⟩ := differentiable_scoreCompatible_of_mem_goodSignalKKTDataSet
      R α hα hR T H₀ c loss slope hc hl hs _ (hCG hZ) (X₀ + (Z - P Z)) rfl
    exact (differentiableAt_signalKKTChartMap R α hα hR T H₀ c loss slope hc hs
      P X₀ U hU Z (hCU hZ) hdiff hscore).continuousAt.continuousWithinAt
  let φ := S.piecewise Φ (fun _ => 0)
  have hφ : Measurable φ :=
    hcont.measurable_piecewise continuous_const.continuousOn hS
  let J := fun Z => ENNReal.ofReal |(fderiv ℝ Φ Z).toLinearMap.det|
  have hJ : Measurable J :=
    ENNReal.measurable_ofReal.comp
      ((continuous_abs.comp ContinuousLinearMap.continuous_det).measurable.comp
        (measurable_fderiv ℝ Φ))
  let g := fun Z => J Z * f (φ Z)
  have hg : Measurable g := hJ.mul (hf.comp hφ)
  have hpre : e ⁻¹' S = A ×ˢ Set.univ := by
    ext p
    have hk : P p.2 = p.2 := by
      obtain ⟨x, hx⟩ := p.2.property
      rw [← hx]
      exact hP x
    simp [e, S, A, projectionProductEquiv, map_add, hk]
  rw [lintegral_signalKKTChartMap_of_good
    R α hα hR T H₀ c loss slope hc hl hs P hP X₀ U hU C hC hCU hCG
      (projectionProductHaar P hP νT νK) f]
  change (∫⁻ Z in S, J Z * f (Φ Z) ∂projectionProductHaar P hP νT νK) = _
  calc
    _ = ∫⁻ Z in S, g Z ∂projectionProductHaar P hP νT νK := by
      apply setLIntegral_congr_fun hS
      intro Z hZ
      simp [g, φ, Set.piecewise_eq_of_mem S _ _ hZ]
    _ = ∫⁻ p in A ×ˢ Set.univ, g (e p) ∂νT.prod νK := by
      rw [projectionProductHaar, setLIntegral_map hS hg hemeas, hpre]
    _ = ∫⁻ t in A, ∫⁻ k, g (e (t, k)) ∂νK ∂νT := by
      simpa only [Measure.restrict_univ] using
        (setLIntegral_prod (μ := νT) (ν := νK) (s := A) (t := Set.univ)
          (fun p => g (e p)) (hg.comp hemeas).aemeasurable.restrict)
    _ = _ := by
      apply setLIntegral_congr_fun
        (hC.preimage ((locallyLipschitz_signalSliceKKTData
          R α hα hR T H₀ c loss slope hc hl hs).continuous.measurable.comp
            (by fun_prop)))
      intro t ht
      apply lintegral_congr
      intro k
      have he : e (t, k) ∈ S := by
        change (t, k) ∈ e ⁻¹' S
        rw [hpre]
        exact ⟨ht, Set.mem_univ _⟩
      change J (e (t, k)) * f (φ (e (t, k))) = _
      rw [show φ (e (t, k)) = Φ (e (t, k)) from Set.piecewise_eq_of_mem S _ _ he]
      rfl

/-- The actual ambient design Gaussian has an iterated chart integral.
The single normalization scalar depends on the fixed Haar coordinate measures,
not on the test function or either integration variable. -/
theorem exists_lintegral_ambientDesignGaussian_signalKKTChart
    (νT : Measure P.ker) (νK : Measure (LinearMap.range P.toLinearMap))
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK] :
    ∃ b : ℝ≥0∞, 0 < b ∧ b < ⊤ ∧
      ∀ f : (ι → T) → ℝ≥0∞, Measurable f →
      (∫⁻ X in {X | Γ X ∈ C}, f X ∂ambientDesignGaussian) =
        b * ∫⁻ t in {t : P.ker | Γ (X₀ + t) ∈ C}, ∫⁻ k,
          ENNReal.ofReal |(fderiv ℝ Φ ((t : ι → T) + k)).toLinearMap.det| *
            (ambientDesignGaussianDensity (Φ ((t : ι → T) + k)) *
              f (Φ ((t : ι → T) + k))) ∂νK ∂νT := by
  obtain ⟨b, hb, hbfin, hμ⟩ := ambientDesignGaussian_eq_smul_withDensity
    (projectionProductHaar P hP νT νK)
  refine ⟨b, hb, hbfin, ?_⟩
  intro f hf
  have hset := (measurableSet_signalKKTChart_piece
    R α hα hR T H₀ c loss slope hc hl hs P X₀ C hC).2
  rw [hμ, Measure.restrict_smul, lintegral_smul_measure, smul_eq_mul,
    setLIntegral_withDensity_eq_setLIntegral_mul _
      measurable_ambientDesignGaussianDensity hf hset]
  congr 1
  exact lintegral_signalKKTChartMap_eq_iterated_of_good
    R α hα hR T H₀ c loss slope hc hl hs P hP X₀ U hU C hC hCU hCG νT νK
    (fun X => ambientDesignGaussianDensity X * f X)
    (measurable_ambientDesignGaussianDensity.mul hf)

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceChartJacobian.lean <==
module

public import ALO.Estimator.SignalSliceChartDifferentiability
public import ALO.Estimator.TransverseForcing
public import ALO.LinearAlgebra.ProjectionDeterminant

/-! # Jacobian of the actual fixed-signal KKT chart

The free chart Jacobian is the relative determinant of the restricted normal
maps on the common augmented tangent space. This is a full-dimensional
change of coordinates inside the free-design slice.
-/

public section
namespace ALO
open scoped Topology
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Free forcing identifies the fixed transverse plane with its compatible
forcing space. Only the design rows are restricted to `T`. -/
@[expose] noncomputable def signalTransverseForcingEquiv
    (T : Submodule ℝ V) (P : (ι → T) →L[ℝ] (ι → T)) (hP : ∀ Z, P (P Z) = P Z)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ signalKKTRegularSet T slope)
    (hT : (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible) :
    P.ker ≃ₗ[ℝ] forcingCompatibilitySubspace (T.orthogonalProjectionOnto p.1)
      (scoreVector slope p.2.1) :=
  transverseDesignForcingEquiv P hP slope (T.orthogonalProjectionOnto p.1, (p.2.1, 0)) hp hT

theorem signalTransverseForcingEquiv_apply
    (T : Submodule ℝ V) (P : (ι → T) →L[ℝ] (ι → T)) (hP : ∀ Z, P (P Z) = P Z)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ signalKKTRegularSet T slope)
    (hT : (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)
    (z : P.ker) :
    (signalTransverseForcingEquiv T P hP slope p hp hT z : T × (ι → ℝ)) =
      designForcing (T.orthogonalProjectionOnto p.1) (scoreVector slope p.2.1) z := rfl

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (T : Submodule ℝ V) (H : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (P : (ι → T) →L[ℝ] (ι → T)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → T) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ signalKKTRegularSet T slope ∧
    (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)
  (hUopen : IsOpen U)

local notation "Γ" => signalSliceKKTData R α hα hR T H c loss slope hc
local notation "Φ" => signalKKTChartMap R α hα hR T H c loss slope hc P X₀
local notation "a" => fun Z : ι → T => X₀ + (Z - P Z)
variable (Z : ι → T) (hZ : signalSliceKKTData R α hα hR T H c loss slope hc (X₀ + (Z - P Z)) ∈ U)
  (hΓt : DifferentiableAt ℝ (signalSliceKKTData R α hα hR T H c loss slope hc)
    (X₀ + (Z - P Z)))
  (hscore : IsScoreTangentCompatible slope (signalSliceKKTData R α hα hR T H c loss slope hc (X₀ + (Z - P Z)))
    (LinearMap.range (fderiv ℝ (signalSliceKKTData R α hα hR T H c loss slope hc)
      (X₀ + (Z - P Z))).toLinearMap))
local notation "L" => fderiv ℝ Γ (a Z)
local notation "d" => fun i => deriv (slope i) (Prod.fst (Prod.snd (Γ (a Z))) i)
local notation "hfactor" => signalSliceNormal_factorization T (signalSliceDesign T H (a Z))
  (Prod.fst (Γ (a Z))) (scoreVector slope (Prod.fst (Prod.snd (Γ (a Z))))) d L
  (signalSliceKKTData_forcing_comp_derivative R α hα hR T H c loss slope hc hl hs
    (a Z) L hΓt.hasFDerivAt (And.left (hU _ hZ)) hscore)
local notation "fiberEq" => signalSliceKKTData_signalKKTChartMap
  R α hα hR T H c loss slope hc hl P hP X₀ U hU Z hZ
local notation "N₀" => signalSliceKKTNormalEquivOfFiber R α hα hR T H c loss slope hc hl hs
  (a Z) (a Z) L hΓt.hasFDerivAt (And.left (hU _ hZ)) hscore rfl
local notation "N₁" => signalSliceKKTNormalEquivOfFiber R α hα hR T H c loss slope hc hl hs
  (a Z) (Φ Z) L hΓt.hasFDerivAt (And.left (hU _ hZ)) hscore fiberEq

include hs hUopen

/-- The full chart determinant is the determinant of the relative normal map.
This is independent of coordinates on the two normal spaces. -/
theorem det_fderiv_signalKKTChartMap_eq_det_normal :
    (fderiv ℝ Φ Z).toLinearMap.det = ((N₁).toLinearMap.comp (N₀).symm.toLinearMap).det := by
  let p := Γ (a Z)
  let B := designForcing (T.orthogonalProjectionOnto p.1) (scoreVector slope p.2.1)
  let A := fderiv ℝ Φ Z
  let LX := fderiv ℝ Γ (Φ Z)
  obtain ⟨hreg, hT⟩ := hU p hZ
  have hΦ := differentiableAt_signalKKTChartMap
    R α hα hR T H c loss slope hc hs P X₀ U hU Z hZ hΓt hscore
  obtain ⟨hΓX, _, hscoreX⟩ :=
    signalSliceKKTData_differentiableAt_of_fiber
      R α hα hR T H c loss slope hc hl hs (a Z) (Φ Z) L hΓt.hasFDerivAt hreg hscore fiberEq
  have hproj := projection_comp_fderiv_signalKKTChartMap R α hα hR T H c loss slope hc hl hs
    P hP X₀ U hU hUopen Z hZ hΦ
  have hpres : P.toLinearMap.comp A.toLinearMap = P.toLinearMap :=
    congrArg ContinuousLinearMap.toLinearMap hproj
  have hchain := fderiv_signalSliceKKTData_comp_fderiv_signalKKTChartMap
    R α hα hR T H c loss slope hc hl hs P hP X₀ U hU hUopen Z hZ hΦ hΓt hΓX
  have hfactor₀ : (signalSliceNormal T (signalSliceDesign T H (a Z)) d).comp L = B := hfactor
  have hfactor₁ : (signalSliceNormal T (signalSliceDesign T H (Φ Z)) d).comp LX = B := by
    have hregX : Γ (Φ Z) ∈ signalKKTRegularSet T slope := by
      rw [fiberEq]
      exact hreg
    have hf := signalSliceKKTData_forcing_comp_derivative
      R α hα hR T H c loss slope hc hl hs (Φ Z) LX hΓX.hasFDerivAt hregX hscoreX
    have h := signalSliceNormal_factorization T (signalSliceDesign T H (Φ Z)) (Γ (Φ Z)).1
      (scoreVector slope (Γ (Φ Z)).2.1) (fun i => deriv (slope i) ((Γ (Φ Z)).2.1 i)) LX hf
    rw [fiberEq] at h
    exact h
  let e := signalTransverseForcingEquiv T P hP slope p hreg hT
  apply det_eq_det_of_projection_intertwines P.toLinearMap A.toLinearMap hpres
    e ((N₁).toLinearMap.comp (N₀).symm.toLinearMap)
  intro v
  let lv : LinearMap.range (L).toLinearMap := ⟨L v, ⟨v, rfl⟩⟩
  have hN₀ : N₀ lv = e v := by
    apply Subtype.ext
    simp only [e, signalSliceKKTNormalEquivOfFiber_apply,
      signalTransverseForcingEquiv_apply]
    change signalSliceNormal T (signalSliceDesign T H (a Z)) d (L v) = B v
    exact congrArg (fun M : (ι → T) →L[ℝ] T × (ι → ℝ) => M v) hfactor₀
  have hinv : (N₀).symm (e v) = lv := by
    rw [← hN₀, (N₀).symm_apply_apply]
  change e (A.toLinearMap.restrict (p := P.ker) (q := P.ker)
    (ker_le_comap_of_comp_eq P.toLinearMap A.toLinearMap hpres) v) =
      N₁ ((N₀).symm (e v))
  rw [hinv]
  apply Subtype.ext
  simp only [e, signalSliceKKTNormalEquivOfFiber_apply,
    signalTransverseForcingEquiv_apply]
  change B (A v) = signalSliceNormal T (signalSliceDesign T H (Φ Z)) d (L v)
  have hv : P v = 0 := v.property
  have hder : LX (A v) = L v := by
    have h := congrArg
      (fun M : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V => M v) hchain
    change LX (A v) = L ((v : ι → T) - P v) at h
    simpa only [hv, sub_zero] using h
  have hB := congrArg (fun M : (ι → T) →L[ℝ] T × (ι → ℝ) => M (A v)) hfactor₁
  change signalSliceNormal T (signalSliceDesign T H (Φ Z)) d (LX (A v)) = B (A v) at hB
  exact hB.symm.trans (congrArg (signalSliceNormal T (signalSliceDesign T H (Φ Z)) d) hder)

/-- In any fixed bases of the derivative range and compatibility space,
the chart Jacobian is the signed ratio of the two normal determinants. -/
theorem det_fderiv_signalKKTChartMap_eq_normal_ratio
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    (bN : Module.Basis κ ℝ (LinearMap.range (L).toLinearMap))
    (bK : Module.Basis κ ℝ
      (forcingCompatibilitySubspace (T.orthogonalProjectionOnto (Γ (a Z)).1) (scoreVector slope (Γ (a Z)).2.1))) :
    (fderiv ℝ Φ Z).toLinearMap.det =
      ((N₁).toLinearMap.toMatrix bN bK).det / ((N₀).toLinearMap.toMatrix bN bK).det := by
  rw [det_fderiv_signalKKTChartMap_eq_det_normal
    R α hα hR T H c loss slope hc hl hs P hP X₀ U hU hUopen Z hZ hΓt hscore]
  exact det_comp_symm_eq_det_toMatrix_div N₀ N₁ bN bK

/-- The nonnegative Jacobian used by change of variables is the ratio of
the absolute normal determinants. -/
theorem abs_det_fderiv_signalKKTChartMap_eq_normal_ratio
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    (bN : Module.Basis κ ℝ (LinearMap.range (L).toLinearMap))
    (bK : Module.Basis κ ℝ
      (forcingCompatibilitySubspace (T.orthogonalProjectionOnto (Γ (a Z)).1) (scoreVector slope (Γ (a Z)).2.1))) :
    |(fderiv ℝ Φ Z).toLinearMap.det| =
      |((N₁).toLinearMap.toMatrix bN bK).det| / |((N₀).toLinearMap.toMatrix bN bK).det| := by
  rw [det_fderiv_signalKKTChartMap_eq_normal_ratio
    R α hα hR T H c loss slope hc hl hs P hP X₀ U hU hUopen Z hZ hΓt hscore bN bK,
    abs_div]


end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceChartKernel.lean <==
module

public import ALO.Estimator.SignalSliceChartFubini


/-!
# The normalized kernel on a good chart piece

Use a fixed Haar source for the fiber coordinate. The kernel is defined from
the measurable chart Jacobian density; no measurable choice of tangent bases
or curvature matrices enters its definition.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (T : Submodule ℝ V) (H₀ : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (P : (ι → T) →L[ℝ] (ι → T)) (X₀ : ι → T)
  (C : Set (EmpiricalKKTTupleData ι V))

local notation "Γ" => signalSliceKKTData R α hα hR T H₀ c loss slope hc
local notation "Φ" => signalKKTChartMap R α hα hR T H₀ c loss slope hc P X₀

/-- Transverse coordinates whose fitted tuple lies in the output piece. -/
@[expose] def signalKKTChartTransversePiece : Set P.ker :=
  {t | Γ (X₀ + (t : ι → T)) ∈ C}

local notation "Θ" => Subtype (fun t => t ∈ signalKKTChartTransversePiece R α hα hR T H₀ c loss slope hc P X₀ C)
local notation "K" => LinearMap.range (ContinuousLinearMap.toLinearMap P)

/-- Reconstruction with a transverse coordinate in the selected output piece. -/
@[expose] noncomputable def signalKKTChartPieceMap (q : Θ × K) : ι → T :=
  Φ ((q.1.val : ι → T) + q.2)

/-- The chart density on the fixed coordinate types. -/
@[expose] noncomputable def signalKKTChartPieceDensity (t : Θ) (k : K) : ℝ≥0∞ :=
  signalKKTChartDensity R α hα hR T H₀ c loss slope hc P X₀ t.val k

local notation "ψ" => signalKKTChartPieceMap R α hα hR T H₀ c loss slope hc P X₀ C
local notation "r" => signalKKTChartPieceDensity R α hα hR T H₀ c loss slope hc P X₀ C

/-- The normalized chart density pushed to design space. -/
@[expose] noncomputable def signalKKTChartFiberKernel
    (νK : Measure K) [SFinite νK] : Kernel Θ (ι → T) :=
  (Kernel.id ×ₖ normalizedKernelWithDensity (Kernel.const Θ νK) r).map ψ


variable (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (hP : ∀ X, P (P X) = P X)
  (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ signalKKTRegularSet T slope ∧
    (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)
  (hCU : C ⊆ U)
  (hCG : C ⊆ goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc)

include hl hs hP hU hCU hCG

omit [MeasurableSpace V] [BorelSpace V] in
/-- The chart is jointly continuous on the fixed good coordinate types. -/
theorem continuous_signalKKTChartPieceMap : Continuous ψ := by
  apply continuous_iff_continuousAt.mpr
  intro q
  have hk : P q.2 = q.2 := by
    obtain ⟨X, hX⟩ := q.2.property
    rw [← hX]
    exact hP X
  have ha : X₀ + (((q.1.val : ι → T) + q.2) - P ((q.1.val : ι → T) + q.2)) =
      X₀ + (q.1.val : ι → T) := by
    simp only [map_add, show P q.1.val = 0 from q.1.val.property, zero_add, hk,
      add_sub_cancel_right]
  obtain ⟨hdiff, hscore⟩ := differentiable_scoreCompatible_of_mem_goodSignalKKTDataSet
    R α hα hR T H₀ c loss slope hc hl hs _ (hCG q.1.property)
    (X₀ + (((q.1.val : ι → T) + q.2) - P ((q.1.val : ι → T) + q.2)))
    (congrArg Γ ha)
  have hΦ := differentiableAt_signalKKTChartMap R α hα hR T H₀ c loss slope hc hs
    P X₀ U hU ((q.1.val : ι → T) + q.2)
    (by simpa only [ha] using hCU q.1.property) hdiff hscore
  change ContinuousAt (Φ ∘ (fun q : Θ × K => (q.1.val : ι → T) + q.2)) q
  exact hΦ.continuousAt.comp
    (f := fun q : Θ × K => (q.1.val : ι → T) + q.2) (by fun_prop)

/-- The density is measurable without selecting a tangent basis. -/
theorem measurable_signalKKTChartPieceDensity : Measurable (Function.uncurry r) := by
  have hψ := (continuous_signalKKTChartPieceMap
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG).measurable
  have hJ : Measurable (fun Z : ι → T =>
      ENNReal.ofReal |(fderiv ℝ Φ Z).toLinearMap.det|) :=
    ENNReal.measurable_ofReal.comp
      ((continuous_abs.comp ContinuousLinearMap.continuous_det).measurable.comp
        (measurable_fderiv ℝ Φ))
  exact (hJ.comp (by fun_prop)).mul (measurable_ambientDesignGaussianDensity.comp hψ)

variable (hUopen : IsOpen U)

include hUopen

/-- Positive finite normalizers on every good transverse coordinate. -/
theorem signalKKTChartPieceDensity_mass
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (t : Θ) :
    (0 < ∫⁻ k, r t k ∂νK) ∧ (∫⁻ k, r t k ∂νK ≠ ⊤) :=
  signalKKTChartDensity_mass_of_good R α hα hR T H₀ c loss slope hc P X₀ hl hs
    hP U hU hUopen t.val (hCU t.property) (hCG t.property) νK

/-- The normalized chart fiber measures form a genuine Markov kernel. -/
theorem signalKKTChartFiberKernel_isMarkovKernel
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] :
    IsMarkovKernel (signalKKTChartFiberKernel R α hα hR T H₀ c loss slope hc P X₀ C νK) := by
  have hψ := (continuous_signalKKTChartPieceMap
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG).measurable
  have hr := measurable_signalKKTChartPieceDensity
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG
  have hm := signalKKTChartPieceDensity_mass
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK
  let _ : IsMarkovKernel (normalizedKernelWithDensity (Kernel.const Θ νK) r) :=
    normalizedKernelWithDensity_isMarkovKernel _ r hr
      (fun t => (hm t).1) (fun t => (hm t).2)
  rw [signalKKTChartFiberKernel]
  exact Kernel.IsMarkovKernel.map _ hψ

/-- Pointwise the kernel is the expected normalized density pushforward. -/
theorem signalKKTChartFiberKernel_apply
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (t : Θ) :
    signalKKTChartFiberKernel R α hα hR T H₀ c loss slope hc P X₀ C νK t =
      (normalizedWithDensity νK (r t)).map (fun k => ψ (t, k)) := by
  have hψ := (continuous_signalKKTChartPieceMap
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG).measurable
  have hr := measurable_signalKKTChartPieceDensity
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG
  have hm := signalKKTChartPieceDensity_mass
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK
  let _ : IsMarkovKernel (normalizedKernelWithDensity (Kernel.const Θ νK) r) :=
    normalizedKernelWithDensity_isMarkovKernel _ r hr
      (fun t => (hm t).1) (fun t => (hm t).2)
  let _ : IsProbabilityMeasure (normalizedWithDensity νK (r t)) :=
    normalizedWithDensity_isProbabilityMeasure _ _ (hm t).1 (hm t).2
  rw [signalKKTChartFiberKernel, Kernel.map_apply _ hψ,
    Kernel.prod_apply, Kernel.id_apply,
    normalizedKernelWithDensity_apply _ _ hr, Kernel.const_apply,
    Measure.dirac_prod, Measure.map_map hψ measurable_prodMk_left]
  rfl

/-- The measurable chart kernel has the intrinsic determinant-tilted Gaussian
law at each good transverse coordinate. The basis is only needed for this
pointwise formula, not for the kernel definition. -/
theorem signalKKTChartFiberKernel_eq_determinant_tilt
    (t : Θ) (hΓ : DifferentiableAt ℝ Γ (X₀ + (t.val : ι → T)))
    (hscore : IsScoreTangentCompatible slope (Γ (X₀ + (t.val : ι → T)))
      (LinearMap.range (fderiv ℝ Γ (X₀ + (t.val : ι → T))).toLinearMap))
    {j : Type*} [Fintype j] [DecidableEq j]
    (b : OrthonormalBasis j ℝ (LinearMap.range
      (signalCoefficientKKTDerivative T (fderiv ℝ Γ (X₀ + (t.val : ι → T)))).toLinearMap))
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] :
    let L := fderiv ℝ Γ (X₀ + (t.val : ι → T))
    let W := LinearMap.range (signalCoefficientKKTDerivative T L).toLinearMap
    let H := signalKKTReducedCurvature R α hα hR T H₀ c loss slope hc hl
      (X₀ + (t.val : ι → T)) L hΓ.hasFDerivAt
    signalKKTChartFiberKernel R α hα hR T H₀ c loss slope hc P X₀ C νK t =
      normalizedWithDensity (signalFiberGaussian T H₀ slope (Γ (X₀ + (t.val : ι → T))))
        (fun Y => reducedCurvatureDetWeight W b.toBasis H
          (fun i => deriv (slope i) ((Γ (X₀ + (t.val : ι → T))).2.1 i))
            (signalSliceDesign T H₀ Y)) := by
  dsimp only
  rw [signalKKTChartFiberKernel_apply R α hα hR T H₀ c loss slope hc P X₀ C
    hl hs hP U hU hCU hCG hUopen νK t]
  exact (normalized_signalKKTChartDensity_eq_determinant_tilt R α hα hR T H₀ c loss slope hc P X₀ hl hs
    hP U hU hUopen t.val (hCU t.property) hΓ hscore b νK).2.2

/-- Integration against the chart kernel is normalized fiber integration. -/
theorem lintegral_signalKKTChartFiberKernel
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (t : Θ)
    (f : (ι → T) → ℝ≥0∞) (hf : Measurable f) :
    ∫⁻ X, f X ∂signalKKTChartFiberKernel R α hα hR T H₀ c loss slope hc P X₀ C νK t =
      (∫⁻ k, r t k ∂νK)⁻¹ * ∫⁻ k, r t k * f (ψ (t, k)) ∂νK := by
  have hψ := (continuous_signalKKTChartPieceMap
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG).measurable
  have hr := measurable_signalKKTChartPieceDensity
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG
  rw [signalKKTChartFiberKernel_apply R α hα hR T H₀ c loss slope hc P X₀ C
    hl hs hP U hU hCU hCG hUopen νK t, lintegral_map hf
      (show Measurable (fun k => ψ (t, k)) from hψ.comp measurable_prodMk_left)]
  exact lintegral_normalizedWithDensity νK (r t) (fun k => f (ψ (t, k)))
    (Measurable.of_uncurry_left hr) (hf.comp (hψ.comp measurable_prodMk_left))

/-- Multiplying normalized fiber integration by the fiber mass recovers
the unnormalized integral, including for infinite test integrals. -/
theorem mass_mul_lintegral_signalKKTChartFiberKernel
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (t : Θ)
    (f : (ι → T) → ℝ≥0∞) (hf : Measurable f) :
    (∫⁻ k, r t k ∂νK) *
        (∫⁻ X, f X ∂signalKKTChartFiberKernel R α hα hR T H₀ c loss slope hc P X₀ C νK t) =
      ∫⁻ k, r t k * f (ψ (t, k)) ∂νK := by
  have hm := signalKKTChartPieceDensity_mass
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK t
  rw [lintegral_signalKKTChartFiberKernel R α hα hR T H₀ c loss slope hc P X₀ C
    hl hs hP U hU hCU hCG hUopen νK t f hf, ENNReal.mul_inv_cancel_left hm.1.ne' hm.2]

omit [MeasurableSpace V] [BorelSpace V] hs hCG hUopen in
/-- Reconstruction preserves the fitted tuple on every chart fiber. -/
theorem signalSliceKKTData_signalKKTChartPieceMap (t : Θ) (k : K) :
    Γ (ψ (t, k)) = Γ (X₀ + (t.val : ι → T)) := by
  have hk : P k = k := by
    obtain ⟨X, hX⟩ := k.property
    rw [← hX]
    exact hP X
  have ha : X₀ + (((t.val : ι → T) + k) - P ((t.val : ι → T) + k)) =
      X₀ + (t.val : ι → T) := by
    simp only [map_add, show P t.val = 0 from t.val.property, zero_add, hk,
      add_sub_cancel_right]
  exact (signalSliceKKTData_signalKKTChartMap R α hα hR T H₀ c loss slope hc hl
    P hP X₀ U hU ((t.val : ι → T) + k) (ha.symm ▸ hCU t.property)).trans
      (congrArg Γ ha)

/-- The chart kernel is concentrated on its actual nonlinear fitted-tuple fiber. -/
theorem map_signalSliceKKTData_signalKKTChartFiberKernel
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (t : Θ) :
    (signalKKTChartFiberKernel R α hα hR T H₀ c loss slope hc P X₀ C νK t).map Γ =
      Measure.dirac (Γ (X₀ + (t.val : ι → T))) := by
  have hΓ := (locallyLipschitz_signalSliceKKTData
    R α hα hR T H₀ c loss slope hc hl hs).continuous.measurable
  have hψ := (continuous_signalKKTChartPieceMap
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG).measurable
  have hm := signalKKTChartPieceDensity_mass
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK t
  let _ : IsProbabilityMeasure (normalizedWithDensity νK (r t)) :=
    normalizedWithDensity_isProbabilityMeasure _ _ hm.1 hm.2
  rw [signalKKTChartFiberKernel_apply R α hα hR T H₀ c loss slope hc P X₀ C
    hl hs hP U hU hCU hCG hUopen νK t, Measure.map_map hΓ
      (show Measurable (fun k => ψ (t, k)) from hψ.comp measurable_prodMk_left)]
  have heq : Γ ∘ (fun k => ψ (t, k)) = fun _ : K => Γ (X₀ + (t.val : ι → T)) := by
    funext k
    exact signalSliceKKTData_signalKKTChartPieceMap R α hα hR T H₀ c loss slope hc P X₀ C
      hl hP U hU hCU t k
  rw [heq, Measure.map_const, measure_univ, one_smul]

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceChartOutputCoordinates.lean <==
module

public import ALO.Estimator.SignalSliceChartKernel


/-!
# Output coordinates on a good chart piece

The transverse section gives an explicit homeomorphism between the good
transverse coordinates and their fitted tuples. This reindexes chart kernels
without a measurable selection theorem.
-/

public section
namespace ALO

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (T : Submodule ℝ V) (H₀ : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (P : (ι → T) →L[ℝ] (ι → T)) (X₀ : ι → T)
  (C : Set (EmpiricalKKTTupleData ι V))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (hP : ∀ X, P (P X) = P X)
  (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ signalKKTRegularSet T slope ∧
    (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)
  (hCU : C ⊆ U)
  (hCG : C ⊆ goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc)

local notation "Γ" => signalSliceKKTData R α hα hR T H₀ c loss slope hc
local notation "Θ" => Subtype (fun t => t ∈ signalKKTChartTransversePiece R α hα hR T H₀ c loss slope hc P X₀ C)
local notation "σ" => signalTransverseSection T H₀ P X₀ slope

/-- A compatible output in the chart determines its transverse coordinate. -/
@[expose] noncomputable def signalKKTChartOutputCoordinate (p : C) : Θ := by
  let t : P.ker := ⟨σ p - X₀,
    signalTransverseSection_mem_plane T H₀ P hP X₀ slope p (hU _ (hCU p.property)).1
      (hU _ (hCU p.property)).2⟩
  refine ⟨t, ?_⟩
  change Γ (X₀ + (σ p - X₀)) ∈ C
  rw [← add_sub_assoc, add_sub_cancel_left]
  rw [signalSliceKKTData_signalTransverseSection R α hα hR T H₀ c loss slope hc hl
    P hP X₀ p (isCompatibleSignalKKTData_of_mem_good R α hα hR T H₀ c loss slope hc hl _ (hCG p.property)) (hU _ (hCU p.property)).1 (hU _ (hCU p.property)).2]
  exact p.property

local notation "τ" => signalKKTChartOutputCoordinate R α hα hR T H₀ c loss slope hc P X₀ C hl hP U hU hCU hCG

/-- Applying the fitted-tuple map to the transverse section recovers the output. -/
theorem signalSliceKKTData_signalKKTChartOutputCoordinate (p : C) :
    Γ (X₀ + ((τ p).val : ι → T)) = p := by
  change Γ (X₀ + (σ p - X₀)) = p
  rw [← add_sub_assoc, add_sub_cancel_left]
  exact signalSliceKKTData_signalTransverseSection R α hα hR T H₀ c loss slope hc hl
    P hP X₀ p (isCompatibleSignalKKTData_of_mem_good R α hα hR T H₀ c loss slope hc hl _ (hCG p.property)) (hU _ (hCU p.property)).1 (hU _ (hCU p.property)).2

/-- The transverse section recovers any transverse coordinate on the piece. -/
theorem signalKKTChartOutputCoordinate_signalSliceKKTData (t : Θ) :
    τ ⟨Γ (X₀ + (t.val : ι → T)), t.property⟩ = t := by
  apply Subtype.ext
  apply Subtype.ext
  change σ (Γ (X₀ + (t.val : ι → T))) - X₀ = (t.val : ι → T)
  have heq := eq_signalTransverseSection_of_fiber_of_plane R α hα hR T H₀ c loss slope hc hl
    P hP X₀ (Γ (X₀ + (t.val : ι → T))) (isCompatibleSignalKKTData_of_mem_good R α hα hR T H₀ c loss slope hc hl _ (hCG t.property))
    (hU _ (hCU t.property)).1 (hU _ (hCU t.property)).2
    (X₀ + (t.val : ι → T)) rfl (by simp)
  rw [← heq, add_sub_cancel_left]

include hs in
/-- The inverse output coordinate varies continuously on the good piece. -/
theorem continuous_signalKKTChartOutputCoordinate : Continuous τ := by
  apply Continuous.subtype_mk
  apply Continuous.subtype_mk
  change Continuous (fun p : C => σ p - X₀)
  refine Continuous.sub ?_ continuous_const
  apply continuous_iff_continuousAt.mpr
  intro p
  have hσ := (contDiffAt_transverseKKTSectionWithScore P X₀
    (signalKKTDataWithScore T H₀ slope (p : EmpiricalKKTTupleData ι V))
    (hU _ (hCU p.property)).1.1 (hU _ (hCU p.property)).1.2
    (hU _ (hCU p.property)).2).continuousAt.comp
      (locallyLipschitz_signalKKTDataWithScore T H₀ slope hs).continuous.continuousAt
  have hσ' : ContinuousAt σ (p : EmpiricalKKTTupleData ι V) := by
    simpa only [Function.comp_def, ← signalTransverseSection_eq_withScore] using hσ
  exact hσ'.comp
    (f := fun p : C => (p : EmpiricalKKTTupleData ι V)) continuous_subtype_val.continuousAt

/-- The fitted tuples and transverse coordinates are homeomorphic on a good piece. -/
@[expose] noncomputable def signalKKTChartOutputHomeomorph : Θ ≃ₜ C where
  toFun t := ⟨Γ (X₀ + (t.val : ι → T)), t.property⟩
  invFun := τ
  left_inv := signalKKTChartOutputCoordinate_signalSliceKKTData
    R α hα hR T H₀ c loss slope hc P X₀ C hl hP U hU hCU hCG
  right_inv p := Subtype.ext (signalSliceKKTData_signalKKTChartOutputCoordinate
    R α hα hR T H₀ c loss slope hc P X₀ C hl hP U hU hCU hCG p)
  continuous_toFun := by
    apply Continuous.subtype_mk
    exact (locallyLipschitz_signalSliceKKTData R α hα hR T H₀ c loss slope hc hl hs).continuous.comp
      (by fun_prop)
  continuous_invFun := continuous_signalKKTChartOutputCoordinate
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceChartOutputKernel.lean <==
module

public import ALO.Estimator.SignalSliceChartOutputCoordinates
public import ALO.Estimator.SignalSliceChartDisintegration


/-!
# Local fitted-tuple disintegration

Reindex the chart kernel by the fitted tuple and integrate against the actual
fitted-tuple marginal restricted to the good output piece.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (T : Submodule ℝ V) (H₀ : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (P : (ι → T) →L[ℝ] (ι → T)) (X₀ : ι → T)
  (C : Set (EmpiricalKKTTupleData ι V))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (hP : ∀ X, P (P X) = P X)
  (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ signalKKTRegularSet T slope ∧
    (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)
  (hCU : C ⊆ U)
  (hCG : C ⊆ goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc)

local notation "Γ" => signalSliceKKTData R α hα hR T H₀ c loss slope hc
local notation "Θ" => Subtype (fun t => t ∈ signalKKTChartTransversePiece R α hα hR T H₀ c loss slope hc P X₀ C)
local notation "K" => LinearMap.range (ContinuousLinearMap.toLinearMap P)
local notation "e" => signalKKTChartOutputHomeomorph R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG
local notation "κ" => signalKKTChartFiberKernel R α hα hR T H₀ c loss slope hc P X₀ C

/-- The chart kernel indexed by the fitted tuple in the output piece. -/
@[expose] noncomputable def signalKKTChartOutputKernel
    (νK : Measure K) [SFinite νK] : Kernel C (ι → T) :=
  (κ νK).comap (Homeomorph.symm e) (Homeomorph.continuous_symm e).measurable

local notation "π" => signalKKTChartOutputKernel R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG

variable (hUopen : IsOpen U)
include hUopen

/-- Reindexing preserves the Markov property. -/
theorem signalKKTChartOutputKernel_isMarkovKernel
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] : IsMarkovKernel (π νK) := by
  let _ : IsMarkovKernel (κ νK) := signalKKTChartFiberKernel_isMarkovKernel
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG hUopen νK
  unfold signalKKTChartOutputKernel
  infer_instance

/-- Each output-indexed chart law is supported on its fitted-tuple fiber. -/
theorem map_signalSliceKKTData_signalKKTChartOutputKernel
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (p : C) :
    (π νK p).map Γ = Measure.dirac (p : EmpiricalKKTTupleData ι V) := by
  change (κ νK ((e).symm p)).map Γ = _
  rw [map_signalSliceKKTData_signalKKTChartFiberKernel R α hα hR T H₀ c loss slope hc
    P X₀ C hl hs hP U hU hCU hCG hUopen νK]
  congr 1
  exact signalSliceKKTData_signalKKTChartOutputCoordinate
    R α hα hR T H₀ c loss slope hc P X₀ C hl hP U hU hCU hCG p

/-- The local nonlinear disintegration uses the actual output marginal.
No transverse density or chart normalization scalar remains in the statement. -/
theorem lintegral_ambientDesignGaussian_signalKKTChartOutputKernel
    (hC : MeasurableSet C)
    (νT : Measure P.ker) (νK : Measure K)
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK]
    (f : (ι → T) → ℝ≥0∞) (hf : Measurable f) :
    (∫⁻ X in {X | Γ X ∈ C}, f X ∂ambientDesignGaussian) =
      ∫⁻ p : C, ∫⁻ X, f X ∂π νK p
        ∂(ambientDesignGaussian.map Γ).comap (Subtype.val : C → EmpiricalKKTTupleData ι V) := by
  obtain ⟨b, hb, hbfin, hmarg, hmix⟩ := exists_signalKKTChartKernel_disintegration
    R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hC hCU hCG hUopen νT νK
  let η := b • signalKKTChartTransverseMeasure R α hα hR T H₀ c loss slope hc P X₀ C νT νK
  have hΓ := (locallyLipschitz_signalSliceKKTData
    R α hα hR T H₀ c loss slope hc hl hs).continuous.measurable
  have he : Measurable e := (e).continuous.measurable
  have hcoe := MeasurableEmbedding.subtype_coe hC
  have hpush : η.map e = (ambientDesignGaussian.map Γ).comap
      (Subtype.val : C → EmpiricalKKTTupleData ι V) := by
    have heq : (η.map e).map Subtype.val = (ambientDesignGaussian.map Γ).restrict C := by
      rw [Measure.map_map measurable_subtype_coe he, Measure.restrict_map hΓ hC]
      exact hmarg.symm
    have h := congrArg (fun μ : Measure (EmpiricalKKTTupleData ι V) =>
      μ.comap (Subtype.val : C → EmpiricalKKTTupleData ι V)) heq
    rw [hcoe.comap_map, hcoe.comap_restrict] at h
    simpa only [Subtype.coe_preimage_self, Measure.restrict_univ] using h
  rw [← hpush, lintegral_map hf.lintegral_kernel he, hmix f hf]
  apply lintegral_congr
  intro t
  change (∫⁻ X, f X ∂κ νK t) = ∫⁻ X, f X ∂κ νK ((e).symm ((e) t))
  rw [Homeomorph.symm_apply_apply]

/-- Almost every design under the local output law has the prescribed tuple. -/
theorem ae_signalSliceKKTData_eq_signalKKTChartOutputKernel
    (νK : Measure K) [Measure.IsAddHaarMeasure νK] (p : C) :
    ∀ᵐ X ∂π νK p, Γ X = (p : EmpiricalKKTTupleData ι V) := by
  have hΓ := (locallyLipschitz_signalSliceKKTData
    R α hα hR T H₀ c loss slope hc hl hs).continuous.measurable
  apply ae_of_ae_map (μ := π νK p)
    (p := fun q => q = (p : EmpiricalKKTTupleData ι V)) hΓ.aemeasurable
  rw [map_signalSliceKKTData_signalKKTChartOutputKernel R α hα hR T H₀ c loss slope hc
    P X₀ C hl hs hP U hU hCU hCG hUopen νK p]
  simp

/-- The local joint-test identity for the actual fitted tuple and design. -/
theorem lintegral_joint_ambientDesignGaussian_signalKKTChartOutputKernel
    (hC : MeasurableSet C)
    (νT : Measure P.ker) (νK : Measure K)
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK]
    (F : EmpiricalKKTTupleData ι V × (ι → T) → ℝ≥0∞) (hF : Measurable F) :
    (∫⁻ X in {X | Γ X ∈ C}, F (Γ X, X) ∂ambientDesignGaussian) =
      ∫⁻ p : C, ∫⁻ X, F (p, X) ∂π νK p
        ∂(ambientDesignGaussian.map Γ).comap (Subtype.val : C → EmpiricalKKTTupleData ι V) := by
  have hΓ := (locallyLipschitz_signalSliceKKTData
    R α hα hR T H₀ c loss slope hc hl hs).continuous.measurable
  rw [lintegral_ambientDesignGaussian_signalKKTChartOutputKernel R α hα hR T H₀ c loss slope hc
    P X₀ C hl hs hP U hU hCU hCG hUopen hC νT νK
      (fun X => F (Γ X, X)) (hF.comp (hΓ.prodMk measurable_id))]
  apply lintegral_congr
  intro p
  apply lintegral_congr_ae
  filter_upwards [ae_signalSliceKKTData_eq_signalKKTChartOutputKernel R α hα hR T H₀ c loss slope hc
    P X₀ C hl hs hP U hU hCU hCG hUopen νK p] with X hX
  rw [hX]

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceChartRegularity.lean <==
module

public import ALO.Estimator.SignalSliceChartCoordinates
public import ALO.Estimator.LipschitzKKTChartCoordinates

/-! # Lipschitz regularity of the fixed-signal charts

The rational reconstruction is smooth with the scores supplied as independent
arguments. Score-tangent compatibility differentiates that encoding even at
scalar kinks.
-/

public section
namespace ALO
open scoped Topology RealInnerProductSpace

private theorem exists_lipschitzOnWith_comp_at
    {E F G : Type*} [PseudoEMetricSpace E] [PseudoEMetricSpace F] [PseudoEMetricSpace G]
    {f : E → F} {g : F → G} (hf : LocallyLipschitz f) (x : E)
    (hg : ∃ K, ∃ t ∈ 𝓝 (f x), LipschitzOnWith K g t) :
    ∃ K, ∃ t ∈ 𝓝 x, LipschitzOnWith K (g ∘ f) t := by
  obtain ⟨Kf, s, hs, hfs⟩ := hf x
  obtain ⟨Kg, t, ht, hgt⟩ := hg
  refine ⟨Kg * Kf, s ∩ f ⁻¹' t,
    Filter.inter_mem hs (hf.continuous.continuousAt ht), ?_⟩
  exact hgt.comp (hfs.mono Set.inter_subset_left)
    ((Set.mapsTo_preimage f t).mono_left Set.inter_subset_right)

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

theorem signalTransverseSection_eq_withScore (T : Submodule ℝ V) (H : ι → V)
    (P : (ι → T) →L[ℝ] (ι → T)) (X₀ : ι → T)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) :
    signalTransverseSection T H P X₀ slope p =
      transverseKKTSectionWithScore P X₀ (signalKKTDataWithScore T H slope p) := by
  simp only [signalTransverseSection, transverseKKTSectionWithScore, signalKKTSection_eq_withScore]
  rfl

theorem signalTransverseReconstruct_eq_withScore (T : Submodule ℝ V) (H : ι → V)
    (P : (ι → T) →L[ℝ] (ι → T)) (X₀ : ι → T)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) (k : ι → T) :
    signalTransverseReconstruct T H P X₀ slope p k =
      transverseKKTReconstructWithScore P X₀ (signalKKTDataWithScore T H slope p, k) := by
  simp only [signalTransverseReconstruct, transverseKKTReconstructWithScore,
    signalTransverseSection_eq_withScore]
  rfl

theorem continuousAt_signalKKTFiberProjection
    (T : Submodule ℝ V) (slope : ι → ℝ → ℝ) (hs : ∀ i, LipschitzWith 1 (slope i))
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ signalKKTRegularSet T slope) :
    ContinuousAt (signalKKTFiberProjection T slope) p := by
  have h := (contDiffAt_kktFiberProjectionWithScore (signalKKTDataWithScore T 0 slope p)
    hp.1 hp.2).continuousAt.comp
      (locallyLipschitz_signalKKTDataWithScore T 0 slope hs).continuous.continuousAt
  exact h

/-- Every regular output has an open neighborhood with invertible free
projection transitions. -/
theorem exists_open_signalKKTProjectionTransition
    (T : Submodule ℝ V) (slope : ι → ℝ → ℝ) (hs : ∀ i, LipschitzWith 1 (slope i))
    (p₀ : EmpiricalKKTTupleData ι V) (hp₀ : p₀ ∈ signalKKTRegularSet T slope) :
    ∃ U : Set (EmpiricalKKTTupleData ι V), IsOpen U ∧ p₀ ∈ U ∧
      ∀ p ∈ U, p ∈ signalKKTRegularSet T slope ∧
        (projectionTransition (signalKKTFiberProjection T slope p₀)
          (signalKKTFiberProjection T slope p)).IsInvertible := by
  have hnear := eventually_isInvertible_projectionTransition (signalKKTFiberProjection T slope) p₀
    (continuousAt_signalKKTFiberProjection T slope hs p₀ hp₀)
    (signalKKTFiberProjection_idempotent T slope p₀ hp₀)
  have hmem := Filter.inter_mem
    ((isOpen_signalKKTRegularSet T slope (fun i => (hs i).continuous)).mem_nhds hp₀) hnear
  obtain ⟨U, hUsub, hUopen, hUmem⟩ := mem_nhds_iff.mp hmem
  exact ⟨U, hUopen, hUmem, hUsub⟩

/-- The free tuple/score encoding is differentiable along every
score-compatible differentiable full tuple. -/
theorem differentiableAt_signalKKTDataWithScore_comp
    {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (T : Submodule ℝ V) (H : ι → V) (Γ : E → EmpiricalKKTTupleData ι V)
    (x : E) (hΓ : DifferentiableAt ℝ Γ x) (slope : ι → ℝ → ℝ)
    (hs : ∀ i, LipschitzWith 1 (slope i))
    (hscore : IsScoreTangentCompatible slope (Γ x) (LinearMap.range (fderiv ℝ Γ x).toLinearMap)) :
    DifferentiableAt ℝ (signalKKTDataWithScore T H slope ∘ Γ) x := by
  have hz := differentiableAt_kktDataWithScore_comp Γ x hΓ slope hs hscore
  have hv : DifferentiableAt ℝ (fun e => scoreVector slope (Γ e).2.1) x := hz.snd
  have hu : DifferentiableAt ℝ (fun e => designPredictor H (Γ e).1) x := by
    apply differentiableAt_pi.mpr
    intro i
    exact (differentiableAt_const (H i)).inner ℝ hΓ.fst
  have hq : DifferentiableAt ℝ (fun e => designAdjoint H (scoreVector slope (Γ e).2.1)) x := by
    unfold designAdjoint
    exact DifferentiableAt.fun_sum fun i _ =>
      (differentiableAt_pi.mp hv i).smul_const (H i)
  exact ((T.orthogonalProjectionOnto.differentiableAt.comp x hΓ.fst).prodMk
    ((hΓ.snd.fst.sub hu).prodMk
      (T.orthogonalProjectionOnto.differentiableAt.comp x (hΓ.snd.snd.sub hq)))).prodMk hv

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (T : Submodule ℝ V) (H : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (P : (ι → T) →L[ℝ] (ι → T)) (hP : ∀ X, P (P X) = P X)
  (X₀ : ι → T) (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ signalKKTRegularSet T slope ∧
    (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)

local notation "Γ" => signalSliceKKTData R α hα hR T H c loss slope hc
local notation "Φ" => signalKKTChartMap R α hα hR T H c loss slope hc P X₀
local notation "Ψ" => signalKKTChartInverse R α hα hR T H c loss slope hc P X₀

include hl hs in
theorem isOpen_signalKKTChart_domains (hUopen : IsOpen U) :
    IsOpen {Z | Γ (X₀ + (Z - P Z)) ∈ U} ∧ IsOpen {X | Γ X ∈ U} := by
  have hΓ := (locallyLipschitz_signalSliceKKTData
    R α hα hR T H c loss slope hc hl hs).continuous
  exact ⟨hUopen.preimage (hΓ.comp (continuous_const.add (continuous_id.sub P.continuous))),
    hUopen.preimage hΓ⟩

include hl hs hU in
theorem locallyLipschitzOn_signalKKTChartMap :
    LocallyLipschitzOn {Z | Γ (X₀ + (Z - P Z)) ∈ U} Φ := by
  intro Z hZ
  obtain ⟨hreg, hT⟩ := hU _ hZ
  let f := fun Z : ι → T => (signalKKTDataWithScore T H slope (Γ (X₀ + (Z - P Z))), P Z)
  have haff : ContDiff ℝ 1 (fun Z : ι → T => X₀ + (Z - P Z)) :=
    contDiff_const.add (contDiff_id.sub P.contDiff)
  have hf : LocallyLipschitz f :=
    ((locallyLipschitz_signalKKTDataWithScore T H slope hs).comp
      ((locallyLipschitz_signalSliceKKTData R α hα hR T H c loss slope hc hl hs).comp
        haff.locallyLipschitz)).prodMk P.lipschitzWith.locallyLipschitz
  obtain ⟨K, t, ht, hLt⟩ := exists_lipschitzOnWith_comp_at hf Z
    (contDiffAt_transverseKKTReconstructWithScore P X₀
      (signalKKTDataWithScore T H slope (Γ (X₀ + (Z - P Z))))
      hreg.1 hreg.2 hT (P Z)).exists_lipschitzOnWith
  refine ⟨K, t, nhdsWithin_le_nhds ht, ?_⟩
  change LipschitzOnWith K (fun Z =>
    signalTransverseReconstruct T H P X₀ slope (Γ (X₀ + (Z - P Z))) (P Z)) t
  simpa only [Function.comp_def, f, ← signalTransverseReconstruct_eq_withScore] using hLt

include hl hs hU in
theorem locallyLipschitzOn_signalKKTChartInverse :
    LocallyLipschitzOn {X | Γ X ∈ U} Ψ := by
  intro X hX
  obtain ⟨hreg, hT⟩ := hU _ hX
  let f := fun X : ι → T => (signalKKTDataWithScore T H slope (Γ X), X)
  let g := fun z : (EmpiricalKKTTupleData ι T × (ι → ℝ)) × (ι → T) =>
    (transverseKKTSectionWithScore P X₀ z.1 - X₀) + P (z.2 - X₀)
  have hf : LocallyLipschitz f :=
    ((locallyLipschitz_signalKKTDataWithScore T H slope hs).comp
      (locallyLipschitz_signalSliceKKTData
        R α hα hR T H c loss slope hc hl hs)).prodMk LocallyLipschitz.id
  have hg : ContDiffAt ℝ 1 g (f X) :=
    (((contDiffAt_transverseKKTSectionWithScore P X₀ (signalKKTDataWithScore T H slope (Γ X))
      hreg.1 hreg.2 hT).comp
      (f X) contDiffAt_fst).sub contDiffAt_const).add
      (P.contDiff.contDiffAt.comp (f X) (contDiffAt_snd.sub contDiffAt_const))
  obtain ⟨K, t, ht, hLt⟩ := exists_lipschitzOnWith_comp_at hf X hg.exists_lipschitzOnWith
  refine ⟨K, t, nhdsWithin_le_nhds ht, ?_⟩
  change LipschitzOnWith K (fun X => signalTransverseSection T H P X₀ slope (Γ X) - X₀ + P (X - X₀)) t
  simpa only [Function.comp_def, f, g, ← signalTransverseSection_eq_withScore] using hLt

include hl hs in
/-- Every regular realization admits a full-dimensional free-design chart
and inverse, both locally Lipschitz under Lipschitz scores. -/
theorem exists_open_signalKKTChart
    (hreg₀ : Γ X₀ ∈ signalKKTRegularSet T slope) :
    let P₀ := signalKKTFiberProjection T slope (Γ X₀)
    let φ := signalKKTChartMap R α hα hR T H c loss slope hc P₀ X₀
    let ψ := signalKKTChartInverse R α hα hR T H c loss slope hc P₀ X₀
    ∃ U : Set (EmpiricalKKTTupleData ι V), IsOpen U ∧ Γ X₀ ∈ U ∧
      Set.BijOn φ {Z | Γ (X₀ + (Z - P₀ Z)) ∈ U} {X | Γ X ∈ U} ∧
      LocallyLipschitzOn {Z | Γ (X₀ + (Z - P₀ Z)) ∈ U} φ ∧
      LocallyLipschitzOn {X | Γ X ∈ U} ψ ∧
      (∀ Z, Γ (X₀ + (Z - P₀ Z)) ∈ U → ψ (φ Z) = Z) ∧
      (∀ X, Γ X ∈ U → φ (ψ X) = X) := by
  let P₀ := signalKKTFiberProjection T slope (Γ X₀)
  have hP₀ := signalKKTFiberProjection_idempotent T slope (Γ X₀) hreg₀
  obtain ⟨U₀, hUopen, hUmem, hvalid⟩ :=
    exists_open_signalKKTProjectionTransition T slope hs (Γ X₀) hreg₀
  exact ⟨U₀, hUopen, hUmem,
    bijOn_signalKKTChartMap R α hα hR T H c loss slope hc hl P₀ hP₀ X₀ U₀ hvalid,
    locallyLipschitzOn_signalKKTChartMap R α hα hR T H c loss slope hc hl hs P₀ X₀ U₀ hvalid,
    locallyLipschitzOn_signalKKTChartInverse R α hα hR T H c loss slope hc hl hs P₀ X₀ U₀ hvalid,
    signalKKTChartInverse_signalKKTChartMap R α hα hR T H c loss slope hc hl P₀ hP₀ X₀ U₀ hvalid,
    signalKKTChartMap_signalKKTChartInverse R α hα hR T H c loss slope hc hl P₀ hP₀ X₀ U₀ hvalid⟩

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceChartWeightedFiber.lean <==
module

public import ALO.Estimator.SignalSliceChartCurvature
public import ALO.Estimator.SignalSliceFiberGaussian
public import ALO.Estimator.SignalSliceGoodOutputs
public import ALO.Estimator.FiberDeterminantWeight
public import ALO.MeasureTheory.WeightedDensityTransport

/-! # The normalized determinant law on one fixed-signal chart fiber

The actual chart Jacobian and free Gaussian density yield the intrinsic
curvature tilt. The normalizer is positive and finite by the Gaussian
determinant moment bound after inclusion into the full design space.
-/

public section
namespace ALO
open MeasureTheory ProbabilityTheory
open scoped ENNReal
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (H₀ : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
  (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (P : (ι → T) →L[ℝ] (ι → T)) (X₀ : ι → T)
local notation "Γ" => signalSliceKKTData R α hα hR T H₀ c loss slope hc
local notation "Φ" => signalKKTChartMap R α hα hR T H₀ c loss slope hc P X₀

/-- The actual free Gaussian density pulled back by the chart, including
its full free-design Jacobian. -/
@[expose] noncomputable def signalKKTChartDensity (t k : ι → T) : ℝ≥0∞ :=
  ENNReal.ofReal |(fderiv ℝ Φ (t + k)).toLinearMap.det| *
    ambientDesignGaussianDensity (Φ (t + k))

variable (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (hP : ∀ X, P (P X) = P X)
  (U : Set (EmpiricalKKTTupleData ι V))
  (hU : ∀ p ∈ U, p ∈ signalKKTRegularSet T slope ∧
    (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)
  (hUopen : IsOpen U) (t : P.ker)
  (ht : signalSliceKKTData R α hα hR T H₀ c loss slope hc (X₀ + (t : ι → T)) ∈ U)
  (hΓ : DifferentiableAt ℝ (signalSliceKKTData R α hα hR T H₀ c loss slope hc)
    (X₀ + (t : ι → T)))
  (hscore : IsScoreTangentCompatible slope
    (signalSliceKKTData R α hα hR T H₀ c loss slope hc (X₀ + (t : ι → T)))
    (LinearMap.range (fderiv ℝ (signalSliceKKTData R α hα hR T H₀ c loss slope hc)
      (X₀ + (t : ι → T))).toLinearMap))

local notation "a" => X₀ + (t : ι → T)
local notation "L" => fderiv ℝ Γ a
local notation "W" => LinearMap.range (ContinuousLinearMap.toLinearMap (signalCoefficientKKTDerivative T L))
local notation "H" => signalKKTReducedCurvature R α hα hR T H₀ c loss slope hc hl a L hΓ.hasFDerivAt
local notation "d" => fun i => deriv (slope i) (Prod.fst (Prod.snd (Γ a)) i)
local notation "hd" => fun i => loss_curvature_nonneg (hc i) (hl i) (Prod.fst (Prod.snd (Γ a)) i)
local notation "r" => signalKKTChartDensity R α hα hR T H₀ c loss slope hc P X₀ t

include hP in
/-- Fixing a transverse coordinate gives the actual affine reconstruction
on the full fiber coordinate space. -/
theorem signalKKTChartMap_add_fiber_coordinate
    (k : LinearMap.range P.toLinearMap) :
    Φ ((t : ι → T) + k) = signalTransverseReconstruct T H₀ P X₀ slope (Γ a) k := by
  have hk : P k = k := by
    obtain ⟨X, hX⟩ := k.property
    rw [← hX]
    exact hP X
  simp only [signalKKTChartMap, map_add, show P t = 0 from t.property,
    zero_add, hk, add_sub_cancel_right]

include hs hP hU hUopen ht hscore

/-- Along a good chart fiber, the density is a constant times the free
Gaussian density times the full coefficient curvature determinant. -/
theorem signalKKTChartDensity_eq_weighted
    {κ : Type*} [Fintype κ] [DecidableEq κ] (b : Module.Basis κ ℝ W)
    (k : LinearMap.range P.toLinearMap) :
    r k = (reducedCurvatureDetWeight W b H d (signalSliceDesign T H₀ a))⁻¹ *
      (ambientDesignGaussianDensity (Φ ((t : ι → T) + k)) *
        reducedCurvatureDetWeight W b H d (signalSliceDesign T H₀ (Φ ((t : ι → T) + k)))) := by
  have hk : P k = k := by
    obtain ⟨X, hX⟩ := k.property
    rw [← hX]
    exact hP X
  have ha : X₀ + (((t : ι → T) + k) - P ((t : ι → T) + k)) = a := by
    simp only [map_add, show P t = 0 from t.property, zero_add, hk, add_sub_cancel_right]
  have hj := abs_det_fderiv_signalKKTChartMap_eq_reduced_ratio_at
    R α hα hR T H₀ c loss slope hc hl hs P hP X₀ U hU hUopen
    ((t : ι → T) + k) (ha.symm ▸ ht) a ha hΓ hscore
  have hH := signalKKTReducedCurvature_isCoercive R α hα hR T H₀ c loss slope hc hl a L hΓ.hasFDerivAt
  have hpos : 0 < |(H + compressedOperator W (lossCurvature (signalSliceDesign T H₀ a) d)).det| := by
    have h := (reducedCurvatureEquiv W H (signalSliceDesign T H₀ a) d α hα hH hd).isUnit_det b b
    rw [reducedCurvatureEquiv_toLinearMap, LinearMap.det_toMatrix] at h
    exact abs_pos.mpr h.ne_zero
  rw [signalKKTChartDensity, hj, ENNReal.ofReal_div_of_pos hpos]
  simp only [reducedCurvatureDetWeight, reducedCurvatureAbsDet, LinearMap.det_toMatrix, div_eq_mul_inv]
  ring

variable [MeasurableSpace V] [BorelSpace V]

/-- The normalized chart fiber measure is the determinant tilt of the
actual free affine Gaussian. Positivity and finiteness are conclusions. -/
theorem normalized_signalKKTChartDensity_eq_determinant_tilt
    {κ : Type*} [Fintype κ] [DecidableEq κ] (b : OrthonormalBasis κ ℝ W)
    (νK : Measure (LinearMap.range P.toLinearMap)) [Measure.IsAddHaarMeasure νK] :
    (0 < ∫⁻ k, r k ∂νK) ∧ (∫⁻ k, r k ∂νK ≠ ⊤) ∧
      (normalizedWithDensity νK (fun k => r k)).map
        (fun k : LinearMap.range P.toLinearMap => Φ ((t : ι → T) + k)) =
      normalizedWithDensity (signalFiberGaussian T H₀ slope (Γ a))
        (fun Z => reducedCurvatureDetWeight W b.toBasis H d (signalSliceDesign T H₀ Z)) := by
  let ψ := fun k : LinearMap.range P.toLinearMap => Φ ((t : ι → T) + k)
  have hψeq : ψ = fun k : LinearMap.range P.toLinearMap =>
      signalTransverseReconstruct T H₀ P X₀ slope (Γ a) k :=
    funext (signalKKTChartMap_add_fiber_coordinate R α hα hR T H₀ c loss slope hc P X₀ hP t)
  have hψ : Measurable ψ := by
    rw [hψeq]
    unfold signalTransverseReconstruct
    fun_prop
  let w := fun Z => reducedCurvatureDetWeight W b.toBasis H d (signalSliceDesign T H₀ Z)
  have hdesign : Measurable (signalSliceDesign T H₀) :=
    ((continuous_signalSliceDesign T).comp (continuous_const.prodMk continuous_id)).measurable
  have hw : Measurable w := (measurable_reducedCurvatureDetWeight W b.toBasis H d).comp hdesign
  have hH := signalKKTReducedCurvature_isCoercive R α hα hR T H₀ c loss slope hc hl a L hΓ.hasFDerivAt
  have hw0 : 0 < w a := reducedCurvatureDetWeight_pos W b.toBasis H d α hα hH hd _
  have hwfin : w a ≠ ⊤ := ENNReal.ofReal_ne_top
  let μ := signalFiberGaussian T H₀ slope (Γ a)
  obtain ⟨q, hq, hqfin, hbase⟩ := map_signalChartFiberGaussian_eq_smul T H₀ P hP slope
    (Γ a) (hU _ ht).1 (hU _ ht).2 X₀ νK
  have hbase' : (νK.withDensity (fun k => ambientDesignGaussianDensity (ψ k))).map ψ = q • μ := by
    simpa only [hψeq] using hbase
  have hr : (fun k : LinearMap.range P.toLinearMap => r k) =
      fun k => (w a)⁻¹ * (ambientDesignGaussianDensity (ψ k) * w (ψ k)) :=
    funext (signalKKTChartDensity_eq_weighted R α hα hR T H₀ c loss slope hc P X₀ hl hs hP
      U hU hUopen t ht hΓ hscore b.toBasis)
  have hmap : (νK.withDensity (fun k => r k)).map ψ =
      ((w a)⁻¹ * q) • μ.withDensity w := by
    rw [hr]
    exact map_scaled_weightedDensity νK (fun k => ambientDesignGaussianDensity (ψ k))
      (measurable_ambientDesignGaussianDensity.comp hψ) ψ hψ μ q hbase' w hw (w a)⁻¹
  have hμ : μ ≠ 0 := Measure.measure_univ_pos.mp (by simp [μ])
  have hmasspos : 0 < ∫⁻ Z, w Z ∂μ :=
    lintegral_pos_of_pos_everywhere μ w hμ hw
      (fun Z => reducedCurvatureDetWeight_pos W b.toBasis H d α hα hH hd _)
  have hmassfin : ∫⁻ Z, w Z ∂μ ≠ ⊤ := by
    have h := reducedCurvatureDetWeight_lintegral_ne_top
      (μ.map (signalSliceDesign T H₀)) W b H d
    rw [lintegral_map (measurable_reducedCurvatureDetWeight W b.toBasis H d) hdesign] at h
    exact h
  exact normalized_transport_of_map_eq_smul_withDensity νK _ ψ hψ μ w ((w a)⁻¹ * q)
    (ENNReal.mul_pos (ENNReal.inv_ne_zero.mpr hwfin) hq.ne')
    (ENNReal.mul_lt_top (ENNReal.inv_ne_top.mpr hw0.ne').lt_top hqfin)
    hmap hmasspos hmassfin

include hl in
omit hscore in
/-- A good output alone supplies the differentiability and curvature
properties needed for a positive finite chart normalizer. -/
theorem signalKKTChartDensity_mass_of_good
    (hgood : Γ a ∈ goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc)
    (νK : Measure (LinearMap.range P.toLinearMap)) [Measure.IsAddHaarMeasure νK] :
    (0 < ∫⁻ k, r k ∂νK) ∧ (∫⁻ k, r k ∂νK ≠ ⊤) := by
  obtain ⟨hdiff, hcompat⟩ := differentiable_scoreCompatible_of_mem_goodSignalKKTDataSet
    R α hα hR T H₀ c loss slope hc hl hs (Γ a) hgood a rfl
  have h := normalized_signalKKTChartDensity_eq_determinant_tilt
    R α hα hR T H₀ c loss slope hc P X₀ hl hs hP U hU hUopen t ht hdiff hcompat
    (stdOrthonormalBasis ℝ
      (LinearMap.range (signalCoefficientKKTDerivative T (fderiv ℝ Γ a)).toLinearMap)) νK
  exact ⟨h.1, h.2.1⟩

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceConditionalRemainder.lean <==
module

public import ALO.Estimator.SignalFiberRemainder
public import ALO.Estimator.SignalProductRank
public import ALO.Estimator.SignalSliceGlobalDisintegration
public import ALO.Estimator.SignalSliceFiberInverse

/-! # Remainder moments under the actual fixed-signal conditional law -/

public section
namespace ALO
open MeasureTheory ProbabilityTheory

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (H₀ : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))

local notation "Γ" => signalSliceKKTData R α hα hR T H₀ c loss slope hc

/-- The remainder of the actual measurable slice operator. -/
@[expose] noncomputable def signalSliceRemainderSqSum (Y : ι → T) : ℝ :=
  ∑ i, inverseRowRemainder (fun j => deriv (slope j) ((Γ Y).2.1 j))
    (signalSliceDesign T H₀ Y)
    (measurableEmpiricalALOOperator (fun j Z => signalSliceDesign T H₀ Z j)
      (empiricalEstimator R α hα hR (fun j Z => signalSliceDesign T H₀ Z j) c loss hc)
      c slope Y) i ^ 2

variable [MeasurableSpace V] [BorelSpace V]
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))

local notation "r" => signalSliceRemainderSqSum R α hα hR T H₀ c loss slope hc
local notation "G" => goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc
local notation "κ" => signalKKTDeterminantConditionalKernel R α hα hR T H₀ c loss slope hc hl hs

include hl hs

/-- Exact fitted-tuple concentration transfers the fixed-curvature estimate
to the actual operator. The bound is uniform over all good outputs when
the fixed signal space has dimension at most one. -/
theorem signalSliceRemainder_bound_of_determinantLaw
    (hT : Module.finrank ℝ Tᗮ ≤ 1) (hH₀ : ∀ i, H₀ i ∈ Tᗮ)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ * Fintype.card ι)
    (p : EmpiricalKKTTupleData ι V) (ρ : Measure (ι → T))
    (hgood : p ∈ G)
    (hdet : IsSignalKKTDeterminantLaw R α hα hR T H₀ c loss slope hc hl p ρ)
    (hmap : ρ.map Γ = Measure.dirac p) :
    let E := fun Y : ι → T =>
      (1 + ‖euclideanDesignOperator (signalSliceDesign T H₀ Y)‖ /
        Real.sqrt (Fintype.card ι)) ^ 4
    Integrable r ρ ∧ Integrable E ρ ∧
      (∫ Y, r Y ∂ρ) ≤
        (6 * section3RemainderConstant μ δ * (1 + μ⁻¹)) * ∫ Y, E Y ∂ρ := by
  classical
  obtain ⟨X₀, hΓ₀, hp, hρ⟩ := hdet
  have hgood₀ : Γ X₀ ∈ G := hp.symm ▸ hgood
  obtain ⟨hreg, _, hscore⟩ := (signalSliceKKTData_mem_good_iff
    R α hα hR T H₀ c loss slope hc hl hs X₀).mp hgood₀
  let L := fderiv ℝ Γ X₀
  let W := LinearMap.range (signalCoefficientKKTDerivative T L).toLinearMap
  let H := signalKKTReducedCurvature R α hα hR T H₀ c loss slope hc hl X₀ L hΓ₀.hasFDerivAt
  let d := fun i => deriv (slope i) (p.2.1 i)
  have hd : ∀ i, 0 ≤ d i := fun i => loss_curvature_nonneg (hc i) (hl i) _
  have hH := signalKKTReducedCurvature_isCoercive
    R α hα hR T H₀ c loss slope hc hl X₀ L hΓ₀.hasFDerivAt
  let A := fun Y => reducedInverse W H (lossCurvature (signalSliceDesign T H₀ Y) d) α hα hH
    (lossCurvature_nonneg (signalSliceDesign T H₀ Y) d hd)
  let r₀ := fun Y => ∑ i, inverseRowRemainder d (signalSliceDesign T H₀ Y) (A Y) i ^ 2
  have hb := sum_inverseRowRemainder_signalFiberDeterminantLaw T H₀ hH₀ slope p
    W H d α hα hH hd
    (signalKKTReducedCurvature_isSymmetric R α hα hR T H₀ c loss slope hc hl X₀ L hΓ₀.hasFDerivAt)
    (fun i => (loss_curvature_mem_Icc_of_lipschitz_score (hc i) (hl i) (hs i) _).2)
    (stdOrthonormalBasis ℝ V) μ δ hμ hδ hscale (by simpa using hdim)
  change ρ = normalizedWithDensity (signalFiberGaussian T H₀ slope p)
    (fun Y => ENNReal.ofReal
      |(H + compressedOperator W (lossCurvature (signalSliceDesign T H₀ Y) d)).det|) at hρ
  dsimp only at hb
  rw [← hρ] at hb
  have hΓm := (locallyLipschitz_signalSliceKKTData
    R α hα hR T H₀ c loss slope hc hl hs).continuous.measurable
  have hfiber : ∀ᵐ Y ∂ρ, Γ Y = Γ X₀ := by
    have hf : ∀ᵐ Y ∂ρ, Γ Y = p :=
      ae_of_ae_map (μ := ρ) (p := fun q => q = p) hΓm.aemeasurable (by rw [hmap]; simp)
    exact hf.mono fun Y hY => hY.trans hp.symm
  have heq : r₀ =ᵐ[ρ] r := by
    filter_upwards [hfiber] with Y hY
    apply Finset.sum_congr rfl
    intro i _
    congr 1
    have h := signal_inverseRowRemainder_eq_empirical_of_fiber
      R α hα hR T H₀ c loss slope hc hl hs X₀ Y hΓ₀ hreg hscore hY i
    simpa only [hp, d, A, H, W, L] using h
  refine ⟨hb.1.congr heq, hb.2.1, ?_⟩
  rw [← integral_congr_ae heq]
  apply hb.2.2.trans
  have hrank := projectionDefectRankFactor_signal_le_six T hT p.1 (scoreVector slope p.2.1)
  have hconst : 0 ≤ section3RemainderConstant μ δ * (1 + μ⁻¹) :=
    mul_nonneg (section3RemainderConstant_pos μ δ hμ hδ).le (by positivity)
  have he : 0 ≤ ∫ Y, (1 + ‖euclideanDesignOperator (signalSliceDesign T H₀ Y)‖ /
      Real.sqrt (Fintype.card ι)) ^ 4 ∂ρ := integral_nonneg fun Y => by positivity
  have hb' := mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hrank hconst) he
  convert hb' using 1; ring

/-- Every good output of the actual conditional kernel satisfies the same
finite remainder moment estimate. -/
theorem signalSliceRemainder_bound_conditionalKernel
    (hT : Module.finrank ℝ Tᗮ ≤ 1) (hH₀ : ∀ i, H₀ i ∈ Tᗮ)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ * Fintype.card ι)
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ G) :
    let E := fun Y : ι → T =>
      (1 + ‖euclideanDesignOperator (signalSliceDesign T H₀ Y)‖ /
        Real.sqrt (Fintype.card ι)) ^ 4
    Integrable r (κ p) ∧ Integrable E (κ p) ∧
      (∫ Y, r Y ∂κ p) ≤
        (6 * section3RemainderConstant μ δ * (1 + μ⁻¹)) * ∫ Y, E Y ∂κ p :=
  signalSliceRemainder_bound_of_determinantLaw R α hα hR T H₀ c loss slope hc hl hs
    hT hH₀ μ δ hμ hδ hscale hdim p (κ p) hp
    (isSignalKKTDeterminantLaw_signalKKTDeterminantConditionalKernel
      R α hα hR T H₀ c loss slope hc hl hs p hp)
    (map_signalSliceKKTData_signalKKTDeterminantConditionalKernel
      R α hα hR T H₀ c loss slope hc hl hs p hp)

/-- The same bound holds for the actual conditional distribution at almost
every regular output. Degenerate outputs are left for the separate
zero-remainder argument. -/
theorem ae_signalSliceRemainder_bound_condDistrib
    (hT : Module.finrank ℝ Tᗮ ≤ 1) (hH₀ : ∀ i, H₀ i ∈ Tᗮ)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ * Fintype.card ι) :
    let E := fun Y : ι → T =>
      (1 + ‖euclideanDesignOperator (signalSliceDesign T H₀ Y)‖ /
        Real.sqrt (Fintype.card ι)) ^ 4
    ∀ᵐ p ∂(ambientDesignGaussian (ι := ι) (V := T)).map Γ,
      p ∈ signalKKTRegularSet T slope →
      let ρ := condDistrib id Γ (ambientDesignGaussian (ι := ι) (V := T)) p
      Integrable r ρ ∧ Integrable E ρ ∧
        (∫ Y, r Y ∂ρ) ≤
          (6 * section3RemainderConstant μ δ * (1 + μ⁻¹)) * ∫ Y, E Y ∂ρ := by
  have hG := measurableSet_goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc hl hs
  have hgood := ae_map_mem_goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc hl hs
    ambientDesignHaar (ambientDesignGaussian (ι := ι) (V := T)) (by
      rw [ambientDesignGaussian_eq_withDensity]
      exact withDensity_absolutelyContinuous _ _)
  have heq := (ae_restrict_iff' hG).mp
    (signalKKTDeterminantConditionalKernel_ae_eq_condDistrib
      R α hα hR T H₀ c loss slope hc hl hs)
  filter_upwards [hgood, heq] with p hp hpeq
  intro hreg
  rw [← hpeq (hp hreg)]
  exact signalSliceRemainder_bound_conditionalKernel R α hα hR T H₀ c loss slope hc hl hs
    hT hH₀ μ δ hμ hδ hscale hdim p (hp hreg)

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceCurvature.lean <==
module

public import ALO.Estimator.SignalSliceFiberNormal
public import ALO.Estimator.KKTNormalReducedInverse

/-! # Intrinsic penalty curvature on fixed-signal slices

The curvature lives on the range of the full coefficient derivative. The
free-design subspace only specifies the derivative's parameter space.
-/

public section
namespace ALO
open scoped Topology RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

@[expose] def signalCoefficientKKTDerivative (T : Submodule ℝ V)
    (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V) : (ι → T) →L[ℝ] V :=
  (ContinuousLinearMap.fst ℝ V ((ι → ℝ) × V)).comp L

@[expose] def signalSubgradientKKTDerivative (T : Submodule ℝ V)
    (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V) : (ι → T) →L[ℝ] V :=
  (ContinuousLinearMap.snd ℝ (ι → ℝ) V).comp
    ((ContinuousLinearMap.snd ℝ V ((ι → ℝ) × V)).comp L)

/-- The canonical intrinsic penalty curvature on the coefficient-derivative
range at an empirical KKT differentiability point. -/
@[expose] noncomputable def signalKKTReducedCurvature
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (T : Submodule ℝ V) (H₀ : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (X : ι → T)
    (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (signalSliceKKTData R α hα hR T H₀ c loss slope hc) L X) :
    LinearMap.range (signalCoefficientKKTDerivative T L).toLinearMap →ₗ[ℝ]
      LinearMap.range (signalCoefficientKKTDerivative T L).toLinearMap :=
  tangentCurvature
    (signalCoefficientKKTDerivative T L).toLinearMap
    (signalSubgradientKKTDerivative T L).toLinearMap α
    (fun E => signalSliceKKTData_derivative_lower_bound
      R α hα hR T H₀ c loss slope hc hloss X L hΓ E)

theorem signalKKTReducedCurvature_isCoercive
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (T : Submodule ℝ V) (H₀ : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (X : ι → T)
    (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (signalSliceKKTData R α hα hR T H₀ c loss slope hc) L X) :
    IsCoercive
      (signalKKTReducedCurvature
        R α hα hR T H₀ c loss slope hc hloss X L hΓ) α := by
  exact tangentCurvature_lower_bound
    (signalCoefficientKKTDerivative T L).toLinearMap
    (signalSubgradientKKTDerivative T L).toLinearMap α
    (fun E => signalSliceKKTData_derivative_lower_bound
      R α hα hR T H₀ c loss slope hc hloss X L hΓ E)

theorem signalKKTReducedCurvature_isSymmetric
    (R : V → ℝ) (α : ℝ) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ α R)
    (T : Submodule ℝ V) (H₀ : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (X : ι → T)
    (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt
      (signalSliceKKTData R α hα hR T H₀ c loss slope hc) L X) :
    (signalKKTReducedCurvature
      R α hα hR T H₀ c loss slope hc hloss X L hΓ).IsSymmetric := by
  let Γ := signalSliceKKTData R α hα hR T H₀ c loss slope hc
  let B := signalCoefficientKKTDerivative T L
  let C := signalSubgradientKKTDerivative T L
  have hb : HasFDerivAt (fun Y => c + (Γ Y).1) B X :=
    hΓ.fst.const_add c
  have hq : HasFDerivAt (fun Y => (Γ Y).2.2) C X :=
    hΓ.snd.snd
  have hgraph : ∀ᶠ Y in 𝓝 X,
      IsSubgradient R (c + (Γ Y).1) (Γ Y).2.2 := by
    apply Filter.Eventually.of_forall
    intro Y
    exact (signalSliceKKTData_isCompatible R α hα hR T H₀ c loss slope hc hloss Y).1.1
  obtain ⟨H, ⟨hHsymm, hrel, hH⟩, hunique⟩ :=
    existsUnique_curvature_of_strongConvex_local
      R α hR (fun Y => c + (Γ Y).1) (fun Y => (Γ Y).2.2) X
      hgraph B C hb hq
  have heq : H =
      tangentCurvature B.toLinearMap C.toLinearMap α
        (fun E => signalSliceKKTData_derivative_lower_bound
          R α hα hR T H₀ c loss slope hc hloss X L hΓ E) := by
    exact tangentCurvature_unique B.toLinearMap C.toLinearMap α
      (fun E => signalSliceKKTData_derivative_lower_bound
        R α hα hR T H₀ c loss slope hc hloss X L hΓ E)
      H hrel
  rw [show signalKKTReducedCurvature
      R α hα hR T H₀ c loss slope hc hloss X L hΓ =
        tangentCurvature B.toLinearMap C.toLinearMap α
          (fun E => signalSliceKKTData_derivative_lower_bound
            R α hα hR T H₀ c loss slope hc hloss X L hΓ E) by rfl]
  rw [← heq]
  exact hHsymm


end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceDeterminantLaw.lean <==
module

public import ALO.Estimator.SignalSliceChartOutputKernel


/-! # The intrinsic determinant formula for a fitted-tuple law -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (T : Submodule ℝ V) (H₀ : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)

local notation "Γ" => signalSliceKKTData R α hα hR T H₀ c loss slope hc

/-- The normalized intrinsic determinant tilt of the canonical affine Gaussian,
with the reduced penalty curvature computed at a differentiable realization
of the output. This formula does not require a measurable tangent basis. -/
@[expose] def IsSignalKKTDeterminantLaw
    (p : EmpiricalKKTTupleData ι V) (ρ : Measure (ι → T)) : Prop :=
  ∃ (X : ι → T) (hΓ : DifferentiableAt ℝ Γ X), Γ X = p ∧
    let L := fderiv ℝ Γ X
    let W := LinearMap.range (signalCoefficientKKTDerivative T L).toLinearMap
    let H := signalKKTReducedCurvature R α hα hR T H₀ c loss slope hc hl X L hΓ.hasFDerivAt
    ρ = normalizedWithDensity (signalFiberGaussian T H₀ slope p)
      (fun Y => ENNReal.ofReal |(H + compressedOperator W
        (lossCurvature (signalSliceDesign T H₀ Y) (fun i => deriv (slope i) (p.2.1 i)))).det|)


/-- Each output-indexed local chart law has the intrinsic determinant formula. -/
theorem isSignalKKTDeterminantLaw_signalKKTChartOutputKernel
    (hs : ∀ i, LipschitzWith 1 (slope i))
    (P : (ι → T) →L[ℝ] (ι → T)) (X₀ : ι → T)
    (C : Set (EmpiricalKKTTupleData ι V)) (hP : ∀ X, P (P X) = P X)
    (U : Set (EmpiricalKKTTupleData ι V))
    (hU : ∀ p ∈ U, p ∈ signalKKTRegularSet T slope ∧
      (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)
    (hCU : C ⊆ U) (hCG : C ⊆ goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc)
    (hUopen : IsOpen U)
    (νK : Measure (LinearMap.range P.toLinearMap)) [Measure.IsAddHaarMeasure νK]
    (p : C) :
    IsSignalKKTDeterminantLaw R α hα hR T H₀ c loss slope hc hl p
      (signalKKTChartOutputKernel R α hα hR T H₀ c loss slope hc P X₀ C hl hs hP U hU hCU hCG νK p) := by
  let t := signalKKTChartOutputCoordinate R α hα hR T H₀ c loss slope hc P X₀ C hl hP U hU hCU hCG p
  have hp : Γ (X₀ + (t.val : ι → T)) = p :=
    signalSliceKKTData_signalKKTChartOutputCoordinate R α hα hR T H₀ c loss slope hc
      P X₀ C hl hP U hU hCU hCG p
  have hdiff := differentiable_scoreCompatible_of_mem_goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc
    hl hs p (hCG p.property) (X₀ + (t.val : ι → T)) hp
  refine ⟨X₀ + (t.val : ι → T), hdiff.1, hp, ?_⟩
  let W := LinearMap.range (signalCoefficientKKTDerivative T (fderiv ℝ Γ (X₀ + (t.val : ι → T)))).toLinearMap
  have h := signalKKTChartFiberKernel_eq_determinant_tilt R α hα hR T H₀ c loss slope hc
    P X₀ C hl hs hP U hU hCU hCG hUopen t hdiff.1 hdiff.2
    (stdOrthonormalBasis ℝ W) νK
  dsimp only at h ⊢
  simp only [hp] at h
  convert h using 1
  · rfl
  · congr 1
    funext Y
    simp only [reducedCurvatureDetWeight, reducedCurvatureAbsDet, LinearMap.det_toMatrix]

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceDeterminantWeight.lean <==
module

public import ALO.Estimator.SignalSliceNormalLogDet
public import ALO.Estimator.DeterminantComparison

/-! # Intrinsic curvature weight for fixed-signal fibers

The restricted normal and reduced curvature determinants have identical
logarithmic derivatives along every regular fitted fiber. Their ratios
therefore agree, including when the penalty is nonsmooth.
-/

public section
namespace ALO
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (H₀ : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
  (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (X : ι → T) (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
  (hΓ : HasFDerivAt (signalSliceKKTData R α hα hR T H₀ c loss slope hc) L X)

local notation "Γ" => signalSliceKKTData R α hα hR T H₀ c loss slope hc
local notation "U" => LinearMap.range (ContinuousLinearMap.toLinearMap (signalCoefficientKKTDerivative T L))
local notation "H" => signalKKTReducedCurvature R α hα hR T H₀ c loss slope hc hl X L hΓ
local notation "d" => fun i => deriv (slope i) (Prod.fst (Prod.snd (Γ X)) i)

/-- The logarithmic difference is constant along an entire regular fiber. -/
theorem hasDerivAt_signalLogDetDifference_eq_zero
    (E : ι → T)
    (hreg : Γ X ∈ signalKKTRegularSet T slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap))
    (hpred : designPredictor E (T.orthogonalProjectionOnto (Γ X).1) = 0)
    (hadj : designAdjoint E (scoreVector slope (Γ X).2.1) = 0)
    {κN κH : Type*} [Fintype κN] [DecidableEq κN] [Fintype κH] [DecidableEq κH]
    (bN : Module.Basis κN ℝ (LinearMap.range L.toLinearMap))
    (bK : Module.Basis κN ℝ (forcingCompatibilitySubspace (T.orthogonalProjectionOnto (Γ X).1)
      (scoreVector slope (Γ X).2.1)))
    (bH : Module.Basis κH ℝ U) (s : ℝ) :
    HasDerivAt (fun t => Real.log |((signalKKTNormalLine R α hα hR T H₀ c loss slope hc hl hs
      X E L hΓ hreg hscore hpred hadj t).toLinearMap.toMatrix bN bK).det| -
      Real.log |((H + compressedOperator U
        (lossCurvature (signalSliceDesign T H₀ (X + t • E)) d)).toMatrix bH bH).det|) 0 s := by
  have hn := hasDerivAt_log_abs_det_signalKKTNormal_eq_two_sum
    R α hα hR T H₀ c loss slope hc hl hs X E L hΓ hreg hscore hpred hadj bN bK s
  have hr := hasDerivAt_log_abs_det_reducedCurvature_eq_two_sum_at U bH H
    (signalSliceDesign T H₀ X) (freeRowsMap T E) d α hα
    (signalKKTReducedCurvature_isCoercive R α hα hR T H₀ c loss slope hc hl X L hΓ)
    (signalKKTReducedCurvature_isSymmetric R α hα hR T H₀ c loss slope hc hl X L hΓ)
    (fun i => loss_curvature_nonneg (hc i) (hl i) ((Γ X).2.1 i)) s
  dsimp only at hn
  simp only [signalSliceDesign_add_smul] at hn ⊢
  convert hn.sub hr using 1
  have hrow (i : ι) : freeRowsMap T E i = (E i : V) := rfl
  simp only [hrow, sub_self]

/-- At two designs in the same regular augmented fiber, the normal
determinant ratio is exactly the intrinsic curvature determinant ratio. -/
theorem signalNormalDet_ratio_eq_reducedCurvatureDet_ratio
    (Y : ι → T)
    (hreg : Γ X ∈ signalKKTRegularSet T slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap))
    (hfiber : Γ Y = Γ X)
    {κN κH : Type*} [Fintype κN] [DecidableEq κN] [Fintype κH] [DecidableEq κH]
    (bN : Module.Basis κN ℝ (LinearMap.range L.toLinearMap))
    (bK : Module.Basis κN ℝ (forcingCompatibilitySubspace (T.orthogonalProjectionOnto (Γ X).1)
      (scoreVector slope (Γ X).2.1)))
    (bH : Module.Basis κH ℝ U) :
    |((signalSliceKKTNormalEquivOfFiber R α hα hR T H₀ c loss slope hc hl hs
      X Y L hΓ hreg hscore hfiber).toLinearMap.toMatrix bN bK).det| /
    |((signalSliceKKTNormalEquivOfFiber R α hα hR T H₀ c loss slope hc hl hs
      X X L hΓ hreg hscore rfl).toLinearMap.toMatrix bN bK).det| =
    |((H + compressedOperator U (lossCurvature (signalSliceDesign T H₀ Y) d)).toMatrix bH bH).det| /
    |((H + compressedOperator U (lossCurvature (signalSliceDesign T H₀ X) d)).toMatrix bH bH).det| := by
  let B := designForcing (T.orthogonalProjectionOnto (Γ X).1) (scoreVector slope (Γ X).2.1)
  have hBY : B Y = B X :=
    (signalSliceKKTData_eq_iff_forcing R α hα hR T H₀ c loss slope hc hl X Y).mp hfiber
  have hB : B (Y - X) = 0 := by rw [map_sub, hBY, sub_self]
  have hpred : designPredictor (Y - X) (T.orthogonalProjectionOnto (Γ X).1) = 0 :=
    congrArg Prod.snd hB
  have hadj : designAdjoint (Y - X) (scoreVector slope (Γ X).2.1) = 0 :=
    congrArg Prod.fst hB
  let N := signalKKTNormalLine R α hα hR T H₀ c loss slope hc hl hs
    X (Y - X) L hΓ hreg hscore hpred hadj
  let f := fun t : ℝ => |((N t).toLinearMap.toMatrix bN bK).det|
  let g := fun t : ℝ => |((H + compressedOperator U
    (lossCurvature (signalSliceDesign T H₀ (X + t • (Y - X))) d)).toMatrix bH bH).det|
  have hf : ∀ t, 0 < f t := fun t => abs_pos.mpr ((N t).isUnit_det bN bK).ne_zero
  have hg : ∀ t, 0 < g t := by
    intro t
    exact abs_pos.mpr ((reducedCurvatureEquiv U H
      (signalSliceDesign T H₀ (X + t • (Y - X))) d α hα
      (signalKKTReducedCurvature_isCoercive R α hα hR T H₀ c loss slope hc hl X L hΓ)
      (fun i => loss_curvature_nonneg (hc i) (hl i) ((Γ X).2.1 i))).isUnit_det bH bH).ne_zero
  have hzero : ∀ s, HasDerivAt (fun t => Real.log (f t) - Real.log (g t)) 0 s :=
    hasDerivAt_signalLogDetDifference_eq_zero R α hα hR T H₀ c loss slope hc hl hs
      X L hΓ (Y - X) hreg hscore hpred hadj bN bK bH
  have hlog := logDetDifference_eq_base_of_hasDerivAt_zero
    (fun t => Real.log (f t)) (fun t => Real.log (g t)) hzero 1
  have hmul := mul_eq_mul_of_log_sub_eq f g 1 0 (hf 1) (hf 0) (hg 1) (hg 0) hlog
  have hratio : f 1 / f 0 = g 1 / g 0 := by
    apply (div_eq_div_iff (hf 0).ne' (hg 0).ne').mpr
    exact hmul.trans (mul_comm (f 0) (g 1))
  have hXY : X + (Y - X) = Y := by abel
  simpa only [f, g, N, signalKKTNormalLine, zero_smul, add_zero, one_smul, hXY] using hratio

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceFiberGaussian.lean <==
module

public import ALO.Estimator.SignalSliceTransverseSection
public import ALO.Estimator.KKTChartDensity

/-! # Gaussian reference law on a fixed-signal augmented fiber

The Gaussian lives on free design rows. Its mean is the minimum-norm
representative of the projected forcing equations. Constant reference
scores below only encode those fixed linear equations in the existing
forcing-fiber API; they do not replace the fitted loss.
-/

public section
namespace ALO
open MeasureTheory ProbabilityTheory
open scoped ENNReal
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Constant scores encoding the forcing equations at one fixed output. -/
@[expose] def signalFreeReferenceSlope (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) : ι → ℝ → ℝ :=
  fun i _ => slope i (p.2.1 i)

omit [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V] [Fintype ι] in
theorem scoreVector_signalFreeReferenceSlope (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) (u : ι → ℝ) :
    scoreVector (signalFreeReferenceSlope slope p) u = scoreVector slope p.2.1 := rfl

/-- The projected reference tuple has exactly the actual free-fiber projection. -/
theorem kktFiberProjection_signalFreeReference
    (T : Submodule ℝ V) (H₀ : ι → V) (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) :
    kktFiberProjection (signalFreeReferenceSlope slope p) (signalKKTDataWithScore T H₀ slope p).1 =
      signalKKTFiberProjection T slope p := rfl

/-- The Gaussian mean is the actual zero-based free forcing representative. -/
theorem kktFiberRepresentative_signalFreeReference
    (T : Submodule ℝ V) (H₀ : ι → V) (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) :
    kktFiberRepresentative (signalFreeReferenceSlope slope p) (signalKKTDataWithScore T H₀ slope p).1 =
      signalKKTSection T H₀ slope 0 p := by
  rw [kktFiberRepresentative_eq_designForcingLift]
  simp only [signalKKTSection, map_zero, sub_zero, zero_add]
  rfl

/-- The reference affine reconstruction agrees with the actual augmented one. -/
theorem transverseKKTReconstruct_signalFreeReference
    (T : Submodule ℝ V) (H₀ : ι → V)
    (P : (ι → T) →L[ℝ] (ι → T)) (X₀ : ι → T)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) (k : ι → T) :
    transverseKKTReconstruct P X₀ (signalFreeReferenceSlope slope p)
      (signalKKTDataWithScore T H₀ slope p).1 k =
      signalTransverseReconstruct T H₀ P X₀ slope p k := by
  simp only [transverseKKTReconstruct, transverseKKTSection,
    kktFiberRepresentative_signalFreeReference, kktFiberProjection_signalFreeReference,
    signalTransverseReconstruct, signalTransverseSection]

variable [MeasurableSpace V] [BorelSpace V]

/-- The reference Gaussian on the full affine free-design forcing fiber. -/
@[expose] noncomputable def signalFiberGaussian (T : Submodule ℝ V) (H₀ : ι → V)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) : Measure (ι → T) :=
  kktFiberGaussian (signalFreeReferenceSlope slope p) (signalKKTDataWithScore T H₀ slope p).1

instance signalFiberGaussian_isGaussian (T : Submodule ℝ V) (H₀ : ι → V)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) :
    IsGaussian (signalFiberGaussian T H₀ slope p) :=
  kktFiberGaussian_isGaussian _ _

instance signalFiberGaussian_isProbabilityMeasure (T : Submodule ℝ V) (H₀ : ι → V)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) :
    IsProbabilityMeasure (signalFiberGaussian T H₀ slope p) := by
  unfold signalFiberGaussian
  infer_instance

/-- Inclusion of the affine signal slice preserves Gaussianity. This allows
the full coefficient curvature determinant bounds to be used unchanged. -/
instance signalFiberGaussian_map_design_isGaussian (T : Submodule ℝ V) (H₀ : ι → V)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) :
    IsGaussian ((signalFiberGaussian T H₀ slope p).map (signalSliceDesign T H₀)) := by
  have he : signalSliceDesign T H₀ =
      (fun X : ι → V => H₀ + X) ∘ (freeRowsMap T) := rfl
  have hfree : Measurable (freeRowsMap (ι := ι) T) :=
    (freeRowsMap (ι := ι) T).continuous.measurable
  rw [he, ← Measure.map_map (g := fun X : ι → V => H₀ + X)
    (f := freeRowsMap T) (by fun_prop) hfree]
  let _ : IsGaussian ((signalFiberGaussian T H₀ slope p).map (freeRowsMap T)) :=
    ProbabilityTheory.isGaussian_map (μ := signalFiberGaussian T H₀ slope p) (freeRowsMap (ι := ι) T)
  infer_instance

/-- The Gaussian density in actual chart fiber coordinates pushes forward
to a positive finite multiple of the reference Gaussian on free rows. -/
theorem map_signalChartFiberGaussian_eq_smul
    (T : Submodule ℝ V) (H₀ : ι → V)
    (P : (ι → T) →L[ℝ] (ι → T)) (hP : ∀ X, P (P X) = P X)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ signalKKTRegularSet T slope)
    (htrans : (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)
    (X₀ : ι → T) (νK : Measure (LinearMap.range P.toLinearMap))
    [Measure.IsAddHaarMeasure νK] :
    ∃ a : ℝ≥0∞, 0 < a ∧ a < ⊤ ∧
      (νK.withDensity (fun k => ambientDesignGaussianDensity
        (signalTransverseReconstruct T H₀ P X₀ slope p k))).map
        (fun k : LinearMap.range P.toLinearMap => signalTransverseReconstruct T H₀ P X₀ slope p k) =
      a • signalFiberGaussian T H₀ slope p := by
  have h := map_kktChartFiberGaussian_design_eq_smul P hP (signalFreeReferenceSlope slope p)
    (signalKKTDataWithScore T H₀ slope p).1 hp htrans X₀ νK
  simpa only [transverseKKTReconstruct_signalFreeReference, signalFiberGaussian] using h

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceFiberGeometry.lean <==
module

public import ALO.Estimator.SignalAdaptiveCoordinates
public import ALO.Estimator.TransverseKKTSection

/-! # Exact KKT fibers with the signal fixed

Only the design coordinates live in the free subspace. Coefficients and
penalty subgradients still live in the full original coefficient space.
-/

public section
namespace ALO
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

omit [Fintype ι] in
/-- On an affine signal slice, predictors split into a fixed part and
the free design acting on the projected coefficient. -/
theorem designPredictor_signalSliceDesign (T : Submodule ℝ V) (H : ι → V)
    (Z : ι → T) (b : V) :
    designPredictor (signalSliceDesign T H Z) b =
      designPredictor H b + designPredictor Z (T.orthogonalProjectionOnto b) := by
  funext i
  simp only [designPredictor, signalSliceDesign, inner_add_left, Pi.add_apply,
    T.inner_orthogonalProjectionOnto_eq_of_mem_left]

omit [FiniteDimensional ℝ V] in
/-- The transpose-score constraint splits in the same affine coordinates. -/
theorem designAdjoint_signalSliceDesign (T : Submodule ℝ V) (H : ι → V)
    (Z : ι → T) (v : ι → ℝ) :
    designAdjoint (signalSliceDesign T H Z) v =
      designAdjoint H v + ((designAdjoint Z v : T) : V) := by
  simp [designAdjoint, signalSliceDesign, smul_add, Finset.sum_add_distrib]

/-- Two designs on the same signal slice have identical full forcing exactly
when their free designs have identical projected forcing. No rank condition
is needed, so this also covers zero and collinear directions. -/
theorem designForcing_signalSliceDesign_eq_iff (T : Submodule ℝ V)
    (H : ι → V) (b : V) (v : ι → ℝ) (Z Z' : ι → T) :
    designForcing b v (signalSliceDesign T H Z) =
        designForcing b v (signalSliceDesign T H Z') ↔
      designForcing (T.orthogonalProjectionOnto b) v Z =
        designForcing (T.orthogonalProjectionOnto b) v Z' := by
  change (designAdjoint _ v, designPredictor _ b) =
    (designAdjoint _ v, designPredictor _ b) ↔
      (designAdjoint Z v, designPredictor Z (T.orthogonalProjectionOnto b)) =
        (designAdjoint Z' v, designPredictor Z' (T.orthogonalProjectionOnto b))
  simp only [designAdjoint_signalSliceDesign, designPredictor_signalSliceDesign,
    Prod.mk.injEq, add_right_inj, Subtype.coe_inj]

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (H : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))

/-- The full fitted KKT tuple on a fixed signal slice. Its coefficient is
unconstrained in `V`; only its design parameter belongs to `ι → T`. -/
@[expose] noncomputable def signalSliceKKTData (Z : ι → T) : EmpiricalKKTTupleData ι V :=
  empiricalKKTData R α hα hR c loss hc slope (signalSliceDesign T H Z)

local notation "Γ" => signalSliceKKTData R α hα hR T H c loss slope hc

/-- The entire fitted-tuple fiber on a signal slice is the affine projected
forcing fiber. Strong convexity supplies uniqueness of the full coefficient. -/
theorem signalSliceKKTData_eq_iff_forcing
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t) (Z₀ Z : ι → T) :
    Γ Z = Γ Z₀ ↔
      designForcing (T.orthogonalProjectionOnto (Γ Z₀).1) (scoreVector slope (Γ Z₀).2.1) Z =
        designForcing (T.orthogonalProjectionOnto (Γ Z₀).1) (scoreVector slope (Γ Z₀).2.1) Z₀ := by
  have hp : Γ Z₀ ∈ compatibleKKTDataSet R c slope :=
    empiricalKKTTuple_isCompatible R α hα hR c loss slope hc hl (signalSliceDesign T H Z₀)
  have he := empiricalKKTData_eq_iff_forcing R α hα hR c loss slope hc hl (Γ Z₀) hp
  have he₀ := (he (signalSliceDesign T H Z₀)).mp rfl
  change empiricalKKTData R α hα hR c loss hc slope (signalSliceDesign T H Z) = Γ Z₀ ↔ _
  rw [he, ← he₀]
  exact designForcing_signalSliceDesign_eq_iff T H (Γ Z₀).1 (scoreVector slope (Γ Z₀).2.1) Z Z₀

/-- Adding a vector in the projected forcing kernel leaves the complete
fitted tuple unchanged and automatically preserves the fixed signal. -/
theorem signalSliceKKTData_add_kernel
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t) (Z E : ι → T)
    (hE : designForcing (T.orthogonalProjectionOnto (Γ Z).1) (scoreVector slope (Γ Z).2.1) E = 0) :
    Γ (Z + E) = Γ Z := by
  rw [signalSliceKKTData_eq_iff_forcing R α hα hR T H c loss slope hc hl]
  rw [map_add, hE, add_zero]

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceFiberInverse.lean <==
module

public import ALO.Estimator.SignalSliceNormalInverse
public import ALO.Estimator.EmpiricalFiberInverse

/-! # The actual constructed operator on a fixed-signal fitted fiber

The base curvature inverse is the unique symmetric factor of the coefficient
derivative throughout a regular augmented fiber. Thus it agrees pointwise
with the canonical measurable operator, including at fitted score kinks.
-/

public section
namespace ALO
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Free-design loss forcing is ambient coefficient forcing composed with
the inclusion of free rows. -/
theorem lossForcing_signalSlice_eq_coefficientForcing
    (T : Submodule ℝ V) (H₀ : ι → V) (Y : ι → T) (b : V) (v d : ι → ℝ) :
    lossForcing (signalSliceDesign T H₀ Y) b v d
      (fun i => fderiv ℝ (fun Z => signalSliceDesign T H₀ Z i) Y) =
    (kktNormalCoefficientForcing (signalSliceDesign T H₀ Y) b v d).toContinuousLinearMap.comp
      (freeRowsMap T) := by
  ext E
  change lossForcing (signalSliceDesign T H₀ Y) b v d
    (fun i => fderiv ℝ (fun Z => signalSliceDesign T H₀ Z i) Y) E =
    kktNormalCoefficientForcing (signalSliceDesign T H₀ Y) b v d (freeRowsMap T E)
  simp only [(hasFDerivAt_signalSliceRow _ _ _ _).fderiv, lossForcing,
    sum_apply, sub_apply, smul_apply, ContinuousLinearMap.smulRight_apply,
    ContinuousLinearMap.comp_apply, ContinuousLinearMap.proj_apply,
    innerSL_apply_apply, kktNormalCoefficientForcing_apply,
    designAdjoint, designPredictor, Finset.sum_sub_distrib, smul_eq_mul,
    freeRowsMap, ContinuousLinearMap.pi_apply, Submodule.subtypeL_apply,
    real_inner_comm]

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (H₀ : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
  (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (X Y : ι → T)
  (hΓ : DifferentiableAt ℝ (signalSliceKKTData R α hα hR T H₀ c loss slope hc) X)
  (hreg : signalSliceKKTData R α hα hR T H₀ c loss slope hc X ∈ signalKKTRegularSet T slope)
  (hscore : IsScoreTangentCompatible slope
    (signalSliceKKTData R α hα hR T H₀ c loss slope hc X)
    (LinearMap.range (fderiv ℝ (signalSliceKKTData R α hα hR T H₀ c loss slope hc) X).toLinearMap))
  (hfiber : signalSliceKKTData R α hα hR T H₀ c loss slope hc Y =
    signalSliceKKTData R α hα hR T H₀ c loss slope hc X)

local notation "Γ" => signalSliceKKTData R α hα hR T H₀ c loss slope hc
local notation "L" => fderiv ℝ Γ X
local notation "D" => fderiv ℝ Γ Y
local notation "d" => fun i => deriv (slope i) (Prod.fst (Prod.snd (Γ X)) i)
local notation "hd" => fun i => loss_curvature_nonneg (hc i) (hl i) (Prod.fst (Prod.snd (Γ X)) i)
local notation "U" => LinearMap.range (ContinuousLinearMap.toLinearMap (signalCoefficientKKTDerivative T L))
local notation "H" => signalKKTReducedCurvature R α hα hR T H₀ c loss slope hc hl X L hΓ.hasFDerivAt
local notation "hH" => signalKKTReducedCurvature_isCoercive R α hα hR T H₀ c loss slope hc hl X L hΓ.hasFDerivAt
local notation "A" => reducedInverse U H (lossCurvature (signalSliceDesign T H₀ Y) d) α hα hH
  (lossCurvature_nonneg (signalSliceDesign T H₀ Y) d hd)
local notation "F" => ContinuousLinearMap.comp
  (LinearMap.toContinuousLinearMap (kktNormalCoefficientForcing (signalSliceDesign T H₀ Y)
    (Prod.fst (Γ Y)) (scoreVector slope (Prod.fst (Prod.snd (Γ Y)))) d)) (freeRowsMap T)

include hs hreg hscore hfiber

/-- The actual coefficient derivative on the fiber factors through the
fixed base penalty curvature and current design loss curvature. -/
theorem signalSlice_coefficient_derivative_eq_reducedInverse (E : ι → T) :
    (D E).1 = A (F E) := by
  obtain ⟨hY, hrange, hscoreY⟩ := signalSliceKKTData_differentiableAt_of_fiber
    R α hα hR T H₀ c loss slope hc hl hs X Y L hΓ.hasFDerivAt hreg hscore hfiber
  have hfactor := signalSliceKKTData_forcing_comp_derivative
    R α hα hR T H₀ c loss slope hc hl hs Y D hY.hasFDerivAt
    (by rwa [hfiber]) hscoreY
  have hmem : D E ∈ LinearMap.range (L).toLinearMap := by
    rw [← hrange]
    exact ⟨E, rfl⟩
  have h := signalKKTNormalInverseCandidate_forcing_eq_of_mem_range
    R α hα hR T H₀ c loss slope hc hl d hd X (signalSliceDesign T H₀ Y)
    L hΓ.hasFDerivAt (D E) hmem
  have hforce := congrArg (fun M : (ι → T) →L[ℝ] V × (ι → ℝ) => M E) hfactor
  change kktIncrementForcing (signalSliceDesign T H₀ Y)
    (fun i => deriv (slope i) ((Γ Y).2.1 i)) (D E) =
      signalSliceDesignForcing T (Γ Y).1 (scoreVector slope (Γ Y).2.1) E at hforce
  rw [hfiber] at hforce
  rw [hforce] at h
  have he := (congrArg Prod.fst h).symm
  rw [hfiber]
  exact he

/-- The reduced inverse has the exact symmetric-factor and realized-range
properties that characterize the canonical operator. -/
theorem isSymmetricFactor_signalReducedInverse_of_fiber :
    IsSymmetricFactor (signalCoefficientKKTDerivative T D) F A := by
  obtain ⟨_, hrange, _⟩ := signalSliceKKTData_differentiableAt_of_fiber
    R α hα hR T H₀ c loss slope hc hl hs X Y L hΓ.hasFDerivAt hreg hscore hfiber
  refine ⟨?_, ?_, ?_⟩
  · exact restrictedInverse_isSymmetric _ _ _ _ _
      (reducedOperator_isSymmetric _ _ _
        (signalKKTReducedCurvature_isSymmetric R α hα hR T H₀ c loss slope hc hl X L hΓ.hasFDerivAt)
        (lossCurvature_isSymmetric _ d))
  · ext E
    exact (signalSlice_coefficient_derivative_eq_reducedInverse
      R α hα hR T H₀ c loss slope hc hl hs X Y hΓ hreg hscore hfiber E).symm
  · apply exists_lifting_of_range_le
    rw [show LinearMap.range (A).toLinearMap = U from restrictedInverse_range _ _ _ _ _]
    exact (range_comp_eq_of_range_eq
      (ContinuousLinearMap.fst ℝ V ((ι → ℝ) × V)) D L hrange).symm.le

/-- The curvature inverse is the actual measurable operator, pointwise
on an entire regular augmented fiber. -/
theorem signalReducedInverse_eq_measurableEmpiricalALOOperator_of_fiber :
    A = measurableEmpiricalALOOperator (fun i Z => signalSliceDesign T H₀ Z i)
      (empiricalEstimator R α hα hR (fun i Z => signalSliceDesign T H₀ Z i) c loss hc)
      c slope Y := by
  have hY := (signalSliceKKTData_differentiableAt_of_fiber
    R α hα hR T H₀ c loss slope hc hl hs X Y L hΓ.hasFDerivAt hreg hscore hfiber).1
  have hb : HasFDerivAt
      (empiricalEstimator R α hα hR (fun i Z => signalSliceDesign T H₀ Z i) c loss hc)
      (signalCoefficientKKTDerivative T D) Y := by
    convert hY.hasFDerivAt.fst.add_const c using 1
    · funext Z
      simp only [signalSliceKKTData, empiricalKKTData, EmpiricalKKTTuple.toData,
        empiricalKKTTuple, sub_add_cancel]
      rfl
    · rfl
  have hfactor := isSymmetricFactor_signalReducedInverse_of_fiber
    R α hα hR T H₀ c loss slope hc hl hs X Y hΓ hreg hscore hfiber
  rw [measurableEmpiricalALOOperator, hb.fderiv, lossForcing_signalSlice_eq_coefficientForcing]
  change A = symmetricFactor (signalCoefficientKKTDerivative T D)
    ((kktNormalCoefficientForcing (signalSliceDesign T H₀ Y) (Γ Y).1
      (scoreVector slope (Γ Y).2.1)
      (fun i => deriv (slope i) ((Γ Y).2.1 i))).toContinuousLinearMap.comp (freeRowsMap T))
  have hdf : (fun i => deriv (slope i) ((Γ Y).2.1 i)) = d := by rw [hfiber]
  rw [hdf]
  exact hfactor.eq_symmetricFactor

/-- The analytic fiber remainder is precisely the measurable estimator
remainder used in the statistical weight theorem. -/
theorem signal_inverseRowRemainder_eq_empirical_of_fiber (i : ι) :
    inverseRowRemainder d (signalSliceDesign T H₀ Y) A i =
      inverseRowRemainder (fun j => deriv (slope j) ((Γ Y).2.1 j))
        (signalSliceDesign T H₀ Y)
        (measurableEmpiricalALOOperator (fun j Z => signalSliceDesign T H₀ Z j)
          (empiricalEstimator R α hα hR (fun j Z => signalSliceDesign T H₀ Z j) c loss hc)
          c slope Y) i := by
  rw [signalReducedInverse_eq_measurableEmpiricalALOOperator_of_fiber
    R α hα hR T H₀ c loss slope hc hl hs X Y hΓ hreg hscore hfiber]
  rw [hfiber]

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceFiberLift.lean <==
module

public import ALO.Estimator.SignalSliceFiberGeometry

/-! # Exact sections of the augmented single-index KKT fibers

Compatibility includes the fixed signal component of the transpose-score
vector. The correction is constructed only in the free design coordinates.
-/

public section
namespace ALO
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Compatibility of a full KKT tuple with a fixed affine signal slice. -/
@[expose] def IsCompatibleSignalKKTData (R : V → ℝ) (c : V)
    (T : Submodule ℝ V) (H : ι → V) (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) : Prop :=
  p ∈ compatibleKKTDataSet R c slope ∧
    p.2.2 - designAdjoint H (scoreVector slope p.2.1) ∈ T

/-- The attainable free forcing required by a target full KKT tuple. -/
@[expose] noncomputable def signalKKTForcingTarget (T : Submodule ℝ V)
    (H : ι → V) (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) :
    T × (ι → ℝ) :=
  (T.orthogonalProjectionOnto (p.2.2 - designAdjoint H (scoreVector slope p.2.1)),
    p.2.1 - designPredictor H p.1)

/-- The augmented compatibility condition implies the usual scalar
compatibility identity inside the free design space. -/
theorem signalKKTForcingTarget_mem_compatibility
    (R : V → ℝ) (c : V) (T : Submodule ℝ V) (H : ι → V)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : IsCompatibleSignalKKTData R c T H slope p) :
    signalKKTForcingTarget T H slope p ∈
      forcingCompatibilitySubspace (T.orthogonalProjectionOnto p.1) (scoreVector slope p.2.1) := by
  change ⟪T.orthogonalProjectionOnto p.1,
    T.orthogonalProjectionOnto (p.2.2 - designAdjoint H (scoreVector slope p.2.1))⟫ -
      coordinateDot (scoreVector slope p.2.1) (p.2.1 - designPredictor H p.1) = 0
  have he : ⟪T.orthogonalProjectionOnto p.1,
      T.orthogonalProjectionOnto (p.2.2 - designAdjoint H (scoreVector slope p.2.1))⟫ =
      ⟪p.1, p.2.2 - designAdjoint H (scoreVector slope p.2.1)⟫ := by
    change ⟪T.starProjection p.1,
      T.starProjection (p.2.2 - designAdjoint H (scoreVector slope p.2.1))⟫ = _
    rw [T.starProjection_eq_self_iff.mpr hp.2, T.inner_starProjection_left_eq_right,
      T.starProjection_eq_self_iff.mpr hp.2]
  rw [he, inner_sub_right]
  have hc : ⟪p.1, p.2.2⟫ = ∑ i, p.2.1 i * scoreVector slope p.2.1 i := hp.1.2
  rw [hc]
  simp only [designAdjoint, inner_sum, real_inner_smul_right, coordinateDot,
    Pi.sub_apply, mul_sub, Finset.sum_sub_distrib, designPredictor]
  simp_rw [real_inner_comm (p.1)]
  simp only [mul_comm]
  ring

/-- Every actual fitted tuple satisfies the additional signal compatibility
constraint, without imposing any restriction on its coefficient. -/
theorem signalSliceKKTData_isCompatible
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (T : Submodule ℝ V) (H : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t) (Z : ι → T) :
    IsCompatibleSignalKKTData R c T H slope
      (signalSliceKKTData R α hα hR T H c loss slope hc Z) := by
  refine ⟨empiricalKKTTuple_isCompatible R α hα hR c loss slope hc hl _, ?_⟩
  let p := signalSliceKKTData R α hα hR T H c loss slope hc Z
  change designAdjoint (signalSliceDesign T H Z) (scoreVector slope p.2.1) -
    designAdjoint H (scoreVector slope p.2.1) ∈ T
  rw [designAdjoint_signalSliceDesign, add_sub_cancel_left]
  exact (designAdjoint Z (scoreVector slope p.2.1)).property

/-- A full KKT target is realized by adding a compatible forcing correction
inside the free design space. The regularity assumption appears in its theorem,
so the definition itself is total. -/
@[expose] noncomputable def signalKKTSection (T : Submodule ℝ V)
    (H : ι → V) (slope : ι → ℝ → ℝ) (Z : ι → T)
    (p : EmpiricalKKTTupleData ι V) : ι → T :=
  Z + designForcingLift (T.orthogonalProjectionOnto p.1) (scoreVector slope p.2.1)
    (signalKKTForcingTarget T H slope p -
      designForcing (T.orthogonalProjectionOnto p.1) (scoreVector slope p.2.1) Z)

/-- On regular compatible targets, the section solves both free forcing
equations exactly. -/
theorem designForcing_signalKKTSection
    (R : V → ℝ) (c : V) (T : Submodule ℝ V) (H : ι → V)
    (slope : ι → ℝ → ℝ) (Z : ι → T) (p : EmpiricalKKTTupleData ι V)
    (hp : IsCompatibleSignalKKTData R c T H slope p)
    (hb : T.orthogonalProjectionOnto p.1 ≠ 0)
    (hv : coordinateDot (scoreVector slope p.2.1) (scoreVector slope p.2.1) ≠ 0) :
    designForcing (T.orthogonalProjectionOnto p.1) (scoreVector slope p.2.1)
      (signalKKTSection T H slope Z p) = signalKKTForcingTarget T H slope p := by
  let b := T.orthogonalProjectionOnto p.1
  let v := scoreVector slope p.2.1
  let e := signalKKTForcingTarget T H slope p - designForcing b v Z
  have he : e ∈ forcingCompatibilitySubspace b v :=
    (forcingCompatibilitySubspace b v).sub_mem
      (signalKKTForcingTarget_mem_compatibility R c T H slope p hp)
      (designForcing_mem_compatibility b v Z)
  have hL : designForcing b v (designForcingLift b v e) = e :=
    Prod.ext (designForcingLift_adjoint b v e hb hv) (designForcingLift_predictor b v e he hb hv)
  change designForcing b v (Z + designForcingLift b v e) = _
  rw [map_add, hL]
  dsimp only [e]
  abel

/-- The section is an exact right inverse of the full fitted KKT map on
regular augmented-compatible targets. This is the starting point for charts
on the signal slice. -/
theorem signalSliceKKTData_signalKKTSection
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (T : Submodule ℝ V) (H : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (Z : ι → T) (p : EmpiricalKKTTupleData ι V)
    (hp : IsCompatibleSignalKKTData R c T H slope p)
    (hb : T.orthogonalProjectionOnto p.1 ≠ 0)
    (hv : coordinateDot (scoreVector slope p.2.1) (scoreVector slope p.2.1) ≠ 0) :
    signalSliceKKTData R α hα hR T H c loss slope hc (signalKKTSection T H slope Z p) = p := by
  apply (empiricalKKTData_eq_iff_forcing R α hα hR c loss slope hc hl p hp.1 _).mpr
  have he := designForcing_signalKKTSection R c T H slope Z p hp hb hv
  have hq := congrArg Prod.fst he
  have hu := congrArg Prod.snd he
  change (designAdjoint _ _, designPredictor _ _) = _
  apply Prod.ext
  · rw [designAdjoint_signalSliceDesign]
    change designAdjoint H (scoreVector slope p.2.1) +
      ((designAdjoint (signalKKTSection T H slope Z p) (scoreVector slope p.2.1) : T) : V) = _
    change designAdjoint (signalKKTSection T H slope Z p) (scoreVector slope p.2.1) =
      T.orthogonalProjectionOnto (p.2.2 - designAdjoint H (scoreVector slope p.2.1)) at hq
    rw [hq]
    change designAdjoint H (scoreVector slope p.2.1) +
      T.starProjection (p.2.2 - designAdjoint H (scoreVector slope p.2.1)) = _
    rw [T.starProjection_eq_self_iff.mpr hp.2]
    abel_nf
  · rw [designPredictor_signalSliceDesign]
    change designPredictor (signalKKTSection T H slope Z p) (T.orthogonalProjectionOnto p.1) =
      p.2.1 - designPredictor H p.1 at hu
    rw [hu]
    abel_nf

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceFiberNormal.lean <==
module

public import ALO.Estimator.SignalSliceNormalEquiv

/-! # Normal isomorphisms on a common augmented-fiber tangent space

All normal maps are expressed on the basepoint's tangent space, so their
relative determinant can be formed without selecting new tangent coordinates
at each design on the fiber.
-/

public section
namespace ALO
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (H : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
  (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
local notation "Γ" => signalSliceKKTData R α hα hR T H c loss slope hc

/-- Every point of a regular augmented fiber has a restricted normal
isomorphism on the basepoint's tangent space, with its original free-forcing
target. No change of coefficient space or tangent coordinates is involved. -/
@[expose] noncomputable def signalSliceKKTNormalEquivOfFiber
    (X Y : ι → T) (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt Γ L X) (hreg : Γ X ∈ signalKKTRegularSet T slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap))
    (hfiber : Γ Y = Γ X) :
    LinearMap.range L.toLinearMap ≃ₗ[ℝ]
      forcingCompatibilitySubspace (T.orthogonalProjectionOnto (Γ X).1)
        (scoreVector slope (Γ X).2.1) := by
  let hf := signalSliceKKTData_differentiableAt_of_fiber R α hα hR T H c loss slope hc hl hs
    X Y L hΓ hreg hscore hfiber
  have hregY : Γ Y ∈ signalKKTRegularSet T slope := by rwa [hfiber]
  let e := signalSliceKKTNormalEquiv R α hα hR T H c loss slope hc hl hs
    Y _ hf.1.hasFDerivAt hregY hf.2.2
  have hK : forcingCompatibilitySubspace (T.orthogonalProjectionOnto (Γ Y).1)
      (scoreVector slope (Γ Y).2.1) =
      forcingCompatibilitySubspace (T.orthogonalProjectionOnto (Γ X).1)
        (scoreVector slope (Γ X).2.1) := by rw [hfiber]
  exact ((LinearEquiv.ofEq _ _ hf.2.1.symm).trans e).trans (LinearEquiv.ofEq _ _ hK)

/-- Transport along the fiber preserves the concrete projected normal
formula; both subtype identifications act as the identity on vectors. -/
theorem signalSliceKKTNormalEquivOfFiber_apply
    (X Y : ι → T) (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt Γ L X) (hreg : Γ X ∈ signalKKTRegularSet T slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap))
    (hfiber : Γ Y = Γ X) (z : LinearMap.range L.toLinearMap) :
    ((signalSliceKKTNormalEquivOfFiber R α hα hR T H c loss slope hc hl hs
      X Y L hΓ hreg hscore hfiber z :
      forcingCompatibilitySubspace (T.orthogonalProjectionOnto (Γ X).1)
        (scoreVector slope (Γ X).2.1)) : T × (ι → ℝ)) =
      signalSliceNormal T (signalSliceDesign T H Y)
        (fun i => deriv (slope i) ((Γ X).2.1 i)) z := by
  change signalSliceNormal T (signalSliceDesign T H Y)
    (fun i => deriv (slope i) ((Γ Y).2.1 i)) z = _
  rw [hfiber]

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceGlobalDisintegration.lean <==
module

public import ALO.Estimator.SignalSliceChartCover
public import ALO.Estimator.SignalSliceDeterminantLaw
public import ALO.Estimator.KKTGlobalDisintegration


/-!
# The nonlinear fitted-tuple conditional law on the good regular locus

A countable chart partition patches the local determinant laws. Their joint-test
identities identify the result with the original conditional distribution.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (T : Submodule ℝ V) (H₀ : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))

local notation "Γ" => signalSliceKKTData R α hα hR T H₀ c loss slope hc
local notation "G" => goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc
local notation "μ" => (ambientDesignGaussian (ι := ι) (V := T))
local notation "Λ" => Measure.map Γ μ

include hs

/-- A total measurable Markov kernel gives the intrinsic determinant law at
every good output, the actual joint law on that locus, and agrees there a.e.
with the original fitted-tuple conditional distribution. -/
theorem exists_signalKKTDeterminantConditionalKernel :
    ∃ κ : Kernel (EmpiricalKKTTupleData ι V) (ι → T),
      IsMarkovKernel κ ∧
      (∀ p ∈ G, IsSignalKKTDeterminantLaw R α hα hR T H₀ c loss slope hc hl p (κ p)) ∧
      (∀ p ∈ G, (κ p).map Γ = Measure.dirac p) ∧
      (∀ F : EmpiricalKKTTupleData ι V × (ι → T) → ℝ≥0∞, Measurable F →
        (∫⁻ X in Γ ⁻¹' G, F (Γ X, X) ∂μ) =
          ∫⁻ p in G, ∫⁻ X, F (p, X) ∂κ p ∂Λ) ∧
      κ =ᵐ[(Λ).restrict G] condDistrib id Γ μ := by
  classical
  have hG := measurableSet_goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc hl hs
  have hΓ := (locallyLipschitz_signalSliceKKTData
    R α hα hR T H₀ c loss slope hc hl hs).continuous.measurable
  obtain ⟨q, C, hC, hdisj, hcover, hsub⟩ := exists_regularSignalKKTChart_partition
    T slope hs G hG (fun _ hp => hp.2.1)
  let νK := fun n => (Module.finBasis ℝ
    (LinearMap.range (q n).projection.toLinearMap)).addHaar
  let νT := fun n => (Module.finBasis ℝ (q n).projection.ker).addHaar
  let κ := fun n => signalKKTChartOutputKernel R α hα hR T H₀ c loss slope hc
    (q n).projection 0 (C n) hl hs (q n).idempotent (q n).domain (q n).regular
    (fun _ hp => (hsub n hp).2) (fun _ hp => (hsub n hp).1) (νK n)
  have hκ : ∀ n, IsMarkovKernel (κ n) := fun n =>
    signalKKTChartOutputKernel_isMarkovKernel R α hα hR T H₀ c loss slope hc
      (q n).projection 0 (C n) hl hs (q n).idempotent (q n).domain (q n).regular
      (fun _ hp => (hsub n hp).2) (fun _ hp => (hsub n hp).1) (q n).isOpen_domain (νK n)
  let _ : ∀ n, IsMarkovKernel (κ n) := hκ
  let π := partitionKernel C hC κ (Measure.dirac (0 : ι → T))
  have hπ : IsMarkovKernel π := partitionKernel_isMarkovKernel C hC hdisj κ _
  let _ := hπ
  have hlocal : ∀ n, ∀ F : EmpiricalKKTTupleData ι V × (ι → T) → ℝ≥0∞,
      Measurable F → (∫⁻ X in Γ ⁻¹' C n, F (Γ X, X) ∂μ) =
        ∫⁻ p : C n, ∫⁻ X, F (p, X) ∂κ n p ∂(Λ).comap Subtype.val := by
    intro n F hF
    exact lintegral_joint_ambientDesignGaussian_signalKKTChartOutputKernel
      R α hα hR T H₀ c loss slope hc (q n).projection 0 (C n) hl hs
      (q n).idempotent (q n).domain (q n).regular
      (fun _ hp => (hsub n hp).2) (fun _ hp => (hsub n hp).1)
      (q n).isOpen_domain (hC n) (νT n) (νK n) F hF
  have hjoint : ∀ F : EmpiricalKKTTupleData ι V × (ι → T) → ℝ≥0∞,
      Measurable F → (∫⁻ X in Γ ⁻¹' G, F (Γ X, X) ∂μ) =
        ∫⁻ p in G, ∫⁻ X, F (p, X) ∂π p ∂Λ := by
    intro F hF
    simpa only [hcover] using partitionKernel_joint_disintegration
      C hC hdisj κ (Measure.dirac (0 : ι → T)) μ Γ hΓ hlocal F hF
  refine ⟨π, hπ, ?_, ?_, hjoint,
    ae_eq_condDistrib_of_restricted_joint_disintegration μ Γ hΓ G hG π hjoint⟩
  · intro p hp
    obtain ⟨n, hn⟩ := Set.mem_iUnion.mp (hcover.symm ▸ hp)
    rw [show π p = κ n ⟨p, hn⟩ from partitionKernel_of_mem C hC hdisj κ _ n p hn]
    exact isSignalKKTDeterminantLaw_signalKKTChartOutputKernel R α hα hR T H₀ c loss slope hc hl hs
      (q n).projection 0 (C n) (q n).idempotent (q n).domain (q n).regular
      (fun _ hp => (hsub n hp).2) (fun _ hp => (hsub n hp).1)
      (q n).isOpen_domain (νK n) ⟨p, hn⟩
  · intro p hp
    obtain ⟨n, hn⟩ := Set.mem_iUnion.mp (hcover.symm ▸ hp)
    rw [show π p = κ n ⟨p, hn⟩ from partitionKernel_of_mem C hC hdisj κ _ n p hn]
    exact map_signalSliceKKTData_signalKKTChartOutputKernel R α hα hR T H₀ c loss slope hc
      (q n).projection 0 (C n) hl hs (q n).idempotent (q n).domain (q n).regular
      (fun _ hp => (hsub n hp).2) (fun _ hp => (hsub n hp).1)
      (q n).isOpen_domain (νK n) ⟨p, hn⟩

/-- A chosen total version of the determinant conditional kernel. Its
specification concerns the good regular locus; values elsewhere are defaults. -/
@[expose] noncomputable def signalKKTDeterminantConditionalKernel :
    Kernel (EmpiricalKKTTupleData ι V) (ι → T) :=
  Classical.choose (exists_signalKKTDeterminantConditionalKernel
    R α hα hR T H₀ c loss slope hc hl hs)

instance signalKKTDeterminantConditionalKernel_isMarkovKernel :
    IsMarkovKernel (signalKKTDeterminantConditionalKernel R α hα hR T H₀ c loss slope hc hl hs) :=
  (Classical.choose_spec (exists_signalKKTDeterminantConditionalKernel
    R α hα hR T H₀ c loss slope hc hl hs)).1

/-- The chosen kernel has the intrinsic determinant formula at every good output. -/
theorem isSignalKKTDeterminantLaw_signalKKTDeterminantConditionalKernel
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ G) :
    IsSignalKKTDeterminantLaw R α hα hR T H₀ c loss slope hc hl p
      (signalKKTDeterminantConditionalKernel R α hα hR T H₀ c loss slope hc hl hs p) :=
  (Classical.choose_spec (exists_signalKKTDeterminantConditionalKernel
    R α hα hR T H₀ c loss slope hc hl hs)).2.1 p hp

/-- The chosen conditional kernel retains the exact augmented fitted tuple.
This concentration transfers the pointwise operator and remainder identities
to integration under the conditional law. -/
theorem map_signalSliceKKTData_signalKKTDeterminantConditionalKernel
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ G) :
    (signalKKTDeterminantConditionalKernel R α hα hR T H₀ c loss slope hc hl hs p).map Γ =
      Measure.dirac p :=
  (Classical.choose_spec (exists_signalKKTDeterminantConditionalKernel
    R α hα hR T H₀ c loss slope hc hl hs)).2.2.1 p hp

/-- The chosen kernel disintegrates the actual joint law over good outputs. -/
theorem lintegral_joint_signalKKTDeterminantConditionalKernel
    (F : EmpiricalKKTTupleData ι V × (ι → T) → ℝ≥0∞) (hF : Measurable F) :
    (∫⁻ X in Γ ⁻¹' G, F (Γ X, X) ∂μ) =
      ∫⁻ p in G, ∫⁻ X, F (p, X)
        ∂signalKKTDeterminantConditionalKernel R α hα hR T H₀ c loss slope hc hl hs p ∂Λ :=
  (Classical.choose_spec (exists_signalKKTDeterminantConditionalKernel
    R α hα hR T H₀ c loss slope hc hl hs)).2.2.2.1 F hF

/-- The chosen kernel is a version of the original conditional law on the
marginal restricted to the good output locus. -/
theorem signalKKTDeterminantConditionalKernel_ae_eq_condDistrib :
    signalKKTDeterminantConditionalKernel R α hα hR T H₀ c loss slope hc hl hs
      =ᵐ[(Λ).restrict G] condDistrib id Γ μ :=
  (Classical.choose_spec (exists_signalKKTDeterminantConditionalKernel
    R α hα hR T H₀ c loss slope hc hl hs)).2.2.2.2

/-- The actual conditional distribution is the intrinsic determinant-weighted
affine Gaussian for almost every regular fitted tuple. The implication leaves
potentially positive-probability degenerate events untreated. -/
theorem ae_isSignalKKTDeterminantLaw_condDistrib :
    ∀ᵐ p ∂Λ, p ∈ signalKKTRegularSet T slope →
      IsSignalKKTDeterminantLaw R α hα hR T H₀ c loss slope hc hl p
        (condDistrib id Γ μ p) := by
  obtain ⟨κ, hκ, hdet, _, _, heq⟩ := exists_signalKKTDeterminantConditionalKernel
    R α hα hR T H₀ c loss slope hc hl hs
  have hG := measurableSet_goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc hl hs
  have hgood := ae_map_mem_goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc hl hs
    ambientDesignHaar μ (by
      rw [ambientDesignGaussian_eq_withDensity]
      exact withDensity_absolutelyContinuous _ _)
  have heq' : ∀ᵐ p ∂Λ, p ∈ G → κ p = condDistrib id Γ μ p :=
    (ae_restrict_iff' hG).mp heq
  filter_upwards [hgood, heq'] with p hp hpeq
  intro hreg
  rw [← hpeq (hp hreg)]
  exact hdet p (hp hreg)

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceGoodOutputs.lean <==
module

public import ALO.Estimator.SignalSliceChartRegularity
public import ALO.Estimator.LipschitzMeasurableKKTSection

/-! # Measurable good outputs of a fixed-signal KKT map

Goodness is tested at the explicit zero-based representative. Its realization
identity is a measurable condition, and whole-fiber differentiability transfers
the test to every other realization of the same output.
-/

public section
namespace ALO
open MeasureTheory
open scoped Topology RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]

/-- The augmented representative is measurable also across degenerate outputs. -/
theorem measurable_signalKKTRepresentative (T : Submodule ℝ V) (H : ι → V)
    (slope : ι → ℝ → ℝ) (hs : ∀ i, LipschitzWith 1 (slope i)) :
    Measurable (signalKKTSection T H slope 0) := by
  let f : EmpiricalKKTTupleData ι V → EmpiricalKKTTupleData ι T × (ι → ℝ) :=
    signalKKTDataWithScore T H slope
  have hf : Measurable f :=
    (locallyLipschitz_signalKKTDataWithScore T H slope hs).continuous.measurable
  have he : signalKKTSection T H slope 0 = fun p =>
      designForcingLift (f p).1.1 (f p).2 ((f p).1.2.2, (f p).1.2.1) := by
    funext p
    simp only [signalKKTSection, map_zero, sub_zero, zero_add]
    rfl
  rw [he]
  let g : EmpiricalKKTTupleData ι V → (T × (ι → ℝ)) × (T × (ι → ℝ)) :=
    fun p => (((f p).1.1, (f p).2), ((f p).1.2.2, (f p).1.2.1))
  have hg : Measurable g :=
    (hf.fst.fst.prodMk hf.snd).prodMk (hf.fst.snd.snd.prodMk hf.fst.snd.fst)
  exact (measurable_designForcingLift (V := T) (ι := ι)).comp hg

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (T : Submodule ℝ V) (H : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
local notation "Γ" => signalSliceKKTData R α hα hR T H c loss slope hc
local notation "s" => signalKKTSection T H slope 0

/-- A regular output is good when its explicit representative realizes it
and is a score-compatible differentiability point. -/
@[expose] noncomputable def goodSignalKKTDataSet : Set (EmpiricalKKTTupleData ι V) :=
  {p | Γ (s p) = p ∧ p ∈ signalKKTRegularSet T slope ∧
    DifferentiableAt ℝ Γ (s p) ∧
    IsScoreTangentCompatible slope p (LinearMap.range (fderiv ℝ Γ (s p)).toLinearMap)}

omit [MeasurableSpace V] [BorelSpace V] in
/-- A good output satisfies the actual augmented KKT compatibility
conditions because its explicit representative realizes it. -/
theorem isCompatibleSignalKKTData_of_mem_good
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ goodSignalKKTDataSet R α hα hR T H c loss slope hc) :
    IsCompatibleSignalKKTData R c T H slope p := by
  rw [← hp.1]
  exact signalSliceKKTData_isCompatible R α hα hR T H c loss slope hc hl _

variable (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))

include hl hs in
/-- Good augmented outputs form a Borel set in the full tuple space. -/
theorem measurableSet_goodSignalKKTDataSet :
    MeasurableSet (goodSignalKKTDataSet R α hα hR T H c loss slope hc) := by
  have hsm := measurable_signalKKTRepresentative T H slope hs
  have hΓ := (locallyLipschitz_signalSliceKKTData R α hα hR T H c loss slope hc hl hs).continuous.measurable
  exact (measurableSet_eq_fun (hΓ.comp hsm) measurable_id).inter
    ((isOpen_signalKKTRegularSet T slope (fun i => (hs i).continuous)).measurableSet.inter
      (((measurableSet_of_differentiableAt ℝ Γ).preimage hsm).inter
        (measurableSet_scoreTangentCompatible_range slope id measurable_id
          (fun p => fderiv ℝ Γ (s p)) ((measurable_fderiv ℝ Γ).comp hsm))))

include hl hs

omit [MeasurableSpace V] [BorelSpace V] in
/-- Pulling back the good-output set gives exactly regular differentiability
and score compatibility at the original design. -/
theorem signalSliceKKTData_mem_good_iff (X : ι → T) :
    Γ X ∈ goodSignalKKTDataSet R α hα hR T H c loss slope hc ↔
      Γ X ∈ signalKKTRegularSet T slope ∧ DifferentiableAt ℝ Γ X ∧
        IsScoreTangentCompatible slope (Γ X) (LinearMap.range (fderiv ℝ Γ X).toLinearMap) := by
  constructor
  · rintro ⟨hsection, hreg, hdiff, hscore⟩
    have h := signalSliceKKTData_differentiableAt_of_fiber
      R α hα hR T H c loss slope hc hl hs (s (Γ X)) X _ hdiff.hasFDerivAt
      (by rwa [hsection]) (by simpa only [hsection] using hscore) hsection.symm
    exact ⟨hreg, h.1, h.2.2⟩
  · rintro ⟨hreg, hdiff, hscore⟩
    have hcompat := signalSliceKKTData_isCompatible R α hα hR T H c loss slope hc hl X
    have hsection := signalSliceKKTData_signalKKTSection R α hα hR T H c loss slope hc hl
      0 (Γ X) hcompat hreg.1 hreg.2
    have h := signalSliceKKTData_differentiableAt_of_fiber
      R α hα hR T H c loss slope hc hl hs X (s (Γ X)) _ hdiff.hasFDerivAt hreg hscore hsection
    exact ⟨hsection, hreg, h.1, by simpa only [hsection] using h.2.2⟩

omit [MeasurableSpace V] [BorelSpace V] in
/-- Every realization of a good output supplies the chart regularity inputs. -/
theorem differentiable_scoreCompatible_of_mem_goodSignalKKTDataSet
    (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ goodSignalKKTDataSet R α hα hR T H c loss slope hc)
    (X : ι → T) (hX : Γ X = p) :
    DifferentiableAt ℝ Γ X ∧
      IsScoreTangentCompatible slope (Γ X) (LinearMap.range (fderiv ℝ Γ X).toLinearMap) :=
  ((signalSliceKKTData_mem_good_iff R α hα hR T H c loss slope hc hl hs X).mp (hX ▸ hp)).2

/-- Under any free-design law dominated by Haar measure, almost every
regular fitted output is good. No transverse-plane null-set claim is used. -/
theorem ae_map_mem_goodSignalKKTDataSet
    (ν μ : Measure (ι → T)) [ν.IsAddHaarMeasure] (hμ : μ ≪ ν) :
    ∀ᵐ p ∂μ.map Γ, p ∈ signalKKTRegularSet T slope →
      p ∈ goodSignalKKTDataSet R α hα hR T H c loss slope hc := by
  have hLip := locallyLipschitz_signalSliceKKTData R α hα hR T H c loss slope hc hl hs
  have hpred : MeasurableSet {p : EmpiricalKKTTupleData ι V |
      p ∈ signalKKTRegularSet T slope → p ∈ goodSignalKKTDataSet R α hα hR T H c loss slope hc} := by
    convert ((isOpen_signalKKTRegularSet T slope
      (fun i => (hs i).continuous)).measurableSet.compl).union
      (measurableSet_goodSignalKKTDataSet R α hα hR T H c loss slope hc hl hs) using 1
    ext p
    simp only [Set.mem_ofPred_eq, Set.mem_union, Set.mem_compl_iff, imp_iff_not_or]
  apply (ae_map_iff hLip.continuous.measurable.aemeasurable hpred).2
  filter_upwards [hμ.ae_le (ae_isScoreTangentCompatible ν Γ hLip slope hs)] with X hX
  intro hreg
  exact (signalSliceKKTData_mem_good_iff R α hα hR T H c loss slope hc hl hs X).2 ⟨hreg, hX⟩

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceKKTDifferentiability.lean <==
module

public import ALO.Estimator.SignalSliceNormalForcing
public import ALO.Estimator.LipschitzKKTFiberDifferentiability

/-! # Whole-fiber differentiability on a fixed signal slice

The full normal equation is injective on the augmented tangent space by
strong convexity. Its free forcing range is constant along fitted fibers,
so tangent and constraint remainders reconstruct the derivative everywhere
on a regular fiber from a score-compatible differentiability point.
-/

public section
namespace ALO
open MeasureTheory Filter Asymptotics
open scoped Topology RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Strong convexity of the penalty transfers its subgradient monotonicity to
the coefficient and subgradient components of the empirical KKT derivative. -/
theorem signalSliceKKTData_derivative_lower_bound
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (T : Submodule ℝ V) (H : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hloss : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (X : ι → T) (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (signalSliceKKTData R α hα hR T H c loss slope hc) L X) :
    ∀ E, α * ‖(L E).1‖ ^ 2 ≤ ⟪(L E).1, (L E).2.2⟫ := by
  let Γ := signalSliceKKTData R α hα hR T H c loss slope hc
  let B : (ι → T) →L[ℝ] V :=
    (ContinuousLinearMap.fst ℝ V ((ι → ℝ) × V)).comp L
  let C : (ι → T) →L[ℝ] V :=
    (ContinuousLinearMap.snd ℝ (ι → ℝ) V).comp
      ((ContinuousLinearMap.snd ℝ V ((ι → ℝ) × V)).comp L)
  have hb : HasFDerivAt (fun Y => c + (Γ Y).1) B X := by
    exact hΓ.fst.const_add c
  have hq : HasFDerivAt (fun Y => (Γ Y).2.2) C X := by
    exact hΓ.snd.snd
  have hsub (Y : ι → T) :
      IsSubgradient R (c + (Γ Y).1) (Γ Y).2.2 := by
    exact (signalSliceKKTData_isCompatible R α hα hR T H c loss slope hc hloss Y).1.1
  have hmono : ∀ Y Z,
      α * ‖(c + (Γ Y).1) - (c + (Γ Z).1)‖ ^ 2 ≤
        ⟪(c + (Γ Y).1) - (c + (Γ Z).1),
          (Γ Y).2.2 - (Γ Z).2.2⟫ := by
    intro Y Z
    exact (hsub Y).strong_mono (hsub Z) hR
  have hlower := derivative_lower_bound
    (fun Y => c + (Γ Y).1) (fun Y => (Γ Y).2.2) X B C hb hq α hmono
  intro E
  simpa [HasTangentLowerBound, B, C] using hlower E

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (H : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
  (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))

local notation "Γ" => signalSliceKKTData R α hα hR T H c loss slope hc

include hl hs in
/-- Centered form of the Lipschitz-score KKT constraint remainder. -/
theorem signalSliceKKTData_constraint_isLittleO_of_fiber
    (X Y : ι → T) (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt Γ L X)
    (hreg : Γ X ∈ signalKKTRegularSet T slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap))
    (hfiber : Γ Y = Γ X) :
    let p := Γ Y
    let d := fun i => deriv (slope i) (p.2.1 i)
    (fun Z => kktIncrementForcing (signalSliceDesign T H Y) d (Γ Z - p) -
      signalSliceDesignForcing T p.1 (scoreVector slope p.2.1) (Z - Y)) =o[𝓝 Y] fun Z => Z - Y := by
  have h0 := signalSliceKKTData_incrementResidual_isLittleO_of_fiber
    R α hα hR T H c loss slope hc hl hs X Y L hΓ hreg hscore hfiber
  have ht : Tendsto (fun Z : ι → T => Z - Y) (𝓝 Y) (𝓝 0) := by
    simpa only [sub_self, id_eq] using
      (tendsto_id.sub tendsto_const_nhds : Tendsto (fun Z : ι → T => id Z - Y) (𝓝 Y) (𝓝 (Y - Y)))
  have h := h0.comp_tendsto ht
  have heq (Z : ι → T) : Y + (Z - Y) = Z := by abel
  simpa only [Function.comp_def, heq, signalSliceDesignForcing,
    ContinuousLinearMap.comp_apply] using h

include hl hs in
/-- The derivative factors through the usual design forcing at a regular,
score-compatible point, including points whose fitted values are kinks. -/
theorem signalSliceKKTData_forcing_comp_derivative
    (X : ι → T) (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt Γ L X) (hreg : Γ X ∈ signalKKTRegularSet T slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap)) :
    (kktIncrementForcing (signalSliceDesign T H X) (fun i => deriv (slope i) ((Γ X).2.1 i))).comp L =
      signalSliceDesignForcing T (Γ X).1 (scoreVector slope (Γ X).2.1) := by
  let N := kktIncrementForcing (signalSliceDesign T H X) (fun i => deriv (slope i) ((Γ X).2.1 i))
  let B := signalSliceDesignForcing T (Γ X).1 (scoreVector slope (Γ X).2.1)
  have hres := signalSliceKKTData_constraint_isLittleO_of_fiber
    R α hα hR T H c loss slope hc hl hs X X L hΓ hreg hscore rfl
  have hder : HasFDerivAt (N ∘ Γ) B X := by
    apply HasFDerivAt.of_isLittleO
    simpa only [Function.comp_def, map_sub] using hres
  exact (N.hasFDerivAt.comp X hΓ).unique hder

include hl hs in
/-- Differentiability and its full tuple range propagate to every point
of a regular KKT fiber from a score-compatible basepoint. -/
theorem exists_hasFDerivAt_signalSliceKKTData_of_fiber
    (X Y : ι → T) (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt Γ L X) (hreg : Γ X ∈ signalKKTRegularSet T slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap))
    (hfiber : Γ Y = Γ X) :
    ∃ D : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V,
      HasFDerivAt Γ D Y ∧ LinearMap.range D.toLinearMap = LinearMap.range L.toLinearMap := by
  let p := Γ X
  let d := fun i => deriv (slope i) (p.2.1 i)
  let W := LinearMap.range L.toLinearMap
  let N := kktIncrementForcing (signalSliceDesign T H Y) d
  let B := signalSliceDesignForcing T p.1 (scoreVector slope p.2.1)
  have hfactor := signalSliceKKTData_forcing_comp_derivative
    R α hα hR T H c loss slope hc hl hs X L hΓ hreg hscore
  have hkernel : ∀ z ∈ W, N z = 0 → z = 0 := by
    intro z hz hNz
    obtain ⟨E, hE⟩ := hz
    change L E = z at hE
    have hlower := signalSliceKKTData_derivative_lower_bound R α hα hR T H c loss slope hc hl X L hΓ E
    rw [hE] at hlower
    exact kktIncrementForcing_eq_zero_of_lowerBound (signalSliceDesign T H Y) d α hα
      (fun i => loss_curvature_nonneg (hc i) (hl i) _) z hlower hNz
  have hcover : ∀ z ∈ W, ∃ E, B E = N z := by
    intro z hz
    have hbase : kktIncrementForcing (signalSliceDesign T H X) d z ∈ Set.range B := by
      obtain ⟨E, hE⟩ := hz
      change L E = z at hE
      refine ⟨E, ?_⟩
      rw [← hE]
      exact (congrArg (fun A : (ι → T) →L[ℝ] V × (ι → ℝ) => A E) hfactor).symm
    have hpY : designPredictor (signalSliceDesign T H Y) p.1 =
        designPredictor (signalSliceDesign T H X) p.1 := by
      have h := congrArg (fun q : EmpiricalKKTTupleData ι V => q.2.1) hfiber
      have hh := congrArg (fun q : EmpiricalKKTTupleData ι V => q.1) hfiber
      change designPredictor (signalSliceDesign T H Y) (Γ Y).1 =
        designPredictor (signalSliceDesign T H X) (Γ X).1 at h
      simpa only [hh] using h
    have hqY : designAdjoint (signalSliceDesign T H Y) (scoreVector slope p.2.1) =
        designAdjoint (signalSliceDesign T H X) (scoreVector slope p.2.1) := by
      have h := congrArg (fun q : EmpiricalKKTTupleData ι V => q.2.2) hfiber
      have hu := congrArg (fun q : EmpiricalKKTTupleData ι V => q.2.1) hfiber
      change designAdjoint (signalSliceDesign T H Y) (scoreVector slope (Γ Y).2.1) =
        designAdjoint (signalSliceDesign T H X) (scoreVector slope (Γ X).2.1) at h
      simpa only [hu] using h
    exact signalSlice_normal_mem_range_of_fiber T H X Y p.1 (scoreVector slope p.2.1)
      d z hreg.1 hreg.2 hpY hqY hbase
  apply exists_hasFDerivAt_of_tangent_constraint Γ Y W N B hkernel hcover
  · exact signalSliceKKTData_tangentNormal_isLittleO_of_fiber
      R α hα hR T H c loss slope hc hl hs X Y L hΓ hreg hfiber
  · simpa only [hfiber] using
      signalSliceKKTData_constraint_isLittleO_of_fiber
        R α hα hR T H c loss slope hc hl hs X Y L hΓ hreg hscore hfiber

include hl hs in
/-- Deterministic whole-fiber regularity, with the common tangent range
expressed using the basepoint's given derivative. -/
theorem signalSliceKKTData_differentiableAt_of_fiber
    (X Y : ι → T) (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt Γ L X) (hreg : Γ X ∈ signalKKTRegularSet T slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap))
    (hfiber : Γ Y = Γ X) :
    DifferentiableAt ℝ Γ Y ∧
      LinearMap.range (fderiv ℝ Γ Y).toLinearMap = LinearMap.range L.toLinearMap ∧
      IsScoreTangentCompatible slope (Γ Y) (LinearMap.range (fderiv ℝ Γ Y).toLinearMap) := by
  obtain ⟨D, hD, hrange⟩ := exists_hasFDerivAt_signalSliceKKTData_of_fiber
    R α hα hR T H c loss slope hc hl hs X Y L hΓ hreg hscore hfiber
  refine ⟨hD.differentiableAt, ?_, ?_⟩
  · rwa [hD.fderiv]
  · simpa only [hD.fderiv, hrange, hfiber] using hscore

variable [MeasurableSpace V] [BorelSpace V]

include hl hs in
/-- For almost every regular design, every point of its KKT fiber is a
differentiability point with the same derivative range. -/
theorem ae_signalSliceKKTData_fiber_differentiability
    (μ : Measure (ι → T)) [μ.IsAddHaarMeasure] :
    ∀ᵐ X ∂μ, Γ X ∈ signalKKTRegularSet T slope →
      ∀ Y, Γ Y = Γ X →
        DifferentiableAt ℝ Γ Y ∧
        LinearMap.range (fderiv ℝ Γ Y).toLinearMap =
          LinearMap.range (fderiv ℝ Γ X).toLinearMap ∧
        IsScoreTangentCompatible slope (Γ Y) (LinearMap.range (fderiv ℝ Γ Y).toLinearMap) := by
  filter_upwards [ae_isScoreTangentCompatible μ Γ
    (locallyLipschitz_signalSliceKKTData R α hα hR T H c loss slope hc hl hs)
    slope hs] with X hX
  intro hreg Y hfiber
  exact signalSliceKKTData_differentiableAt_of_fiber
    R α hα hR T H c loss slope hc hl hs X Y (fderiv ℝ Γ X) hX.1.hasFDerivAt hreg hX.2 hfiber

include hl hs in
/-- The whole-fiber conclusion under the actual free Gaussian slice law. -/
theorem ae_signalSliceKKTData_gaussian_fiber_differentiability :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := T)),
      Γ X ∈ signalKKTRegularSet T slope →
      ∀ Y, Γ Y = Γ X →
        DifferentiableAt ℝ Γ Y ∧
        LinearMap.range (fderiv ℝ Γ Y).toLinearMap =
          LinearMap.range (fderiv ℝ Γ X).toLinearMap ∧
        IsScoreTangentCompatible slope (Γ Y) (LinearMap.range (fderiv ℝ Γ Y).toLinearMap) := by
  have habs : (ambientDesignGaussian (ι := ι) (V := T)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  exact habs.ae_le (ae_signalSliceKKTData_fiber_differentiability
    R α hα hR T H c loss slope hc hl hs ambientDesignHaar)

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceKKTResidual.lean <==
module

public import ALO.Estimator.SignalSliceKKTTangent
public import ALO.Estimator.SignalAdaptiveDerivative

/-! # KKT remainders along free-design slices

Normal and score remainders are controlled intrinsically on augmented fibers.
Only free design directions are differentiated; the response is fixed.
-/

public section
namespace ALO
open MeasureTheory Filter Asymptotics
open scoped Topology RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

omit [FiniteDimensional ℝ V] in
/-- A continuous linear design perturbation has a negligible bilinear
predictor cross term against a first-order coefficient increment. -/
theorem designPredictor_linear_cross_isLittleO
    {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (M : E →L[ℝ] (ι → V)) (hinc : E → V)
    (hh : hinc =O[𝓝 0] fun e => e) :
    (fun e => designPredictor (M e) (hinc e)) =o[𝓝 0] fun e => e := by
  rw [isLittleO_pi]
  intro i
  have ht : Tendsto (fun e => M e i) (𝓝 0) (𝓝 0) := by
    have hc : Continuous (fun e : E => M e i) := (continuous_apply i).comp M.continuous
    simpa only [map_zero, Pi.zero_apply] using hc.tendsto 0
  have h := isLittleO_bilinear_of_isBigO_of_tendsto
    (fun z : V × V => ⟪z.1, z.2⟫) (isBoundedBilinearMap_inner (𝕜 := ℝ) (E := V))
    hinc (fun e => M e i) (fun e => e) (𝓝 0) hh ht
  simpa [designPredictor, real_inner_comm] using h

omit [FiniteDimensional ℝ V] in
/-- The analogous score/row cross term is negligible for any continuous
linear parameterization of the design. -/
theorem designAdjoint_linear_cross_isLittleO
    {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (M : E →L[ℝ] (ι → V)) (vinc : E → (ι → ℝ))
    (hv : vinc =O[𝓝 0] fun e => e) :
    (fun e => designAdjoint (M e) (vinc e)) =o[𝓝 0] fun e => e := by
  have hs : (∑ i, fun e => vinc e i • M e i) =o[𝓝 0] fun e => e := by
    apply IsLittleO.sum
    intro i _
    have ht : Tendsto (fun e => M e i) (𝓝 0) (𝓝 0) := by
      have hc : Continuous (fun e : E => M e i) := (continuous_apply i).comp M.continuous
      simpa only [map_zero, Pi.zero_apply] using hc.tendsto 0
    exact isLittleO_bilinear_of_isBigO_of_tendsto
      (fun z : ℝ × V => z.1 • z.2) isBoundedBilinearMap_smul
      (fun e => vinc e i) (fun e => M e i) (fun e => e) (𝓝 0)
      (isBigO_pi.mp hv i) ht
  convert hs using 1
  funext e
  simp [designAdjoint]

/-- The common tangent cone controls the normal increment at every point
of a regular fiber under Lipschitz scores. -/
theorem signalSliceKKTData_tangentNormal_isLittleO_of_fiber
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (T : Submodule ℝ V) (H : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hs : ∀ i, LipschitzWith 1 (slope i))
    (X Y : ι → T) (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (signalSliceKKTData R α hα hR T H c loss slope hc) L X)
    (hreg : signalSliceKKTData R α hα hR T H c loss slope hc X ∈ signalKKTRegularSet T slope)
    (hfiber : signalSliceKKTData R α hα hR T H c loss slope hc Y =
      signalSliceKKTData R α hα hR T H c loss slope hc X) :
    let Γ := signalSliceKKTData R α hα hR T H c loss slope hc
    let W := LinearMap.range L.toLinearMap
    (fun Z => (Γ Z - Γ Y) -
      finiteDimensionalSubmoduleProjection W (Γ Z - Γ Y)) =o[𝓝 Y] fun Z => Z - Y := by
  let Γ := signalSliceKKTData R α hα hR T H c loss slope hc
  let W := LinearMap.range L.toLinearMap
  let P := W.subtypeL.comp (finiteDimensionalSubmoduleProjection W)
  let N := ContinuousLinearMap.id ℝ (EmpiricalKKTTupleData ι V) - P
  have hT : tangentConeAt ℝ ({p | IsCompatibleSignalKKTData R c T H slope p}) (Γ Y) = (W : Set _) := by
    rw [show Γ Y = Γ X from hfiber]
    exact tangentConeAt_compatibleSignalKKTData_eq_range
      R α hα hR T H c loss slope hc hl hs X L hΓ hreg
  have hLip := locallyLipschitz_signalSliceKKTData R α hα hR T H c loss slope hc hl hs
  have hΓs : Tendsto Γ (𝓝 Y) (𝓝[{p | IsCompatibleSignalKKTData R c T H slope p}] Γ Y) := by
    rw [tendsto_nhdsWithin_iff]
    exact ⟨hLip.continuous.continuousAt, Eventually.of_forall fun Z =>
      signalSliceKKTData_isCompatible R α hα hR T H c loss slope hc hl Z⟩
  have hn := tangentAnnihilator_isLittleO_of_tangentCone_eq N W _ (Γ Y) (by
    intro z hz
    simp only [N, P, sub_apply, ContinuousLinearMap.id_apply, ContinuousLinearMap.comp_apply]
    rw [finiteDimensionalSubmoduleProjection_apply_of_mem W z hz]
    exact sub_self z) hT
  exact (hn.comp_tendsto hΓs).trans_isBigO (locallyLipschitz_isBigO_sub Γ hLip Y)

/-- The exact KKT increment constraint has a negligible remainder at
every point of a regular fiber from a score-compatible basepoint. -/
theorem signalSliceKKTData_incrementResidual_isLittleO_of_fiber
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (T : Submodule ℝ V) (H : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hs : ∀ i, LipschitzWith 1 (slope i))
    (X Y : ι → T) (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt (signalSliceKKTData R α hα hR T H c loss slope hc) L X)
    (hreg : signalSliceKKTData R α hα hR T H c loss slope hc X ∈ signalKKTRegularSet T slope)
    (hscore : IsScoreTangentCompatible slope
      (signalSliceKKTData R α hα hR T H c loss slope hc X) (LinearMap.range L.toLinearMap))
    (hfiber : signalSliceKKTData R α hα hR T H c loss slope hc Y =
      signalSliceKKTData R α hα hR T H c loss slope hc X) :
    let Γ := signalSliceKKTData R α hα hR T H c loss slope hc
    let p := Γ Y
    let d := fun i => deriv (slope i) (p.2.1 i)
    (fun E => kktIncrementForcing (signalSliceDesign T H Y) d (Γ (Y + E) - p) -
      designForcing p.1 (scoreVector slope p.2.1) (freeRowsMap T E)) =o[𝓝 0] fun E => E := by
  let Γ := signalSliceKKTData R α hα hR T H c loss slope hc
  let γ := fun E : ι → T => Γ (Y + E)
  let W := LinearMap.range L.toLinearMap
  let d := fun i => deriv (slope i) ((Γ Y).2.1 i)
  have hLip := locallyLipschitz_signalSliceKKTData R α hα hR T H c loss slope hc hl hs
  have hγO : (fun E => γ E - γ 0) =O[𝓝 0] fun E => E := by
    simpa only [γ, add_zero] using locallyLipschitz_isBigO_add_sub Γ hLip Y
  have hnormal : (fun E => (γ E - γ 0) -
      finiteDimensionalSubmoduleProjection W (γ E - γ 0)) =o[𝓝 0] fun E => E := by
    have hn := signalSliceKKTData_tangentNormal_isLittleO_of_fiber
      R α hα hR T H c loss slope hc hl hs X Y L hΓ hreg hfiber
    have ht : Tendsto (fun E : ι → T => Y + E) (𝓝 0) (𝓝 Y) := by
      simpa only [add_zero, id_eq] using tendsto_const_nhds.add (tendsto_id : Tendsto id (𝓝 (0 : ι → T)) (𝓝 0))
    simpa only [Function.comp_def, γ, add_zero, add_sub_cancel_left] using hn.comp_tendsto ht
  have hscore' : IsScoreTangentCompatible slope (γ 0) W := by
    simpa only [γ, add_zero, show Γ Y = Γ X from hfiber] using hscore
  have hrem : (fun E => scoreLinearizationResidual slope d (Γ Y).2.1 (γ E).2.1)
      =o[𝓝 0] fun E => E := by
    simpa only [γ, add_zero] using
      scoreLinearizationResidual_isLittleO_of_tangent slope hs γ W hγO hnormal hscore'
  have huO : (fun E => (γ E).2.1 - (Γ Y).2.1) =O[𝓝 0] fun E => E := by
    simpa only [γ, add_zero, Prod.snd_sub, Prod.fst_sub] using hγO.prod_left_snd.prod_left_fst
  have hvO : (fun E => scoreIncrement slope (Γ Y).2.1 (γ E).2.1) =O[𝓝 0] fun E => E := by
    rw [isBigO_pi]
    intro i
    have hlin := ((isBoundedBilinearMap_mul (𝕜 := ℝ) (A := ℝ)).isBoundedLinearMap_right
      (d i)).isBigO_comp (f := fun E => (γ E).2.1 i - (Γ Y).2.1 i) (𝓝 0)
    have h := (isLittleO_pi.mp hrem i).isBigO.sub (hlin.trans (isBigO_pi.mp huO i))
    convert h using 1
    funext E
    simp only [scoreLinearizationResidual, Pi.add_apply]
    ring
  have hhO : (fun E => (γ E).1 - (Γ Y).1) =O[𝓝 0] fun E => E := by
    simpa only [γ, add_zero, Prod.fst_sub] using hγO.prod_left_fst
  have hres := ((designAdjoint_fixed_isLittleO (signalSliceDesign T H Y) _ hrem).add
    (designAdjoint_linear_cross_isLittleO (freeRowsMap T) _ hvO)).prod_left
      (designPredictor_linear_cross_isLittleO (freeRowsMap T) _ hhO)
  apply hres.congr' _ EventuallyEq.rfl
  filter_upwards with E
  exact (kktIncrementResidual_eq (signalSliceDesign T H Y) (freeRowsMap T E) slope d
    (Γ Y) (Γ (Y + E)) rfl rfl
    (by change designPredictor _ _ = _; congr 1; ext i; simp [signalSliceDesign, freeRowsMap, add_assoc])
    (by change designAdjoint _ _ = _; congr 1; ext i; simp [signalSliceDesign, freeRowsMap, add_assoc])).symm

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceKKTTangent.lean <==
module

public import ALO.Estimator.SignalSliceFiberLift
public import ALO.Estimator.LipschitzKKTFiberResidual

/-! # Intrinsic tangent geometry of augmented KKT fibers

An exact local section identifies the derivative range with the tangent cone
of augmented-compatible outputs. The section is locally Lipschitz for
Lipschitz scores; differentiating the response link is never required.
-/

public section
namespace ALO
open MeasureTheory Filter Asymptotics
open scoped Topology RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Regular augmented outputs have a nonzero free coefficient and score. -/
@[expose] def signalKKTRegularSet (T : Submodule ℝ V) (slope : ι → ℝ → ℝ) :
    Set (EmpiricalKKTTupleData ι V) :=
  {p | T.orthogonalProjectionOnto p.1 ≠ 0 ∧
    coordinateDot (scoreVector slope p.2.1) (scoreVector slope p.2.1) ≠ 0}

theorem isOpen_signalKKTRegularSet (T : Submodule ℝ V) (slope : ι → ℝ → ℝ)
    (hs : ∀ i, Continuous (slope i)) : IsOpen (signalKKTRegularSet T slope) := by
  have hb : Continuous (fun p : EmpiricalKKTTupleData ι V => T.orthogonalProjectionOnto p.1) :=
    T.orthogonalProjectionOnto.continuous.comp continuous_fst
  have hv : Continuous (fun p : EmpiricalKKTTupleData ι V =>
      coordinateDot (scoreVector slope p.2.1) (scoreVector slope p.2.1)) := by
    unfold coordinateDot scoreVector
    exact continuous_finsetSum _ fun i _ =>
      ((hs i).comp ((continuous_apply i).comp continuous_snd.fst)).neg.mul
        ((hs i).comp ((continuous_apply i).comp continuous_snd.fst)).neg
  exact (isOpen_ne_fun hb continuous_const).inter (isOpen_ne_fun hv continuous_const)

/-- Encode the section as an ordinary free-space section with an independent
score argument, while preserving the full coefficient in its input. -/
@[expose] noncomputable def signalKKTDataWithScore (T : Submodule ℝ V)
    (H : ι → V) (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) :
    EmpiricalKKTTupleData ι T × (ι → ℝ) :=
  ((T.orthogonalProjectionOnto p.1,
    (p.2.1 - designPredictor H p.1,
      T.orthogonalProjectionOnto (p.2.2 - designAdjoint H (scoreVector slope p.2.1)))),
    scoreVector slope p.2.1)

theorem locallyLipschitz_signalKKTDataWithScore (T : Submodule ℝ V)
    (H : ι → V) (slope : ι → ℝ → ℝ) (hs : ∀ i, LipschitzWith 1 (slope i)) :
    LocallyLipschitz (signalKKTDataWithScore T H slope) := by
  let f : (EmpiricalKKTTupleData ι V × (ι → ℝ)) →
      (EmpiricalKKTTupleData ι T × (ι → ℝ)) := fun z =>
    ((T.orthogonalProjectionOnto z.1.1,
      (z.1.2.1 - designPredictor H z.1.1,
        T.orthogonalProjectionOnto (z.1.2.2 - designAdjoint H z.2))), z.2)
  have hf : ContDiff ℝ 1 f := by
    have hp : ContDiff ℝ 1 (fun z : EmpiricalKKTTupleData ι V × (ι → ℝ) =>
        T.orthogonalProjectionOnto z.1.1) :=
      T.orthogonalProjectionOnto.contDiff.comp (contDiff_fst.comp contDiff_fst)
    have hu : ContDiff ℝ 1 (fun z : EmpiricalKKTTupleData ι V × (ι → ℝ) =>
        designPredictor H z.1.1) := by
      apply contDiff_pi.mpr
      intro i
      exact contDiff_const.inner ℝ (by fun_prop)
    have hq : ContDiff ℝ 1 (fun z : EmpiricalKKTTupleData ι V × (ι → ℝ) =>
        T.orthogonalProjectionOnto (z.1.2.2 - designAdjoint H z.2)) := by
      apply T.orthogonalProjectionOnto.contDiff.comp
      apply ContDiff.sub (by fun_prop)
      unfold designAdjoint
      fun_prop
    exact (hp.prodMk ((ContDiff.sub (by fun_prop) hu).prodMk hq)).prodMk contDiff_snd
  change LocallyLipschitz (f ∘ kktDataWithScore slope)
  exact hf.locallyLipschitz.comp (locallyLipschitz_kktDataWithScore slope hs)

theorem signalKKTSection_eq_withScore (T : Submodule ℝ V)
    (H : ι → V) (slope : ι → ℝ → ℝ) (Z : ι → T) (p : EmpiricalKKTTupleData ι V) :
    signalKKTSection T H slope Z p =
      fiberSectionWithScore Z (signalKKTDataWithScore T H slope p) := by
  funext i
  simp only [signalKKTSection, signalKKTForcingTarget, signalKKTDataWithScore,
    designForcingLift, fiberSectionWithScore, designForcing, designForcingLinearMap,
    LinearMap.coe_toContinuousLinearMap', Pi.add_apply, Prod.fst_sub, Prod.snd_sub, Pi.sub_apply]
  abel

/-- The explicit augmented section is Lipschitz on a neighborhood of every
regular output, with no differentiability assumption on the score. -/
theorem exists_lipschitzOnWith_signalKKTSection
    (T : Submodule ℝ V) (H : ι → V) (slope : ι → ℝ → ℝ)
    (hs : ∀ i, LipschitzWith 1 (slope i)) (Z : ι → T) (p : EmpiricalKKTTupleData ι V)
    (hreg : p ∈ signalKKTRegularSet T slope) :
    ∃ K, ∃ t ∈ 𝓝 p, LipschitzOnWith K (signalKKTSection T H slope Z) t := by
  let f := signalKKTDataWithScore T H slope
  have hf := locallyLipschitz_signalKKTDataWithScore T H slope hs
  obtain ⟨Kf, U, hU, hUf⟩ := hf p
  obtain ⟨Kg, W, hW, hWg⟩ :=
    (contDiffAt_fiberSectionWithScore Z (f p) hreg.1 hreg.2).exists_lipschitzOnWith
  refine ⟨Kg * Kf, U ∩ f ⁻¹' W, Filter.inter_mem hU (hf.continuous.continuousAt hW), ?_⟩
  have h := hWg.comp (hUf.mono Set.inter_subset_left)
    ((Set.mapsTo_preimage f W).mono_left Set.inter_subset_right)
  simpa only [Function.comp_def, ← signalKKTSection_eq_withScore, f] using h

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (H : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
  (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
local notation "Γ" => signalSliceKKTData R α hα hR T H c loss slope hc

/-- The free target extracted from an actual fitted tuple is exactly its
free-design forcing. -/
theorem signalKKTForcingTarget_actual (Z : ι → T) :
    signalKKTForcingTarget T H slope (Γ Z) =
      designForcing (T.orthogonalProjectionOnto (Γ Z).1) (scoreVector slope (Γ Z).2.1) Z := by
  let p := Γ Z
  have hu : p.2.1 = designPredictor (signalSliceDesign T H Z) p.1 := rfl
  have hq : p.2.2 = designAdjoint (signalSliceDesign T H Z) (scoreVector slope p.2.1) := rfl
  change (T.orthogonalProjectionOnto (p.2.2 - designAdjoint H (scoreVector slope p.2.1)),
      p.2.1 - designPredictor H p.1) =
    (designAdjoint Z (scoreVector slope p.2.1), designPredictor Z (T.orthogonalProjectionOnto p.1))
  apply Prod.ext
  · rw [hq, designAdjoint_signalSliceDesign, add_sub_cancel_left]
    simp
  · rw [hu, designPredictor_signalSliceDesign, add_sub_cancel_left]

/-- The section based at a design fixes that design's actual fitted tuple. -/
theorem signalKKTSection_actual (Z : ι → T) :
    signalKKTSection T H slope Z (Γ Z) = Z := by
  rw [signalKKTSection, signalKKTForcingTarget_actual R α hα hR T H c loss slope hc]
  simp only [sub_self]
  funext i
  simp [designForcingLift, coordinateDot]

theorem locallyLipschitz_signalSliceKKTData
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hs : ∀ i, LipschitzWith 1 (slope i)) : LocallyLipschitz Γ := by
  have hx : ContDiff ℝ 1 (signalSliceDesign T H) := by
    exact contDiff_pi.mpr (contDiff_signalSliceRow T H)
  exact (locallyLipschitz_empiricalKKTData_of_lipschitz_score R α hα hR c loss slope hc hl hs).comp
    hx.locallyLipschitz

/-- On a regular signal slice, the intrinsic augmented compatibility tangent
cone is exactly the range of the full fitted tuple's free-design derivative. -/
theorem tangentConeAt_compatibleSignalKKTData_eq_range
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hs : ∀ i, LipschitzWith 1 (slope i))
    (Z : ι → T) (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hder : HasFDerivAt Γ L Z) (hreg : Γ Z ∈ signalKKTRegularSet T slope) :
    tangentConeAt ℝ {p | IsCompatibleSignalKKTData R c T H slope p} (Γ Z) = Set.range L := by
  let p := Γ Z
  let g := signalKKTSection T H slope Z
  obtain ⟨K, U, hU, hK⟩ := exists_lipschitzOnWith_signalKKTSection T H slope hs Z p hreg
  have hg : (fun q => g q - g p) =O[𝓝 p] (fun q => q - p) := by
    apply IsBigO.of_bound K
    filter_upwards [hU] with q hq
    simpa only [dist_eq_norm] using hK.dist_le_mul q hq p (mem_of_mem_nhds hU)
  apply tangentConeAt_eq_range_of_lipschitz_local_rightInverse hder hg
    (signalKKTSection_actual R α hα hR T H c loss slope hc Z)
    (signalSliceKKTData_isCompatible R α hα hR T H c loss slope hc hl Z)
    ((isOpen_signalKKTRegularSet T slope (fun i => (hs i).continuous)).mem_nhds hreg)
  · intro q hq
    exact signalSliceKKTData_signalKKTSection R α hα hR T H c loss slope hc hl Z q hq.1
      hq.2.1 hq.2.2
  · intro Y _
    exact signalSliceKKTData_isCompatible R α hα hR T H c loss slope hc hl Y

/-- At differentiability points on the same regular augmented fiber, the full
KKT derivative has the same range. This tangent space belongs to the output
fiber, rather than to a chosen design representative. -/
theorem signalSliceKKTData_range_eq_of_fiber
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hs : ∀ i, LipschitzWith 1 (slope i))
    (Z Y : ι → T) (hZ : DifferentiableAt ℝ Γ Z) (hY : DifferentiableAt ℝ Γ Y)
    (hreg : Γ Z ∈ signalKKTRegularSet T slope) (heq : Γ Y = Γ Z) :
    LinearMap.range (fderiv ℝ Γ Y).toLinearMap = LinearMap.range (fderiv ℝ Γ Z).toLinearMap := by
  have hz := tangentConeAt_compatibleSignalKKTData_eq_range R α hα hR T H c loss slope hc hl hs
    Z _ hZ.hasFDerivAt hreg
  have hy := tangentConeAt_compatibleSignalKKTData_eq_range R α hα hR T H c loss slope hc hl hs
    Y _ hY.hasFDerivAt (heq ▸ hreg)
  rw [heq, hz] at hy
  exact SetLike.coe_injective hy.symm

variable [MeasurableSpace V] [BorelSpace V]

/-- Ziemer's score compatibility and the augmented tangent identification
hold almost everywhere on each free Gaussian slice. Nonsmooth score values
are permitted; no derivative of a response link is used. -/
theorem ae_signalSliceKKTData_tangent_and_score
    (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
    (hs : ∀ i, LipschitzWith 1 (slope i)) :
    ∀ᵐ Z ∂(ambientDesignGaussian (ι := ι) (V := T)),
      DifferentiableAt ℝ Γ Z ∧
      IsScoreTangentCompatible slope (Γ Z) (LinearMap.range (fderiv ℝ Γ Z).toLinearMap) ∧
      (Γ Z ∈ signalKKTRegularSet T slope →
        tangentConeAt ℝ {p | IsCompatibleSignalKKTData R c T H slope p} (Γ Z) =
          Set.range (fderiv ℝ Γ Z)) := by
  have habs : (ambientDesignGaussian (ι := ι) (V := T)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  filter_upwards [habs.ae_le (ae_isScoreTangentCompatible ambientDesignHaar Γ
    (locallyLipschitz_signalSliceKKTData R α hα hR T H c loss slope hc hl hs) slope hs)] with Z hZ
  exact ⟨hZ.1, hZ.2, fun hreg =>
    tangentConeAt_compatibleSignalKKTData_eq_range R α hα hR T H c loss slope hc hl hs
      Z _ hZ.1.hasFDerivAt hreg⟩

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceNormalEquiv.lean <==
module

public import ALO.Estimator.SignalSliceKKTDifferentiability

/-! # The restricted normal isomorphism on augmented fibers

Projecting the normal equation's first component gives an isomorphism from
the full fitted tangent space to the ordinary forcing compatibility space
inside the free coefficient subspace. The coefficient itself is unrestricted.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The KKT normal equation with its coefficient output projected to the
free space, retaining all predictor coordinates. -/
@[expose] noncomputable def signalSliceNormal (T : Submodule ℝ V)
    (X : ι → V) (d : ι → ℝ) : EmpiricalKKTTupleData ι V →L[ℝ] T × (ι → ℝ) :=
  ((T.orthogonalProjectionOnto.comp (ContinuousLinearMap.fst ℝ V (ι → ℝ))).prod
    (ContinuousLinearMap.snd ℝ V (ι → ℝ))).comp (kktIncrementForcing X d)

theorem signalSliceNormal_apply (T : Submodule ℝ V) (X : ι → V)
    (d : ι → ℝ) (z : EmpiricalKKTTupleData ι V) :
    signalSliceNormal T X d z =
      (T.orthogonalProjectionOnto (kktIncrementForcing X d z).1,
        (kktIncrementForcing X d z).2) := rfl

/-- Compression of full free forcing is precisely ordinary forcing in `T`. -/
theorem signalSliceNormal_factorization
    (T : Submodule ℝ V) (X : ι → V) (b : V) (v d : ι → ℝ)
    (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hf : (kktIncrementForcing X d).comp L = signalSliceDesignForcing T b v) :
    (signalSliceNormal T X d).comp L = designForcing (T.orthogonalProjectionOnto b) v := by
  apply ContinuousLinearMap.ext
  intro E
  have he := congrArg (fun M : (ι → T) →L[ℝ] V × (ι → ℝ) => M E) hf
  change kktIncrementForcing X d (L E) = signalSliceDesignForcing T b v E at he
  simp only [ContinuousLinearMap.comp_apply, signalSliceNormal_apply, he,
    signalSliceDesignForcing_apply]
  change (T.orthogonalProjectionOnto ((designAdjoint E v : T) : V),
      designPredictor E (T.orthogonalProjectionOnto b)) = _
  rw [Submodule.orthogonalProjectionOnto_mem_subspace_eq_self]
  rfl

/-- A projected zero normal is a full zero normal on the derivative range:
its first component already belongs to the free subspace. -/
theorem signalSliceNormal_eq_zero_of_range
    (T : Submodule ℝ V) (X : ι → V) (b : V) (v d : ι → ℝ)
    (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hf : (kktIncrementForcing X d).comp L = signalSliceDesignForcing T b v)
    (z : EmpiricalKKTTupleData ι V) (hz : z ∈ LinearMap.range L.toLinearMap)
    (hzero : signalSliceNormal T X d z = 0) : kktIncrementForcing X d z = 0 := by
  obtain ⟨E, hE⟩ := hz
  change L E = z at hE
  have he := congrArg (fun M : (ι → T) →L[ℝ] V × (ι → ℝ) => M E) hf
  change kktIncrementForcing X d (L E) = signalSliceDesignForcing T b v E at he
  rw [hE, signalSliceDesignForcing_apply] at he
  have hp := congrArg Prod.fst hzero
  have hu := congrArg Prod.snd hzero
  change T.orthogonalProjectionOnto (kktIncrementForcing X d z).1 = 0 at hp
  change (kktIncrementForcing X d z).2 = 0 at hu
  have hmem : (kktIncrementForcing X d z).1 ∈ T := by
    rw [he]
    exact (designAdjoint E v).property
  have hk : (kktIncrementForcing X d z).1 = 0 := by
    have h := congrArg (fun t : T => (t : V)) hp
    change T.starProjection (kktIncrementForcing X d z).1 = 0 at h
    rwa [T.starProjection_eq_self_iff.mpr hmem] at h
  exact Prod.ext hk hu

/-- The restricted normal isomorphism requires only the actual free-forcing
factorization and the strong-convexity lower bound on tangent vectors. -/
@[expose] noncomputable def signalSliceNormalEquivOfFactorization
    (T : Submodule ℝ V) (X : ι → V) (b : V) (v d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hd : ∀ i, 0 ≤ d i)
    (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hf : (kktIncrementForcing X d).comp L = signalSliceDesignForcing T b v)
    (hlower : ∀ E, α * ‖(L E).1‖ ^ 2 ≤ ⟪(L E).1, (L E).2.2⟫)
    (hb : T.orthogonalProjectionOnto b ≠ 0) (hv : coordinateDot v v ≠ 0) :
    LinearMap.range L.toLinearMap ≃ₗ[ℝ]
      forcingCompatibilitySubspace (T.orthogonalProjectionOnto b) v := by
  let W := LinearMap.range L.toLinearMap
  let K := forcingCompatibilitySubspace (T.orthogonalProjectionOnto b) v
  have hfactor := signalSliceNormal_factorization T X b v d L hf
  have hmaps (z : W) : signalSliceNormal T X d z ∈ K := by
    obtain ⟨E, hE⟩ := z.property
    change L E = z at hE
    have he := congrArg (fun M : (ι → T) →L[ℝ] T × (ι → ℝ) => M E) hfactor
    change signalSliceNormal T X d (L E) = designForcing (T.orthogonalProjectionOnto b) v E at he
    rw [← hE, he]
    exact designForcing_mem_compatibility _ _ E
  let N : W →ₗ[ℝ] K := {
    toFun z := ⟨signalSliceNormal T X d z, hmaps z⟩
    map_add' z w := by apply Subtype.ext; exact map_add (signalSliceNormal T X d) _ _
    map_smul' a z := by apply Subtype.ext; exact map_smul (signalSliceNormal T X d) a _ }
  have hinj : Function.Injective N := by
    intro z w hzw
    apply Subtype.ext
    apply sub_eq_zero.mp
    have hm : (z - w : EmpiricalKKTTupleData ι V) ∈ W := W.sub_mem z.property w.property
    have hz : signalSliceNormal T X d (z - w : EmpiricalKKTTupleData ι V) = 0 := by
      rw [map_sub]
      exact sub_eq_zero.mpr (congrArg Subtype.val hzw)
    have hfull := signalSliceNormal_eq_zero_of_range T X b v d L hf _ hm hz
    obtain ⟨E, hE⟩ := hm
    change L E = (z - w : EmpiricalKKTTupleData ι V) at hE
    have hbound := hlower E
    rw [hE] at hbound
    exact kktIncrementForcing_eq_zero_of_lowerBound X d α hα hd _ hbound hfull
  have hsurj : Function.Surjective N := by
    intro y
    have hy : (y : T × (ι → ℝ)) ∈ Set.range (designForcing (T.orthogonalProjectionOnto b) v) := by
      rw [range_designForcing _ _ hb hv]
      exact y.property
    obtain ⟨E, he⟩ := hy
    refine ⟨⟨L E, ⟨E, rfl⟩⟩, ?_⟩
    apply Subtype.ext
    change signalSliceNormal T X d (L E) = y
    have hfE := congrArg (fun M : (ι → T) →L[ℝ] T × (ι → ℝ) => M E) hfactor
    exact hfE.trans he
  exact LinearEquiv.ofBijective N ⟨hinj, hsurj⟩

/-- The constructed isomorphism is exactly the projected normal equation. -/
theorem signalSliceNormalEquivOfFactorization_apply
    (T : Submodule ℝ V) (X : ι → V) (b : V) (v d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hd : ∀ i, 0 ≤ d i)
    (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hf : (kktIncrementForcing X d).comp L = signalSliceDesignForcing T b v)
    (hlower : ∀ E, α * ‖(L E).1‖ ^ 2 ≤ ⟪(L E).1, (L E).2.2⟫)
    (hb : T.orthogonalProjectionOnto b ≠ 0) (hv : coordinateDot v v ≠ 0)
    (z : LinearMap.range L.toLinearMap) :
    ((signalSliceNormalEquivOfFactorization T X b v d α hα hd L hf hlower hb hv z :
      forcingCompatibilitySubspace (T.orthogonalProjectionOnto b) v) : T × (ι → ℝ)) =
      signalSliceNormal T X d z := rfl

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (H : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
  (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
local notation "Γ" => signalSliceKKTData R α hα hR T H c loss slope hc

/-- The actual fitted tuple's derivative range is isomorphic to free forcing
compatibility through its restricted normal equation. All factorization and
coercivity hypotheses are derived from the fitted problem. -/
@[expose] noncomputable def signalSliceKKTNormalEquiv
    (X : ι → T) (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt Γ L X) (hreg : Γ X ∈ signalKKTRegularSet T slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap)) :
    LinearMap.range L.toLinearMap ≃ₗ[ℝ]
      forcingCompatibilitySubspace (T.orthogonalProjectionOnto (Γ X).1)
        (scoreVector slope (Γ X).2.1) :=
  signalSliceNormalEquivOfFactorization T (signalSliceDesign T H X) (Γ X).1
    (scoreVector slope (Γ X).2.1) (fun i => deriv (slope i) ((Γ X).2.1 i)) α hα
    (fun i => loss_curvature_nonneg (hc i) (hl i) _) L
    (signalSliceKKTData_forcing_comp_derivative R α hα hR T H c loss slope hc hl hs
      X L hΓ hreg hscore)
    (signalSliceKKTData_derivative_lower_bound R α hα hR T H c loss slope hc hl X L hΓ)
    hreg.1 hreg.2

/-- The actual normal isomorphism has no coordinate-dependent correction. -/
theorem signalSliceKKTNormalEquiv_apply
    (X : ι → T) (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt Γ L X) (hreg : Γ X ∈ signalKKTRegularSet T slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap))
    (z : LinearMap.range L.toLinearMap) :
    ((signalSliceKKTNormalEquiv R α hα hR T H c loss slope hc hl hs X L hΓ hreg hscore z :
      forcingCompatibilitySubspace (T.orthogonalProjectionOnto (Γ X).1)
        (scoreVector slope (Γ X).2.1)) : T × (ι → ℝ)) =
      signalSliceNormal T (signalSliceDesign T H X)
        (fun i => deriv (slope i) ((Γ X).2.1 i)) z := rfl

include hl hs in
/-- The derivative kernel is exactly the free-design fiber direction, with
no loss of directions from projecting the fitted coefficient. -/
theorem ker_signalSliceKKTData_derivative
    (X : ι → T) (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
    (hΓ : HasFDerivAt Γ L X) (hreg : Γ X ∈ signalKKTRegularSet T slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap)) :
    LinearMap.ker L.toLinearMap =
      LinearMap.ker (designForcing (T.orthogonalProjectionOnto (Γ X).1)
        (scoreVector slope (Γ X).2.1)).toLinearMap := by
  let d := fun i => deriv (slope i) ((Γ X).2.1 i)
  have hf := signalSliceKKTData_forcing_comp_derivative R α hα hR T H c loss slope hc hl hs
    X L hΓ hreg hscore
  have hp := signalSliceNormal_factorization T (signalSliceDesign T H X) (Γ X).1
    (scoreVector slope (Γ X).2.1) d L hf
  ext E
  change L E = 0 ↔ designForcing (T.orthogonalProjectionOnto (Γ X).1)
    (scoreVector slope (Γ X).2.1) E = 0
  have he := congrArg (fun M : (ι → T) →L[ℝ] T × (ι → ℝ) => M E) hp
  change signalSliceNormal T (signalSliceDesign T H X) d (L E) =
    designForcing (T.orthogonalProjectionOnto (Γ X).1) (scoreVector slope (Γ X).2.1) E at he
  constructor
  · intro hzero
    rw [← he, hzero, map_zero]
  · intro hzero
    have hn := signalSliceNormal_eq_zero_of_range T (signalSliceDesign T H X) (Γ X).1
      (scoreVector slope (Γ X).2.1) d L hf (L E) ⟨E, rfl⟩ (he.trans hzero)
    exact kktIncrementForcing_eq_zero_of_lowerBound (signalSliceDesign T H X) d α hα
      (fun i => loss_curvature_nonneg (hc i) (hl i) _) (L E)
      (signalSliceKKTData_derivative_lower_bound R α hα hR T H c loss slope hc hl X L hΓ E) hn

variable [MeasurableSpace V] [BorelSpace V]

include hl hs in
/-- For almost every regular free design, each point of its augmented fiber
has the actual restricted normal isomorphism and the same tangent range. -/
theorem ae_signalSliceKKTData_fiber_normalEquiv :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := T)),
      Γ X ∈ signalKKTRegularSet T slope → ∀ Y, Γ Y = Γ X →
        DifferentiableAt ℝ Γ Y ∧
        LinearMap.range (fderiv ℝ Γ Y).toLinearMap =
          LinearMap.range (fderiv ℝ Γ X).toLinearMap ∧
        ∃ e : LinearMap.range (fderiv ℝ Γ Y).toLinearMap ≃ₗ[ℝ]
          forcingCompatibilitySubspace (T.orthogonalProjectionOnto (Γ Y).1)
            (scoreVector slope (Γ Y).2.1),
          ∀ z, (e z : T × (ι → ℝ)) = signalSliceNormal T (signalSliceDesign T H Y)
            (fun i => deriv (slope i) ((Γ Y).2.1 i)) z := by
  filter_upwards [ae_signalSliceKKTData_gaussian_fiber_differentiability
    R α hα hR T H c loss slope hc hl hs] with X hX
  intro hreg Y hfiber
  obtain ⟨hY, hrange, hscore⟩ := hX hreg Y hfiber
  have hregY : Γ Y ∈ signalKKTRegularSet T slope := by rwa [hfiber]
  refine ⟨hY, hrange, signalSliceKKTNormalEquiv R α hα hR T H c loss slope hc hl hs
    Y _ hY.hasFDerivAt hregY hscore, ?_⟩
  intro z
  rfl

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceNormalForcing.lean <==
module

public import ALO.Estimator.SignalSliceKKTResidual

/-! # Range of free KKT forcing

The normal equation can remain in the full coefficient space. Its attainable
right-hand sides have their coefficient component in the free space and obey
the usual scalar compatibility identity.
-/

public section
namespace ALO
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Full KKT forcing from a perturbation restricted to free design rows. -/
@[expose] noncomputable def signalSliceDesignForcing (T : Submodule ℝ V)
    (b : V) (v : ι → ℝ) : (ι → T) →L[ℝ] V × (ι → ℝ) :=
  (designForcing b v).comp (freeRowsMap T)

/-- The free forcing is the ordinary forcing in `T` followed by inclusion
of its coefficient component in the full coefficient space. -/
theorem signalSliceDesignForcing_apply (T : Submodule ℝ V)
    (b : V) (v : ι → ℝ) (E : ι → T) :
    signalSliceDesignForcing T b v E =
      (((designAdjoint E v : T) : V), designPredictor E (T.orthogonalProjectionOnto b)) := by
  apply Prod.ext
  · change designAdjoint (freeRowsMap T E) v = _
    simp [designAdjoint, freeRowsMap]
  · funext i
    change ⟪(E i : V), b⟫ = ⟪E i, T.orthogonalProjectionOnto b⟫
    exact (T.inner_orthogonalProjectionOnto_eq_of_mem_left (E i) b).symm

/-- Exact range of free forcing on the regular locus. -/
theorem mem_range_signalSliceDesignForcing_iff (T : Submodule ℝ V)
    (b : V) (v : ι → ℝ) (hb : T.orthogonalProjectionOnto b ≠ 0)
    (hv : coordinateDot v v ≠ 0) (w : V × (ι → ℝ)) :
    w ∈ Set.range (signalSliceDesignForcing T b v) ↔
      w.1 ∈ T ∧ w ∈ forcingCompatibilitySubspace b v := by
  constructor
  · rintro ⟨E, rfl⟩
    refine ⟨?_, designForcing_mem_compatibility b v (freeRowsMap T E)⟩
    rw [signalSliceDesignForcing_apply]
    exact (designAdjoint E v).property
  · rintro ⟨hw, hc⟩
    have hc' : (T.orthogonalProjectionOnto w.1, w.2) ∈
        forcingCompatibilitySubspace (T.orthogonalProjectionOnto b) v := by
      change ⟪T.orthogonalProjectionOnto b, T.orthogonalProjectionOnto w.1⟫ -
        coordinateDot v w.2 = 0
      change ⟪T.starProjection b, T.starProjection w.1⟫ - coordinateDot v w.2 = 0
      rw [T.starProjection_eq_self_iff.mpr hw, T.inner_starProjection_left_eq_right,
        T.starProjection_eq_self_iff.mpr hw]
      exact hc
    have hr : (T.orthogonalProjectionOnto w.1, w.2) ∈
        Set.range (designForcing (T.orthogonalProjectionOnto b) v) := by
      rw [range_designForcing _ _ hb hv]
      exact hc'
    obtain ⟨E, he⟩ := hr
    refine ⟨E, ?_⟩
    rw [signalSliceDesignForcing_apply]
    apply Prod.ext
    · have hk := congrArg Prod.fst he
      change designAdjoint E v = T.orthogonalProjectionOnto w.1 at hk
      rw [hk]
      exact T.starProjection_eq_self_iff.mpr hw
    · have ht := congrArg Prod.snd he
      exact ht

/-- Changing free rows changes the normal equation's first component only
by a vector in the free space. -/
theorem signalSlice_normal_fst_sub_mem (T : Submodule ℝ V) (H : ι → V)
    (X Y : ι → T) (d : ι → ℝ) (z : EmpiricalKKTTupleData ι V) :
    (kktIncrementForcing (signalSliceDesign T H Y) d z).1 -
      (kktIncrementForcing (signalSliceDesign T H X) d z).1 ∈ T := by
  simp only [kktIncrementForcing_apply, designAdjoint_signalSliceDesign]
  have he : z.2.2 + (designAdjoint H (fun i => d i * z.2.1 i) +
      ((designAdjoint Y (fun i => d i * z.2.1 i) : T) : V)) -
      (z.2.2 + (designAdjoint H (fun i => d i * z.2.1 i) +
      ((designAdjoint X (fun i => d i * z.2.1 i) : T) : V))) =
      ((designAdjoint Y (fun i => d i * z.2.1 i) : T) : V) -
      ((designAdjoint X (fun i => d i * z.2.1 i) : T) : V) := by abel
  rw [he]
  exact T.sub_mem (designAdjoint Y _).property (designAdjoint X _).property

/-- On a fixed fitted fiber, normal forcing belongs to the same attainable
free-forcing space at every design representative. -/
theorem signalSlice_normal_mem_range_of_fiber
    (T : Submodule ℝ V) (H : ι → V) (X Y : ι → T)
    (b : V) (v d : ι → ℝ) (z : EmpiricalKKTTupleData ι V)
    (hb : T.orthogonalProjectionOnto b ≠ 0) (hv : coordinateDot v v ≠ 0)
    (hpred : designPredictor (signalSliceDesign T H Y) b =
      designPredictor (signalSliceDesign T H X) b)
    (hadj : designAdjoint (signalSliceDesign T H Y) v =
      designAdjoint (signalSliceDesign T H X) v)
    (hz : kktIncrementForcing (signalSliceDesign T H X) d z ∈
      Set.range (signalSliceDesignForcing T b v)) :
    kktIncrementForcing (signalSliceDesign T H Y) d z ∈
      Set.range (signalSliceDesignForcing T b v) := by
  rw [mem_range_signalSliceDesignForcing_iff T b v hb hv] at hz ⊢
  refine ⟨?_, ?_⟩
  · have h := T.add_mem (signalSlice_normal_fst_sub_mem T H X Y d z) hz.1
    simpa only [sub_add_cancel] using h
  · change forcingCompatibilityLinearMap b v
      (kktIncrementForcing (signalSliceDesign T H Y) d z) = 0
    rw [forcingCompatibility_kktIncrementForcing_eq_of_fiber _ _ b v d z hpred hadj]
    exact hz.2

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceNormalInverse.lean <==
module

public import ALO.Estimator.SignalSliceCurvature
public import ALO.Estimator.SignalSliceNormalVariation

/-! # Explicit inverse of the restricted signal-slice normal map

The base penalty curvature acts on the full coefficient-derivative range.
The restricted normal inverse is the ambient inverse candidate applied to
the included free forcing vector.
-/

public section
namespace ALO
open scoped RealInnerProductSpace
section Recovery
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (T : Submodule ℝ V) (H₀ : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (X : ι → T) (Y : ι → V)
  (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
  (hΓ : HasFDerivAt (signalSliceKKTData R α hα hR T H₀ c loss slope hc) L X)

local notation "Γ" => signalSliceKKTData R α hα hR T H₀ c loss slope hc
local notation "U" => LinearMap.range (ContinuousLinearMap.toLinearMap (signalCoefficientKKTDerivative T L))
local notation "H" => signalKKTReducedCurvature R α hα hR T H₀ c loss slope hc hl X L hΓ
local notation "hH" => signalKKTReducedCurvature_isCoercive
  R α hα hR T H₀ c loss slope hc hl X L hΓ
local notation "A" => reducedInverse U H (lossCurvature Y d) α hα hH
  (lossCurvature_nonneg Y d hd)

/-- Every vector in the realized KKT tangent space is recovered from its
forcing by the base-curvature inverse, at any design. -/
theorem signalKKTNormalInverseCandidate_forcing_eq_of_mem_range
    (z : EmpiricalKKTTupleData ι V) (hz : z ∈ LinearMap.range L.toLinearMap) :
    kktNormalInverseCandidate Y d (A).toLinearMap (kktIncrementForcing Y d z) = z := by
  obtain ⟨E, hE⟩ := hz
  change L E = z at hE
  let B := (signalCoefficientKKTDerivative T L).toLinearMap
  let C := (signalSubgradientKKTDerivative T L).toLinearMap
  have hcoeff : z.1 = A (z.2.2 + lossCurvature Y d z.1) := by
    have h := derivative_eq_reducedInverse B C (C + (lossCurvature Y d).comp B)
      H (lossCurvature Y d) α hα hH (lossCurvature_nonneg Y d hd)
      (fun η => tangentCurvature_apply_rangeRestrict B C α
        (fun E => signalSliceKKTData_derivative_lower_bound
          R α hα hR T H₀ c loss slope hc hl X L hΓ E) η)
      (fun η => by simp) E
    change (L E).1 = A ((L E).2.2 + lossCurvature Y d (L E).1) at h
    simpa only [hE] using h
  have hforce :
      (kktIncrementForcing Y d z).1 -
          designAdjoint Y (fun i => d i * (kktIncrementForcing Y d z).2 i) =
        z.2.2 + lossCurvature Y d z.1 := by
    simp only [kktIncrementForcing_apply, lossCurvature_apply,
      Pi.sub_apply, mul_sub, sub_smul, designAdjoint, Finset.sum_sub_distrib]
    abel
  rw [kktNormalInverseCandidate_apply, hforce]
  simp only [ContinuousLinearMap.coe_coe, ← hcoeff]
  apply Prod.ext
  · rfl
  · apply Prod.ext
    · simp only [kktIncrementForcing_apply, sub_add_cancel]
    · simp only [kktIncrementForcing_apply, sub_add_cancel, add_sub_cancel_right]


end Recovery

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (H₀ : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
  (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))
  (X Y : ι → T) (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
  (hΓ : HasFDerivAt (signalSliceKKTData R α hα hR T H₀ c loss slope hc) L X)
local notation "Γ" => signalSliceKKTData R α hα hR T H₀ c loss slope hc
local notation "U" => LinearMap.range (ContinuousLinearMap.toLinearMap (signalCoefficientKKTDerivative T L))
local notation "H" => signalKKTReducedCurvature R α hα hR T H₀ c loss slope hc hl X L hΓ
local notation "hH" => signalKKTReducedCurvature_isCoercive R α hα hR T H₀ c loss slope hc hl X L hΓ
local notation "d" => fun i => deriv (slope i) (Prod.fst (Prod.snd (Γ X)) i)
local notation "hd" => fun i => loss_curvature_nonneg (hc i) (hl i) (Prod.fst (Prod.snd (Γ X)) i)
local notation "A" => reducedInverse U H (lossCurvature (signalSliceDesign T H₀ Y) d) α hα hH
  (lossCurvature_nonneg (signalSliceDesign T H₀ Y) d hd)

/-- The inverse of the actual normal isomorphism uses the fixed base
curvature and the current design loss curvature. -/
theorem signalKKTNormal_symm_eq_candidate
    (hreg : Γ X ∈ signalKKTRegularSet T slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap))
    (hfiber : Γ Y = Γ X)
    (k : forcingCompatibilitySubspace (T.orthogonalProjectionOnto (Γ X).1)
      (scoreVector slope (Γ X).2.1)) :
    (((signalSliceKKTNormalEquivOfFiber R α hα hR T H₀ c loss slope hc hl hs X Y L hΓ
      hreg hscore hfiber).symm k : LinearMap.range L.toLinearMap) : EmpiricalKKTTupleData ι V) =
      kktNormalInverseCandidate (signalSliceDesign T H₀ Y) d (A).toLinearMap
        (signalForcingInclusion T k) := by
  let N := signalSliceKKTNormalEquivOfFiber R α hα hR T H₀ c loss slope hc hl hs X Y L hΓ
    hreg hscore hfiber
  let z := N.symm k
  have hfacts := signalSliceKKTData_differentiableAt_of_fiber
    R α hα hR T H₀ c loss slope hc hl hs X Y L hΓ hreg hscore hfiber
  have hregY : Γ Y ∈ signalKKTRegularSet T slope := by rwa [hfiber]
  have hfactor := signalSliceKKTData_forcing_comp_derivative
    R α hα hR T H₀ c loss slope hc hl hs Y _ hfacts.1.hasFDerivAt hregY hfacts.2.2
  rw [hfiber] at hfactor
  have hz : (z : EmpiricalKKTTupleData ι V) ∈ LinearMap.range (fderiv ℝ Γ Y).toLinearMap := by
    rw [hfacts.2.1]
    exact z.property
  obtain ⟨E, hE⟩ := hz
  change fderiv ℝ Γ Y E = z at hE
  have he := congrArg (fun M : (ι → T) →L[ℝ] V × (ι → ℝ) => M E) hfactor
  change kktIncrementForcing (signalSliceDesign T H₀ Y) d (fderiv ℝ Γ Y E) =
    signalSliceDesignForcing T (Γ X).1 (scoreVector slope (Γ X).2.1) E at he
  rw [hE] at he
  have hmem : (kktIncrementForcing (signalSliceDesign T H₀ Y) d z).1 ∈ T := by
    rw [he, signalSliceDesignForcing_apply]
    exact (designAdjoint E _).property
  have hn : signalSliceNormal T (signalSliceDesign T H₀ Y) d z = (k : T × (ι → ℝ)) :=
    (signalSliceKKTNormalEquivOfFiber_apply R α hα hR T H₀ c loss slope hc hl hs
      X Y L hΓ hreg hscore hfiber z).symm.trans (congrArg Subtype.val (N.apply_symm_apply k))
  have hfull : kktIncrementForcing (signalSliceDesign T H₀ Y) d z = signalForcingInclusion T k := by
    rw [← signalForcingInclusion_signalSliceNormal T _ d z hmem, hn]
  have h := signalKKTNormalInverseCandidate_forcing_eq_of_mem_range
    R α hα hR T H₀ c loss slope hc hl d hd X (signalSliceDesign T H₀ Y) L hΓ z z.property
  rw [hfull] at h
  exact h.symm

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceNormalLogDet.lean <==
module

public import ALO.Estimator.SignalSliceNormalTrace
public import ALO.LinearAlgebra.LogDetDerivative

/-! # Log-determinant derivative on a fixed-signal fiber

The actual normal maps form an affine path on fixed spaces. Jacobi's formula
and the included trace identity give the same rowwise derivative as the
intrinsic coefficient curvature determinant.
-/

public section
namespace ALO
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (H₀ : ι → V) (c : V) (loss slope : ι → ℝ → ℝ)
  (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
local notation "Γ" => signalSliceKKTData R α hα hR T H₀ c loss slope hc

include hl in
/-- The free tangent forcing equations keep an entire affine line in the
same augmented fitted fiber. -/
theorem signalSliceKKTData_add_smul_eq_of_tangent (X E : ι → T)
    (hpred : designPredictor E (T.orthogonalProjectionOnto (Γ X).1) = 0)
    (hadj : designAdjoint E (scoreVector slope (Γ X).2.1) = 0) (t : ℝ) :
    Γ (X + t • E) = Γ X := by
  apply signalSliceKKTData_add_kernel R α hα hR T H₀ c loss slope hc hl
  rw [map_smul]
  have he : designForcing (T.orthogonalProjectionOnto (Γ X).1) (scoreVector slope (Γ X).2.1) E = 0 :=
    Prod.ext hadj hpred
  rw [he, smul_zero]

variable (hs : ∀ i, LipschitzWith 1 (slope i))
  (X E : ι → T) (L : (ι → T) →L[ℝ] EmpiricalKKTTupleData ι V)
  (hΓ : HasFDerivAt (signalSliceKKTData R α hα hR T H₀ c loss slope hc) L X)

/-- The restricted normal map along a whole affine fitted fiber. -/
@[expose] noncomputable def signalKKTNormalLine
    (hreg : Γ X ∈ signalKKTRegularSet T slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap))
    (hpred : designPredictor E (T.orthogonalProjectionOnto (Γ X).1) = 0)
    (hadj : designAdjoint E (scoreVector slope (Γ X).2.1) = 0) (t : ℝ) :
    LinearMap.range L.toLinearMap ≃ₗ[ℝ]
      forcingCompatibilitySubspace (T.orthogonalProjectionOnto (Γ X).1) (scoreVector slope (Γ X).2.1) :=
  signalSliceKKTNormalEquivOfFiber R α hα hR T H₀ c loss slope hc hl hs X (X + t • E) L hΓ
    hreg hscore (signalSliceKKTData_add_smul_eq_of_tangent R α hα hR T H₀ c loss slope hc hl X E hpred hadj t)

/-- The normal path is affine on its fixed source and target spaces. -/
theorem signalKKTNormalLine_add_smul
    (hreg : Γ X ∈ signalKKTRegularSet T slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap))
    (hpred : designPredictor E (T.orthogonalProjectionOnto (Γ X).1) = 0)
    (hadj : designAdjoint E (scoreVector slope (Γ X).2.1) = 0) (t : ℝ) :
    (signalKKTNormalLine R α hα hR T H₀ c loss slope hc hl hs X E L hΓ hreg hscore hpred hadj t).toLinearMap =
      (signalKKTNormalLine R α hα hR T H₀ c loss slope hc hl hs X E L hΓ hreg hscore hpred hadj 0).toLinearMap +
      t • (signalNormalVariationToCompatibility T E (Γ X).1 (scoreVector slope (Γ X).2.1)
        (fun i => deriv (slope i) ((Γ X).2.1 i)) hpred hadj).comp (LinearMap.range L.toLinearMap).subtype := by
  apply LinearMap.ext
  intro z
  apply Subtype.ext
  simp only [LinearEquiv.coe_toLinearMap, LinearMap.add_apply, LinearMap.smul_apply,
    Submodule.coe_add, SetLike.val_smul, signalKKTNormalLine, signalSliceKKTNormalEquivOfFiber_apply,
    zero_smul, add_zero]
  exact congrArg (fun M : EmpiricalKKTTupleData ι V →ₗ[ℝ] T × (ι → ℝ) => M z)
    (signalSliceNormal_add_smul T H₀ X E (fun i => deriv (slope i) ((Γ X).2.1 i)) t)

/-- At every point of the fiber, the normal log determinant has the
factor-two rowwise derivative formed with the base penalty curvature. -/
theorem hasDerivAt_log_abs_det_signalKKTNormal_eq_two_sum
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    (hreg : Γ X ∈ signalKKTRegularSet T slope)
    (hscore : IsScoreTangentCompatible slope (Γ X) (LinearMap.range L.toLinearMap))
    (hpred : designPredictor E (T.orthogonalProjectionOnto (Γ X).1) = 0)
    (hadj : designAdjoint E (scoreVector slope (Γ X).2.1) = 0)
    (bW : Module.Basis κ ℝ (LinearMap.range L.toLinearMap))
    (bK : Module.Basis κ ℝ (forcingCompatibilitySubspace (T.orthogonalProjectionOnto (Γ X).1)
      (scoreVector slope (Γ X).2.1))) (s : ℝ) :
    let d := fun i => deriv (slope i) ((Γ X).2.1 i)
    let U := LinearMap.range (signalCoefficientKKTDerivative T L).toLinearMap
    let H := signalKKTReducedCurvature R α hα hR T H₀ c loss slope hc hl X L hΓ
    let hH := signalKKTReducedCurvature_isCoercive R α hα hR T H₀ c loss slope hc hl X L hΓ
    let hd := fun i => loss_curvature_nonneg (hc i) (hl i) ((Γ X).2.1 i)
    let Y := signalSliceDesign T H₀ (X + s • E)
    HasDerivAt (fun t => Real.log |((signalKKTNormalLine R α hα hR T H₀ c loss slope hc hl hs
      X E L hΓ hreg hscore hpred hadj t).toLinearMap.toMatrix bW bK).det|)
      (2 * ∑ i, d i * ⟪(E i : V), reducedInverse U H (lossCurvature Y d) α hα hH
        (lossCurvature_nonneg Y d hd) (Y i)⟫) s := by
  dsimp only
  let N := signalKKTNormalLine R α hα hR T H₀ c loss slope hc hl hs X E L hΓ hreg hscore hpred hadj
  let d := fun i => deriv (slope i) ((Γ X).2.1 i)
  let W := LinearMap.range L.toLinearMap
  let Δ := (signalNormalVariationToCompatibility T E (Γ X).1 (scoreVector slope (Γ X).2.1)
    d hpred hadj).comp W.subtype
  have hpath (t : ℝ) : (N t).toLinearMap = (N 0).toLinearMap + t • Δ :=
    signalKKTNormalLine_add_smul R α hα hR T H₀ c loss slope hc hl hs X E L hΓ hreg hscore hpred hadj t
  have hjac := hasDerivAt_log_abs_det_toMatrix_add_smul_at bW bK (N 0) (N s) Δ s (hpath s)
  have hn : HasDerivAt (fun t => Real.log |((N t).toLinearMap.toMatrix bW bK).det|)
      (LinearMap.trace ℝ W ((N s).symm.toLinearMap.comp Δ)) s := by
    have heq : (fun t => Real.log |((N t).toLinearMap.toMatrix bW bK).det|) =
        (fun t => Real.log |(((N 0).toLinearMap + t • Δ).toMatrix bW bK).det|) := by
      funext t
      rw [hpath t]
    rw [heq]
    exact hjac
  let U := LinearMap.range (signalCoefficientKKTDerivative T L).toLinearMap
  let H := signalKKTReducedCurvature R α hα hR T H₀ c loss slope hc hl X L hΓ
  let hH := signalKKTReducedCurvature_isCoercive R α hα hR T H₀ c loss slope hc hl X L hΓ
  let Y := signalSliceDesign T H₀ (X + s • E)
  let hd := fun i => loss_curvature_nonneg (hc i) (hl i) ((Γ X).2.1 i)
  let A := reducedInverse U H (lossCurvature Y d) α hα hH (lossCurvature_nonneg Y d hd)
  have hA : A.toLinearMap.IsSymmetric :=
    restrictedInverse_isSymmetric U _ α hα
      (reducedOperator_isCoercive U H (lossCurvature Y d) α hH (lossCurvature_nonneg Y d hd))
      (reducedOperator_isSymmetric U H (lossCurvature Y d)
        (signalKKTReducedCurvature_isSymmetric R α hα hR T H₀ c loss slope hc hl X L hΓ)
        (lossCurvature_isSymmetric Y d))
  have htrace := trace_signalNormalInverse_variation_eq_two_sum T W Y E (Γ X).1
    (scoreVector slope (Γ X).2.1) d hpred hadj (N s) A.toLinearMap hA
    (signalKKTNormal_symm_eq_candidate R α hα hR T H₀ c loss slope hc hl hs
      X (X + s • E) L hΓ hreg hscore
      (signalSliceKKTData_add_smul_eq_of_tangent R α hα hR T H₀ c loss slope hc hl X E hpred hadj s))
  rw [htrace] at hn
  exact hn

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceNormalTrace.lean <==
module

public import ALO.Estimator.SignalSliceNormalInverse

/-! # Trace of the restricted normal variation

Cyclicity moves the trace through the common tuple tangent space and the
included free forcing space. The resulting ambient trace is the existing
factor-two row pairing; no extra signal block remains.
-/

public section
namespace ALO
open scoped RealInnerProductSpace

/-- Move the inverse/variation trace through a tangent inclusion and a
forcing inclusion when the inverse has an ambient candidate formula. -/
theorem trace_inverse_variation_eq_included_trace
    {F G K : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F] [FiniteDimensional ℝ F]
    [NormedAddCommGroup G] [NormedSpace ℝ G] [FiniteDimensional ℝ G]
    [NormedAddCommGroup K] [NormedSpace ℝ K] [FiniteDimensional ℝ K]
    (W : Submodule ℝ F) (N : W ≃ₗ[ℝ] K) (j : K →ₗ[ℝ] G)
    (D : F →ₗ[ℝ] K) (C : G →ₗ[ℝ] F)
    (hC : ∀ k, (N.symm k : F) = C (j k)) :
    LinearMap.trace ℝ W (N.symm.toLinearMap.comp (D.comp W.subtype)) =
      LinearMap.trace ℝ G ((j.comp D).comp C) := by
  have he : W.subtype.comp N.symm.toLinearMap = C.comp j := by
    ext k
    exact hC k
  calc
    _ = LinearMap.trace ℝ F (W.subtype.comp (N.symm.toLinearMap.comp D)) := by
      simpa only [LinearMap.comp_assoc] using
        (LinearMap.trace_comp_comm' W.subtype (N.symm.toLinearMap.comp D))
    _ = LinearMap.trace ℝ F (C.comp (j.comp D)) := by
      rw [← LinearMap.comp_assoc, he, LinearMap.comp_assoc]
    _ = _ := LinearMap.trace_comp_comm' (j.comp D) C

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The restricted trace equals the ambient factor-two expression once
the inverse has the candidate form. This algebraic result applies to any
fitted tangent space and any symmetric coefficient operator. -/
theorem trace_signalNormalInverse_variation_eq_two_sum
    (T : Submodule ℝ V) (W : Submodule ℝ (EmpiricalKKTTupleData ι V))
    (X : ι → V) (E : ι → T) (b : V) (v d : ι → ℝ)
    (hpred : designPredictor E (T.orthogonalProjectionOnto b) = 0)
    (hadj : designAdjoint E v = 0)
    (N : W ≃ₗ[ℝ] forcingCompatibilitySubspace (T.orthogonalProjectionOnto b) v)
    (A : V →ₗ[ℝ] V) (hA : A.IsSymmetric)
    (hinv : ∀ k, (N.symm k : EmpiricalKKTTupleData ι V) =
      kktNormalInverseCandidate X d A (signalForcingInclusion T k)) :
    LinearMap.trace ℝ W (N.symm.toLinearMap.comp
      ((signalNormalVariationToCompatibility T E b v d hpred hadj).comp W.subtype)) =
      2 * ∑ i, d i * ⟪(E i : V), A (X i)⟫ := by
  let K := forcingCompatibilitySubspace (T.orthogonalProjectionOnto b) v
  let j := (signalForcingInclusion T).comp K.subtype
  let D := signalNormalVariationToCompatibility T E b v d hpred hadj
  have he : j.comp D = kktNormalVariation (freeRowsMap T E) d :=
    signalForcingInclusion_comp_signalNormalVariation T E d
  rw [trace_inverse_variation_eq_included_trace W N j D (kktNormalInverseCandidate X d A) hinv, he]
  rw [trace_kktNormalVariation_comp_inverseCandidate_of_symmetric X (freeRowsMap T E) d A hA,
    trace_kktNormalPredictorDiagonalBlock_eq_sum]
  rfl

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceNormalVariation.lean <==
module

public import ALO.Estimator.SignalSliceFiberNormal
public import ALO.Estimator.KKTNormalVariation

/-! # Variation of the restricted normal map

Free forcing embeds in the full coefficient/predictor product. Normal
variations in free fiber directions already lie in that embedded space.
-/

public section
namespace ALO
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

@[expose] def signalForcingInclusion (T : Submodule ℝ V) :
    (T × (ι → ℝ)) →ₗ[ℝ] V × (ι → ℝ) :=
  (T.subtype.comp (LinearMap.fst ℝ T (ι → ℝ))).prod (LinearMap.snd ℝ T (ι → ℝ))

@[expose] noncomputable def signalForcingProjection (T : Submodule ℝ V) :
    (V × (ι → ℝ)) →ₗ[ℝ] T × (ι → ℝ) :=
  (T.orthogonalProjectionOnto.toLinearMap.comp (LinearMap.fst ℝ V (ι → ℝ))).prod
    (LinearMap.snd ℝ V (ι → ℝ))

omit [Fintype ι] in
theorem signalForcingInclusion_projection_of_mem (T : Submodule ℝ V)
    (z : V × (ι → ℝ)) (hz : z.1 ∈ T) :
    signalForcingInclusion T (signalForcingProjection T z) = z := by
  apply Prod.ext
  · exact T.starProjection_eq_self_iff.mpr hz
  · rfl

/-- The full normal output is recovered from the restricted normal whenever
its coefficient component is free. -/
theorem signalForcingInclusion_signalSliceNormal (T : Submodule ℝ V)
    (X : ι → V) (d : ι → ℝ) (z : EmpiricalKKTTupleData ι V)
    (hz : (kktIncrementForcing X d z).1 ∈ T) :
    signalForcingInclusion T (signalSliceNormal T X d z) = kktIncrementForcing X d z :=
  signalForcingInclusion_projection_of_mem T _ hz

@[expose] noncomputable def signalNormalVariation (T : Submodule ℝ V)
    (E : ι → T) (d : ι → ℝ) : EmpiricalKKTTupleData ι V →ₗ[ℝ] T × (ι → ℝ) :=
  (signalForcingProjection T).comp (kktNormalVariation (freeRowsMap T E) d)

/-- Inserting the restricted variation into the ambient forcing space
recovers the full variation exactly. -/
theorem signalForcingInclusion_comp_signalNormalVariation (T : Submodule ℝ V)
    (E : ι → T) (d : ι → ℝ) :
    (signalForcingInclusion T).comp (signalNormalVariation T E d) =
      kktNormalVariation (freeRowsMap T E) d := by
  apply LinearMap.ext
  intro z
  apply signalForcingInclusion_projection_of_mem
  change designAdjoint (freeRowsMap T E) (fun i => d i * z.2.1 i) ∈ T
  simp only [designAdjoint, freeRowsMap, ContinuousLinearMap.pi_apply,
    ContinuousLinearMap.comp_apply, ContinuousLinearMap.proj_apply, Submodule.subtypeL_apply]
  exact T.sum_mem fun i _ => T.smul_mem _ (E i).property

/-- A free fiber-tangent direction maps every tuple variation into the
free compatibility space, not only tuple variations in the fitted range. -/
theorem signalNormalVariation_mem_compatibility (T : Submodule ℝ V)
    (E : ι → T) (b : V) (v d : ι → ℝ)
    (hpred : designPredictor E (T.orthogonalProjectionOnto b) = 0)
    (hadj : designAdjoint E v = 0) (z : EmpiricalKKTTupleData ι V) :
    signalNormalVariation T E d z ∈
      forcingCompatibilitySubspace (T.orthogonalProjectionOnto b) v := by
  have h := kktNormalVariation_mem_compatibility_of_tangent E
    (T.orthogonalProjectionOnto b) v d hpred hadj
    (T.orthogonalProjectionOnto z.1, (z.2.1, (0 : T)))
  convert h using 1
  apply Prod.ext
  · change T.orthogonalProjectionOnto (designAdjoint (freeRowsMap T E) (fun i => d i * z.2.1 i)) =
      designAdjoint E (fun i => d i * z.2.1 i)
    have he : designAdjoint (freeRowsMap T E) (fun i => d i * z.2.1 i) =
        ((designAdjoint E (fun i => d i * z.2.1 i) : T) : V) := by
      simp [designAdjoint, freeRowsMap]
    rw [he, Submodule.orthogonalProjectionOnto_mem_subspace_eq_self]
  · funext i
    change -⟪(E i : V), z.1⟫ = -⟪E i, T.orthogonalProjectionOnto z.1⟫
    rw [T.inner_orthogonalProjectionOnto_eq_of_mem_left]

@[expose] noncomputable def signalNormalVariationToCompatibility
    (T : Submodule ℝ V) (E : ι → T) (b : V) (v d : ι → ℝ)
    (hpred : designPredictor E (T.orthogonalProjectionOnto b) = 0)
    (hadj : designAdjoint E v = 0) :
    EmpiricalKKTTupleData ι V →ₗ[ℝ]
      forcingCompatibilitySubspace (T.orthogonalProjectionOnto b) v :=
  (signalNormalVariation T E d).codRestrict _
    (signalNormalVariation_mem_compatibility T E b v d hpred hadj)

omit [Fintype ι] [FiniteDimensional ℝ V] in
/-- A free affine line includes as the same affine line in the full design. -/
theorem signalSliceDesign_add_smul (T : Submodule ℝ V) (H₀ : ι → V)
    (X E : ι → T) (t : ℝ) :
    signalSliceDesign T H₀ (X + t • E) = signalSliceDesign T H₀ X + t • freeRowsMap T E := by
  ext i
  simp [signalSliceDesign, freeRowsMap, add_assoc]

/-- The actual restricted normal varies affinely along a free design line. -/
theorem signalSliceNormal_add_smul (T : Submodule ℝ V) (H₀ : ι → V)
    (X E : ι → T) (d : ι → ℝ) (t : ℝ) :
    (signalSliceNormal T (signalSliceDesign T H₀ (X + t • E)) d).toLinearMap =
      (signalSliceNormal T (signalSliceDesign T H₀ X) d).toLinearMap +
        t • signalNormalVariation T E d := by
  rw [signalSliceDesign_add_smul]
  change (signalForcingProjection T).comp (kktIncrementForcingLinearMap
    (signalSliceDesign T H₀ X + t • freeRowsMap T E) d) = _
  rw [kktIncrementForcingLinearMap_add_smul, LinearMap.comp_add, LinearMap.comp_smul]
  rfl

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceRemainderAveraging.lean <==
module

public import ALO.Estimator.SignalSliceConditionalRemainder
public import ALO.Estimator.LipschitzEmpiricalALO

/-! # Nonnegative remainder averaging on fixed-signal slices -/

public section
namespace ALO
open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [MeasurableSpace V] [BorelSpace V]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
  (T : Submodule ℝ V) (H₀ : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, LipschitzWith 1 (slope i))

local notation "Γ" => signalSliceKKTData R α hα hR T H₀ c loss slope hc
local notation "r" => signalSliceRemainderSqSum R α hα hR T H₀ c loss slope hc
local notation "G" => goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc
local notation "κ" => signalKKTDeterminantConditionalKernel R α hα hR T H₀ c loss slope hc hl hs
local notation "γ" => ambientDesignGaussian (ι := ι) (V := T)

include hl hs

/-- Measurability of the actual remainder does not require choosing tangent bases. -/
theorem measurable_signalSliceRemainderSqSum : Measurable r := by
  classical
  let A := measurableEmpiricalALOOperator (fun i Z => signalSliceDesign T H₀ Z i)
    (empiricalEstimator R α hα hR (fun i Z => signalSliceDesign T H₀ Z i) c loss hc) c slope
  have hA : Measurable A := measurable_actualEmpiricalALOOperator_of_lipschitz_score
    R α hα hR (fun i Z => signalSliceDesign T H₀ Z i) c loss slope hc hl
    (contDiff_signalSliceRow T H₀) hs
  have hΓ := (locallyLipschitz_signalSliceKKTData R α hα hR T H₀ c loss slope hc hl hs).continuous.measurable
  have hx (i : ι) : Measurable (fun Z => signalSliceDesign T H₀ Z i) :=
    (contDiff_signalSliceRow T H₀ i).continuous.measurable
  have ht : Measurable (fun Z => LinearMap.trace ℝ V (A Z).toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    exact Finset.measurable_sum _ fun j _ =>
      measurable_const.inner (hA.apply_continuousLinearMap _)
  have hq (i : ι) : Measurable (fun Z => ⟪signalSliceDesign T H₀ Z i, A Z (signalSliceDesign T H₀ Z i)⟫) :=
    (hx i).inner ((show Continuous (fun q : (V →L[ℝ] V) × V => q.1 q.2) from
      continuous_fst.clm_apply continuous_snd).measurable.comp (hA.prodMk (hx i)))
  have hd (i : ι) : Measurable (fun Z => deriv (slope i) ((Γ Z).2.1 i)) :=
    (measurable_deriv (slope i)).comp ((measurable_pi_apply i).comp hΓ.snd.fst)
  exact Finset.measurable_sum _ fun i _ =>
    ((hq i).sub (ht.mul (measurable_const.sub ((hd i).mul (hq i))))).pow_const 2

/-- Average conditional estimates as nonnegative integrals. Finiteness of the
spectral envelope is needed only after the signal coordinates are averaged. -/
theorem lintegral_signalSliceRemainder_goodOutputs_le
    (hT : Module.finrank ℝ Tᗮ ≤ 1) (hH₀ : ∀ i, H₀ i ∈ Tᗮ)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ * Fintype.card ι) :
    (∫⁻ X in Γ ⁻¹' G, ENNReal.ofReal (r X) ∂γ) ≤
      ENNReal.ofReal (6 * section3RemainderConstant μ δ * (1 + μ⁻¹)) *
        ∫⁻ X, ENNReal.ofReal ((1 + ‖euclideanDesignOperator (signalSliceDesign T H₀ X)‖ /
          Real.sqrt (Fintype.card ι)) ^ 4) ∂γ := by
  let E := fun X : ι → T => (1 + ‖euclideanDesignOperator (signalSliceDesign T H₀ X)‖ /
    Real.sqrt (Fintype.card ι)) ^ 4
  let C := 6 * section3RemainderConstant μ δ * (1 + μ⁻¹)
  have hC : 0 ≤ C := by
    have := (section3RemainderConstant_pos μ δ hμ hδ).le
    dsimp [C]; positivity
  have hr := measurable_signalSliceRemainderSqSum R α hα hR T H₀ c loss slope hc hl hs
  have hr0 : ∀ X, 0 ≤ r X := fun _ => Finset.sum_nonneg fun _ _ => sq_nonneg _
  have hE0 : ∀ X, 0 ≤ E X := fun _ => by dsimp [E]; positivity
  have ha : Continuous (signalSliceDesign T H₀) :=
    (continuous_signalSliceDesign T).comp (continuous_const.prodMk continuous_id)
  have hEm : Measurable E :=
    ((continuous_const.add ((continuous_euclideanDesignOperator.comp ha).norm.div_const _)).pow 4).measurable
  have hG := measurableSet_goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc hl hs
  have hdisr := lintegral_joint_signalKKTDeterminantConditionalKernel
    R α hα hR T H₀ c loss slope hc hl hs
    (fun q => ENNReal.ofReal (r q.2)) (hr.comp measurable_snd).ennreal_ofReal
  have hdisE := lintegral_joint_signalKKTDeterminantConditionalKernel
    R α hα hR T H₀ c loss slope hc hl hs
    (fun q => ENNReal.ofReal (E q.2)) (hEm.comp measurable_snd).ennreal_ofReal
  have hbound : (∫⁻ X in Γ ⁻¹' G, ENNReal.ofReal (r X) ∂γ) ≤
      ENNReal.ofReal C * ∫⁻ X, ENNReal.ofReal (E X) ∂γ := by
    calc
      _ = ∫⁻ p in G, ∫⁻ X, ENNReal.ofReal (r X) ∂κ p ∂(γ).map Γ := hdisr
      _ ≤ ∫⁻ p in G, ENNReal.ofReal C *
          ∫⁻ X, ENNReal.ofReal (E X) ∂κ p ∂(γ).map Γ := by
        apply lintegral_mono_ae
        filter_upwards [ae_restrict_mem hG] with p hp
        obtain ⟨hri, hEi, hb⟩ := signalSliceRemainder_bound_conditionalKernel
          R α hα hR T H₀ c loss slope hc hl hs hT hH₀ μ δ hμ hδ hscale hdim p hp
        rw [← ofReal_integral_eq_lintegral_ofReal hri (Filter.Eventually.of_forall hr0),
          ← ofReal_integral_eq_lintegral_ofReal hEi (Filter.Eventually.of_forall hE0),
          ← ENNReal.ofReal_mul hC]
        exact ENNReal.ofReal_le_ofReal hb
      _ = ENNReal.ofReal C *
          ∫⁻ p in G, ∫⁻ X, ENNReal.ofReal (E X) ∂κ p ∂(γ).map Γ :=
        lintegral_const_mul' _ _ ENNReal.ofReal_ne_top
      _ = ENNReal.ofReal C * ∫⁻ X in Γ ⁻¹' G, ENNReal.ofReal (E X) ∂γ := by rw [hdisE]
      _ ≤ _ := mul_le_mul_of_nonneg_left
        (lintegral_mono' Measure.restrict_le_self le_rfl) zero_le
  exact hbound

/-- Good outputs and regular outputs have the same preimage almost everywhere. -/
theorem ae_signalSlice_goodOutputs_iff_regular :
    (Γ ⁻¹' G) =ᵐ[γ] (Γ ⁻¹' signalKKTRegularSet T slope) := by
  have hΓm := (locallyLipschitz_signalSliceKKTData R α hα hR T H₀ c loss slope hc hl hs).continuous.measurable
  have hgood := ae_map_mem_goodSignalKKTDataSet R α hα hR T H₀ c loss slope hc hl hs
    ambientDesignHaar γ (by
      rw [ambientDesignGaussian_eq_withDensity]
      exact withDensity_absolutelyContinuous _ _)
  have hg : ∀ᵐ X ∂γ, Γ X ∈ signalKKTRegularSet T slope → Γ X ∈ G :=
    ae_of_ae_map (μ := γ) (p := fun p => p ∈ signalKKTRegularSet T slope → p ∈ G)
      hΓm.aemeasurable hgood
  filter_upwards [hg] with X hX
  exact propext ⟨fun hp => hp.2.1, hX⟩

/-- The regular-event estimate does not assert that this event has full measure. -/
theorem lintegral_signalSliceRemainder_regular_le
    (hT : Module.finrank ℝ Tᗮ ≤ 1) (hH₀ : ∀ i, H₀ i ∈ Tᗮ)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ * Fintype.card ι) :
    (∫⁻ X in Γ ⁻¹' signalKKTRegularSet T slope, ENNReal.ofReal (r X) ∂γ) ≤
      ENNReal.ofReal (6 * section3RemainderConstant μ δ * (1 + μ⁻¹)) *
        ∫⁻ X, ENNReal.ofReal ((1 + ‖euclideanDesignOperator (signalSliceDesign T H₀ X)‖ /
          Real.sqrt (Fintype.card ι)) ^ 4) ∂γ := by
  rw [← Measure.restrict_congr_set
    (ae_signalSlice_goodOutputs_iff_regular R α hα hR T H₀ c loss slope hc hl hs)]
  exact lintegral_signalSliceRemainder_goodOutputs_le R α hα hR T H₀ c loss slope hc hl hs
    hT hH₀ μ δ hμ hδ hscale hdim

end ALO


==> anc/lean_alo/ALO/Estimator/SignalSliceTransverseSection.lean <==
module

public import ALO.Estimator.SignalSliceFiberNormal
public import ALO.Estimator.ScoreAugmentedKKTCharts

/-! # Transverse sections of augmented fixed-signal fibers

The section and reconstruction live in the free design space, while their
output retains the full fitted coefficient and subgradient.
-/

public section
namespace ALO
open scoped Topology RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Projection onto the free design directions of an augmented fiber. -/
@[expose] noncomputable def signalKKTFiberProjection (T : Submodule ℝ V)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) : (ι → T) →L[ℝ] (ι → T) :=
  designFiberProjection (T.orthogonalProjectionOnto p.1) (scoreVector slope p.2.1)

theorem signalKKTFiberProjection_idempotent (T : Submodule ℝ V)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ signalKKTRegularSet T slope) (Z : ι → T) :
    signalKKTFiberProjection T slope p (signalKKTFiberProjection T slope p Z) =
      signalKKTFiberProjection T slope p Z := by
  let : MeasurableSpace T := borel T
  let : BorelSpace T := ⟨rfl⟩
  exact designFiberProjection_idempotent _ _ hp.1 hp.2 Z

theorem signalKKTFiberProjection_fixed_iff (T : Submodule ℝ V)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ signalKKTRegularSet T slope) (Z : ι → T) :
    signalKKTFiberProjection T slope p Z = Z ↔
      designForcing (T.orthogonalProjectionOnto p.1) (scoreVector slope p.2.1) Z = 0 := by
  let : MeasurableSpace T := borel T
  let : BorelSpace T := ⟨rfl⟩
  constructor
  · intro hZ
    rw [← hZ]
    exact designForcing_designFiberProjection _ _ hp.1 hp.2 Z
  · exact designFiberProjection_eq_self_of_mem_ker _ _ Z

/-- A section in the affine plane whose translation space is the kernel of `P`. -/
@[expose] noncomputable def signalTransverseSection
    (T : Submodule ℝ V) (H : ι → V)
    (P : (ι → T) →L[ℝ] (ι → T)) (X₀ : ι → T)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) : ι → T :=
  signalKKTSection T H slope 0 p -
    (projectionTransition P (signalKKTFiberProjection T slope p)).inverse
      (P (signalKKTSection T H slope 0 p - X₀))

/-- The transverse section lies in its fixed affine plane. -/
theorem signalTransverseSection_mem_plane
    (T : Submodule ℝ V) (H : ι → V)
    (P : (ι → T) →L[ℝ] (ι → T)) (hP : ∀ X, P (P X) = P X)
    (X₀ : ι → T) (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ signalKKTRegularSet T slope)
    (hT : (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible) :
    P (signalTransverseSection T H P X₀ slope p - X₀) = 0 := by
  have h := projectionTransition_projection_inverse P (signalKKTFiberProjection T slope p)
    hP (signalKKTFiberProjection_idempotent T slope p hp) hT
    (P (signalKKTSection T H slope 0 p - X₀)) (hP _)
  simp only [signalTransverseSection, map_sub] at h ⊢
  rw [h]
  abel

/-- Removing the coordinate correction leaves the forcing data unchanged. -/
theorem designForcing_signalTransverseSection
    (T : Submodule ℝ V) (H : ι → V)
    (P : (ι → T) →L[ℝ] (ι → T)) (hP : ∀ X, P (P X) = P X)
    (X₀ : ι → T) (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ signalKKTRegularSet T slope)
    (hT : (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible) :
    designForcing (T.orthogonalProjectionOnto p.1) (scoreVector slope p.2.1) (signalTransverseSection T H P X₀ slope p) =
      designForcing (T.orthogonalProjectionOnto p.1) (scoreVector slope p.2.1) (signalKKTSection T H slope 0 p) := by
  have hfixed := projectionTransition_inverse_fixed P (signalKKTFiberProjection T slope p)
    hP (signalKKTFiberProjection_idempotent T slope p hp) hT
    (P (signalKKTSection T H slope 0 p - X₀)) (hP _)
  have hzero := (signalKKTFiberProjection_fixed_iff T slope p hp _).mp hfixed
  rw [signalTransverseSection, map_sub, hzero, sub_zero]

/-- Reconstruct a point of a fiber from its output and its fixed fiber coordinate. -/
@[expose] noncomputable def signalTransverseReconstruct
    (T : Submodule ℝ V) (H : ι → V)
    (P : (ι → T) →L[ℝ] (ι → T)) (X₀ : ι → T)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) (k : ι → T) : ι → T :=
  signalTransverseSection T H P X₀ slope p +
    (projectionTransition P (signalKKTFiberProjection T slope p)).inverse k

/-- The reconstruction has exactly the prescribed fixed fiber coordinate. -/
theorem projection_signalTransverseReconstruct
    (T : Submodule ℝ V) (H : ι → V)
    (P : (ι → T) →L[ℝ] (ι → T)) (hP : ∀ X, P (P X) = P X)
    (X₀ : ι → T) (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ signalKKTRegularSet T slope)
    (hT : (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)
    (k : ι → T) (hk : P k = k) :
    P (signalTransverseReconstruct T H P X₀ slope p k - X₀) = k := by
  have hsection := signalTransverseSection_mem_plane T H P hP X₀ slope p hp hT
  have hcoord := projectionTransition_projection_inverse P (signalKKTFiberProjection T slope p)
    hP (signalKKTFiberProjection_idempotent T slope p hp) hT k hk
  simp only [signalTransverseReconstruct, map_sub, map_add, hcoord] at hsection ⊢
  rw [sub_eq_zero.mp hsection]
  abel

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (T : Submodule ℝ V) (H : ι → V) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
local notation "Γ" => signalSliceKKTData R α hα hR T H c loss slope hc
include hl

/-- Exact free forcing equations for any regular compatible target. -/
theorem signalSliceKKTData_eq_target_iff_forcing
    (p : EmpiricalKKTTupleData ι V) (hp : IsCompatibleSignalKKTData R c T H slope p)
    (hreg : p ∈ signalKKTRegularSet T slope) (Z : ι → T) :
    Γ Z = p ↔ designForcing (T.orthogonalProjectionOnto p.1) (scoreVector slope p.2.1) Z =
      signalKKTForcingTarget T H slope p := by
  have hbase := signalSliceKKTData_signalKKTSection R α hα hR T H c loss slope hc hl 0 p hp
    hreg.1 hreg.2
  have he := signalSliceKKTData_eq_iff_forcing R α hα hR T H c loss slope hc hl
    (signalKKTSection T H slope 0 p) Z
  rw [hbase, designForcing_signalKKTSection R c T H slope 0 p hp hreg.1 hreg.2] at he
  exact he

/-- The transverse section realizes every regular compatible target on its domain. -/
theorem signalSliceKKTData_signalTransverseSection
    (P : (ι → T) →L[ℝ] (ι → T)) (hP : ∀ X, P (P X) = P X)
    (X₀ : ι → T) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ {p | IsCompatibleSignalKKTData R c T H slope p}) (hreg : p ∈ signalKKTRegularSet T slope)
    (hT : (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible) :
    Γ (signalTransverseSection T H P X₀ slope p) = p := by
  have hbase := signalSliceKKTData_signalKKTSection R α hα hR T H c loss slope hc hl 0 p hp
    hreg.1 hreg.2
  have he := signalSliceKKTData_eq_iff_forcing R α hα hR T H c loss slope hc hl
    (signalKKTSection T H slope 0 p) (signalTransverseSection T H P X₀ slope p)
  rw [hbase] at he
  exact he.mpr (designForcing_signalTransverseSection T H P hP X₀ slope p hreg hT)

/-- Each fiber intersects the fixed transverse plane in at most one point. -/
theorem eq_signalTransverseSection_of_fiber_of_plane
    (P : (ι → T) →L[ℝ] (ι → T)) (hP : ∀ X, P (P X) = P X)
    (X₀ : ι → T) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ {p | IsCompatibleSignalKKTData R c T H slope p}) (hreg : p ∈ signalKKTRegularSet T slope)
    (hT : (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)
    (X : ι → T) (hX : Γ X = p) (hplane : P (X - X₀) = 0) :
    X = signalTransverseSection T H P X₀ slope p := by
  apply sub_eq_zero.mp
  apply projectionTransition_eq_zero_of_fixed_of_projection_eq_zero
    P (signalKKTFiberProjection T slope p) hT
  · apply (signalKKTFiberProjection_fixed_iff T slope p hreg _).mpr
    rw [map_sub,
      (signalSliceKKTData_eq_target_iff_forcing R α hα hR T H c loss slope hc hl p hp hreg X).mp hX,
      (signalSliceKKTData_eq_target_iff_forcing R α hα hR T H c loss slope hc hl p hp hreg _).mp
        (signalSliceKKTData_signalTransverseSection R α hα hR T H c loss slope hc hl
          P hP X₀ p hp hreg hT), sub_self]
  · have hsection := signalTransverseSection_mem_plane T H P hP X₀ slope p hreg hT
    simp only [map_sub] at hplane hsection ⊢
    exact sub_eq_zero.mpr ((sub_eq_zero.mp hplane).trans (sub_eq_zero.mp hsection).symm)

/-- Every fixed fiber coordinate reconstructs a realization of the target tuple. -/
theorem signalSliceKKTData_signalTransverseReconstruct
    (P : (ι → T) →L[ℝ] (ι → T)) (hP : ∀ X, P (P X) = P X)
    (X₀ : ι → T) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ {p | IsCompatibleSignalKKTData R c T H slope p}) (hreg : p ∈ signalKKTRegularSet T slope)
    (hT : (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)
    (k : ι → T) (hk : P k = k) :
    Γ (signalTransverseReconstruct T H P X₀ slope p k) = p := by
  have hfixed := projectionTransition_inverse_fixed P (signalKKTFiberProjection T slope p)
    hP (signalKKTFiberProjection_idempotent T slope p hreg) hT k hk
  have hzero := (signalKKTFiberProjection_fixed_iff T slope p hreg _).mp hfixed
  rw [signalSliceKKTData_eq_target_iff_forcing R α hα hR T H c loss slope hc hl p hp hreg,
    signalTransverseReconstruct, map_add, hzero, add_zero]
  exact (signalSliceKKTData_eq_target_iff_forcing R α hα hR T H c loss slope hc hl p hp hreg _).mp
    (signalSliceKKTData_signalTransverseSection R α hα hR T H c loss slope hc hl
      P hP X₀ p hp hreg hT)

/-- Every point of the entire affine fiber is recovered from its fixed coordinate. -/
theorem signalTransverseReconstruct_projection_eq
    (P : (ι → T) →L[ℝ] (ι → T)) (hP : ∀ X, P (P X) = P X)
    (X₀ : ι → T) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ {p | IsCompatibleSignalKKTData R c T H slope p}) (hreg : p ∈ signalKKTRegularSet T slope)
    (hT : (projectionTransition P (signalKKTFiberProjection T slope p)).IsInvertible)
    (X : ι → T) (hX : Γ X = p) :
    signalTransverseReconstruct T H P X₀ slope p (P (X - X₀)) = X := by
  let s := signalTransverseSection T H P X₀ slope p
  have hs : Γ s = p :=
    signalSliceKKTData_signalTransverseSection R α hα hR T H c loss slope hc hl
      P hP X₀ p hp hreg hT
  have hfixed : signalKKTFiberProjection T slope p (X - s) = X - s := by
    apply (signalKKTFiberProjection_fixed_iff T slope p hreg _).mpr
    rw [map_sub,
      (signalSliceKKTData_eq_target_iff_forcing R α hα hR T H c loss slope hc hl p hp hreg X).mp hX,
      (signalSliceKKTData_eq_target_iff_forcing R α hα hR T H c loss slope hc hl p hp hreg s).mp hs,
      sub_self]
  have hplane := signalTransverseSection_mem_plane T H P hP X₀ slope p hreg hT
  have hcoord : P (X - X₀) = P (X - s) := by
    simp only [map_sub] at hplane ⊢
    rw [sub_eq_zero.mp hplane]
  have hinv := projectionTransition_inverse_projection P (signalKKTFiberProjection T slope p)
    hT (X - s) hfixed
  change s + (projectionTransition P (signalKKTFiberProjection T slope p)).inverse
    (P (X - X₀)) = X
  rw [hcoord, hinv]
  abel


end ALO


==> anc/lean_alo/ALO/Estimator/SingleIndexALO.lean <==
module

public import ALO.Estimator.SignalCovarianceALOBounds
public import ALO.Estimator.SingleIndexScoreLink

/-! # Single-index rational ALO theorems for both penalty classes

Responses are measurable links of independent external noise and the row's
signal index. Predictions and leave-one-out fits use the original covariance
design. Rational ALO conclusions retain the row-event indicator.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

section GroupIdentification
variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [Fintype K]
  (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a : ℝ) (ha : 0 < a) (T : Submodule ℝ V)
  (s : (ι → V) → ι → BoundedLipschitzScore)

/-- Rational ALO written directly with the original prescribed group inverse,
its own leverage and fitted curvature. -/
@[expose] noncomputable def groupLassoSignalCovarianceALOPrediction (X : ι → V) (i : ι) : ℝ :=
  let t := s (signalDesignPart T (fun j => whitenRow S (X j)))
  let Q := groupLassoEmpiricalALOOperator P w hw a ha 0
    (fun j => boundedScoreLoss (t j)) (fun j => boundedScore (t j))
    (fun j => convexOn_boundedScoreLoss (t j)) (fun j => hasDerivAt_boundedScoreLoss (t j)) X
  let z := ⟪X i, covarianceSignalAdaptiveEstimator S (groupLassoPenalty P w a) a ha
    (strongConvexOn_groupLassoPenalty P w hw a) T s X⟫
  z + boundedScore (t i) z * (⟪X i, Q (X i)⟫ /
    (1 - covarianceSignalCurvature S (groupLassoPenalty P w a) a ha
      (strongConvexOn_groupLassoPenalty P w hw a) T s X i * ⟪X i, Q (X i)⟫))

/-- Exact equality includes the rational denominator, not just the trace
correction. Thus the group theorem uses the prescribed original matrix. -/
theorem groupLassoSignalCovarianceALOPrediction_eq (X : ι → V) (i : ι) :
    groupLassoSignalCovarianceALOPrediction S P w hw a ha T s X i =
      covarianceSignalALOPrediction S (groupLassoPenalty P w a) a ha
        (strongConvexOn_groupLassoPenalty P w hw a) T s
        (groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T s) X i := by
  unfold covarianceSignalALOPrediction
  rw [unwhiten_groupLassoCovarianceSignalAdaptiveOperator]
  rfl

end GroupIdentification

variable {U Y V ι : Type*} [MeasurableSpace U] [MeasurableSpace Y]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (β : V) (link : ι → U × ℝ → Y) (hf : ∀ i, Measurable (link i))
  (score : Y → ℝ → ℝ) (hm : ∀ y, Monotone (score y))
  (hlip : ∀ y, LipschitzWith 1 (score y)) (hb : ∀ y t, |score y t| ≤ 1)
  (hs : ∀ t, Measurable (fun y => score y t))
  (ν : Measure U) [IsProbabilityMeasure ν]
  (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
  (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))

include hf hs hgm hg in
/-- General-penalty single-index rational ALO: bounded total squared error
and an inverse-square-root test rate against actual deleted fits. The same
constructed operator occurs throughout. Scores are bounded and Lipschitz;
the response link need only be measurable. -/
theorem singleIndex_generalPenalty_ALO
    (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let T := singleIndexFreeSpace S β
    let s := singleIndexScores S β link score hm hlip hb
    let A := fun u => signalAdaptiveConstructedOperator (fun z => R (S.symm z)) α hα hRS T (s u)
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
    let err := F.indicator (parametricCovarianceSignalALOError S R a ha hR T s A)
    let test := F.indicator
      (parametricCovarianceSignalALOTestError S R a ha hR T s A (singleIndexResponse β link) g)
    (Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤
        2 * constructedSignalWeightConstant μ δ + 2 * empiricalMeanFieldConstant μ δ) ∧
    (Integrable test (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, test q ∂ν.prod (covarianceDesignGaussian S)) ≤
        signalALOTestConstant (constructedSignalWeightConstant μ δ) μ δ /
          Real.sqrt (Fintype.card ι)) := by
  exact constructedSingleIndexCovariance_ALO_bounds S R a ha hR (singleIndexFreeSpace S β)
    (singleIndexScores S β link score hm hlip hb)
    (measurable_singleIndexScores S β link score hm hlip hb hf hs) ν α hα hRS hmin
    (singleIndexFreeSpace_codim_le_one S β) μ δ hμ hδ hscale hdim
    (singleIndexResponse β link) (measurable_singleIndexResponse β link hf) g hgm hg

include hf hs hgm hg in
/-- Prescribed group-Lasso single-index rational ALO for general covariance.
The original matrix is identified by `groupLassoSignalCovarianceALOPrediction_eq`.
The expectation uses the original independent-noise/design law; it is
indicator-weighted, with no conditioning on the fitted estimator or event. -/
theorem singleIndex_groupLasso_ALO
    {K : Type*} [Fintype K] (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (a α : ℝ) (ha : 0 < a) (hα : 0 < α) (hcov : α * ‖designCovariance S‖ ≤ a)
    (hP : ∀ z, (∀ k, P k z = 0) → z = 0)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let R := groupLassoPenalty P w a
    let hR := strongConvexOn_groupLassoPenalty P w hw a
    let T := singleIndexFreeSpace S β
    let s := singleIndexScores S β link score hm hlip hb
    let A := fun u => groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T (s u)
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
    let err := F.indicator (parametricCovarianceSignalALOError S R a ha hR T s A)
    let test := F.indicator
      (parametricCovarianceSignalALOTestError S R a ha hR T s A (singleIndexResponse β link) g)
    (Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤
        2 * groupLassoSignalWeightConstant μ δ + 2 * empiricalMeanFieldConstant μ δ) ∧
    (Integrable test (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, test q ∂ν.prod (covarianceDesignGaussian S)) ≤
        signalALOTestConstant (groupLassoSignalWeightConstant μ δ) μ δ /
          Real.sqrt (Fintype.card ι)) := by
  exact prescribedGroupSingleIndexCovariance_ALO_bounds S a ha (singleIndexFreeSpace S β)
    (singleIndexScores S β link score hm hlip hb) P w hw
    (measurable_singleIndexScores S β link score hm hlip hb hf hs) ν α hα hcov hP
    (singleIndexFreeSpace_codim_le_one S β) μ δ hμ hδ hscale hdim
    (singleIndexResponse β link) (measurable_singleIndexResponse β link hf) g hgm hg

end ALO


==> anc/lean_alo/ALO/Estimator/SingleIndexALOUnconditional.lean <==
module

public import ALO.Estimator.SignalCovarianceALOUnconditional
public import ALO.Estimator.SingleIndexALO

/-! # Unconditional single-index ALO–LOO conclusions

Both operator choices retain the same bounded Lipschitz scores, measurable
single-index links and arbitrary independent noise. The conclusions have no
row-event indicator and no normalization by an event probability.
-/

public section
namespace ALO
open MeasureTheory
variable {U Y V ι : Type*} [MeasurableSpace U] [MeasurableSpace Y]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (β : V) (link : ι → U × ℝ → Y) (hf : ∀ i, Measurable (link i))
  (score : Y → ℝ → ℝ) (hm : ∀ y, Monotone (score y))
  (hlip : ∀ y, LipschitzWith 1 (score y)) (hb : ∀ y t, |score y t| ≤ 1)
  (hs : ∀ t, Measurable (fun y => score y t))
  (ν : Measure U) [IsProbabilityMeasure ν]
  (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
  (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))

include hf hs hgm hg in
/-- General-penalty rational ALO without an event indicator: integrable
total squared error bounded independently of dimension, and a test-function
rate of order `n⁻¹ᐟ²` under the original covariance/noise law. -/
theorem singleIndex_generalPenalty_ALO_unconditional
    (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let T := singleIndexFreeSpace S β
    let s := singleIndexScores S β link score hm hlip hb
    let A := fun u => signalAdaptiveConstructedOperator (fun z => R (S.symm z)) α hα hRS T (s u)
    let err := parametricCovarianceSignalALOError S R a ha hR T s A
    let test := parametricCovarianceSignalALOTestError S R a ha hR T s A (singleIndexResponse β link) g
    (Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤
        unconditionalSignalALOErrorConstant (constructedSignalWeightConstant μ δ) μ δ) ∧
    (Integrable test (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, test q ∂ν.prod (covarianceDesignGaussian S)) ≤
        unconditionalSignalALOTestConstant (constructedSignalWeightConstant μ δ) μ δ /
          Real.sqrt (Fintype.card ι)) := by
  let T := singleIndexFreeSpace S β
  let s := singleIndexScores S β link score hm hlip hb
  let A := fun u => signalAdaptiveConstructedOperator (fun z => R (S.symm z)) α hα hRS T (s u)
  have hs' : Measurable (Function.uncurry s) := measurable_singleIndexScores S β link score hm hlip hb hf hs
  have hA : Measurable (Function.uncurry A) := measurable_parametricSignalConstructedOperator S R T s hs' α hα hRS
  let M := fun u => constructedSignalAdaptiveMeanFieldModel (fun z => R (S.symm z)) α hα hRS T (s u)
    (hs'.comp (measurable_const.prodMk measurable_id)) hmin
  have hbad := parametricCovarianceSignal_ALO_tail_bound_of_models S R a α ha hα hR hRS T s A
    hs' hA ν M (fun _ => rfl) (fun _ => rfl) (fun _ => rfl) (fun _ => rfl) (fun _ => rfl)
    (fun u => ae_signalAdaptive_denominator (fun z => R (S.symm z)) α hα hRS T (s u)
      (hs'.comp (measurable_const.prodMk measurable_id))) μ δ hμ hδ hscale hdim
  have hrank := singleIndexFreeSpace_codim_le_one S β
  have hy := measurable_singleIndexResponse β link hf
  have hgood := constructedSingleIndexCovariance_ALO_bounds S R a ha hR T s hs' ν α hα hRS hmin
    hrank μ δ hμ hδ hscale hdim (singleIndexResponse β link) hy g hgm hg
  have hE := constructedSingleIndexCovariance_meanField_bounds S R a ha hR T s hs' ν α hα hRS hmin
    hrank μ δ hμ hδ hscale hdim (singleIndexResponse β link) hy g hgm hg
  have hM := constructedSingleIndexCovariance_prediction_moment S R a α ha hα hR hRS T s
    hs' ν hmin μ δ hμ hscale hdim
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  exact parametricCovarianceSignal_ALO_unconditional_of_estimates S R a ha hR T s A hs' hA ν
    (singleIndexResponse β link) hy g hgm hg (constructedSignalWeightConstant μ δ) μ δ hμ hδ hn
    hgood.1 hbad hE.1 hM

include hf hs hgm hg in
/-- The prescribed group inverse has the same unconditional conclusion for
general covariance. Group coverage and the ridge/covariance inequality are
retained, but no additional moment or smoothness assumption is introduced. -/
theorem singleIndex_groupLasso_ALO_unconditional
    {K : Type*} [Fintype K] (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (a α : ℝ) (ha : 0 < a) (hα : 0 < α) (hcov : α * ‖designCovariance S‖ ≤ a)
    (hP : ∀ z, (∀ k, P k z = 0) → z = 0)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let R := groupLassoPenalty P w a
    let hR := strongConvexOn_groupLassoPenalty P w hw a
    let T := singleIndexFreeSpace S β
    let s := singleIndexScores S β link score hm hlip hb
    let A := fun u => groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T (s u)
    let err := parametricCovarianceSignalALOError S R a ha hR T s A
    let test := parametricCovarianceSignalALOTestError S R a ha hR T s A (singleIndexResponse β link) g
    (Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤
        unconditionalSignalALOErrorConstant (groupLassoSignalWeightConstant μ δ) μ δ) ∧
    (Integrable test (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, test q ∂ν.prod (covarianceDesignGaussian S)) ≤
        unconditionalSignalALOTestConstant (groupLassoSignalWeightConstant μ δ) μ δ /
          Real.sqrt (Fintype.card ι)) := by
  let R := groupLassoPenalty P w a
  have hR := strongConvexOn_groupLassoPenalty P w hw a
  have hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)) :=
    strongConvexOn_whitenedGroupLasso P w hw a α hα.le S
      (by simpa only [norm_designCovariance] using hcov)
  let T := singleIndexFreeSpace S β
  let s := singleIndexScores S β link score hm hlip hb
  let A := fun u => groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T (s u)
  have hs' : Measurable (Function.uncurry s) := measurable_singleIndexScores S β link score hm hlip hb hf hs
  have hA : Measurable (Function.uncurry A) := measurable_parametricSignalGroupOperator S a ha T s hs' P w hw
  let M := fun u => groupLassoCovarianceSignalMeanFieldModel S P w hw a α ha hα hRS T (s u)
    (hs'.comp (measurable_const.prodMk measurable_id)) hcov
  have hbad := parametricCovarianceSignal_ALO_tail_bound_of_models S R a α ha hα hR hRS T s A
    hs' hA ν M (fun _ => rfl) (fun _ => rfl) (fun _ => rfl) (fun _ => rfl) (fun _ => rfl)
    (fun u => Filter.Eventually.of_forall fun X =>
      groupLassoSignal_denominator S P w hw a α ha hα hRS T (s u) hcov X) μ δ hμ hδ hscale hdim
  have hrank := singleIndexFreeSpace_codim_le_one S β
  have hy := measurable_singleIndexResponse β link hf
  have hgood := prescribedGroupSingleIndexCovariance_ALO_bounds S a ha T s P w hw hs' ν α hα hcov hP
    hrank μ δ hμ hδ hscale hdim (singleIndexResponse β link) hy g hgm hg
  have hE := prescribedGroupSingleIndexCovariance_meanField_bounds S a ha T s P w hw hs' ν α hα hcov
    hrank μ δ hμ hδ hscale hdim (singleIndexResponse β link) hy g hgm hg
  have hM := prescribedGroupSingleIndexCovariance_prediction_moment S a α ha hα T s P w hw
    hs' ν hcov μ δ hμ hscale hdim
  have hn : 0 < Fintype.card ι := by
    by_contra h
    have hz : Fintype.card ι = 0 := by omega
    simp [hz] at hscale
    linarith
  exact parametricCovarianceSignal_ALO_unconditional_of_estimates S R a ha hR T s A hs' hA ν
    (singleIndexResponse β link) hy g hgm hg (groupLassoSignalWeightConstant μ δ) μ δ hμ hδ hn
    hgood.1 hbad hE.1 hM

end ALO


==> anc/lean_alo/ALO/Estimator/SingleIndexCovarianceAveraging.lean <==
module

public import ALO.Estimator.ParametricSignalCovarianceMeasurability

/-! # Unconditional single-index covariance bounds with arbitrary independent noise -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {U V ι Y : Type*} [MeasurableSpace U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V] [MeasurableSpace Y]
  (S : V ≃L[ℝ] V) (R : V → ℝ) (a : ℝ) (ha : 0 < a)
  (hR : StrongConvexOn Set.univ a R) (T : Submodule ℝ V)
  (s : U → (ι → V) → ι → BoundedLipschitzScore)
  (A : U → (ι → V) → V →L[ℝ] V)

@[expose] noncomputable def parametricCovarianceSignalError (q : U × (ι → V)) : ℝ :=
  ∑ i, (covarianceSignalMeanFieldPrediction S R a ha hR T (s q.1) (A q.1) q.2 i -
    ⟪q.2 i, covarianceSignalAdaptiveLOO S R a ha hR T (s q.1) i q.2⟫) ^ 2

@[expose] noncomputable def parametricCovarianceSignalTestError
    (y : U × (ι → V) → ι → Y) (g : ℝ → Y → ℝ) (q : U × (ι → V)) : ℝ :=
  |(∑ i, (g (covarianceSignalMeanFieldPrediction S R a ha hR T (s q.1) (A q.1) q.2 i) (y q i) -
    g ⟪q.2 i, covarianceSignalAdaptiveLOO S R a ha hR T (s q.1) i q.2⟫ (y q i))) / Fintype.card ι|

/-- Average actual-fit covariance bounds after establishing joint
measurability. This helper makes no regularity assumption on the noise space. -/
theorem parametricSignalCovariance_bounds_of_sections
    (hs : Measurable (Function.uncurry s)) (hA : Measurable (Function.uncurry A))
    (ν : Measure U) [IsProbabilityMeasure ν]
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g)) (C D : ℝ)
    (hsec : ∀ u,
      (Integrable (fun X => parametricCovarianceSignalError S R a ha hR T s A (u, X)) (covarianceDesignGaussian S) ∧
        (∫ X, parametricCovarianceSignalError S R a ha hR T s A (u, X) ∂covarianceDesignGaussian S) ≤ C) ∧
      (Integrable (fun X => parametricCovarianceSignalTestError S R a ha hR T s A y g (u, X)) (covarianceDesignGaussian S) ∧
        (∫ X, parametricCovarianceSignalTestError S R a ha hR T s A y g (u, X) ∂covarianceDesignGaussian S) ≤ D)) :
    (Integrable (parametricCovarianceSignalError S R a ha hR T s A) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalError S R a ha hR T s A q ∂ν.prod (covarianceDesignGaussian S)) ≤ C) ∧
    (Integrable (parametricCovarianceSignalTestError S R a ha hR T s A y g) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalTestError S R a ha hR T s A y g q ∂ν.prod (covarianceDesignGaussian S)) ≤ D) := by
  have hp := measurable_parametricCovarianceSignalPrediction S R a ha hR T s hs A hA
  have hl (i) : Measurable (fun q : U × (ι → V) =>
      ⟪q.2 i, covarianceSignalAdaptiveLOO S R a ha hR T (s q.1) i q.2⟫) :=
    ((measurable_pi_apply i).comp measurable_snd).inner
      (measurable_parametricCovarianceSignalLOO S R a ha hR T s hs i)
  have hU : Measurable (parametricCovarianceSignalError S R a ha hR T s A) :=
    Finset.measurable_sum _ fun i _ => ((hp i).sub (hl i)).pow_const 2
  have ht : Measurable (parametricCovarianceSignalTestError S R a ha hR T s A y g) := by
    exact continuous_abs.measurable.comp ((Finset.measurable_sum _ fun i _ =>
      (hgm.comp ((hp i).prodMk (hy i))).sub (hgm.comp ((hl i).prodMk (hy i)))).div_const _)
  exact ⟨uniform_nonnegative_prod_bound ν (covarianceDesignGaussian S) _ hU
      (fun q => Finset.sum_nonneg fun i _ => sq_nonneg _) C (fun u => (hsec u).1),
    uniform_nonnegative_prod_bound ν (covarianceDesignGaussian S) _ ht (fun q => abs_nonneg _) D
      (fun u => (hsec u).2)⟩

/-- The general-penalty mean-field theorem under the original joint
independent-noise/covariance-design law. Scores may depend measurably on noise
and signal coordinates; no row event or fitted-quantity conditioning appears. -/
theorem constructedSingleIndexCovariance_meanField_bounds
    (hs : Measurable (Function.uncurry s)) (ν : Measure U) [IsProbabilityMeasure ν]
    (α : ℝ) (hα : 0 < α)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
    (hrank : Module.finrank ℝ Tᗮ ≤ 1) (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let AW := fun u => signalAdaptiveConstructedOperator (fun z => R (S.symm z)) α hα hRS T (s u)
    (Integrable (parametricCovarianceSignalError S R a ha hR T s AW) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalError S R a ha hR T s AW q ∂ν.prod (covarianceDesignGaussian S)) ≤
        empiricalMeanFieldConstant μ δ) ∧
    (Integrable (parametricCovarianceSignalTestError S R a ha hR T s AW y g) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalTestError S R a ha hR T s AW y g q ∂ν.prod (covarianceDesignGaussian S)) ≤
        meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι)) := by
  apply parametricSignalCovariance_bounds_of_sections S R a ha hR T s
    (fun u => signalAdaptiveConstructedOperator (fun z => R (S.symm z)) α hα hRS T (s u)) hs
    (measurable_parametricSignalConstructedOperator S R T s hs α hα hRS) ν y hy g hgm
  intro u
  have hsu : Measurable (s u) := hs.comp (measurable_const.prodMk measurable_id)
  have hyu (i) : Measurable (fun X => y (u, X) i) := (hy i).comp (measurable_const.prodMk measurable_id)
  exact ⟨signalAdaptiveConstructed_covariance_error_bound S R a α ha hα hR hRS T (s u)
      hsu hmin hrank μ δ hμ hδ hscale hdim,
    signalAdaptiveConstructed_covariance_test_bound S R a α ha hα hR hRS T (s u)
      hsu hmin hrank μ δ hμ hδ hscale hdim (fun X => y (u, X)) hyu g hgm hg⟩

/-- The prescribed group-Lasso mean-field theorem with general covariance
and arbitrary independent external noise. The original ridge condition derives
the whitened strong convexity, and the correction is exactly `tr(Q Σ)`. -/
theorem prescribedGroupSingleIndexCovariance_meanField_bounds
    {K : Type*} [Fintype K] (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (hs : Measurable (Function.uncurry s)) (ν : Measure U) [IsProbabilityMeasure ν]
    (α : ℝ) (hα : 0 < α) (hcov : α * ‖designCovariance S‖ ≤ a)
    (hrank : Module.finrank ℝ Tᗮ ≤ 1) (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι)
    (y : U × (ι → V) → ι → Y) (hy : ∀ i, Measurable (fun q => y q i))
    (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    let R := groupLassoPenalty P w a
    let hR := strongConvexOn_groupLassoPenalty P w hw a
    let AW := fun u => groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T (s u)
    (Integrable (parametricCovarianceSignalError S R a ha hR T s AW) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalError S R a ha hR T s AW q ∂ν.prod (covarianceDesignGaussian S)) ≤
        empiricalMeanFieldConstant μ δ) ∧
    (Integrable (parametricCovarianceSignalTestError S R a ha hR T s AW y g) (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, parametricCovarianceSignalTestError S R a ha hR T s AW y g q ∂ν.prod (covarianceDesignGaussian S)) ≤
        meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι)) := by
  apply parametricSignalCovariance_bounds_of_sections S (groupLassoPenalty P w a) a ha
    (strongConvexOn_groupLassoPenalty P w hw a) T s
    (fun u => groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T (s u)) hs
    (measurable_parametricSignalGroupOperator S a ha T s hs P w hw) ν y hy g hgm
  intro u
  have hsu : Measurable (s u) := hs.comp (measurable_const.prodMk measurable_id)
  have hyu (i) : Measurable (fun X => y (u, X) i) := (hy i).comp (measurable_const.prodMk measurable_id)
  have h := groupLassoSingleIndex_covariance_meanField_bounds S P w hw a ha T (s u)
    hsu hrank α hα hcov μ δ hμ hδ hscale hdim (fun X => y (u, X)) hyu g hgm hg
  simp only [groupLassoSingleIndexCovariancePrediction_eq] at h
  convert h using 1 <;> rfl

end ALO


==> anc/lean_alo/ALO/Estimator/SingleIndexMeanField.lean <==
module

public import ALO.Estimator.SingleIndexScoreLink

/-! # Single-index mean-field theorems for both penalty classes

Responses are `y_i = link_i(noise, inner(x_i, signal))`. The links and score
response dependence need only be measurable. Expectations use the original
independent-noise/covariance-design law; no fitted quantity is conditioned on.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {U Y V ι : Type*} [MeasurableSpace U] [MeasurableSpace Y]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (β : V) (link : ι → U × ℝ → Y) (hf : ∀ i, Measurable (link i))
  (score : Y → ℝ → ℝ) (hm : ∀ y, Monotone (score y))
  (hlip : ∀ y, LipschitzWith 1 (score y)) (hb : ∀ y t, |score y t| ≤ 1)
  (hs : ∀ t, Measurable (fun y => score y t))
  (ν : Measure U) [IsProbabilityMeasure ν]
  (g : ℝ → Y → ℝ) (hgm : Measurable (Function.uncurry g))
  (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))

include hf hs hgm hg in
/-- The general-penalty single-index mean-field theorem with general positive-
definite covariance. The operator is constructed on the complete free-design
slice. Any original convex loss with this score gives the same fits, by
`singleIndex_covarianceEstimator_eq_original_loss` and its LOO companion. -/
theorem singleIndex_generalPenalty_meanField
    (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (hmin : IsMinOn (fun z => R (S.symm z)) Set.univ 0)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let T := singleIndexFreeSpace S β
    let s := singleIndexScores S β link score hm hlip hb
    let A := fun u => signalAdaptiveConstructedOperator (fun z => R (S.symm z)) α hα hRS T (s u)
    let err := parametricCovarianceSignalError S R a ha hR T s A
    let test := parametricCovarianceSignalTestError S R a ha hR T s A (singleIndexResponse β link) g
    (Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤ empiricalMeanFieldConstant μ δ) ∧
    (Integrable test (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, test q ∂ν.prod (covarianceDesignGaussian S)) ≤ meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι)) := by
  exact constructedSingleIndexCovariance_meanField_bounds S R a ha hR (singleIndexFreeSpace S β)
    (singleIndexScores S β link score hm hlip hb)
    (measurable_singleIndexScores S β link score hm hlip hb hf hs) ν α hα hRS hmin
    (singleIndexFreeSpace_codim_le_one S β) μ δ hμ hδ hscale hdim
    (singleIndexResponse β link) (measurable_singleIndexResponse β link hf) g hgm hg

include hf hs hgm hg in
/-- The prescribed group-Lasso single-index mean-field theorem under general
covariance. The correction is `tr(Q Σ)` for the original active-group inverse.
Ridge scaling derives the whitened strong convexity; no group coverage or
smooth response-link assumption is needed. -/
theorem singleIndex_groupLasso_meanField
    {K : Type*} [Fintype K] (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (a α : ℝ) (ha : 0 < a) (hα : 0 < α) (hcov : α * ‖designCovariance S‖ ≤ a)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let R := groupLassoPenalty P w a
    let hR := strongConvexOn_groupLassoPenalty P w hw a
    let T := singleIndexFreeSpace S β
    let s := singleIndexScores S β link score hm hlip hb
    let A := fun u => groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T (s u)
    let err := parametricCovarianceSignalError S R a ha hR T s A
    let test := parametricCovarianceSignalTestError S R a ha hR T s A (singleIndexResponse β link) g
    (Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤ empiricalMeanFieldConstant μ δ) ∧
    (Integrable test (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, test q ∂ν.prod (covarianceDesignGaussian S)) ≤ meanFieldTestConstant μ δ / Real.sqrt (Fintype.card ι)) := by
  exact prescribedGroupSingleIndexCovariance_meanField_bounds S a ha (singleIndexFreeSpace S β)
    (singleIndexScores S β link score hm hlip hb) P w hw
    (measurable_singleIndexScores S β link score hm hlip hb hf hs) ν α hα hcov
    (singleIndexFreeSpace_codim_le_one S β) μ δ hμ hδ hscale hdim
    (singleIndexResponse β link) (measurable_singleIndexResponse β link hf) g hgm hg

end ALO


==> anc/lean_alo/ALO/Estimator/SingleIndexScoreLink.lean <==
module

public import ALO.Estimator.SingleIndexCovarianceAveraging
public import ALO.Estimator.ScoreNormalizedEstimator

/-! # Measurable single-index response links and their original losses -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace
variable {U Y V ι : Type*} [MeasurableSpace U] [MeasurableSpace Y]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V]

/-- The free directions are perpendicular to the whitened signal. This also
allows a zero signal, in which case all design directions are free. -/
@[expose] noncomputable def singleIndexFreeSpace (S : V ≃L[ℝ] V) (β : V) : Submodule ℝ V :=
  (Submodule.span ℝ {S β})ᗮ

omit [FiniteDimensional ℝ V] [MeasurableSpace V] [BorelSpace V] in
theorem singleIndexFreeSpace_codim_le_one (S : V ≃L[ℝ] V) (β : V) :
    Module.finrank ℝ (singleIndexFreeSpace S β)ᗮ ≤ 1 := by
  unfold singleIndexFreeSpace
  rw [Submodule.orthogonal_orthogonal]
  exact finrank_span_le_card ({S β} : Set V)

omit [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V] in
theorem singleIndex_signalPart_inner (S : V ≃L[ℝ] V) (β : V) (X : ι → V) (i : ι) :
    ⟪signalDesignPart (singleIndexFreeSpace S β) (fun j => whitenRow S (X j)) i, S β⟫ = ⟪X i, β⟫ := by
  have hw : S β ∈ (singleIndexFreeSpace S β)ᗮ := by
    unfold singleIndexFreeSpace
    rw [Submodule.orthogonal_orthogonal]
    exact Submodule.subset_span (Set.mem_singleton _)
  have hz := (Submodule.mem_orthogonal _ _).mp hw
    ((singleIndexFreeSpace S β).starProjection (whitenRow S (X i)))
    ((singleIndexFreeSpace S β).starProjection_apply_mem _)
  simp only [signalDesignPart, inner_sub_left, hz, sub_zero, whitenRow_inner]

/-- The original measurable single-index response; external noise can be an
arbitrary vector or random element. -/
@[expose] def singleIndexResponse (β : V) (link : ι → U × ℝ → Y)
    (q : U × (ι → V)) (i : ι) : Y := link i (q.1, ⟪q.2 i, β⟫)

omit [Fintype ι] [DecidableEq ι] in
theorem measurable_singleIndexResponse (β : V) (link : ι → U × ℝ → Y)
    (hf : ∀ i, Measurable (link i)) (i : ι) :
    Measurable (fun q => singleIndexResponse β link q i) :=
  (hf i).comp (measurable_fst.prodMk
    (((measurable_pi_apply i).comp measurable_snd).inner measurable_const))

variable (S : V ≃L[ℝ] V) (β : V) (link : ι → U × ℝ → Y)
  (score : Y → ℝ → ℝ) (hm : ∀ y, Monotone (score y))
  (hlip : ∀ y, LipschitzWith 1 (score y)) (hb : ∀ y t, |score y t| ≤ 1)

/-- Encode the loss scores using only external noise and fixed signal rows. -/
@[expose] def singleIndexScores (u : U) (H : ι → V) (i : ι) : BoundedLipschitzScore :=
  boundedScoreOfFamily score hm hlip hb (link i (u, ⟪H i, S β⟫))

omit [Fintype ι] [DecidableEq ι] in
theorem measurable_singleIndexScores (hf : ∀ i, Measurable (link i))
    (hs : ∀ t, Measurable (fun y => score y t)) :
    Measurable (Function.uncurry (singleIndexScores S β link score hm hlip hb)) := by
  apply measurable_pi_iff.mpr
  intro i
  exact (measurable_boundedScoreOfFamily score hm hlip hb hs).comp
    ((hf i).comp (measurable_fst.prodMk
      (((measurable_pi_apply i).comp measurable_snd).inner measurable_const)))

omit [MeasurableSpace U] [MeasurableSpace Y] [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V] in
/-- Selecting scores from the observed signal rows gives exactly the score
of the original response, even for discontinuous measurable links. -/
theorem singleIndexScores_selected (u : U) (X : ι → V) (i : ι) (t : ℝ) :
    boundedScore (singleIndexScores S β link score hm hlip hb u
      (signalDesignPart (singleIndexFreeSpace S β) (fun j => whitenRow S (X j))) i) t =
        score (singleIndexResponse β link (u, X) i) t := by
  simp only [singleIndexScores, boundedScoreOfFamily, boundedScore, ContinuousMap.coe_mk,
    singleIndex_signalPart_inner, singleIndexResponse]

variable (R : V → ℝ) (a : ℝ) (ha : 0 < a) (hR : StrongConvexOn Set.univ a R)
  (loss : Y → ℝ → ℝ) (hc : ∀ y, ConvexOn ℝ Set.univ (loss y))
  (hd : ∀ y t, HasDerivAt (loss y) (score y t) t)

include hd in
omit [MeasurableSpace U] [MeasurableSpace Y] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V] in
/-- The normalized-score estimator in the theorem is exactly the estimator
for any original loss with the specified score. -/
theorem singleIndex_covarianceEstimator_eq_original_loss (u : U) (X : ι → V) :
    covarianceSignalAdaptiveEstimator S R a ha hR (singleIndexFreeSpace S β)
      (singleIndexScores S β link score hm hlip hb u) X =
        empiricalDesignEstimator R a ha hR 0
          (fun i => loss (singleIndexResponse β link (u, X) i))
          (fun i => hc (singleIndexResponse β link (u, X) i)) X := by
  apply empiricalDesignEstimator_normalized_score
  intro i t
  rw [singleIndexScores_selected]
  exact hd _ t

include hd in
omit [MeasurableSpace U] [MeasurableSpace Y] [MeasurableSpace V] [BorelSpace V] in
/-- The same identification holds after deleting any observation. -/
theorem singleIndex_covarianceLOO_eq_original_loss (u : U) (X : ι → V) (i : ι) :
    covarianceSignalAdaptiveLOO S R a ha hR (singleIndexFreeSpace S β)
      (singleIndexScores S β link score hm hlip hb u) i X =
        leaveOneOutEstimator R a ha hR 0
          (fun j => loss (singleIndexResponse β link (u, X) j))
          (fun j => hc (singleIndexResponse β link (u, X) j)) i X := by
  apply leaveOneOutEstimator_normalized_score
  intro j t
  rw [singleIndexScores_selected]
  exact hd _ t

include hd in
omit [MeasurableSpace U] [MeasurableSpace Y] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V] in
/-- Score normalization preserves the prescribed group matrix itself, not
only the coefficients: the fitted curvature is the derivative of the same score. -/
theorem singleIndex_groupOperator_eq_original_loss
    {K : Type*} [Fintype K] (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (u : U) (X : ι → V) :
    let t := singleIndexScores S β link score hm hlip hb u
      (signalDesignPart (singleIndexFreeSpace S β) (fun j => whitenRow S (X j)))
    groupLassoEmpiricalALOOperator P w hw a ha 0
      (fun i => boundedScoreLoss (t i)) (fun i => boundedScore (t i))
      (fun i => convexOn_boundedScoreLoss (t i)) (fun i => hasDerivAt_boundedScoreLoss (t i)) X =
    groupLassoEmpiricalALOOperator P w hw a ha 0
      (fun i => loss (singleIndexResponse β link (u, X) i))
      (fun i => score (singleIndexResponse β link (u, X) i))
      (fun i => hc (singleIndexResponse β link (u, X) i))
      (fun i => hd (singleIndexResponse β link (u, X) i)) X := by
  let t := singleIndexScores S β link score hm hlip hb u
    (signalDesignPart (singleIndexFreeSpace S β) (fun j => whitenRow S (X j)))
  have ht (i) : boundedScore (t i) = score (singleIndexResponse β link (u, X) i) := by
    funext z
    exact singleIndexScores_selected S β link score hm hlip hb u X i z
  have hfit : empiricalDesignEstimator (groupLassoPenalty P w a) a ha
      (strongConvexOn_groupLassoPenalty P w hw a) 0
      (fun i => boundedScoreLoss (t i)) (fun i => convexOn_boundedScoreLoss (t i)) X =
    empiricalDesignEstimator (groupLassoPenalty P w a) a ha
      (strongConvexOn_groupLassoPenalty P w hw a) 0
      (fun i => loss (singleIndexResponse β link (u, X) i))
      (fun i => hc (singleIndexResponse β link (u, X) i)) X :=
    singleIndex_covarianceEstimator_eq_original_loss S β link score hm hlip hb
      (groupLassoPenalty P w a) a ha (strongConvexOn_groupLassoPenalty P w hw a) loss hc hd u X
  dsimp only
  unfold groupLassoEmpiricalALOOperator
  dsimp only [t] at hfit ht
  simp only [hfit, ht]

end ALO


==> anc/lean_alo/ALO/Estimator/SingleIndexSliceOperator.lean <==
module

public import ALO.Estimator.MeasurableScoreFamily
public import ALO.Estimator.GroupLassoFeatureForcing
public import ALO.Estimator.MeasurableGroupLassoOperator

/-! # The constructed operator on a fixed signal slice

The derivative parameter consists of all free design coordinates. The signal
coordinates and score functions are fixed parameters. Thus there is one
operator for the whole free design, rather than a different choice for each row.
-/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- Reconstruct a design from fixed signal rows and free coordinates. -/
@[expose] def signalSliceDesign (T : Submodule ℝ V) (H : ι → V) (Z : ι → T) : ι → V :=
  fun i => H i + (Z i : V)

omit [FiniteDimensional ℝ V] [Fintype ι] in
theorem continuous_signalSliceDesign (T : Submodule ℝ V) :
    Continuous (fun q : (ι → V) × (ι → T) => signalSliceDesign T q.1 q.2) := by
  apply continuous_pi
  intro i
  exact ((continuous_apply i).comp continuous_fst).add
    (continuous_subtype_val.comp ((continuous_apply i).comp continuous_snd))

omit [FiniteDimensional ℝ V] in
theorem hasFDerivAt_signalSliceRow (T : Submodule ℝ V) (H : ι → V)
    (Z : ι → T) (i : ι) :
    HasFDerivAt (fun Z => signalSliceDesign T H Z i)
      (T.subtypeL.comp (ContinuousLinearMap.proj i)) Z :=
  (T.subtypeL.hasFDerivAt.comp Z (hasFDerivAt_apply i Z)).const_add (H i)

omit [FiniteDimensional ℝ V] in
theorem contDiff_signalSliceRow (T : Submodule ℝ V) (H : ι → V) (i : ι) :
    ContDiff ℝ 1 (fun Z => signalSliceDesign T H Z i) :=
  contDiff_const.add (T.subtypeL.contDiff.comp (contDiff_apply ℝ (fun _ : ι => T) i))

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (T : Submodule ℝ V)

/-- The actual coefficient estimator restricted to a fixed signal slice. -/
@[expose] noncomputable def signalSliceEstimator
    (H : ι → V) (s : ι → BoundedLipschitzScore) (Z : ι → T) : V :=
  empiricalEstimator R α hα hR (fun i Z => signalSliceDesign T H Z i) 0
    (fun i => boundedScoreLoss (s i)) (fun i => convexOn_boundedScoreLoss (s i)) Z

theorem continuous_signalSliceEstimator :
    Continuous (fun q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) =>
      signalSliceEstimator R α hα hR T q.1.2 q.1.1 q.2) := by
  have h := continuous_parametricEmpiricalDesignEstimator R α hα hR 0
    (fun (s : ι → BoundedLipschitzScore) i => boundedScoreLoss (s i))
    (fun s i => boundedScore (s i))
    (fun s i => convexOn_boundedScoreLoss (s i))
    (fun s i => hasDerivAt_boundedScoreLoss (s i)) continuous_boundedScore_family
  have hX : Continuous (fun q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) =>
      (q.1.1, signalSliceDesign T q.1.2 q.2)) :=
    (continuous_fst.comp continuous_fst).prodMk
      ((continuous_signalSliceDesign T).comp ((continuous_snd.comp continuous_fst).prodMk continuous_snd))
  convert h.comp hX using 1
  funext q
  rfl

/-- The new operator is constructed from the derivative in free coordinates.
It is not defined by restricting an ambient almost-everywhere assertion. -/
@[expose] noncomputable def signalSliceOperator
    (H : ι → V) (s : ι → BoundedLipschitzScore) (Z : ι → T) : V →L[ℝ] V :=
  measurableEmpiricalALOOperator (fun i Z => signalSliceDesign T H Z i)
    (signalSliceEstimator R α hα hR T H s) 0 (fun i => boundedScore (s i)) Z

variable [MeasurableSpace V] [BorelSpace V]

theorem measurable_signalSliceDerivative :
    Measurable (fun q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) =>
      fderiv ℝ (signalSliceEstimator R α hα hR T q.1.2 q.1.1) q.2) :=
  measurable_fderiv_with_param ℝ
    (f := fun (q : (ι → BoundedLipschitzScore) × (ι → V)) (Z : ι → T) =>
      signalSliceEstimator R α hα hR T q.2 q.1 Z)
    (continuous_signalSliceEstimator R α hα hR T)

/-- The forcing in all free design directions, with the signal fixed. -/
@[expose] noncomputable def signalSliceForcing
    (H : ι → V) (s : ι → BoundedLipschitzScore) (Z : ι → T) : (ι → T) →L[ℝ] V :=
  let X := signalSliceDesign T H Z
  let b := signalSliceEstimator R α hα hR T H s Z
  lossForcing X (b - 0) (fun i => -boundedScore (s i) ⟪X i, b - 0⟫)
    (fun i => deriv (boundedScore (s i)) ⟪X i, b - 0⟫)
    (fun i => T.subtypeL.comp (ContinuousLinearMap.proj i))

theorem measurable_signalSliceForcing :
    Measurable (fun q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) =>
      signalSliceForcing R α hα hR T q.1.2 q.1.1 q.2) := by
  let b := fun q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) =>
    signalSliceEstimator R α hα hR T q.1.2 q.1.1 q.2
  let X := fun q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) =>
    signalSliceDesign T q.1.2 q.2
  have hb : Measurable b := (continuous_signalSliceEstimator R α hα hR T).measurable
  have hX : Measurable X := ((continuous_signalSliceDesign T).comp
    ((continuous_snd.comp continuous_fst).prodMk continuous_snd)).measurable
  have hx (i) : Measurable (fun q => X q i) := (measurable_pi_apply i).comp hX
  have hu (i) : Measurable (fun q => ⟪X q i, b q - 0⟫) := (hx i).inner (hb.sub_const 0)
  have hs (i) : Measurable (fun q => boundedScore (q.1.1 i) ⟪X q i, b q - 0⟫) :=
    continuous_boundedScore.measurable.comp
      (((measurable_pi_apply i).comp (measurable_fst.comp measurable_fst)).prodMk (hu i))
  have hd (i) : Measurable (fun q => deriv (boundedScore (q.1.1 i)) ⟪X q i, b q - 0⟫) :=
    (measurable_deriv_with_param continuous_boundedScore).comp
      (((measurable_pi_apply i).comp (measurable_fst.comp measurable_fst)).prodMk (hu i))
  have hforce : Measurable (fun q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) =>
      lossForcing (X q) (b q - 0)
        (fun i => -boundedScore (q.1.1 i) ⟪X q i, b q - 0⟫)
        (fun i => deriv (boundedScore (q.1.1 i)) ⟪X q i, b q - 0⟫)
        (fun i => T.subtypeL.comp (ContinuousLinearMap.proj i))) := by
    unfold lossForcing
    apply Finset.measurable_sum
    intro i _
    apply Measurable.sub
    · exact (hs i).neg.smul measurable_const
    · change Measurable (fun q => ContinuousLinearMap.smulRightL ℝ (ι → T) V
        ((deriv (boundedScore (q.1.1 i)) ⟪X q i, b q - 0⟫ •
          (innerSL ℝ (b q - 0)).comp (T.subtypeL.comp (ContinuousLinearMap.proj i)))) (X q i))
      have heval : Continuous (fun p : ((ι → T) →L[ℝ] ℝ) × V =>
          ContinuousLinearMap.smulRightL ℝ (ι → T) V p.1 p.2) := by
        exact Continuous.clm_apply (𝕜 := ℝ) (E := V) (F := (ι → T) →L[ℝ] V)
          (f := fun p : ((ι → T) →L[ℝ] ℝ) × V =>
            ContinuousLinearMap.smulRightL ℝ (ι → T) V p.1)
          (g := fun p => p.2)
          ((ContinuousLinearMap.smulRightL ℝ (ι → T) V).continuous.comp continuous_fst)
          continuous_snd
      have hcomp : Continuous (fun p : (V →L[ℝ] ℝ) × ((ι → T) →L[ℝ] V) => p.1.comp p.2) :=
        continuous_fst.clm_comp continuous_snd
      exact heval.measurable.comp (((hd i).smul
        (hcomp.measurable.comp
          (((innerSL ℝ).continuous.measurable.comp (hb.sub_const 0)).prodMk measurable_const))).prodMk (hx i))
  exact hforce

theorem measurable_signalSliceOperator :
    Measurable (fun q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) =>
      signalSliceOperator R α hα hR T q.1.2 q.1.1 q.2) := by
  unfold signalSliceOperator measurableEmpiricalALOOperator
  simp only [(hasFDerivAt_signalSliceRow _ _ _ _).fderiv]
  exact measurable_symmetricFactor.comp
    (f := fun q : ((ι → BoundedLipschitzScore) × (ι → V)) × (ι → T) =>
      (fderiv ℝ (signalSliceEstimator R α hα hR T q.1.2 q.1.1) q.2,
        signalSliceForcing R α hα hR T q.1.2 q.1.1 q.2))
    ((measurable_signalSliceDerivative R α hα hR T).prodMk
      (measurable_signalSliceForcing R α hα hR T))

/-- On every fixed signal slice the complete constructed-operator specification
holds almost everywhere for its free Gaussian coordinates. -/
theorem ae_signalSliceOperator_spec (H : ι → V) (s : ι → BoundedLipschitzScore) :
    ∀ᵐ Z ∂(ambientDesignGaussian (ι := ι) (V := T)),
      IsEmpiricalALO (fun i Z => signalSliceDesign T H Z i)
        (signalSliceEstimator R α hα hR T H s) 0 (fun i => boundedScore (s i)) α Z
          (signalSliceOperator R α hα hR T H s Z) := by
  have habs : (ambientDesignGaussian (ι := ι) (V := T)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  exact ae_measurableEmpiricalALOOperator_spec_of_lipschitz_score ambientDesignHaar ambientDesignGaussian habs
    R α hα hR (fun i Z => signalSliceDesign T H Z i) 0
    (fun i => boundedScoreLoss (s i)) (fun i => boundedScore (s i))
    (fun i => convexOn_boundedScoreLoss (s i)) (fun i => hasDerivAt_boundedScoreLoss (s i))
    (contDiff_signalSliceRow T H) (fun i => lipschitzWith_boundedScore (s i))

end ALO


==> anc/lean_alo/ALO/Estimator/SingleIndexWeight.lean <==
module

public import ALO.Estimator.SignalCovarianceWeightBounds
public import ALO.Estimator.SingleIndexScoreLink

/-! # Single-index weight approximation for both penalty classes -/

public section
namespace ALO
open MeasureTheory

section GroupIdentification
variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι] [Fintype K]
  (S : V ≃L[ℝ] V) (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
  (a : ℝ) (ha : 0 < a) (T : Submodule ℝ V)
  (s : (ι → V) → ι → BoundedLipschitzScore)

/-- The original prescribed group matrix and its covariance-centered
rational weights, with the scores selected from the observed signal. -/
@[expose] noncomputable def groupLassoSignalCovarianceWeightError (X : ι → V) : ℝ :=
  let t := s (signalDesignPart T (fun j => whitenRow S (X j)))
  groupLassoCovarianceWeightErrorSqSum P w hw a ha 0
    (fun j => boundedScoreLoss (t j)) (fun j => boundedScore (t j))
    (fun j => convexOn_boundedScoreLoss (t j)) (fun j => hasDerivAt_boundedScoreLoss (t j)) S X

/-- The transported weight statistic is exactly the manuscript's prescribed
group-inverse statistic, including its own covariance trace and denominator. -/
theorem groupLassoSignalCovarianceWeightError_eq (X : ι → V) :
    groupLassoSignalCovarianceWeightError S P w hw a ha T s X =
      covarianceSignalWeightErrorSqSum S (groupLassoPenalty P w a) a ha
        (strongConvexOn_groupLassoPenalty P w hw a) T s
        (groupLassoCovarianceSignalAdaptiveOperator S P w hw a ha T s) X := by
  unfold covarianceSignalWeightErrorSqSum
  rw [unwhiten_groupLassoCovarianceSignalAdaptiveOperator]
  unfold groupLassoSignalCovarianceWeightError groupLassoCovarianceWeightErrorSqSum
    covarianceSignalCurvature covarianceSignalAdaptiveEstimator
  simp only [sub_zero]

end GroupIdentification

variable {U Y V ι : Type*} [MeasurableSpace U] [MeasurableSpace Y]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]
  [Fintype ι] [DecidableEq ι] [MeasurableSpace V] [BorelSpace V]
  (S : V ≃L[ℝ] V) (β : V) (link : ι → U × ℝ → Y) (hf : ∀ i, Measurable (link i))
  (score : Y → ℝ → ℝ) (hm : ∀ y, Monotone (score y))
  (hlip : ∀ y, LipschitzWith 1 (score y)) (hb : ∀ y t, |score y t| ≤ 1)
  (hs : ∀ t, Measurable (fun y => score y t))
  (ν : Measure U) [IsProbabilityMeasure ν]

include hf hs in
omit [DecidableEq ι] in
/-- General-penalty single-index weight approximation under the original
independent-noise/covariance-design law. The operator is constructed in free
coordinates and transported back; no conditional moment hypothesis remains. -/
theorem singleIndex_generalPenalty_weight
    (R : V → ℝ) (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hR : StrongConvexOn Set.univ a R)
    (hRS : StrongConvexOn Set.univ α (fun z => R (S.symm z)))
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let T := singleIndexFreeSpace S β
    let s := singleIndexScores S β link score hm hlip hb
    let A := fun u => signalAdaptiveConstructedOperator (fun z => R (S.symm z)) α hα hRS T (s u)
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
    let err := F.indicator (parametricCovarianceSignalWeightError S R a ha hR T s A)
    Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤ constructedSignalWeightConstant μ δ :=
  constructedSingleIndexCovariance_weight_bound S R a ha hR (singleIndexFreeSpace S β)
    (singleIndexScores S β link score hm hlip hb)
    (measurable_singleIndexScores S β link score hm hlip hb hf hs) ν α hα hRS
    (singleIndexFreeSpace_codim_le_one S β) μ δ hμ hδ hscale hdim

include hf hs in
/-- The prescribed group-Lasso weight theorem for general covariance and
arbitrary independent noise. It retains original groups, the covariance trace,
the row event and joint group coverage. No smoothness of the response link
or C² loss assumption is imposed. -/
theorem singleIndex_groupLasso_weight
    {K : Type*} [Fintype K] (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k)
    (a α : ℝ) (ha : 0 < a) (hα : 0 < α) (hcov : α * ‖designCovariance S‖ ≤ a)
    (hP : ∀ z, (∀ k, P k z = 0) → z = 0)
    (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 < δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Module.finrank ℝ V : ℝ) ≤ δ⁻¹ * Fintype.card ι) :
    let T := singleIndexFreeSpace S β
    let s := singleIndexScores S β link score hm hlip hb
    let F : Set (U × (ι → V)) := Prod.snd ⁻¹' covarianceWeightEvent S
    let err := F.indicator (fun q =>
      groupLassoSignalCovarianceWeightError S P w hw a ha T (s q.1) q.2)
    Integrable err (ν.prod (covarianceDesignGaussian S)) ∧
      (∫ q, err q ∂ν.prod (covarianceDesignGaussian S)) ≤ groupLassoSignalWeightConstant μ δ := by
  have h := prescribedGroupSingleIndexCovariance_weight_bound S a ha (singleIndexFreeSpace S β)
    (singleIndexScores S β link score hm hlip hb) P w hw
    (measurable_singleIndexScores S β link score hm hlip hb hf hs) ν
    α hα hcov hP (singleIndexFreeSpace_codim_le_one S β) μ δ hμ hδ hscale hdim
  dsimp only at h ⊢
  simp only [groupLassoSignalCovarianceWeightError_eq]
  exact h

end ALO


==> anc/lean_alo/ALO/Estimator/SmoothALOPredictionComparison.lean <==
module

public import ALO.Estimator.SmoothEmpiricalOperator
public import ALO.Estimator.RankOnePredictionEnergy
public import ALO.Estimator.ALOPredictionComparison

/-! # Comparing the prescribed smooth ALO prediction with the Borel version

The matrices need not agree. Their rank-one discrepancy, the row event,
and the denominator bounds suffice for a dimension-controlled prediction
comparison. All-zero-score designs contribute exactly zero.
-/

public section
namespace ALO

open MeasureTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))

local notation "b" => empiricalDesignEstimator R α hα hR c loss hc
local notation "d" => fun X i => deriv (slope i) ⟪X i, b X - c⟫
local notation "A" => measurableEmpiricalALOOperator (fun i (X : ι → V) => X i) b c slope
local notation "Q" => smoothEmpiricalALOOperator R α hα hR c loss slope hc

/-- The rational ALO prediction formed with the manuscript's ordinary
inverse Hessian for smooth penalties. -/
@[expose] noncomputable def smoothEmpiricalALOPrediction (X : ι → V) (i : ι) : ℝ :=
  ⟪X i, b X⟫ + slope i ⟪X i, b X - c⟫ *
    (⟪X i, Q X (X i)⟫ / (1 - d X i * ⟪X i, Q X (X i)⟫))

/-- Zero score removes any dependence of that row's prediction on the
choice of ALO matrix, including a vanishing denominator convention. -/
theorem smoothEmpiricalALOPrediction_eq_borel_of_zero_score
    (X : ι → V) (i : ι) (hi : slope i ⟪X i, b X - c⟫ = 0) :
    smoothEmpiricalALOPrediction R α hα hR c loss slope hc X i =
      empiricalALOPrediction R α hα hR c loss slope hc X i := by
  simp only [smoothEmpiricalALOPrediction, empiricalALOPrediction, hi, zero_mul, add_zero]

variable (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hs : ∀ i, ContDiff ℝ 1 (slope i)) (hR2 : ContDiff ℝ 2 R)

include hl hs hR2 in
/-- The complete deterministic prediction bridge on the row event.
It includes all degeneracies and assumes no equality of the matrices. -/
theorem sum_smoothEmpiricalALOPrediction_sub_borel_sq_le
    (hscore : ∀ i t, |slope i t| ≤ 1)
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1)
    (X : ι → V) (hb : DifferentiableAt ℝ b X)
    (hX : X ∈ empiricalWeightEvent) :
    (∑ i, (smoothEmpiricalALOPrediction R α hα hR c loss slope hc X i -
      empiricalALOPrediction R α hα hR c loss slope hc X i) ^ 2) ≤
        (1 + 2 * ((Module.finrank ℝ V : ℝ) + Fintype.card ι) / α) ^ 4 *
          (2 * α⁻¹) ^ 2 * ‖euclideanDesignOperator X‖ ^ 4 := by
  classical
  by_cases hv : ∃ i, slope i ⟪X i, b X - c⟫ ≠ 0
  · let K := 1 + 2 * ((Module.finrank ℝ V : ℝ) + Fintype.card ι) / α
    have hA := measurableEmpiricalALOOperator_spec
      (fun i (X : ι → V) => X i) b c slope α X
      (exists_empiricalALO_at R α hα hR (fun i (X : ι → V) => X i) c loss slope hc hl
        (fun i => contDiff_apply ℝ (fun _ : ι => V) i) hs X hb)
    have hQ := smoothEmpiricalALOOperator_spec R α hα hR c loss slope hc hl hR2 X
    have hr := smoothEmpiricalALOOperator_sub_borel_range_le_span
      R α hα hR c loss slope hc hl hR2 hs X hb hv
    have hdenQ := smoothEmpiricalALOOperator_denominator R α hα hR c loss slope hc hl hR2 X
    have hK (i : ι) : 1 + d X i * ‖X i‖ ^ 2 / α ≤ K := by
      apply add_le_add le_rfl
      apply div_le_div_of_nonneg_right _ hα.le
      exact (mul_le_mul_of_nonneg_right (hd1 i _) (sq_nonneg _)).trans
        (by simpa only [one_mul] using norm_sq_le_of_mem_empiricalWeightEvent hX i)
    have hbound := sum_ALO_correction_difference_sq_le X
      (fun i => slope i ⟪X i, b X - c⟫) (d X) (fun i => hscore i _) (Q X) (A X)
      (hQ.1.sub hA.2.1) (b X - c) hr K
      (fun i => (hdenQ i).1) hA.2.2.2.2.2.2.2.2.1
      (fun i => (hdenQ i).2.trans (hK i))
      (fun i => (hA.2.2.2.2.2.2.2.2.2 i).trans (hK i))
    have heq (i : ι) :
        smoothEmpiricalALOPrediction R α hα hR c loss slope hc X i -
          empiricalALOPrediction R α hα hR c loss slope hc X i =
        slope i ⟪X i, b X - c⟫ *
          (⟪X i, Q X (X i)⟫ / (1 - d X i * ⟪X i, Q X (X i)⟫) -
            ⟪X i, A X (X i)⟫ / (1 - d X i * ⟪X i, A X (X i)⟫)) := by
      unfold smoothEmpiricalALOPrediction empiricalALOPrediction
      dsimp only
      ring
    simp_rw [heq]
    have hn : ‖Q X - A X‖ ≤ 2 * α⁻¹ :=
      (norm_sub_le _ _).trans ((add_le_add hQ.2.1 hA.2.2.2.1).trans_eq (by ring))
    have hn2 := pow_le_pow_left₀ (norm_nonneg _) hn 2
    exact hbound.trans (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_left hn2 (by positivity)) (by positivity))
  · have hz : ∀ i, slope i ⟪X i, b X - c⟫ = 0 := by simpa only [not_exists, not_not] using hv
    simp only [smoothEmpiricalALOPrediction_eq_borel_of_zero_score R α hα hR c loss slope hc X _ (hz _),
      sub_self, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow, Finset.sum_const_zero]
    positivity

variable [MeasurableSpace V] [BorelSpace V]

include hl hs hR2 in
/-- The deterministic bridge holds almost everywhere under the original
Gaussian design law, including the nonregular fitted events. -/
theorem ae_sum_smoothEmpiricalALOPrediction_sub_borel_sq_le
    (hscore : ∀ i t, |slope i t| ≤ 1)
    (hd1 : ∀ i t, deriv (slope i) t ≤ 1) :
    ∀ᵐ X ∂(ambientDesignGaussian (ι := ι) (V := V)), X ∈ empiricalWeightEvent →
      (∑ i, (smoothEmpiricalALOPrediction R α hα hR c loss slope hc X i -
        empiricalALOPrediction R α hα hR c loss slope hc X i) ^ 2) ≤
          (1 + 2 * ((Module.finrank ℝ V : ℝ) + Fintype.card ι) / α) ^ 4 *
            (2 * α⁻¹) ^ 2 * ‖euclideanDesignOperator X‖ ^ 4 := by
  have habs : (ambientDesignGaussian (ι := ι) (V := V)) ≪ ambientDesignHaar := by
    rw [ambientDesignGaussian_eq_withDensity]
    exact withDensity_absolutelyContinuous _ _
  have hb := (ae_differentiableAt_empiricalEstimator ambientDesignHaar
    R α hα hR (fun i (X : ι → V) => X i) c loss slope hc hl
    (fun i => contDiff_apply ℝ (fun _ : ι => V) i) hs).filter_mono habs.ae_le
  filter_upwards [hb] with X hX
  exact sum_smoothEmpiricalALOPrediction_sub_borel_sq_le
    R α hα hR c loss slope hc hl hs hR2 hscore hd1 X hX

end ALO


==> anc/lean_alo/ALO/Estimator/SmoothEmpiricalOperator.lean <==
module

public import ALO.Convex.SmoothPenalty
public import ALO.Estimator.LossForcingRange
public import ALO.Estimator.MeasurableOperator
public import ALO.Estimator.FiberGeometry
public import ALO.LinearAlgebra.PenalizedInverseLimit

/-! # The prescribed smooth-penalty inverse and the Borel empirical factor

The ordinary inverse Hessian solves the differentiated KKT equation.
With a nonzero fitted score, its difference from the Borel factor has
rank at most one. Full matrix equality is asserted only under the
additional forcing-surjectivity condition.
-/

public section
namespace ALO

open scoped Topology RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))

local notation "b" => empiricalDesignEstimator R α hα hR c loss hc
local notation "d" => fun X i => deriv (slope i) ⟪X i, b X - c⟫
local notation "v" => fun X i => -slope i ⟪X i, b X - c⟫
local notation "A" => measurableEmpiricalALOOperator (fun i (X : ι → V) => X i) b c slope

/-- The ordinary objective Hessian `∇²R(b) + Xᵀ D X`. -/
@[expose] noncomputable def smoothEmpiricalCurvature (X : ι → V) : V →L[ℝ] V :=
  penaltyHessian R (b X) + (lossCurvature X (d X)).toContinuousLinearMap

/-- The manuscript's prescribed inverse for a smooth penalty. This uses
the ordinary inverse on the full coefficient space. -/
@[expose] noncomputable def smoothEmpiricalALOOperator (X : ι → V) : V →L[ℝ] V :=
  (smoothEmpiricalCurvature R α hα hR c loss slope hc X).inverse

variable (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)
  (hR2 : ContDiff ℝ 2 R)

include hl hR2 in
theorem smoothEmpiricalCurvature_spec (X : ι → V) :
    (smoothEmpiricalCurvature R α hα hR c loss slope hc X).toLinearMap.IsSymmetric ∧
      IsCoercive (smoothEmpiricalCurvature R α hα hR c loss slope hc X).toLinearMap α := by
  have hH := penaltyHessian_spec R α hα hR hR2 (b X)
  have hM := lossCurvature_nonneg X (d X) (fun i => loss_curvature_nonneg (hc i) (hl i) _)
  refine ⟨?_, ?_⟩
  · exact hH.1.add (lossCurvature_isSymmetric X (d X))
  · intro z
    change α * ‖z‖ ^ 2 ≤ ⟪z, penaltyHessian R (b X) z + lossCurvature X (d X) z⟫
    rw [inner_add_right]
    exact (hH.2 z).trans (le_add_of_nonneg_right (hM z))

include hl hR2 in
theorem smoothEmpiricalALOOperator_eq_coerciveInverse (X : ι → V) :
    smoothEmpiricalALOOperator R α hα hR c loss slope hc X =
      coerciveInverseL (smoothEmpiricalCurvature R α hα hR c loss slope hc X).toLinearMap
        α hα (smoothEmpiricalCurvature_spec R α hα hR c loss slope hc hl hR2 X).2 :=
  inverse_eq_coerciveInverseL _ α hα
    (smoothEmpiricalCurvature_spec R α hα hR c loss slope hc hl hR2 X).2

include hl hR2 in
theorem smoothEmpiricalALOOperator_spec (X : ι → V) :
    (smoothEmpiricalALOOperator R α hα hR c loss slope hc X).toLinearMap.IsSymmetric ∧
      ‖smoothEmpiricalALOOperator R α hα hR c loss slope hc X‖ ≤ α⁻¹ ∧
      (∀ z, smoothEmpiricalALOOperator R α hα hR c loss slope hc X
        (smoothEmpiricalCurvature R α hα hR c loss slope hc X z) = z) := by
  rw [smoothEmpiricalALOOperator_eq_coerciveInverse R α hα hR c loss slope hc hl hR2]
  have hK := smoothEmpiricalCurvature_spec R α hα hR c loss slope hc hl hR2 X
  exact ⟨coerciveInverse_isSymmetric _ α hα hK.2 hK.1,
    coerciveInverseL_opNorm_le _ α hα hK.2, coerciveInverse_apply _ α hα hK.2⟩

include hl hR2 in
/-- The prescribed smooth inverse has the same strict denominator and
reciprocal bounds as the Borel factor, at every design. -/
theorem smoothEmpiricalALOOperator_denominator (X : ι → V) (i : ι) :
    let a := ⟪X i, smoothEmpiricalALOOperator R α hα hR c loss slope hc X (X i)⟫
    0 < 1 - d X i * a ∧
      (1 - d X i * a)⁻¹ ≤ 1 + d X i * ‖X i‖ ^ 2 / α := by
  let H := penaltyHessian R (b X)
  let M := lossCurvature X (d X)
  let K := smoothEmpiricalCurvature R α hα hR c loss slope hc X
  let Q := smoothEmpiricalALOOperator R α hα hR c loss slope hc X
  let u := Q (X i)
  let a := ⟪X i, u⟫
  have hH := (penaltyHessian_spec R α hα hR hR2 (b X)).2
  have hd (j) : 0 ≤ d X j := loss_curvature_nonneg (hc j) (hl j) _
  have hM := lossCurvature_nonneg X (d X) hd
  have hKu : K u = X i := by
    dsimp only [u, Q]
    rw [smoothEmpiricalALOOperator_eq_coerciveInverse R α hα hR c loss slope hc hl hR2]
    exact apply_coerciveInverse K.toLinearMap α hα
      (smoothEmpiricalCurvature_spec R α hα hR c loss slope hc hl hR2 X).2 (X i)
  have he : α * ‖u‖ ^ 2 + ⟪u, M u⟫ ≤ a := by
    calc
      _ ≤ ⟪u, H u⟫ + ⟪u, M u⟫ := add_le_add (hH u) le_rfl
      _ = ⟪u, K u⟫ := (inner_add_right ..).symm
      _ = a := by rw [hKu]; exact real_inner_comm _ _
  have ha : 0 ≤ a := (add_nonneg (mul_nonneg hα.le (sq_nonneg _)) (hM u)).trans he
  have hrow := lossCurvature_row_le X (d X) hd i u
  have hcs : a ^ 2 ≤ ‖X i‖ ^ 2 * ‖u‖ ^ 2 := by
    simpa only [real_inner_self_eq_norm_sq, ← pow_two] using real_inner_mul_inner_self_le (X i) u
  have hlev : a ≤ ‖X i‖ ^ 2 / (α + d X i * ‖X i‖ ^ 2) :=
    leverage_bound_of_energy hα (hd i) (sq_nonneg _) ha (by linarith) hcs
  have hpos : 0 < α + d X i * ‖X i‖ ^ 2 :=
    add_pos_of_pos_of_nonneg hα (mul_nonneg (hd i) (sq_nonneg _))
  have hid : α / (α + d X i * ‖X i‖ ^ 2) =
      1 - d X i * (‖X i‖ ^ 2 / (α + d X i * ‖X i‖ ^ 2)) := by
    field_simp
    ring
  have hlower : α / (α + d X i * ‖X i‖ ^ 2) ≤ 1 - d X i * a := by
    rw [hid]
    linarith [mul_le_mul_of_nonneg_left hlev (hd i)]
  refine ⟨(div_pos hα hpos).trans_le hlower, ?_⟩
  have hinv := one_div_le_one_div_of_le (div_pos hα hpos) hlower
  have hi : 1 / (α / (α + d X i * ‖X i‖ ^ 2)) = 1 + d X i * ‖X i‖ ^ 2 / α := by
    field_simp
  simpa only [hi, one_div] using hinv

include hl hR2 in
/-- The smooth penalty gradient is the loss-side KKT vector at the
actual minimizer, at every design. -/
theorem penaltyGradient_eq_empiricalLossKKT :
    (fun X => gradient R (b X)) =
      lossKKT (fun i (X : ι → V) => X i) b c (fun i t => -slope i t) := by
  funext X
  have hq := empiricalEstimator_isSubgradient R α hα hR
    (fun i (X : ι → V) => X i) c loss slope hc hl X
  have he := hq.eq_of_hasFDerivAt (hasFDerivAt_penalty R hR2 (b X))
  change -(∑ i, slope i ⟪X i, b X - c⟫ • X i) = gradient R (b X) at he
  simpa only [lossKKT, neg_smul, Finset.sum_neg_distrib] using he.symm

include hl hR2 in
/-- Ordinary differentiation of the smooth KKT equation identifies the
full objective Hessian times the coefficient derivative with the forcing. -/
theorem smoothEmpiricalCurvature_fderiv (hs : ∀ i, ContDiff ℝ 1 (slope i))
    (X : ι → V) (hb : DifferentiableAt ℝ b X) (E : ι → V) :
    smoothEmpiricalCurvature R α hα hR c loss slope hc X (fderiv ℝ b X E) =
      rowLossForcing X (b X - c) (v X) (d X) E := by
  have hq := (hasFDerivAt_penaltyGradient R hR2 (b X)).comp X hb.hasFDerivAt
  rw [show gradient R ∘ b =
    lossKKT (fun i (X : ι → V) => X i) b c (fun i t => -slope i t) from
      penaltyGradient_eq_empiricalLossKKT R α hα hR c loss slope hc hl hR2] at hq
  have hq' := hasFDerivAt_lossKKT (fun i (X : ι → V) => X i) b c
    (fun i t => -slope i t) X (fun i => ContinuousLinearMap.proj i) (fderiv ℝ b X)
    (d X) (fun i => hasFDerivAt_apply i X) hb.hasFDerivAt
    (fun i => (((hs i).differentiable (by norm_num)).differentiableAt.hasDerivAt).neg)
  have he := DFunLike.congr_fun (hq.unique hq') E
  rw [lossKKTDerivative_eq] at he
  change penaltyHessian R (b X) (fderiv ℝ b X E) =
    rowLossForcing X (b X - c) (v X) (d X) E -
      lossCurvature X (d X) (fderiv ℝ b X E) at he
  exact eq_sub_iff_add_eq.mp he

include hl hR2 in
/-- The prescribed inverse satisfies the same design derivative equation
as the canonical factor, without a forcing-rank assumption. -/
theorem fderiv_eq_smoothEmpiricalALOOperator_forcing
    (hs : ∀ i, ContDiff ℝ 1 (slope i))
    (X : ι → V) (hb : DifferentiableAt ℝ b X) (E : ι → V) :
    fderiv ℝ b X E = smoothEmpiricalALOOperator R α hα hR c loss slope hc X
      (rowLossForcing X (b X - c) (v X) (d X) E) := by
  rw [← smoothEmpiricalCurvature_fderiv R α hα hR c loss slope hc hl hR2 hs X hb E]
  exact ((smoothEmpiricalALOOperator_spec R α hα hR c loss slope hc hl hR2 X).2.2 _).symm

include hl hR2 in
/-- At every differentiability point with a nonzero fitted score, the
prescribed inverse and the Borel factor differ only along `b-c`. -/
theorem smoothEmpiricalALOOperator_sub_borel_range_le_span
    (hs : ∀ i, ContDiff ℝ 1 (slope i))
    (X : ι → V) (hb : DifferentiableAt ℝ b X)
    (hv : ∃ i, slope i ⟪X i, b X - c⟫ ≠ 0) :
    LinearMap.range (smoothEmpiricalALOOperator R α hα hR c loss slope hc X - A X).toLinearMap ≤
      Submodule.span ℝ {b X - c} := by
  have hA := measurableEmpiricalALOOperator_spec
    (fun i (X : ι → V) => X i) b c slope α X
    (exists_empiricalALO_at R α hα hR (fun i (X : ι → V) => X i) c loss slope hc hl
      (fun i => contDiff_apply ℝ (fun _ : ι => V) i) hs X hb)
  apply symmetric_rowLossForcing_difference_range_le_span X (b X - c) (v X) (d X)
    (by simpa only [neg_ne_zero] using hv) _ _
    (smoothEmpiricalALOOperator_spec R α hα hR c loss slope hc hl hR2 X).1 hA.2.1
  intro E
  rw [← fderiv_eq_smoothEmpiricalALOOperator_forcing R α hα hR c loss slope hc hl hR2 hs X hb]
  simpa only [rowLossForcing, (hasFDerivAt_apply _ X).fderiv] using hA.2.2.2.2.1 E

include hl hR2 in
/-- Exact equality holds when the fitted forcing is surjective. The
extra condition is explicit rather than presumed almost everywhere. -/
theorem smoothEmpiricalALOOperator_eq_borel_of_nonresonance
    (hs : ∀ i, ContDiff ℝ 1 (slope i))
    (X : ι → V) (hb : DifferentiableAt ℝ b X)
    (hv : ∃ i, slope i ⟪X i, b X - c⟫ ≠ 0)
    (hne : ∃ i, -slope i ⟪X i, b X - c⟫ ≠
      deriv (slope i) ⟪X i, b X - c⟫ * ⟪X i, b X - c⟫) :
    smoothEmpiricalALOOperator R α hα hR c loss slope hc X = A X := by
  have hA := measurableEmpiricalALOOperator_spec
    (fun i (X : ι → V) => X i) b c slope α X
    (exists_empiricalALO_at R α hα hR (fun i (X : ι → V) => X i) c loss slope hc hl
      (fun i => contDiff_apply ℝ (fun _ : ι => V) i) hs X hb)
  apply eq_of_rowLossForcing_eq X (b X - c) (v X) (d X)
    (by simpa only [neg_ne_zero] using hv) hne
  intro E
  rw [← fderiv_eq_smoothEmpiricalALOOperator_forcing R α hα hR c loss slope hc hl hR2 hs X hb]
  simpa only [rowLossForcing, (hasFDerivAt_apply _ X).fderiv] using hA.2.2.2.2.1 E

end ALO


==> anc/lean_alo/ALO/Estimator/Stability.lean <==
module

public import ALO.Convex.Optimality
public import Mathlib.Topology.MetricSpace.Lipschitz
import Mathlib.Tactic.Linarith

/-!
# Stability of strongly convex minimizers

Compare two losses with the same finite strongly convex penalty. Their minimizers
are controlled by a loss-gradient perturbation evaluated at just one minimizer.
Neither minimizer differentiability nor a penalty derivative is assumed.
-/

public section
namespace ALO
open scoped Topology RealInnerProductSpace NNReal

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- Ordinary supporting inequalities imply monotonicity of the subgradient graph. -/
theorem IsSubgradient.mono {f : V → ℝ} {x y g h : V}
    (hg : IsSubgradient f x g) (hh : IsSubgradient f y h) :
    0 ≤ ⟪x - y, g - h⟫ := by
  have hx := hg y
  have hy := hh x
  have he : y - x = -(x - y) := by abel
  rw [he, inner_neg_right] at hx
  rw [real_inner_comm (g - h) (x - y), inner_sub_left]
  linarith

/-- Cancel the displacement in a coercive pairing estimate, including zero displacement. -/
theorem norm_le_of_coercive_pairing {α : ℝ} (hα : 0 < α) (z r : V)
    (h : α * ‖z‖ ^ 2 ≤ ⟪z, r⟫) : ‖z‖ ≤ α⁻¹ * ‖r‖ := by
  have hb := h.trans (real_inner_le_norm z r)
  have hc : α * ‖z‖ ≤ ‖r‖ := by
    by_cases hz : ‖z‖ = 0
    · simp [hz]
    · have hp : 0 < ‖z‖ := lt_of_le_of_ne (norm_nonneg z) (Ne.symm hz)
      apply (mul_le_mul_iff_right₀ hp).mp
      nlinarith
  have hm := mul_le_mul_of_nonneg_left hc (inv_nonneg.mpr hα.le)
  simpa only [← mul_assoc, inv_mul_cancel₀ hα.ne', one_mul] using hm

/-- Two KKT points are stable under a gradient perturbation at the second point. -/
theorem kkt_stability {R f : V → ℝ} {α : ℝ} {x y gx gy hy : V}
    (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (hx : IsSubgradient R x (-gx)) (hyR : IsSubgradient R y (-hy))
    (hfx : IsSubgradient f x gx) (hfy : IsSubgradient f y gy) :
    ‖x - y‖ ≤ α⁻¹ * ‖gy - hy‖ := by
  have hs := hx.strong_mono hyR hR
  have hm := hfx.mono hfy
  have he : α * ‖x - y‖ ^ 2 ≤ ⟪x - y, hy - gy⟫ := by
    simp only [inner_sub_right, inner_neg_right] at hs hm ⊢
    linarith
  simpa only [norm_sub_rev hy gy] using norm_le_of_coercive_pairing hα (x - y) (hy - gy) he

/-- The minimizer perturbation bound uses gradients, not derivatives of the minimizer. -/
theorem minimizer_stability {R f h : V → ℝ} {α : ℝ} {x y gx gy hy : V}
    (hα : 0 < α) (hR : StrongConvexOn Set.univ α R) (hf : ConvexOn ℝ Set.univ f)
    (hfx : HasFDerivAt f (innerSL ℝ gx) x) (hfy : HasFDerivAt f (innerSL ℝ gy) y)
    (hhy : HasFDerivAt h (innerSL ℝ hy) y)
    (hx : IsMinOn (fun z => f z + R z) Set.univ x)
    (hymin : IsMinOn (fun z => h z + R z) Set.univ y) :
    ‖x - y‖ ≤ α⁻¹ * ‖gy - hy‖ := by
  have hc := (hR.strictConvexOn hα).convexOn
  exact kkt_stability hα hR (isSubgradient_neg_of_isMinOn hc hfx hx)
    (isSubgradient_neg_of_isMinOn hc hhy hymin)
    (isSubgradient_of_hasFDerivAt hf hfx) (isSubgradient_of_hasFDerivAt hf hfy)

section Parametric
variable {F : Type*} [PseudoMetricSpace F]

/-- Uniform parameter variation of the loss gradient gives Lipschitz minimizers on a set.
The gradient bound is only required at realized minimizers, not at all coefficients. -/
theorem lipschitzOnWith_minimizers
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (f : F → V → ℝ) (G : F → V → V) (b : F → V) (s : Set F) (K : ℝ≥0)
    (hf : ∀ θ ∈ s, ConvexOn ℝ Set.univ (f θ))
    (hG : ∀ θ ∈ s, ∀ z, HasFDerivAt (f θ) (innerSL ℝ (G θ z)) z)
    (hmin : ∀ θ ∈ s, IsMinOn (fun z => f θ z + R z) Set.univ (b θ))
    (hpert : ∀ θ ∈ s, ∀ η ∈ s, ‖G θ (b η) - G η (b η)‖ ≤ K * dist θ η) :
    LipschitzOnWith (⟨α⁻¹, inv_nonneg.mpr hα.le⟩ * K) b s := by
  apply LipschitzOnWith.of_dist_le_mul
  intro θ hθ η hη
  have hb := minimizer_stability hα hR (hf θ hθ)
    (hG θ hθ (b θ)) (hG θ hθ (b η)) (hG η hη (b η)) (hmin θ hθ) (hmin η hη)
  have hp := mul_le_mul_of_nonneg_left (hpert θ hθ η hη) (inv_nonneg.mpr hα.le)
  change dist (b θ) (b η) ≤ (α⁻¹ * (K : ℝ)) * dist θ η
  simpa only [dist_eq_norm, mul_assoc] using hb.trans hp

end Parametric

/-- Continuity of the loss gradient at one fixed coefficient implies continuity
of minimizing coefficients. All optimizer and derivative hypotheses are local. -/
theorem continuousAt_minimizers
    {F : Type*} [TopologicalSpace F]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (f : F → V → ℝ) (G : F → V → V) (b : F → V) (θ₀ : F)
    (hdata : ∀ᶠ θ in 𝓝 θ₀,
      ConvexOn ℝ Set.univ (f θ) ∧
      (∀ z, HasFDerivAt (f θ) (innerSL ℝ (G θ z)) z) ∧
      IsMinOn (fun z => f θ z + R z) Set.univ (b θ))
    (hcont : ContinuousAt (fun θ => G θ (b θ₀)) θ₀) : ContinuousAt b θ₀ := by
  obtain ⟨_, hG₀, hm₀⟩ := hdata.self_of_nhds
  apply Metric.continuousAt_iff'.2
  intro ε hε
  have hp := Metric.continuousAt_iff'.1 hcont (α * ε) (mul_pos hα hε)
  filter_upwards [hdata, hp] with θ hd hpert
  have hb := minimizer_stability hα hR hd.1
    (hd.2.1 (b θ)) (hd.2.1 (b θ₀)) (hG₀ (b θ₀)) hd.2.2 hm₀
  rw [dist_eq_norm] at hpert ⊢
  apply hb.trans_lt
  calc
    α⁻¹ * ‖G θ (b θ₀) - G θ₀ (b θ₀)‖ < α⁻¹ * (α * ε) :=
      mul_lt_mul_of_pos_left hpert (inv_pos.mpr hα)
    _ = ε := by rw [← mul_assoc, inv_mul_cancel₀ hα.ne', one_mul]

/-- A jointly locally Lipschitz loss gradient makes an existing minimizing family
locally Lipschitz. Continuity of the coefficients is proved first and used to keep
the comparison points inside a product neighborhood of the gradient. -/
theorem locallyLipschitz_minimizers
    {F : Type*} [PseudoMetricSpace F]
    (R : V → ℝ) (α : ℝ) (hα : 0 < α) (hR : StrongConvexOn Set.univ α R)
    (f : F → V → ℝ) (G : F → V → V) (b : F → V)
    (hf : ∀ θ, ConvexOn ℝ Set.univ (f θ))
    (hG : ∀ θ z, HasFDerivAt (f θ) (innerSL ℝ (G θ z)) z)
    (hmin : ∀ θ, IsMinOn (fun z => f θ z + R z) Set.univ (b θ))
    (hLip : LocallyLipschitz (fun p : F × V => G p.1 p.2)) :
    LocallyLipschitz b := by
  intro θ₀
  have hb : ContinuousAt b θ₀ := by
    apply continuousAt_minimizers R α hα hR f G b θ₀
      (Filter.Eventually.of_forall (fun θ => ⟨hf θ, hG θ, hmin θ⟩))
    exact hLip.continuous.continuousAt.comp (continuousAt_id.prodMk continuousAt_const)
  obtain ⟨K, u, hu, hKu⟩ := hLip (θ₀, b θ₀)
  rw [nhds_prod_eq] at hu
  obtain ⟨s, hs, t, ht, hst⟩ := Filter.mem_prod_iff.1 hu
  let w := s ∩ b ⁻¹' t
  have hw : w ∈ 𝓝 θ₀ := Filter.inter_mem hs (hb ht)
  refine ⟨⟨α⁻¹, inv_nonneg.mpr hα.le⟩ * K, w, hw, ?_⟩
  apply lipschitzOnWith_minimizers R α hα hR f G b w K
    (fun θ _ => hf θ) (fun θ _ => hG θ) (fun θ _ => hmin θ)
  intro θ hθ η hη
  have h1 : (θ, b η) ∈ u := hst ⟨hθ.1, hη.2⟩
  have h2 : (η, b η) ∈ u := hst ⟨hη.1, hη.2⟩
  have h := hKu.dist_le_mul (θ, b η) h1 (η, b η) h2
  simpa only [Prod.dist_eq, dist_self, max_eq_left (dist_nonneg), dist_eq_norm] using h

end ALO


==> anc/lean_alo/ALO/Estimator/SubgradientDerivative.lean <==
module

public import ALO.LinearAlgebra.CyclicMonotonicity
public import ALO.Convex.Subgradient
public import Mathlib.Analysis.Calculus.FDeriv.Equiv
import Mathlib.Analysis.Calculus.FDeriv.Congr
import Mathlib.Tactic.Abel
import Mathlib.Tactic.Linarith

/-!
# Derivatives of subgradient-graph parametrizations

Finite polygon inequalities and strong monotonicity pass to directional limits.
The results are pointwise; no almost-everywhere or measurability assertion is used here.
-/

public section

namespace ALO

open Filter
open scoped Topology RealInnerProductSpace

variable {E V : Type*} [AddCommGroup E] [Module ℝ E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- Polygon work for maps which need not be linear. -/
def graphWork (b q : E → V) (x : E) : List E → ℝ
  | [] => 0
  | d :: ds => ⟪q x, b (x + d) - b x⟫ + graphWork b q (x + d) ds

omit [Module ℝ E] in
/-- Supporting inequalities telescope for a nonlinear parametrization too. -/
theorem graphWork_le_potential (b q : E → V) (φ : E → ℝ)
    (hφ : ∀ x y, ⟪q x, b y - b x⟫ ≤ φ y - φ x) (x : E) (ds : List E) :
    graphWork b q x ds ≤ φ (x + ds.sum) - φ x := by
  induction ds generalizing x with
  | nil => simp [graphWork]
  | cons d ds ih =>
    have hstep := hφ x (x + d)
    have htail := ih (x + d)
    simp only [graphWork, List.sum_cons]
    rw [add_assoc] at htail
    linarith

omit [AddCommGroup E] [Module ℝ E] in
/-- Centering and simultaneous scalar rescaling preserve supporting inequalities,
with a correspondingly transformed potential. The scalar may be zero or negative. -/
theorem centered_scaled_support (b q : E → V) (φ : E → ℝ)
    (hφ : ∀ x y, ⟪q x, b y - b x⟫ ≤ φ y - φ x)
    (b₀ q₀ : V) (c : ℝ) (x y : E) :
    ⟪c • (q x - q₀), c • (b y - b₀) - c • (b x - b₀)⟫ ≤
      c ^ 2 * (φ y - ⟪q₀, b y⟫) - c ^ 2 * (φ x - ⟪q₀, b x⟫) := by
  have hs := mul_le_mul_of_nonneg_left (hφ x y) (sq_nonneg c)
  have he : (b y - b₀) - (b x - b₀) = b y - b x := by abel
  rw [← smul_sub, he]
  simp only [real_inner_smul_left, real_inner_smul_right, inner_sub_left,
    inner_sub_right] at hs ⊢
  nlinarith

/-- Strong monotonicity is preserved by simultaneously scaling both differences. -/
theorem scaled_lower_bound (α c : ℝ) (u v : V)
    (h : α * ‖u‖ ^ 2 ≤ ⟪u, v⟫) :
    α * ‖c • u‖ ^ 2 ≤ ⟪c • u, c • v⟫ := by
  have hs := mul_le_mul_of_nonneg_left h (sq_nonneg c)
  simp only [norm_smul, mul_pow, Real.norm_eq_abs, sq_abs,
    real_inner_smul_left, real_inner_smul_right]
  nlinarith

/-- Pointwise convergence suffices for the work of each finite polygon to converge. -/
theorem tendsto_graphWork {ι : Type*} {l : Filter ι}
    (b q : ι → E → V) (B C : E →ₗ[ℝ] V)
    (hb : ∀ x, Tendsto (fun t => b t x) l (𝓝 (B x)))
    (hq : ∀ x, Tendsto (fun t => q t x) l (𝓝 (C x))) (x : E) (ds : List E) :
    Tendsto (fun t => graphWork (b t) (q t) x ds) l
      (𝓝 (tangentWork B C x ds)) := by
  induction ds generalizing x with
  | nil =>
    change Tendsto (fun _ : ι => (0 : ℝ)) l (𝓝 (0 : ℝ))
    exact tendsto_const_nhds
  | cons d ds ih =>
    have hstep : Tendsto (fun t => ⟪q t x, b t (x + d) - b t x⟫) l
        (𝓝 ⟪C x, B (x + d) - B x⟫) :=
      (hq x).inner ((hb (x + d)).sub (hb x))
    have htail := ih (x + d)
    simpa only [graphWork, tangentWork, map_add, add_sub_cancel_left] using hstep.add htail

section Derivatives

variable {F : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]

/-- Centered difference quotients along a fixed parameter direction, with scale tending
to positive infinity. This convention avoids a punctured-neighborhood filter. -/
@[expose] noncomputable def graphBlowup (f : F → V) (θ : F) (c : ℝ) (x : F) : V :=
  c • (f (θ + c⁻¹ • x) - f θ)

theorem tendsto_graphBlowup {f : F → V} {θ : F} {B : F →L[ℝ] V}
    (hb : HasFDerivAt f B θ) (x : F) :
    Tendsto (fun c => graphBlowup f θ c x) atTop (𝓝 (B x)) :=
  hb.lim_real x

/-- Derivatives of a parametrized subgradient graph form a cyclically monotone relation.
Only differentiability at the base point is needed. -/
theorem derivative_cyclic_of_support (R : V → ℝ) (b q : F → V) (θ : F)
    (B C : F →L[ℝ] V) (hb : HasFDerivAt b B θ) (hq : HasFDerivAt q C θ)
    (hsupport : ∀ η z, R (b η) + ⟪q η, z - b η⟫ ≤ R z) :
    IsCyclicallyMonotoneTangent B.toLinearMap C.toLinearMap := by
  intro x ds hds
  have hlim := tendsto_graphWork (graphBlowup b θ) (graphBlowup q θ)
    B.toLinearMap C.toLinearMap (tendsto_graphBlowup hb) (tendsto_graphBlowup hq) x ds
  apply le_of_tendsto hlim
  apply Eventually.of_forall
  intro c
  let bt : F → V := fun x => b (θ + c⁻¹ • x)
  let qt : F → V := fun x => q (θ + c⁻¹ • x)
  let φ : F → ℝ := fun x => c ^ 2 * (R (bt x) - ⟪q θ, bt x⟫)
  have hbase : ∀ x y, ⟪qt x, bt y - bt x⟫ ≤ R (bt y) - R (bt x) := by
    intro x y
    have hs := hsupport (θ + c⁻¹ • x) (bt y)
    change R (bt x) + ⟪qt x, bt y - bt x⟫ ≤ R (bt y) at hs
    linarith
  have hscaled : ∀ x y,
      ⟪graphBlowup q θ c x, graphBlowup b θ c y - graphBlowup b θ c x⟫ ≤
        φ y - φ x :=
    centered_scaled_support bt qt (fun x => R (bt x)) hbase (b θ) (q θ) c
  have hw := graphWork_le_potential (graphBlowup b θ c) (graphBlowup q θ c)
    φ hscaled x ds
  simpa only [hds, add_zero, sub_self] using hw

/-- The strong-monotonicity bound passes to derivatives at a single point. -/
theorem derivative_lower_bound (b q : F → V) (θ : F) (B C : F →L[ℝ] V)
    (hb : HasFDerivAt b B θ) (hq : HasFDerivAt q C θ) (α : ℝ)
    (hmono : ∀ η ξ, α * ‖b η - b ξ‖ ^ 2 ≤ ⟪b η - b ξ, q η - q ξ⟫) :
    HasTangentLowerBound B.toLinearMap C.toLinearMap α := by
  intro x
  have hleft : Tendsto (fun c => α * ‖graphBlowup b θ c x‖ ^ 2) atTop
      (𝓝 (α * ‖B x‖ ^ 2)) :=
    tendsto_const_nhds.mul ((tendsto_graphBlowup hb x).norm.pow 2)
  have hright : Tendsto (fun c => ⟪graphBlowup b θ c x, graphBlowup q θ c x⟫)
      atTop (𝓝 ⟪B x, C x⟫) :=
    (tendsto_graphBlowup hb x).inner (tendsto_graphBlowup hq x)
  apply le_of_tendsto_of_tendsto' hleft hright
  intro c
  exact scaled_lower_bound α c _ _ (hmono (θ + c⁻¹ • x) θ)

/-- Pointwise tangent-relation theorem for a nonlinear subgradient-graph parametrization. -/
theorem existsUnique_derivative_curvature [FiniteDimensional ℝ V]
    (R : V → ℝ) (b q : F → V) (θ : F) (B C : F →L[ℝ] V)
    (hb : HasFDerivAt b B θ) (hq : HasFDerivAt q C θ) (α : ℝ)
    (hsupport : ∀ η z, R (b η) + ⟪q η, z - b η⟫ ≤ R z)
    (hmono : ∀ η ξ, α * ‖b η - b ξ‖ ^ 2 ≤ ⟪b η - b ξ, q η - q ξ⟫) :
    ∃! H : LinearMap.range B.toLinearMap →ₗ[ℝ] LinearMap.range B.toLinearMap,
      H.IsSymmetric ∧
      (∀ η, H (B.toLinearMap.rangeRestrict η) =
        (LinearMap.range B.toLinearMap).orthogonalProjectionOnto (C η)) ∧
      (∀ z, α * ‖z‖ ^ 2 ≤ ⟪z, H z⟫) :=
  existsUnique_symmetric_tangentCurvature B.toLinearMap C.toLinearMap α
    (derivative_lower_bound b q θ B C hb hq α hmono)
    (derivative_cyclic_of_support R b q θ B C hb hq hsupport)

/-- A finite-valued strongly convex penalty gives the pointwise derivative curvature
with no additional smoothness assumption on the penalty. -/
theorem existsUnique_curvature_of_strongConvex [FiniteDimensional ℝ V]
    (R : V → ℝ) (α : ℝ) (hR : StrongConvexOn Set.univ α R)
    (b q : F → V) (hgraph : ∀ η, IsSubgradient R (b η) (q η))
    (θ : F) (B C : F →L[ℝ] V) (hb : HasFDerivAt b B θ) (hq : HasFDerivAt q C θ) :
    ∃! H : LinearMap.range B.toLinearMap →ₗ[ℝ] LinearMap.range B.toLinearMap,
      H.IsSymmetric ∧
      (∀ η, H (B.toLinearMap.rangeRestrict η) =
        (LinearMap.range B.toLinearMap).orthogonalProjectionOnto (C η)) ∧
      (∀ z, α * ‖z‖ ^ 2 ≤ ⟪z, H z⟫) := by
  apply existsUnique_derivative_curvature R b q θ B C hb hq α
  · exact hgraph
  · intro η ξ
    exact (hgraph η).strong_mono (hgraph ξ) hR

/-- Local version: subgradient membership is required only in a neighborhood of the
base point. Values elsewhere may be arbitrary. -/
theorem existsUnique_curvature_of_strongConvex_local [FiniteDimensional ℝ V]
    (R : V → ℝ) (α : ℝ) (hR : StrongConvexOn Set.univ α R)
    (b q : F → V) (θ : F)
    (hgraph : ∀ᶠ η in 𝓝 θ, IsSubgradient R (b η) (q η))
    (B C : F →L[ℝ] V) (hb : HasFDerivAt b B θ) (hq : HasFDerivAt q C θ) :
    ∃! H : LinearMap.range B.toLinearMap →ₗ[ℝ] LinearMap.range B.toLinearMap,
      H.IsSymmetric ∧
      (∀ η, H (B.toLinearMap.rangeRestrict η) =
        (LinearMap.range B.toLinearMap).orthogonalProjectionOnto (C η)) ∧
      (∀ z, α * ‖z‖ ^ 2 ≤ ⟪z, H z⟫) := by
  classical
  have hbase := hgraph.self_of_nhds
  let b' : F → V := fun η => if IsSubgradient R (b η) (q η) then b η else b θ
  let q' : F → V := fun η => if IsSubgradient R (b η) (q η) then q η else q θ
  have hglobal : ∀ η, IsSubgradient R (b' η) (q' η) := by
    intro η
    dsimp only [b', q']
    split_ifs with hη
    · exact hη
    · exact hbase
  have hbeq : b' =ᶠ[𝓝 θ] b := by
    filter_upwards [hgraph] with η hη
    simp [b', hη]
  have hqeq : q' =ᶠ[𝓝 θ] q := by
    filter_upwards [hgraph] with η hη
    simp [q', hη]
  exact existsUnique_curvature_of_strongConvex R α hR b' q' hglobal θ B C
    (hb.congr_of_eventuallyEq hbeq) (hq.congr_of_eventuallyEq hqeq)

end Derivatives

end ALO


==> anc/lean_alo/ALO/Estimator/SummedInverseRowStein.lean <==
module

public import ALO.Estimator.ProjectedInverseDesignEnergy
public import ALO.Estimator.FiberInverseRowStein

/-!
# A summed second-moment bound for corrected inverse-row remainders

The projected energy bounds and the determinant-weighted Stein inequality
are integrated under the same fixed affine determinant law.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The spectral design norm is at most its Euclidean array norm. -/
theorem euclideanDesignOperator_norm_le (X : ι → V) :
    ‖euclideanDesignOperator X‖ ≤ ‖designDataEuclideanEquiv X‖ := by
  apply (euclideanDesignOperator X).opNorm_le_bound (norm_nonneg _)
  intro z
  have hs : ‖euclideanDesignOperator X z‖ ^ 2 ≤
      (‖designDataEuclideanEquiv X‖ * ‖z‖) ^ 2 := by
    rw [euclideanDesignOperator_norm_sq, mul_pow,
      designDataEuclideanEquiv_apply, PiLp.norm_sq_eq_of_L2, Finset.sum_mul]
    apply Finset.sum_le_sum
    intro i _
    simpa only [mul_pow, sq_abs] using
      pow_le_pow_left₀ (abs_nonneg _) (abs_real_inner_le_norm (X i) z) 2
  nlinarith [norm_nonneg (euclideanDesignOperator X z),
    mul_nonneg (norm_nonneg (designDataEuclideanEquiv X)) (norm_nonneg z)]

/-- The design operator depends continuously on its rows. -/
theorem continuous_euclideanDesignOperator :
    Continuous (euclideanDesignOperator (V := V) (ι := ι)) := by
  apply continuous_clm_apply.mpr
  intro z
  change Continuous (fun X : ι → V => WithLp.toLp 2 (fun i => ⟪X i, z⟫))
  exact (WithLp.linearEquiv 2 ℝ (ι → ℝ)).symm.toContinuousLinearEquiv.continuous.comp
    (by fun_prop)

variable [MeasurableSpace V] [BorelSpace V]
  (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (d : ι → ℝ)
  (K : Submodule ℝ (EuclideanDesignData ι V)) (Z₀ : EuclideanDesignData ι V)
  (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i)

local notation "e" => LinearEquiv.symm (designDataEuclideanEquiv (ι := ι) (V := V))
local notation "w" => affineReducedCurvatureWeight T H d K Z₀
local notation "ν" => normalizedWithDensity (stdGaussian K) (fun k => ENNReal.ofReal (w k))

include hα hH hd in
/-- The normalized squared design norm is integrable under the determinant
law; no additional design-moment assumption is needed. -/
theorem integrable_affineDesign_opNorm_sq :
    Integrable (fun k : K =>
      ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ^ 2 /
        Fintype.card ι) ν := by
  obtain ⟨Cw, hCw, mw, hwb⟩ := affineReducedCurvatureWeight_polynomial_growth T H d K Z₀
  have hc : Continuous (fun k : K =>
      euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))) :=
    continuous_euclideanDesignOperator.comp
      ((e).toContinuousLinearEquiv.continuous.comp
        (continuous_const.add K.subtypeL.continuous))
  have hi : Integrable (fun k : K =>
      ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ^ 2) ν := by
    apply integrable_normalizedGaussian_of_polynomial_growth
      (contDiff_affineReducedCurvatureWeight T H d K Z₀ α hα hH hd).continuous.measurable
      (affineReducedCurvatureWeight_pos T H d K Z₀ α hα hH hd)
      hCw (sq_nonneg (‖Z₀‖ + 1)) (mf := 2) hwb
      (hc.norm.pow 2).aestronglyMeasurable
    intro k
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _), ← mul_pow]
    apply pow_le_pow_left₀ (norm_nonneg _)
    calc
      _ ≤ ‖Z₀ + (k : EuclideanDesignData ι V)‖ := by
        simpa only [LinearEquiv.apply_symm_apply] using
          euclideanDesignOperator_norm_le (e (Z₀ + (k : EuclideanDesignData ι V)))
      _ ≤ ‖Z₀‖ + ‖k‖ := norm_add_le _ _
      _ ≤ (‖Z₀‖ + 1) * (1 + ‖k‖) := by
        nlinarith [norm_nonneg Z₀, norm_nonneg k,
          mul_nonneg (norm_nonneg Z₀) (norm_nonneg k)]
  exact hi.div_const _

variable {κ : Type*} [Fintype κ]

/-- A dimension-uniform second-moment bound for the sum of projected Stein
discrepancies, under the normalized determinant law. -/
theorem sum_secondOrderStein_projectedInverseRow
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (P : V →L[ℝ] V) (hP : ∀ v, ‖P v‖ ≤ ‖v‖)
    (b : OrthonormalBasis κ ℝ V) (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Fintype.card κ : ℝ) ≤ δ * Fintype.card ι) :
    let F := fun i => affineReducedInverseField T H d K Z₀ α hα hH hd
      (inverseRowOutputMap K P i)
    let s := fun k : K =>
      ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ^ 2 /
        Fintype.card ι
    Integrable (fun k => ∑ i, gaussianSteinDiscrepancy (F i) k ^ 2) ν ∧
    (∫ k, ∑ i, gaussianSteinDiscrepancy (F i) k ^ 2 ∂ν) ≤
      12 * δ * μ⁻¹ ^ 2 +
        ((2 + 3 * μ⁻¹ / 2) * δ * μ⁻¹ ^ 2 + 12 * (δ + 1) * δ * μ⁻¹ ^ 3) *
          ∫ k, s k ∂ν := by
  classical
  let := affineReducedCurvatureWeight_isProbabilityMeasure T H d K Z₀ α hα hH hd
  let F := fun i => affineReducedInverseField T H d K Z₀ α hα hH hd
    (inverseRowOutputMap K P i)
  let s := fun k : K =>
    ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ^ 2 /
      Fintype.card ι
  let a := 2 + 3 * μ⁻¹ / 2
  have ha : 0 ≤ a := by dsimp [a]; positivity
  have hs : Integrable s ν := integrable_affineDesign_opNorm_sq T H d K Z₀ α hα hH hd
  have hi (i : ι) := secondOrderStein_projectedInverseRow T H d K Z₀ α hα hH hd
    hHsymm hd1 μ hscale P i
  have he (i : ι) := integrable_affineReducedInverseField_energies T H d K Z₀ α hα hH hd
    (inverseRowOutputMap K P i)
  have hfi : Integrable (fun k => ∑ i, ‖F i k‖ ^ 2) ν :=
    integrable_finsetSum _ (fun i _ => (he i).1)
  have hgi : Integrable (fun k => ∑ i, gaussianJacobianSq (F i) k) ν :=
    integrable_finsetSum _ (fun i _ => (he i).2)
  have hp (k : K) := projectedInverseRow_energies_proportional T H d K Z₀ α hα hH hd
    hd1 P hP b μ δ hμ hδ hscale hdim k
  have hf : (∫ k, ∑ i, ‖F i k‖ ^ 2 ∂ν) ≤ δ * μ⁻¹ ^ 2 * ∫ k, s k ∂ν := by
    have h := integral_mono hfi (hs.const_mul (δ * μ⁻¹ ^ 2)) (fun k => (hp k).1)
    simpa only [integral_const_mul] using h
  have hg : (∫ k, ∑ i, gaussianJacobianSq (F i) k ∂ν) ≤
      3 * δ * μ⁻¹ ^ 2 + 3 * (δ + 1) * δ * μ⁻¹ ^ 3 * ∫ k, s k ∂ν := by
    have hiu : Integrable
        (fun k => 3 * δ * μ⁻¹ ^ 2 + 3 * (δ + 1) * δ * μ⁻¹ ^ 3 * s k) ν :=
      (integrable_const _).add (hs.const_mul _)
    have h := integral_mono hgi hiu (fun k =>
      (hp k).2.trans_eq (show
        3 * (δ * μ⁻¹ ^ 2 + (δ + 1) * δ * μ⁻¹ ^ 3 * s k) =
        3 * δ * μ⁻¹ ^ 2 + 3 * (δ + 1) * δ * μ⁻¹ ^ 3 * s k by ring))
    simpa only [integral_add (integrable_const _) (hs.const_mul _),
      integral_const_mul, integral_const, probReal_univ, smul_eq_mul, one_mul] using h
  refine ⟨integrable_finsetSum _ (fun i _ => (hi i).1), ?_⟩
  change (∫ k, ∑ i, gaussianSteinDiscrepancy (F i) k ^ 2 ∂ν) ≤ _
  calc
    _ = ∑ i, ∫ k, gaussianSteinDiscrepancy (F i) k ^ 2 ∂ν :=
      integral_finsetSum _ (fun i _ => (hi i).1)
    _ ≤ ∑ i, (a * (∫ k, ‖F i k‖ ^ 2 ∂ν) +
        4 * ∫ k, gaussianJacobianSq (F i) k ∂ν) :=
      Finset.sum_le_sum fun i _ => (hi i).2
    _ = a * (∫ k, ∑ i, ‖F i k‖ ^ 2 ∂ν) +
        4 * ∫ k, ∑ i, gaussianJacobianSq (F i) k ∂ν := by
      rw [integral_finsetSum _ (fun i _ => (he i).1),
        integral_finsetSum _ (fun i _ => (he i).2)]
      simp only [Finset.sum_add_distrib, Finset.mul_sum]
      rfl
    _ ≤ a * (δ * μ⁻¹ ^ 2 * ∫ k, s k ∂ν) +
        4 * (3 * δ * μ⁻¹ ^ 2 + 3 * (δ + 1) * δ * μ⁻¹ ^ 3 * ∫ k, s k ∂ν) :=
      add_le_add (mul_le_mul_of_nonneg_left hf ha) (mul_le_mul_of_nonneg_left hg (by norm_num))
    _ = _ := by dsimp only [a, s]; ring

/-- The summed corrected-remainder estimate on the concrete nondegenerate
conditioning fibers. The bound depends on dimension only through `p/n`
and the normalized design norm. -/
theorem sum_secondOrderStein_designFiberInverseRow [MeasurableAdd₂ V]
    (hHsymm : H.IsSymmetric) (hd1 : ∀ i, d i ≤ 1)
    (b : OrthonormalBasis κ ℝ V) (μ δ : ℝ) (hμ : 0 < μ) (hδ : 0 ≤ δ)
    (hscale : α = Fintype.card ι * μ)
    (hdim : (Fintype.card κ : ℝ) ≤ δ * Fintype.card ι)
    (h : V) (v : ι → ℝ) (hh : h ≠ 0) (hv : coordinateDot v v ≠ 0)
    (z : V × (ι → ℝ)) :
    let K := EuclideanDesignFiberDirection h v
    let Z₀ := euclideanDesignForcingLift h v z
    let r := fun (i : ι) (k : K) =>
      let X := e (Z₀ + (k : EuclideanDesignData ι V))
      correctedInverseRowRemainder d X
        (reducedInverse T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd))
        (fiberCoefficientProjection h) (fiberObservationProjectionColumn v i) i
    let s := fun k : K =>
      ‖euclideanDesignOperator (e (Z₀ + (k : EuclideanDesignData ι V)))‖ ^ 2 /
        Fintype.card ι
    let ρ := normalizedWithDensity (stdGaussian K)
      (fun k => ENNReal.ofReal (affineReducedCurvatureWeight T H d K Z₀ k))
    Integrable (fun k => ∑ i, r i k ^ 2) ρ ∧
      (∫ k, ∑ i, r i k ^ 2 ∂ρ) ≤ 12 * δ * μ⁻¹ ^ 2 +
        ((2 + 3 * μ⁻¹ / 2) * δ * μ⁻¹ ^ 2 + 12 * (δ + 1) * δ * μ⁻¹ ^ 3) *
          ∫ k, s k ∂ρ := by
  have ht := sum_secondOrderStein_projectedInverseRow T H d
    (EuclideanDesignFiberDirection h v) (euclideanDesignForcingLift h v z)
    α hα hH hd hHsymm hd1 (fiberCoefficientProjection h)
    (fun a => (ℝ ∙ h)ᗮ.norm_starProjection_apply_le a)
    b μ δ hμ hδ hscale hdim
  dsimp only at ht ⊢
  simp_rw [gaussianSteinDiscrepancy_designFiberInverseRow T H d α hα hH hd
    h v hh hv z] at ht
  exact ht

end ALO


==> anc/lean_alo/ALO/Estimator/TangentConeEstimate.lean <==
module

public import ALO.Estimator.FiberTangent
public import Mathlib.Analysis.Calculus.TangentCone.Seq
public import Mathlib.Analysis.Asymptotics.Basic
public import Mathlib.Topology.MetricSpace.ProperSpace

/-!
# Quantitative secant estimate from a linear tangent cone

If the contingent tangent cone of a set in a finite-dimensional real Hilbert
space is a linear subspace, then the normal component of nearby secants is
little-o of the secant itself. Equivalently, the distance of a secant to the
subspace is little-o of its norm.

The proof is by contradiction. A bad sequence of secants is normalized onto
the unit sphere. Compactness supplies a convergent subsequence whose limit is a
unit tangent direction, while the assumed lower bound on its normal component
keeps that limit outside the tangent subspace.
-/

public section
namespace ALO

open Filter Set Metric Asymptotics
open scoped Topology

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E]

/-- Orthogonal component normal to a subspace. -/
@[expose] noncomputable def tangentNormalProjection
    (L : Submodule ℝ E) : E →L[ℝ] E :=
  ContinuousLinearMap.id ℝ E - L.starProjection

theorem tangentNormalProjection_eq_zero_of_mem
    (L : Submodule ℝ E) (z : E) (hz : z ∈ L) :
    tangentNormalProjection L z = 0 := by
  simp [tangentNormalProjection, L.starProjection_eq_self_iff.mpr hz]

/-- Removing the normal component leaves a vector in the subspace. -/
theorem sub_tangentNormalProjection_mem
    (L : Submodule ℝ E) (z : E) :
    z - tangentNormalProjection L z ∈ L := by
  change z - (z - L.starProjection z) ∈ L
  simpa only [sub_sub_cancel] using L.starProjection_apply_mem z

/-- The norm of the normal component is the metric distance to the subspace. -/
theorem norm_tangentNormalProjection_eq_infDist
    (L : Submodule ℝ E) (z : E) :
    ‖tangentNormalProjection L z‖ = Metric.infDist z L := by
  rw [← L.dist_starProjection_eq_infDist z]
  simp only [tangentNormalProjection, sub_apply, ContinuousLinearMap.id_apply,
    dist_eq_norm]

/-- A linear contingent tangent cone forces the normal component of set
secants to be little-o of the secant. -/
theorem tangentNormalProjection_isLittleO_of_tangentCone_eq
    (L : Submodule ℝ E) (s : Set E) (x : E)
    (hT : tangentConeAt ℝ s x = (L : Set E)) :
    (fun y => tangentNormalProjection L (y - x)) =o[𝓝[s] x]
      (fun y => y - x) := by
  rw [isLittleO_iff]
  intro ε hε
  by_contra hbound
  have hfreq : ∃ᶠ y in 𝓝[s] x,
      ε * ‖y - x‖ < ‖tangentNormalProjection L (y - x)‖ := by
    exact (Filter.not_eventually.mp hbound).mono fun y hy => lt_of_not_ge hy
  have hfreq' : ∃ᶠ y in 𝓝 x,
      (ε * ‖y - x‖ < ‖tangentNormalProjection L (y - x)‖ ∧ y ∈ s) :=
    frequently_nhdsWithin_iff.mp hfreq
  have hxcl : x ∈ closure {y : E |
      ε * ‖y - x‖ < ‖tangentNormalProjection L (y - x)‖ ∧ y ∈ s} :=
    mem_closure_iff_frequently.mpr hfreq'
  obtain ⟨u, hu, hulim⟩ := mem_closure_iff_seq_limit.mp hxcl
  let d : ℕ → E := fun n => u n - x
  have hdne (n : ℕ) : d n ≠ 0 := by
    intro hd
    have hzero : u n - x = 0 := hd
    have hbad := (hu n).1
    simp [hzero] at hbad
  let c : ℕ → ℝ := fun n => (‖d n‖)⁻¹
  let zseq : ℕ → E := fun n => c n • d n
  have hzunit (n : ℕ) : zseq n ∈ sphere (0 : E) 1 := by
    change dist ((‖d n‖)⁻¹ • d n) 0 = 1
    rw [dist_zero_right, norm_smul, Real.norm_eq_abs, abs_inv, abs_norm,
      inv_mul_cancel₀ (norm_ne_zero_iff.mpr (hdne n))]
  obtain ⟨z, hzunit', φ, hφ, hzlim⟩ :=
    (isCompact_sphere (0 : E) 1).tendsto_subseq hzunit
  have hdtend : Tendsto d atTop (𝓝 0) := by
    simpa [d, tendsto_sub_nhds_zero_iff] using hulim
  have hztan : z ∈ tangentConeAt ℝ s x := by
    apply mem_tangentConeAt_of_seq atTop (c ∘ φ) (d ∘ φ)
    · exact hdtend.comp hφ.tendsto_atTop
    · exact .of_forall fun n => by
        simpa [d] using (hu (φ n)).2
    · exact hzlim
  have hzL : z ∈ L := by
    rw [hT] at hztan
    exact hztan
  have hbadseq (n : ℕ) :
      ε < ‖tangentNormalProjection L (zseq n)‖ := by
    have hb := (hu n).1
    change ε < ‖tangentNormalProjection L ((‖d n‖)⁻¹ • d n)‖
    rw [map_smul, norm_smul, Real.norm_eq_abs, abs_inv, abs_norm]
    rw [← div_eq_inv_mul, lt_div_iff₀ (norm_pos_iff.mpr (hdne n))]
    simpa [d, mul_comm] using hb
  have hbadsub : ∀ n, ε ≤ ‖tangentNormalProjection L ((zseq ∘ φ) n)‖ :=
    fun n => (hbadseq (φ n)).le
  have hnormlim :
      Tendsto (fun n => ‖tangentNormalProjection L ((zseq ∘ φ) n)‖)
        atTop (𝓝 ‖tangentNormalProjection L z‖) :=
    (tangentNormalProjection L).continuous.continuousAt.norm.tendsto.comp hzlim
  have hεnormal : ε ≤ ‖tangentNormalProjection L z‖ :=
    ge_of_tendsto hnormlim (.of_forall hbadsub)
  rw [tangentNormalProjection_eq_zero_of_mem L z hzL] at hεnormal
  simp only [norm_zero] at hεnormal
  exact (not_le_of_gt hε) hεnormal

/-- Metric form of the tangent-cone secant estimate. -/
theorem infDist_isLittleO_of_tangentCone_eq
    (L : Submodule ℝ E) (s : Set E) (x : E)
    (hT : tangentConeAt ℝ s x = (L : Set E)) :
    (fun y => Metric.infDist (y - x) L) =o[𝓝[s] x]
      (fun y => ‖y - x‖) := by
  have h := tangentNormalProjection_isLittleO_of_tangentCone_eq L s x hT
  have hn := h.norm_norm
  simpa only [norm_tangentNormalProjection_eq_infDist, Real.norm_eq_abs, abs_norm] using hn

/-- Normed-space form of the secant estimate: any continuous linear map that
vanishes on the linear tangent cone is little-o on set secants. -/
theorem tangentAnnihilator_isLittleO_of_tangentCone_eq
    {F : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]
    [FiniteDimensional ℝ F]
    (N : F →L[ℝ] F) (L : Submodule ℝ F) (s : Set F) (x : F)
    (hzero : ∀ z, z ∈ L → N z = 0)
    (hT : tangentConeAt ℝ s x = (L : Set F)) :
    (fun y => N (y - x)) =o[𝓝[s] x] (fun y => y - x) := by
  rw [isLittleO_iff]
  intro ε hε
  by_contra hbound
  have hfreq : ∃ᶠ y in 𝓝[s] x, ε * ‖y - x‖ < ‖N (y - x)‖ :=
    (Filter.not_eventually.mp hbound).mono fun y hy => lt_of_not_ge hy
  have hfreq' : ∃ᶠ y in 𝓝 x,
      (ε * ‖y - x‖ < ‖N (y - x)‖ ∧ y ∈ s) :=
    frequently_nhdsWithin_iff.mp hfreq
  have hxcl : x ∈ closure {y : F |
      ε * ‖y - x‖ < ‖N (y - x)‖ ∧ y ∈ s} :=
    mem_closure_iff_frequently.mpr hfreq'
  obtain ⟨u, hu, hulim⟩ := mem_closure_iff_seq_limit.mp hxcl
  let d : ℕ → F := fun n => u n - x
  have hdne (n : ℕ) : d n ≠ 0 := by
    intro hd
    have hbad := (hu n).1
    simp [d, hd] at hbad
  let c : ℕ → ℝ := fun n => (‖d n‖)⁻¹
  let zseq : ℕ → F := fun n => c n • d n
  have hzunit (n : ℕ) : zseq n ∈ Metric.sphere (0 : F) 1 := by
    change dist ((‖d n‖)⁻¹ • d n) 0 = 1
    rw [dist_zero_right, norm_smul, Real.norm_eq_abs, abs_inv, abs_norm,
      inv_mul_cancel₀ (norm_ne_zero_iff.mpr (hdne n))]
  obtain ⟨z, hzunit', φ, hφ, hzlim⟩ :=
    (isCompact_sphere (0 : F) 1).tendsto_subseq hzunit
  have hdtend : Tendsto d atTop (𝓝 0) := by
    simpa [d, tendsto_sub_nhds_zero_iff] using hulim
  have hztan : z ∈ tangentConeAt ℝ s x := by
    apply mem_tangentConeAt_of_seq atTop (c ∘ φ) (d ∘ φ)
    · exact hdtend.comp hφ.tendsto_atTop
    · exact .of_forall fun n => by simpa [d] using (hu (φ n)).2
    · exact hzlim
  have hzL : z ∈ L := by
    rw [hT] at hztan
    exact hztan
  have hbadseq (n : ℕ) : ε < ‖N (zseq n)‖ := by
    have hb := (hu n).1
    change ε < ‖N ((‖d n‖)⁻¹ • d n)‖
    rw [map_smul, norm_smul, Real.norm_eq_abs, abs_inv, abs_norm]
    rw [← div_eq_inv_mul, lt_div_iff₀ (norm_pos_iff.mpr (hdne n))]
    simpa [d, mul_comm] using hb
  have hbadsub : ∀ n, ε ≤ ‖N ((zseq ∘ φ) n)‖ :=
    fun n => (hbadseq (φ n)).le
  have hnormlim : Tendsto (fun n => ‖N ((zseq ∘ φ) n)‖)
      atTop (𝓝 ‖N z‖) :=
    N.continuous.continuousAt.norm.tendsto.comp hzlim
  have hεnormal : ε ≤ ‖N z‖ :=
    ge_of_tendsto hnormlim (.of_forall hbadsub)
  rw [hzero z hzL] at hεnormal
  exact (not_le_of_gt hε) (by simpa using hεnormal)

end ALO


==> anc/lean_alo/ALO/Estimator/TransverseForcing.lean <==
module

public import ALO.Estimator.TransverseKKTSection

/-!
# The forcing equivalence on a fixed transverse plane

On the domain of invertible projection transitions, the forcing map restricts
to an equivalence from the fixed transverse space onto its compatibility range.
The inverse is the explicit forcing lift corrected by a free fiber direction.
-/

public section
namespace ALO

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The forcing map restricted to the fixed transverse space. -/
@[expose] noncomputable def transverseDesignForcing
    (P : (ι → V) →L[ℝ] (ι → V)) (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) :
    P.ker →ₗ[ℝ] forcingCompatibilitySubspace p.1 (scoreVector slope p.2.1) :=
  ((designForcing p.1 (scoreVector slope p.2.1)).toLinearMap.codRestrict _
    (designForcing_mem_compatibility p.1 (scoreVector slope p.2.1))).comp P.ker.subtype

@[simp] theorem transverseDesignForcing_apply
    (P : (ι → V) →L[ℝ] (ι → V)) (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) (x : P.ker) :
    (transverseDesignForcing P slope p x : V × (ι → ℝ)) =
      designForcing p.1 (scoreVector slope p.2.1) x := rfl

/-- The transverse restriction is injective since its kernel is simultaneously
a fiber direction and a vector in the fixed transverse space. -/
theorem transverseDesignForcing_injective
    (P : (ι → V) →L[ℝ] (ι → V)) (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ fiberLiftRegularSet slope)
    (hT : (projectionTransition P (kktFiberProjection slope p)).IsInvertible) :
    Function.Injective (transverseDesignForcing P slope p) := by
  intro x y hxy
  apply Subtype.ext
  apply sub_eq_zero.mp
  apply projectionTransition_eq_zero_of_fixed_of_projection_eq_zero
    P (kktFiberProjection slope p) hT
  · apply (kktFiberProjection_fixed_iff slope p hp _).mpr
    rw [map_sub]
    exact sub_eq_zero.mpr (congrArg Subtype.val hxy)
  · have hx : P x = 0 := x.property
    have hy : P y = 0 := y.property
    rw [map_sub, hx, hy, sub_self]

/-- Correcting the explicit lift by a fiber direction puts every compatible
forcing datum in the fixed transverse space. -/
theorem transverseDesignForcing_surjective
    (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ fiberLiftRegularSet slope)
    (hT : (projectionTransition P (kktFiberProjection slope p)).IsInvertible) :
    Function.Surjective (transverseDesignForcing P slope p) := by
  intro z
  let y := designForcingLift p.1 (scoreVector slope p.2.1) z
  let w := (projectionTransition P (kktFiberProjection slope p)).inverse (P y)
  have hPy : P w = P y :=
    projectionTransition_projection_inverse P (kktFiberProjection slope p)
      hP (kktFiberProjection_idempotent slope p hp) hT (P y) (hP y)
  have hQw : kktFiberProjection slope p w = w :=
    projectionTransition_inverse_fixed P (kktFiberProjection slope p)
      hP (kktFiberProjection_idempotent slope p hp) hT (P y) (hP y)
  have hBw := (kktFiberProjection_fixed_iff slope p hp w).mp hQw
  have hBy : designForcing p.1 (scoreVector slope p.2.1) y = z := by
    apply Prod.ext
    · exact designForcingLift_adjoint p.1 (scoreVector slope p.2.1) z hp.1 hp.2
    · exact designForcingLift_predictor p.1 (scoreVector slope p.2.1) z z.property hp.1 hp.2
  have hker : y - w ∈ P.ker := by
    change P (y - w) = 0
    rw [map_sub, hPy, sub_self]
  refine ⟨⟨y - w, hker⟩, ?_⟩
  apply Subtype.ext
  change designForcing p.1 (scoreVector slope p.2.1) (y - w) = z
  rw [map_sub, hBy, hBw, sub_zero]

/-- The fixed transverse space is isomorphic to the attainable forcing range. -/
@[expose] noncomputable def transverseDesignForcingEquiv
    (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ fiberLiftRegularSet slope)
    (hT : (projectionTransition P (kktFiberProjection slope p)).IsInvertible) :
    P.ker ≃ₗ[ℝ] forcingCompatibilitySubspace p.1 (scoreVector slope p.2.1) :=
  LinearEquiv.ofBijective (transverseDesignForcing P slope p)
    ⟨transverseDesignForcing_injective P slope p hp hT,
      transverseDesignForcing_surjective P hP slope p hp hT⟩

@[simp] theorem transverseDesignForcingEquiv_apply
    (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ fiberLiftRegularSet slope)
    (hT : (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
    (x : P.ker) :
    (transverseDesignForcingEquiv P hP slope p hp hT x : V × (ι → ℝ)) =
      designForcing p.1 (scoreVector slope p.2.1) x := rfl

end ALO


==> anc/lean_alo/ALO/Estimator/TransverseKKTSection.lean <==
module

public import ALO.Estimator.MeasurableKKTSection
public import ALO.LinearAlgebra.ProjectionCoordinates
public import Mathlib.Analysis.Calculus.ContDiff.FiniteDimension

/-!
# Smooth sections in a fixed transverse design plane

The explicit fiber projections vary smoothly on regular output data.
Transitions between nearby projections turn the global representative into
a smooth section in a fixed affine complement of the base fiber direction.
Every nearby compatible fiber intersects this plane in exactly one point.
-/

public section
namespace ALO

open scoped Topology RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- The explicit fiber projection indexed by fitted-tuple coordinates. -/
@[expose] noncomputable def kktFiberProjection (slope : ι → ℝ → ℝ)
    (p : EmpiricalKKTTupleData ι V) : (ι → V) →L[ℝ] (ι → V) :=
  designFiberProjection p.1 (scoreVector slope p.2.1)

/-- Correcting a design consists of the representative plus its fiber projection. -/
theorem fiberSectionData_eq_representative_add_projection
    (X : ι → V) (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) :
    fiberSectionData X slope p =
      kktFiberRepresentative slope p + kktFiberProjection slope p X := by
  rw [kktFiberRepresentative_eq_designForcingLift]
  change X + designForcingLiftCLM p.1 (scoreVector slope p.2.1)
      ((p.2.2, p.2.1) - designForcing p.1 (scoreVector slope p.2.1) X) =
    designForcingLiftCLM p.1 (scoreVector slope p.2.1) (p.2.2, p.2.1) +
      (X - designForcingLiftCLM p.1 (scoreVector slope p.2.1)
        (designForcing p.1 (scoreVector slope p.2.1) X))
  rw [map_sub]
  abel

/-- The projection family is `C¹` as a map into the fixed operator space. -/
theorem contDiffAt_kktFiberProjection
    (slope : ι → ℝ → ℝ) (hs : ∀ i, ContDiff ℝ 1 (slope i))
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ fiberLiftRegularSet slope) :
    ContDiffAt ℝ 1 (kktFiberProjection slope) p := by
  rw [← contDiffWithinAt_univ, contDiffWithinAt_clm_apply]
  intro X
  have heq : (fun p => kktFiberProjection slope p X) =
      fun p => fiberSectionData X slope p - kktFiberRepresentative slope p := by
    funext p
    rw [fiberSectionData_eq_representative_add_projection]
    abel
  rw [heq]
  exact ((contDiffAt_fiberSectionData X slope hs p hp).sub
    (contDiffAt_fiberSectionData 0 slope hs p hp)).contDiffWithinAt

theorem kktFiberProjection_idempotent
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ fiberLiftRegularSet slope) (X : ι → V) :
    kktFiberProjection slope p (kktFiberProjection slope p X) =
      kktFiberProjection slope p X := by
  let : MeasurableSpace V := borel V
  let : BorelSpace V := ⟨rfl⟩
  exact designFiberProjection_idempotent p.1 (scoreVector slope p.2.1) hp.1 hp.2 X

/-- Fixed points of the regular projection are precisely the forcing-kernel directions. -/
theorem kktFiberProjection_fixed_iff
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ fiberLiftRegularSet slope) (X : ι → V) :
    kktFiberProjection slope p X = X ↔
      designForcing p.1 (scoreVector slope p.2.1) X = 0 := by
  let : MeasurableSpace V := borel V
  let : BorelSpace V := ⟨rfl⟩
  constructor
  · intro hX
    rw [← hX]
    exact designForcing_designFiberProjection p.1 (scoreVector slope p.2.1) hp.1 hp.2 X
  · exact designFiberProjection_eq_self_of_mem_ker p.1 (scoreVector slope p.2.1) X

/-- A section in the affine plane whose translation space is the kernel of `P`. -/
@[expose] noncomputable def transverseKKTSection
    (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) : ι → V :=
  kktFiberRepresentative slope p -
    (projectionTransition P (kktFiberProjection slope p)).inverse
      (P (kktFiberRepresentative slope p - X₀))

/-- The transverse section lies in its fixed affine plane. -/
theorem transverseKKTSection_mem_plane
    (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
    (X₀ : ι → V) (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ fiberLiftRegularSet slope)
    (hT : (projectionTransition P (kktFiberProjection slope p)).IsInvertible) :
    P (transverseKKTSection P X₀ slope p - X₀) = 0 := by
  have h := projectionTransition_projection_inverse P (kktFiberProjection slope p)
    hP (kktFiberProjection_idempotent slope p hp) hT
    (P (kktFiberRepresentative slope p - X₀)) (hP _)
  simp only [transverseKKTSection, map_sub] at h ⊢
  rw [h]
  abel

/-- Removing the coordinate correction leaves the forcing data unchanged. -/
theorem designForcing_transverseKKTSection
    (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
    (X₀ : ι → V) (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ fiberLiftRegularSet slope)
    (hT : (projectionTransition P (kktFiberProjection slope p)).IsInvertible) :
    designForcing p.1 (scoreVector slope p.2.1) (transverseKKTSection P X₀ slope p) =
      designForcing p.1 (scoreVector slope p.2.1) (kktFiberRepresentative slope p) := by
  have hfixed := projectionTransition_inverse_fixed P (kktFiberProjection slope p)
    hP (kktFiberProjection_idempotent slope p hp) hT
    (P (kktFiberRepresentative slope p - X₀)) (hP _)
  have hzero := (kktFiberProjection_fixed_iff slope p hp _).mp hfixed
  rw [transverseKKTSection, map_sub, hzero, sub_zero]

/-- The section is smooth wherever the output is regular and the transition invertible. -/
theorem contDiffAt_transverseKKTSection
    (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
    (slope : ι → ℝ → ℝ) (hs : ∀ i, ContDiff ℝ 1 (slope i))
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ fiberLiftRegularSet slope)
    (hT : (projectionTransition P (kktFiberProjection slope p)).IsInvertible) :
    ContDiffAt ℝ 1 (transverseKKTSection P X₀ slope) p := by
  have hm : ContDiffAt ℝ 1 (kktFiberRepresentative slope) p :=
    contDiffAt_fiberSectionData 0 slope hs p hp
  exact hm.sub
    ((contDiffAt_projectionTransition_inverse P (kktFiberProjection slope)
      (contDiffAt_kktFiberProjection slope hs p hp) hT).clm_apply
        (P.contDiff.contDiffAt.comp p (hm.sub contDiffAt_const)))

/-- Reconstruct a point of a fiber from its output and its fixed fiber coordinate. -/
@[expose] noncomputable def transverseKKTReconstruct
    (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
    (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V) (k : ι → V) : ι → V :=
  transverseKKTSection P X₀ slope p +
    (projectionTransition P (kktFiberProjection slope p)).inverse k

/-- The reconstruction has exactly the prescribed fixed fiber coordinate. -/
theorem projection_transverseKKTReconstruct
    (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
    (X₀ : ι → V) (slope : ι → ℝ → ℝ) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ fiberLiftRegularSet slope)
    (hT : (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
    (k : ι → V) (hk : P k = k) :
    P (transverseKKTReconstruct P X₀ slope p k - X₀) = k := by
  have hsection := transverseKKTSection_mem_plane P hP X₀ slope p hp hT
  have hcoord := projectionTransition_projection_inverse P (kktFiberProjection slope p)
    hP (kktFiberProjection_idempotent slope p hp) hT k hk
  simp only [transverseKKTReconstruct, map_sub, map_add, hcoord] at hsection ⊢
  rw [sub_eq_zero.mp hsection]
  abel

/-- Reconstruction is jointly smooth in the tuple and the free coordinate
on the domain of invertible transitions. -/
theorem contDiffAt_transverseKKTReconstruct
    (P : (ι → V) →L[ℝ] (ι → V)) (X₀ : ι → V)
    (slope : ι → ℝ → ℝ) (hs : ∀ i, ContDiff ℝ 1 (slope i))
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ fiberLiftRegularSet slope)
    (hT : (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
    (k : ι → V) :
    ContDiffAt ℝ 1
      (fun z : EmpiricalKKTTupleData ι V × (ι → V) =>
        transverseKKTReconstruct P X₀ slope z.1 z.2) (p, k) := by
  exact ((contDiffAt_transverseKKTSection P X₀ slope hs p hp hT).comp
    (p, k) contDiffAt_fst).add
    (((contDiffAt_projectionTransition_inverse P (kktFiberProjection slope)
      (contDiffAt_kktFiberProjection slope hs p hp) hT).comp
        (p, k) contDiffAt_fst).clm_apply contDiffAt_snd)

/-- The regular, invertible-transition domain contains an open neighborhood
of every regular base output. -/
theorem exists_open_kktProjectionTransition
    (slope : ι → ℝ → ℝ) (hs : ∀ i, ContDiff ℝ 1 (slope i))
    (p₀ : EmpiricalKKTTupleData ι V) (hp₀ : p₀ ∈ fiberLiftRegularSet slope) :
    ∃ U : Set (EmpiricalKKTTupleData ι V), IsOpen U ∧ p₀ ∈ U ∧
      ∀ p ∈ U, p ∈ fiberLiftRegularSet slope ∧
        (projectionTransition (kktFiberProjection slope p₀)
          (kktFiberProjection slope p)).IsInvertible := by
  have hnear := eventually_isInvertible_projectionTransition
    (kktFiberProjection slope) p₀
    (contDiffAt_kktFiberProjection slope hs p₀ hp₀).continuousAt
    (kktFiberProjection_idempotent slope p₀ hp₀)
  have hmem : {p : EmpiricalKKTTupleData ι V |
      p ∈ fiberLiftRegularSet slope ∧
        (projectionTransition (kktFiberProjection slope p₀)
          (kktFiberProjection slope p)).IsInvertible} ∈ 𝓝 p₀ :=
    Filter.inter_mem (fiberLiftRegularSet_mem_nhds slope hs p₀ hp₀) hnear
  obtain ⟨U, hUsub, hUopen, hUmem⟩ := mem_nhds_iff.mp hmem
  exact ⟨U, hUopen, hUmem, hUsub⟩

variable (R : V → ℝ) (α : ℝ) (hα : 0 < α)
  (hR : StrongConvexOn Set.univ α R) (c : V)
  (loss slope : ι → ℝ → ℝ) (hc : ∀ i, ConvexOn ℝ Set.univ (loss i))
  (hl : ∀ i t, HasDerivAt (loss i) (slope i t) t)

local notation "Γ" => empiricalKKTData R α hα hR c loss hc slope

include hl

/-- For a compatible target, the forcing equations exactly characterize its KKT fiber. -/
theorem empiricalKKTData_eq_iff_forcing
    (p : EmpiricalKKTTupleData ι V) (hp : p ∈ compatibleKKTDataSet R c slope)
    (X : ι → V) :
    Γ X = p ↔ designForcing p.1 (scoreVector slope p.2.1) X = (p.2.2, p.2.1) := by
  constructor
  · intro hX
    have hpred : designPredictor X (Γ X).1 = (Γ X).2.1 := rfl
    have hadj : designAdjoint X (scoreVector slope (Γ X).2.1) = (Γ X).2.2 := rfl
    rw [hX] at hpred hadj
    exact Prod.ext hadj hpred
  · intro hX
    exact congrArg EmpiricalKKTTuple.toData
      (empiricalKKTTuple_eq_of_compatible R α hα hR c loss slope hc hl
        (empiricalKKTTupleOfData p) hp X
        (congrArg Prod.snd hX) (congrArg Prod.fst hX))

/-- The transverse section realizes every regular compatible target on its domain. -/
theorem empiricalKKTData_transverseKKTSection
    (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
    (X₀ : ι → V) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ compatibleKKTDataSet R c slope) (hreg : p ∈ fiberLiftRegularSet slope)
    (hT : (projectionTransition P (kktFiberProjection slope p)).IsInvertible) :
    Γ (transverseKKTSection P X₀ slope p) = p := by
  rw [empiricalKKTData_eq_iff_forcing R α hα hR c loss slope hc hl p hp]
  rw [designForcing_transverseKKTSection P hP X₀ slope p hreg hT]
  exact (empiricalKKTData_eq_iff_forcing R α hα hR c loss slope hc hl p hp _).mp
    (empiricalKKTData_kktFiberRepresentative R α hα hR c loss slope hc hl p hp hreg)

/-- Each fiber intersects the fixed transverse plane in at most one point. -/
theorem eq_transverseKKTSection_of_fiber_of_plane
    (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
    (X₀ : ι → V) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ compatibleKKTDataSet R c slope) (hreg : p ∈ fiberLiftRegularSet slope)
    (hT : (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
    (X : ι → V) (hX : Γ X = p) (hplane : P (X - X₀) = 0) :
    X = transverseKKTSection P X₀ slope p := by
  apply sub_eq_zero.mp
  apply projectionTransition_eq_zero_of_fixed_of_projection_eq_zero
    P (kktFiberProjection slope p) hT
  · apply (kktFiberProjection_fixed_iff slope p hreg _).mpr
    rw [map_sub,
      (empiricalKKTData_eq_iff_forcing R α hα hR c loss slope hc hl p hp X).mp hX,
      (empiricalKKTData_eq_iff_forcing R α hα hR c loss slope hc hl p hp _).mp
        (empiricalKKTData_transverseKKTSection R α hα hR c loss slope hc hl
          P hP X₀ p hp hreg hT), sub_self]
  · have hsection := transverseKKTSection_mem_plane P hP X₀ slope p hreg hT
    simp only [map_sub] at hplane hsection ⊢
    exact sub_eq_zero.mpr ((sub_eq_zero.mp hplane).trans (sub_eq_zero.mp hsection).symm)

/-- Every fixed fiber coordinate reconstructs a realization of the target tuple. -/
theorem empiricalKKTData_transverseKKTReconstruct
    (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
    (X₀ : ι → V) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ compatibleKKTDataSet R c slope) (hreg : p ∈ fiberLiftRegularSet slope)
    (hT : (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
    (k : ι → V) (hk : P k = k) :
    Γ (transverseKKTReconstruct P X₀ slope p k) = p := by
  have hfixed := projectionTransition_inverse_fixed P (kktFiberProjection slope p)
    hP (kktFiberProjection_idempotent slope p hreg) hT k hk
  have hzero := (kktFiberProjection_fixed_iff slope p hreg _).mp hfixed
  rw [empiricalKKTData_eq_iff_forcing R α hα hR c loss slope hc hl p hp,
    transverseKKTReconstruct, map_add, hzero, add_zero]
  exact (empiricalKKTData_eq_iff_forcing R α hα hR c loss slope hc hl p hp _).mp
    (empiricalKKTData_transverseKKTSection R α hα hR c loss slope hc hl
      P hP X₀ p hp hreg hT)

/-- Every point of the entire affine fiber is recovered from its fixed coordinate. -/
theorem transverseKKTReconstruct_projection_eq
    (P : (ι → V) →L[ℝ] (ι → V)) (hP : ∀ X, P (P X) = P X)
    (X₀ : ι → V) (p : EmpiricalKKTTupleData ι V)
    (hp : p ∈ compatibleKKTDataSet R c slope) (hreg : p ∈ fiberLiftRegularSet slope)
    (hT : (projectionTransition P (kktFiberProjection slope p)).IsInvertible)
    (X : ι → V) (hX : Γ X = p) :
    transverseKKTReconstruct P X₀ slope p (P (X - X₀)) = X := by
  let s := transverseKKTSection P X₀ slope p
  have hs : Γ s = p :=
    empiricalKKTData_transverseKKTSection R α hα hR c loss slope hc hl
      P hP X₀ p hp hreg hT
  have hfixed : kktFiberProjection slope p (X - s) = X - s := by
    apply (kktFiberProjection_fixed_iff slope p hreg _).mpr
    rw [map_sub,
      (empiricalKKTData_eq_iff_forcing R α hα hR c loss slope hc hl p hp X).mp hX,
      (empiricalKKTData_eq_iff_forcing R α hα hR c loss slope hc hl p hp s).mp hs,
      sub_self]
  have hplane := transverseKKTSection_mem_plane P hP X₀ slope p hreg hT
  have hcoord : P (X - X₀) = P (X - s) := by
    simp only [map_sub] at hplane ⊢
    rw [sub_eq_zero.mp hplane]
  have hinv := projectionTransition_inverse_projection P (kktFiberProjection slope p)
    hT (X - s) hfixed
  change s + (projectionTransition P (kktFiberProjection slope p)).inverse
    (P (X - X₀)) = X
  rw [hcoord, hinv]
  abel

/-- Around every regular realization there is a neighborhood of outputs on
which every compatible fiber meets one fixed transverse plane uniquely, with
a smooth representative in that plane. -/
theorem exists_open_transverseKKTSection
    (hs : ∀ i, ContDiff ℝ 1 (slope i))
    (X₀ : ι → V) (hreg₀ : Γ X₀ ∈ fiberLiftRegularSet slope) :
    let P := kktFiberProjection slope (Γ X₀)
    ∃ U : Set (EmpiricalKKTTupleData ι V), IsOpen U ∧ Γ X₀ ∈ U ∧
      ∀ p ∈ U, p ∈ compatibleKKTDataSet R c slope →
        Γ (transverseKKTSection P X₀ slope p) = p ∧
        P (transverseKKTSection P X₀ slope p - X₀) = 0 ∧
        (∀ X, Γ X = p → P (X - X₀) = 0 →
          X = transverseKKTSection P X₀ slope p) ∧
        ContDiffAt ℝ 1 (transverseKKTSection P X₀ slope) p := by
  let P := kktFiberProjection slope (Γ X₀)
  have hP := kktFiberProjection_idempotent slope (Γ X₀) hreg₀
  obtain ⟨U, hUopen, hUmem, hUsub⟩ :=
    exists_open_kktProjectionTransition slope hs (Γ X₀) hreg₀
  refine ⟨U, hUopen, hUmem, ?_⟩
  intro p hp hcompat
  obtain ⟨hreg, hT⟩ := hUsub p hp
  exact ⟨empiricalKKTData_transverseKKTSection R α hα hR c loss slope hc hl
      P hP X₀ p hcompat hreg hT,
    transverseKKTSection_mem_plane P hP X₀ slope p hreg hT,
    eq_transverseKKTSection_of_fiber_of_plane R α hα hR c loss slope hc hl
      P hP X₀ p hcompat hreg hT,
    contDiffAt_transverseKKTSection P X₀ slope hs p hreg hT⟩

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/AffineGradient.lean <==
module

public import Mathlib.Analysis.Calculus.Gradient.Basic
public import Mathlib.Analysis.Calculus.FDeriv.Comp
public import Mathlib.Analysis.Calculus.FDeriv.Add
public import Mathlib.Analysis.InnerProductSpace.Projection.FiniteDimensional

/-! # Gradients on affine subspaces and constant normalization -/

public section
namespace ALO

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E]

/-- Restriction to an affine subspace projects the gradient. Subtracting a
constant log normalizer does not change this gradient. -/
theorem hasGradientAt_affine_subspace_sub_const
    (K : Submodule ℝ E) (f : E → ℝ) (g x₀ : E) (k : K) (c : ℝ)
    (hf : HasGradientAt f g (x₀ + (k : E))) :
    HasGradientAt (fun z : K => f (x₀ + (z : E)) - c)
      (K.orthogonalProjectionOnto g) k := by
  have h := (hf.hasFDerivAt.comp k (K.subtypeL.hasFDerivAt.const_add x₀)).sub_const c
  have hdual : InnerProductSpace.toDual ℝ K (K.orthogonalProjectionOnto g) =
      (InnerProductSpace.toDual ℝ E g).comp K.subtypeL := by
    ext v
    exact K.inner_orthogonalProjectionOnto_eq_of_mem_right v g
  apply hasGradientAt_iff_hasFDerivAt.mpr
  rw [hdual]
  exact h

/-- Affine restriction and constant normalization cannot increase the
squared gradient norm. -/
theorem norm_sq_gradient_affine_subspace_sub_const_le
    (K : Submodule ℝ E) (f : E → ℝ) (g x₀ : E) (k : K) (c : ℝ)
    (hf : HasGradientAt f g (x₀ + (k : E))) :
    ‖gradient (fun z : K => f (x₀ + (z : E)) - c) k‖ ^ 2 ≤ ‖g‖ ^ 2 := by
  rw [(hasGradientAt_affine_subspace_sub_const K f g x₀ k c hf).gradient]
  exact pow_le_pow_left₀ (norm_nonneg _) (K.norm_orthogonalProjectionOnto_apply_le g) 2

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/AmbientInverse.lean <==
module

public import ALO.LinearAlgebra.RestrictedInverse

/-!
# Ambient realization of a restricted inverse

An operator on a subspace is extended by the identity on the orthogonal
complement. Its ambient inverse is the restricted inverse plus the complementary
projection. This gives the basis-free formula `P K⁻¹ P` without choosing an
orthonormal frame for the subspace.
-/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- Extend `S : T → T` to the ambient space by making it the identity on `Tᗮ`. -/
@[expose] noncomputable def ambientExtension (T : Submodule ℝ V) (S : T →ₗ[ℝ] T) :
    V →L[ℝ] V :=
  T.subtypeL.comp (S.toContinuousLinearMap.comp T.orthogonalProjectionOnto) +
    Tᗮ.starProjection

@[simp] theorem ambientExtension_apply (T : Submodule ℝ V) (S : T →ₗ[ℝ] T) (x : V) :
    ambientExtension T S x =
      (S (T.orthogonalProjectionOnto x) : V) + Tᗮ.starProjection x := rfl

/-- The inverse of the ambient extension: use the restricted inverse on `T` and
the identity on `Tᗮ`. -/
@[expose] noncomputable def ambientInverse (T : Submodule ℝ V)
    (S : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α) :
    V →L[ℝ] V :=
  restrictedInverse T S α hα hS + Tᗮ.starProjection

@[simp] theorem ambientInverse_apply (T : Submodule ℝ V)
    (S : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α) (x : V) :
    ambientInverse T S α hα hS x =
      restrictedInverse T S α hα hS x + Tᗮ.starProjection x := rfl

/-- The ambient extension is a left inverse of the explicit ambient inverse. -/
theorem ambientExtension_ambientInverse (T : Submodule ℝ V)
    (S : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α) (x : V) :
    ambientExtension T S (ambientInverse T S α hα hS x) = x := by
  rw [ambientExtension_apply, ambientInverse_apply]
  have hAT : restrictedInverse T S α hα hS x ∈ T :=
    restrictedInverse_mem T S α hα hS x
  have hq : Tᗮ.starProjection x ∈ Tᗮ := Tᗮ.starProjection_apply_mem x
  have hpA : T.orthogonalProjectionOnto (restrictedInverse T S α hα hS x) =
      ⟨restrictedInverse T S α hα hS x, hAT⟩ := by
    exact T.orthogonalProjectionOnto_mem_subspace_eq_self ⟨_, hAT⟩
  have hpq : T.orthogonalProjectionOnto (Tᗮ.starProjection x) = 0 :=
    Submodule.orthogonalProjectionOnto_eq_zero_iff.mpr hq
  have hqA : Tᗮ.starProjection (restrictedInverse T S α hα hS x) = 0 := by
    rw [Tᗮ.starProjection_apply]
    exact congrArg Subtype.val
      (Submodule.orthogonalProjectionOnto_eq_zero_iff.mpr
        (T.le_orthogonal_orthogonal hAT))
  have hSA : S ⟨restrictedInverse T S α hα hS x, hAT⟩ =
      T.orthogonalProjectionOnto x :=
    restrictedInverse_equation T S α hα hS x
  have hqq : Tᗮ.starProjection (Tᗮ.starProjection x) = Tᗮ.starProjection x :=
    Submodule.starProjection_eq_self_iff.mpr hq
  simp only [map_add, hpA, hpq, add_zero, hqA, zero_add, hSA, hqq]
  simpa only [Submodule.starProjection_apply] using
    T.starProjection_add_starProjection_orthogonal x

/-- The explicit ambient inverse is also a left inverse of the extension. -/
theorem ambientInverse_ambientExtension (T : Submodule ℝ V)
    (S : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α) (x : V) :
    ambientInverse T S α hα hS (ambientExtension T S x) = x := by
  rw [ambientInverse_apply, ambientExtension_apply]
  have hST : (S (T.orthogonalProjectionOnto x) : V) ∈ T := (S _).property
  have hq : Tᗮ.starProjection x ∈ Tᗮ := Tᗮ.starProjection_apply_mem x
  have hRq : restrictedInverse T S α hα hS (Tᗮ.starProjection x) = 0 :=
    restrictedInverse_eq_zero_on_orthogonal T S α hα hS _ hq
  have hqS : Tᗮ.starProjection (S (T.orthogonalProjectionOnto x) : V) = 0 := by
    rw [Tᗮ.starProjection_apply]
    exact congrArg Subtype.val
      (Submodule.orthogonalProjectionOnto_eq_zero_iff.mpr
        (T.le_orthogonal_orthogonal hST))
  have hqq : Tᗮ.starProjection (Tᗮ.starProjection x) = Tᗮ.starProjection x :=
    Submodule.starProjection_eq_self_iff.mpr hq
  simp only [map_add, restrictedInverse_apply_reduced, hRq, add_zero, hqS, zero_add, hqq]
  simpa only [Submodule.starProjection_apply] using
    T.starProjection_add_starProjection_orthogonal x

/-- Projecting the ambient inverse on both sides recovers exactly the restricted
inverse. -/
theorem starProjection_comp_ambientInverse_comp_starProjection
    (T : Submodule ℝ V) (S : T →ₗ[ℝ] T) (α : ℝ)
    (hα : 0 < α) (hS : IsCoercive S α) :
    T.starProjection.comp ((ambientInverse T S α hα hS).comp T.starProjection) =
      restrictedInverse T S α hα hS := by
  ext x
  have hp : T.orthogonalProjectionOnto (T.starProjection x) =
      T.orthogonalProjectionOnto x :=
    T.orthogonalProjectionOnto_starProjection_of_le le_rfl x
  have hq : Tᗮ.starProjection (T.starProjection x) = 0 :=
    Submodule.starProjection_orthogonal_apply_eq_zero (K := T)
      (T.starProjection_apply_mem x)
  have hA : restrictedInverse T S α hα hS (T.starProjection x) =
      restrictedInverse T S α hα hS x := by
    simp only [restrictedInverse_apply, hp]
  have hpA : T.starProjection (restrictedInverse T S α hα hS x) =
      restrictedInverse T S α hα hS x :=
    Submodule.starProjection_eq_self_iff.mpr
      (restrictedInverse_mem T S α hα hS x)
  simp only [ContinuousLinearMap.comp_apply, ambientInverse_apply, hq, add_zero, hA, hpA]

/-- Ambient extension of the ALO operator `H + P M P`. -/
@[expose] noncomputable def reducedAmbientOperator (T : Submodule ℝ V)
    (H : T →ₗ[ℝ] T) (M : V →ₗ[ℝ] V) : V →L[ℝ] V :=
  ambientExtension T (H + compressedOperator T M)

/-- Pointwise form `Hbar + P M P + I - P` of the ambient operator. -/
@[simp] theorem reducedAmbientOperator_apply (T : Submodule ℝ V)
    (H : T →ₗ[ℝ] T) (M : V →ₗ[ℝ] V) (x : V) :
    reducedAmbientOperator T H M x =
      (H (T.orthogonalProjectionOnto x) : V) +
        T.starProjection (M (T.starProjection x)) + Tᗮ.starProjection x := rfl

/-- Explicit ambient inverse of the reduced ALO operator. -/
@[expose] noncomputable def reducedAmbientInverse (T : Submodule ℝ V)
    (H : T →ₗ[ℝ] T) (M : V →ₗ[ℝ] V) (α : ℝ) (hα : 0 < α)
    (hH : IsCoercive H α) (hM : ∀ x, 0 ≤ ⟪x, M x⟫) : V →L[ℝ] V :=
  ambientInverse T (H + compressedOperator T M) α hα
    (reducedOperator_isCoercive T H M α hH hM)

theorem reducedAmbientOperator_reducedAmbientInverse (T : Submodule ℝ V)
    (H : T →ₗ[ℝ] T) (M : V →ₗ[ℝ] V) (α : ℝ) (hα : 0 < α)
    (hH : IsCoercive H α) (hM : ∀ x, 0 ≤ ⟪x, M x⟫) (x : V) :
    reducedAmbientOperator T H M
      (reducedAmbientInverse T H M α hα hH hM x) = x :=
  ambientExtension_ambientInverse T (H + compressedOperator T M) α hα
    (reducedOperator_isCoercive T H M α hH hM) x

theorem reducedAmbientInverse_reducedAmbientOperator (T : Submodule ℝ V)
    (H : T →ₗ[ℝ] T) (M : V →ₗ[ℝ] V) (α : ℝ) (hα : 0 < α)
    (hH : IsCoercive H α) (hM : ∀ x, 0 ≤ ⟪x, M x⟫) (x : V) :
    reducedAmbientInverse T H M α hα hH hM
      (reducedAmbientOperator T H M x) = x :=
  ambientInverse_ambientExtension T (H + compressedOperator T M) α hα
    (reducedOperator_isCoercive T H M α hH hM) x

/-- The desired ambient formula `A = P K⁻¹ P`. -/
theorem starProjection_comp_reducedAmbientInverse_comp_starProjection
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (M : V →ₗ[ℝ] V)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hM : ∀ x, 0 ≤ ⟪x, M x⟫) :
    T.starProjection.comp
      ((reducedAmbientInverse T H M α hα hH hM).comp T.starProjection) =
        reducedInverse T H M α hα hH hM :=
  starProjection_comp_ambientInverse_comp_starProjection T
    (H + compressedOperator T M) α hα
    (reducedOperator_isCoercive T H M α hH hM)

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/CoerciveInverse.lean <==
module

public import Mathlib.Analysis.InnerProductSpace.Symmetric
public import Mathlib.LinearAlgebra.FiniteDimensional.Basic
import Mathlib.Tactic.Linarith

/-!
# Inverting a coercive linear operator

All bounds are isotropic. Finite dimension is used for surjectivity, not for the
pointwise norm estimate. Symmetry is a separate hypothesis when it is needed.
-/

public section

namespace ALO

open scoped RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- The quadratic lower bound for an operator on a real inner-product space. -/
@[expose] def IsCoercive (S : V →ₗ[ℝ] V) (α : ℝ) : Prop :=
  ∀ x, α * ‖x‖ ^ 2 ≤ ⟪x, S x⟫

theorem IsCoercive.norm_le {S : V →ₗ[ℝ] V} {α : ℝ}
    (hS : IsCoercive S α) (hα : 0 < α) (x : V) :
    ‖x‖ ≤ α⁻¹ * ‖S x‖ := by
  have hb := (hS x).trans (real_inner_le_norm x (S x))
  have hcancel : α * ‖x‖ ≤ ‖S x‖ := by
    by_cases hx : ‖x‖ = 0
    · simp [hx]
    · have hxpos : 0 < ‖x‖ := lt_of_le_of_ne (norm_nonneg x) (Ne.symm hx)
      apply (mul_le_mul_iff_right₀ hxpos).mp
      nlinarith
  have hm := mul_le_mul_of_nonneg_left hcancel (inv_nonneg.mpr hα.le)
  simpa only [← mul_assoc, inv_mul_cancel₀ (ne_of_gt hα), one_mul] using hm

theorem IsCoercive.injective {S : V →ₗ[ℝ] V} {α : ℝ}
    (hS : IsCoercive S α) (hα : 0 < α) : Function.Injective S := by
  intro x y hxy
  have hz : S (x - y) = 0 := by rw [map_sub, hxy, sub_self]
  have hb := hS.norm_le hα (x - y)
  rw [hz, norm_zero, mul_zero] at hb
  exact sub_eq_zero.mp (norm_eq_zero.mp (le_antisymm hb (norm_nonneg _)))

section FiniteDimensional

variable [FiniteDimensional ℝ V]

/-- The inverse exists because a coercive endomorphism is injective in finite dimension. -/
@[expose] noncomputable def coerciveInverse (S : V →ₗ[ℝ] V) (α : ℝ)
    (hα : 0 < α) (hS : IsCoercive S α) : V →ₗ[ℝ] V :=
  (LinearEquiv.ofInjectiveEndo S (hS.injective hα)).symm.toLinearMap

@[simp] theorem apply_coerciveInverse (S : V →ₗ[ℝ] V) (α : ℝ)
    (hα : 0 < α) (hS : IsCoercive S α) (x : V) :
    S (coerciveInverse S α hα hS x) = x :=
  (LinearEquiv.ofInjectiveEndo S (hS.injective hα)).apply_symm_apply x

@[simp] theorem coerciveInverse_apply (S : V →ₗ[ℝ] V) (α : ℝ)
    (hα : 0 < α) (hS : IsCoercive S α) (x : V) :
    coerciveInverse S α hα hS (S x) = x :=
  (LinearEquiv.ofInjectiveEndo S (hS.injective hα)).symm_apply_apply x

theorem coerciveInverse_norm_le (S : V →ₗ[ℝ] V) (α : ℝ)
    (hα : 0 < α) (hS : IsCoercive S α) (x : V) :
    ‖coerciveInverse S α hα hS x‖ ≤ α⁻¹ * ‖x‖ := by
  simpa only [apply_coerciveInverse] using hS.norm_le hα (coerciveInverse S α hα hS x)

theorem coerciveInverse_isSymmetric (S : V →ₗ[ℝ] V) (α : ℝ)
    (hα : 0 < α) (hS : IsCoercive S α) (hsym : S.IsSymmetric) :
    (coerciveInverse S α hα hS).IsSymmetric := by
  intro x y
  calc
    ⟪coerciveInverse S α hα hS x, y⟫ =
        ⟪coerciveInverse S α hα hS x, S (coerciveInverse S α hα hS y)⟫ := by simp
    _ = ⟪S (coerciveInverse S α hα hS x), coerciveInverse S α hα hS y⟫ :=
      (hsym _ _).symm
    _ = ⟪x, coerciveInverse S α hα hS y⟫ := by simp

theorem coerciveInverse_nonneg (S : V →ₗ[ℝ] V) (α : ℝ)
    (hα : 0 < α) (hS : IsCoercive S α) (x : V) :
    0 ≤ ⟪x, coerciveInverse S α hα hS x⟫ := by
  have hb := hS (coerciveInverse S α hα hS x)
  rw [apply_coerciveInverse] at hb
  have hn : 0 ≤ α * ‖coerciveInverse S α hα hS x‖ ^ 2 :=
    mul_nonneg hα.le (sq_nonneg _)
  calc
    0 ≤ ⟪coerciveInverse S α hα hS x, x⟫ := hn.trans hb
    _ = ⟪x, coerciveInverse S α hα hS x⟫ := real_inner_comm _ _

/-- The inverse as a continuous linear map, with an explicit bound. -/
@[expose] noncomputable def coerciveInverseL (S : V →ₗ[ℝ] V) (α : ℝ)
    (hα : 0 < α) (hS : IsCoercive S α) : V →L[ℝ] V :=
  (coerciveInverse S α hα hS).mkContinuous α⁻¹ (coerciveInverse_norm_le S α hα hS)

@[simp] theorem coerciveInverseL_apply (S : V →ₗ[ℝ] V) (α : ℝ)
    (hα : 0 < α) (hS : IsCoercive S α) (x : V) :
    coerciveInverseL S α hα hS x = coerciveInverse S α hα hS x := rfl

theorem coerciveInverseL_opNorm_le (S : V →ₗ[ℝ] V) (α : ℝ)
    (hα : 0 < α) (hS : IsCoercive S α) :
    ‖coerciveInverseL S α hα hS‖ ≤ α⁻¹ :=
  (coerciveInverseL S α hα hS).opNorm_le_bound (inv_nonneg.mpr hα.le)
    (coerciveInverse_norm_le S α hα hS)

end FiniteDimensional

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/ContinuousRank.lean <==
module

public import ALO.LinearAlgebra.MeasurableRank
public import Mathlib.Topology.Maps.Proper.Basic

/-! Rank upper bounds are closed, including for rectangular operators. -/

public section
namespace ALO
open Set
open scoped RealInnerProductSpace

variable {D V : Type*}
  [NormedAddCommGroup D] [NormedSpace ℝ D]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

theorem isClosed_operator_rank_le (k : ℕ) :
    IsClosed {A : D →L[ℝ] V | Module.finrank ℝ (LinearMap.range A.toLinearMap) ≤ k} := by
  let K : Set (V →L[ℝ] V) := {P | P.toLinearMap.IsSymmetric ∧ P.comp P = P ∧
    ‖P‖ ≤ 1 ∧ LinearMap.trace ℝ V P.toLinearMap ≤ (k : ℝ)}
  have ht : Continuous (fun P : V →L[ℝ] V => LinearMap.trace ℝ V P.toLinearMap) := by
    simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
    simp only [ContinuousLinearMap.coe_coe]
    exact continuous_finsetSum _ fun _ _ => by fun_prop
  have hsym : IsClosed {P : V →L[ℝ] V | P.toLinearMap.IsSymmetric} := by
    change IsClosed {P : V →L[ℝ] V | ∀ x y, ⟪P x, y⟫ = ⟪x, P y⟫}
    simp only [Set.ofPred_forall]
    exact isClosed_iInter fun _ => isClosed_iInter fun _ => isClosed_eq (by fun_prop) (by fun_prop)
  have hKclosed : IsClosed K := hsym.inter
    ((isClosed_eq (by fun_prop) continuous_id).inter
      ((isClosed_le continuous_norm continuous_const).inter (isClosed_le ht continuous_const)))
  have hK : IsCompact K := (isCompact_closedBall (0 : V →L[ℝ] V) 1).of_isClosed_subset
    hKclosed (fun P hP => by simpa using hP.2.2.1)
  let : CompactSpace K := isCompact_iff_compactSpace.mp hK
  have hc : IsClosed {p : (D →L[ℝ] V) × K | p.2.val.comp p.1 = p.1} :=
    isClosed_eq (by fun_prop) continuous_fst
  have he : Prod.fst '' {p : (D →L[ℝ] V) × K | p.2.val.comp p.1 = p.1} =
      {A : D →L[ℝ] V | Module.finrank ℝ (LinearMap.range A.toLinearMap) ≤ k} := by
    ext A
    constructor
    · rintro ⟨⟨A, ⟨P, hP⟩⟩, hPA, rfl⟩
      have hid : IsIdempotentElem P.toLinearMap := by ext x; exact DFunLike.congr_fun hP.2.1 x
      have htrace := (LinearMap.IsIdempotentElem.isProj_range _ hid).trace
      have hdim : Module.finrank ℝ (LinearMap.range P.toLinearMap) ≤ k := by
        exact_mod_cast (htrace ▸ hP.2.2.2)
      apply (Submodule.finrank_mono ?_).trans hdim
      rintro z ⟨x, rfl⟩
      exact ⟨A x, DFunLike.congr_fun hPA x⟩
    · intro hA
      let F := LinearMap.range A.toLinearMap
      have hp : LinearMap.IsProj F F.starProjection.toLinearMap :=
        ⟨fun x => F.starProjection_apply_mem x, fun x hx => F.starProjection_eq_self_iff.mpr hx⟩
      have hPK : F.starProjection ∈ K := by
        refine ⟨F.starProjection_isSymmetric, F.isIdempotentElem_starProjection,
          F.starProjection_norm_le, ?_⟩
        rw [hp.trace]
        exact_mod_cast hA
      refine ⟨(A, ⟨F.starProjection, hPK⟩), ?_, rfl⟩
      ext x
      exact F.starProjection_eq_self_iff.mpr ⟨x, rfl⟩
  rw [← he]
  exact isClosedMap_fst_of_compactSpace _ hc

theorem isOpen_operator_rank_ge (k : ℕ) :
    IsOpen {A : D →L[ℝ] V | k ≤ Module.finrank ℝ (LinearMap.range A.toLinearMap)} := by
  cases k with
  | zero => simpa using (isOpen_univ : IsOpen (Set.univ : Set (D →L[ℝ] V)))
  | succ k =>
    convert (isClosed_operator_rank_le (D := D) (V := V) k).isOpen_compl using 1
    ext A
    simp only [mem_ofPred_eq, mem_compl_iff, Nat.succ_le_iff, not_le]

variable [MeasurableSpace (D →L[ℝ] V)] [BorelSpace (D →L[ℝ] V)]

theorem measurable_operator_rank :
    Measurable (fun A : D →L[ℝ] V => Module.finrank ℝ (LinearMap.range A.toLinearMap)) := by
  apply measurable_of_Iic
  intro k
  exact (isClosed_operator_rank_le k).measurableSet

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/CovarianceEnergy.lean <==
module

public import ALO.LinearAlgebra.CovarianceOperatorBounds
public import ALO.LinearAlgebra.LossCurvature

/-! # Transport of the mean-field energy inequality under whitening -/

public section
namespace ALO
open scoped RealInnerProductSpace
variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]

/-- `A M A ≤ A` is invariant under simultaneous whitening of the inverse
and the weighted design curvature. -/
theorem whitenOperator_lossCurvature_energy (S : V ≃L[ℝ] V)
    (Q : V →L[ℝ] V) (X : ι → V) (d : ι → ℝ)
    (hQ : ∀ z, ⟪Q z, lossCurvature (fun i => covarianceRow S (X i)) d (Q z)⟫ ≤ ⟪z, Q z⟫)
    (z : V) :
    ⟪whitenOperator S Q z, lossCurvature X d (whitenOperator S Q z)⟫ ≤
      ⟪z, whitenOperator S Q z⟫ := by
  have h := hQ (covarianceRow S z)
  rw [whitenOperator_inner]
  simpa only [lossCurvature_inner, covarianceRow_inner, whitenOperator,
    ContinuousLinearMap.comp_apply, ContinuousLinearEquiv.coe_coe, covarianceRow, ContinuousLinearMap.adjoint_inner_left] using h

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/CovarianceOperatorBounds.lean <==
module

public import ALO.LinearAlgebra.CovarianceTransport

/-! # Covariance-scaled symmetry and norm bounds -/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

theorem whitenOperator_isSymmetric (S : V ≃L[ℝ] V) (A : V →L[ℝ] V)
    (hA : A.toLinearMap.IsSymmetric) :
    (whitenOperator S A).toLinearMap.IsSymmetric := by
  intro x y
  change ⟪whitenOperator S A x, y⟫ = ⟪x, whitenOperator S A y⟫
  rw [real_inner_comm, whitenOperator_inner, whitenOperator_inner]
  exact (real_inner_comm _ _).trans (hA _ _)

theorem norm_whitenOperator_le (S : V ≃L[ℝ] V) (A : V →L[ℝ] V) :
    ‖whitenOperator S A‖ ≤ ‖designCovariance S‖ * ‖A‖ := by
  calc
    _ ≤ ‖S.toContinuousLinearMap‖ * (‖A‖ * ‖S.toContinuousLinearMap.adjoint‖) :=
      (ContinuousLinearMap.opNorm_comp_le _ _).trans
        (mul_le_mul_of_nonneg_left (ContinuousLinearMap.opNorm_comp_le _ _) (norm_nonneg _))
    _ = _ := by rw [LinearIsometryEquiv.norm_map, norm_designCovariance]; ring

/-- The original ridge controls the whitened inverse with constant `α⁻¹`. -/
theorem norm_whitenOperator_le_inv (S : V ≃L[ℝ] V) (A : V →L[ℝ] V)
    (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hscale : α * ‖designCovariance S‖ ≤ a) (hA : ‖A‖ ≤ a⁻¹) :
    ‖whitenOperator S A‖ ≤ α⁻¹ := by
  apply (norm_whitenOperator_le S A).trans
  apply (mul_le_mul_of_nonneg_left hA (norm_nonneg _)).trans
  rw [← div_eq_mul_inv]
  apply (div_le_iff₀ ha).mpr
  simpa only [div_eq_mul_inv, mul_comm] using
    (le_div_iff₀ hα).mpr (show ‖designCovariance S‖ * α ≤ a by simpa only [mul_comm] using hscale)

/-- Row lengths in original coordinates inherit the covariance-scaled ridge bound. -/
theorem covarianceRow_norm_sq_div_le (S : V ≃L[ℝ] V)
    (a α : ℝ) (ha : 0 < a) (hα : 0 < α)
    (hscale : α * ‖designCovariance S‖ ≤ a) (z : V) :
    ‖covarianceRow S z‖ ^ 2 / a ≤ ‖z‖ ^ 2 / α := by
  have hn : ‖covarianceRow S z‖ ^ 2 ≤ ‖designCovariance S‖ * ‖z‖ ^ 2 := by
    have h := pow_le_pow_left₀ (norm_nonneg _) (S.toContinuousLinearMap.adjoint.le_opNorm z) 2
    simpa only [covarianceRow, mul_pow, LinearIsometryEquiv.norm_map,
      norm_designCovariance] using h
  apply (div_le_div_of_nonneg_right hn ha.le).trans
  apply (div_le_div_iff₀ ha hα).mpr
  nlinarith [mul_le_mul_of_nonneg_right hscale (sq_nonneg ‖z‖)]

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/CovarianceTransport.lean <==
module

public import Mathlib.Analysis.InnerProductSpace.Adjoint
public import Mathlib.LinearAlgebra.Trace
public import ALO.LinearAlgebra.LossCurvature

/-!
# Covariance transport

An invertible coefficient map `S` represents covariance `Σ = S† S`.
Standard Gaussian rows `z` become `x = S† z`, and coefficients become `S b`.
No symmetry of the chosen factor, or compatibility with groups, is assumed.
-/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- Covariance of a row obtained by applying `S†` to a standard Gaussian. -/
@[expose] noncomputable def designCovariance (S : V ≃L[ℝ] V) : V →L[ℝ] V :=
  S.toContinuousLinearMap.adjoint.comp S.toContinuousLinearMap

theorem designCovariance_inner (S : V ≃L[ℝ] V) (b c : V) :
    ⟪b, designCovariance S c⟫ = ⟪S b, S c⟫ := by
  exact S.toContinuousLinearMap.adjoint_inner_right b (S c)

theorem designCovariance_pos (S : V ≃L[ℝ] V) (b : V) (hb : b ≠ 0) :
    0 < ⟪b, designCovariance S b⟫ := by
  rw [designCovariance_inner, real_inner_self_eq_norm_sq]
  exact sq_pos_of_pos (norm_pos_iff.mpr (S.map_ne_zero_iff.mpr hb))

theorem designCovariance_isSymmetric (S : V ≃L[ℝ] V) :
    (designCovariance S).toLinearMap.IsSymmetric := by
  intro x y
  change ⟪designCovariance S x, y⟫ = ⟪x, designCovariance S y⟫
  calc
    _ = ⟪y, designCovariance S x⟫ := real_inner_comm _ _
    _ = ⟪S y, S x⟫ := designCovariance_inner S y x
    _ = ⟪S x, S y⟫ := real_inner_comm _ _
    _ = _ := (designCovariance_inner S x y).symm

theorem norm_designCovariance (S : V ≃L[ℝ] V) :
    ‖designCovariance S‖ = ‖S.toContinuousLinearMap‖ ^ 2 := by
  simpa only [designCovariance, pow_two] using
    S.toContinuousLinearMap.norm_adjoint_comp_self

/-- A design row in original coordinates. -/
@[expose] noncomputable def covarianceRow (S : V ≃L[ℝ] V) (z : V) : V :=
  S.toContinuousLinearMap.adjoint z

/-- Whitening a design row. -/
@[expose] noncomputable def whitenRow (S : V ≃L[ℝ] V) (x : V) : V :=
  S.symm.toContinuousLinearMap.adjoint x

@[simp] theorem whitenRow_covarianceRow (S : V ≃L[ℝ] V) (z : V) :
    whitenRow S (covarianceRow S z) = z := by
  apply ext_inner_left ℝ
  intro b
  simp only [whitenRow, covarianceRow, ContinuousLinearMap.adjoint_inner_right]
  simp

@[simp] theorem covarianceRow_whitenRow (S : V ≃L[ℝ] V) (x : V) :
    covarianceRow S (whitenRow S x) = x := by
  apply ext_inner_left ℝ
  intro b
  simp only [whitenRow, covarianceRow, ContinuousLinearMap.adjoint_inner_right]
  simp

theorem covarianceRow_inner (S : V ≃L[ℝ] V) (z b : V) :
    ⟪covarianceRow S z, b⟫ = ⟪z, S b⟫ :=
  S.toContinuousLinearMap.adjoint_inner_left b z

theorem whitenRow_inner (S : V ≃L[ℝ] V) (x b : V) :
    ⟪whitenRow S x, S b⟫ = ⟪x, b⟫ := by
  simp only [whitenRow, ContinuousLinearMap.adjoint_inner_left,
    ContinuousLinearEquiv.coe_coe, S.symm_apply_apply]

/-- Transport an ALO operator from original to whitened coefficient coordinates. -/
@[expose] noncomputable def whitenOperator (S : V ≃L[ℝ] V)
    (A : V →L[ℝ] V) : V →L[ℝ] V :=
  S.toContinuousLinearMap.comp (A.comp S.toContinuousLinearMap.adjoint)

/-- Transport an ALO operator back to the original coefficient coordinates. -/
@[expose] noncomputable def unwhitenOperator (S : V ≃L[ℝ] V)
    (A : V →L[ℝ] V) : V →L[ℝ] V :=
  whitenOperator S.symm A

@[simp] theorem unwhitenOperator_whitenOperator (S : V ≃L[ℝ] V)
    (A : V →L[ℝ] V) : unwhitenOperator S (whitenOperator S A) = A := by
  ext x
  change S.symm (S (A (covarianceRow S (whitenRow S x)))) = A x
  simp

@[simp] theorem whitenOperator_unwhitenOperator (S : V ≃L[ℝ] V)
    (A : V →L[ℝ] V) : whitenOperator S (unwhitenOperator S A) = A := by
  ext x
  change S (S.symm (A (whitenRow S (covarianceRow S x)))) = A x
  simp

/-- Leverages, hence rational ALO denominators, are invariant under whitening. -/
theorem whitenOperator_inner (S : V ≃L[ℝ] V) (A : V →L[ℝ] V) (z w : V) :
    ⟪z, whitenOperator S A w⟫ = ⟪covarianceRow S z, A (covarianceRow S w)⟫ := by
  exact (S.toContinuousLinearMap.adjoint_inner_left (A (covarianceRow S w)) z).symm

theorem unwhitenOperator_inner (S : V ≃L[ℝ] V) (A : V →L[ℝ] V) (x y : V) :
    ⟪x, unwhitenOperator S A y⟫ = ⟪whitenRow S x, A (whitenRow S y)⟫ :=
  whitenOperator_inner S.symm A x y

/-- The mean-field trace is `tr(A Σ)` in original coordinates. -/
theorem trace_whitenOperator (S : V ≃L[ℝ] V) (A : V →L[ℝ] V) :
    LinearMap.trace ℝ V (whitenOperator S A).toLinearMap =
      LinearMap.trace ℝ V (A.comp (designCovariance S)).toLinearMap := by
  change LinearMap.trace ℝ V (S.toContinuousLinearMap.toLinearMap.comp
    (A.toLinearMap.comp S.toContinuousLinearMap.adjoint.toLinearMap)) = _
  rw [LinearMap.trace_comp_comm', LinearMap.comp_assoc]
  rfl

theorem trace_unwhitenOperator_covariance (S : V ≃L[ℝ] V) (A : V →L[ℝ] V) :
    LinearMap.trace ℝ V ((unwhitenOperator S A).comp (designCovariance S)).toLinearMap =
      LinearMap.trace ℝ V A.toLinearMap := by
  rw [← trace_whitenOperator, whitenOperator_unwhitenOperator]

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/CyclicMonotonicity.lean <==
module

public import ALO.LinearAlgebra.TangentRelation
import Mathlib.Tactic.Abel
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

/-!
# Cyclic monotonicity of a linear relation

Closed polygons are represented by a starting point and a list of increments
whose sum is zero. No continuity or finite-dimensional hypothesis is needed
for the mixed-pairing identity.
-/

public section

namespace ALO

open scoped RealInnerProductSpace

variable {E V : Type*} [AddCommGroup E] [Module ℝ E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- The sum of the left-endpoint pairings along a polygonal path in parameter space. -/
@[expose] def tangentWork (B C : E →ₗ[ℝ] V) (x : E) : List E → ℝ
  | [] => 0
  | d :: ds => ⟪C x, B d⟫ + tangentWork B C (x + d) ds

/-- Cyclic monotonicity, expressed as nonpositive work on every closed finite polygon. -/
@[expose] def IsCyclicallyMonotoneTangent (B C : E →ₗ[ℝ] V) : Prop :=
  ∀ x ds, ds.sum = 0 → tangentWork B C x ds ≤ 0

/-- Supporting inequalities telescope along a finite polygonal path. -/
theorem tangentWork_le_potential (B C : E →ₗ[ℝ] V) (φ : E → ℝ)
    (hφ : ∀ x d, ⟪C x, B d⟫ ≤ φ (x + d) - φ x) (x : E) (ds : List E) :
    tangentWork B C x ds ≤ φ (x + ds.sum) - φ x := by
  induction ds generalizing x with
  | nil => simp [tangentWork]
  | cons d ds ih =>
    have hstep := hφ x d
    have htail := ih (x + d)
    simp only [tangentWork, List.sum_cons]
    rw [add_assoc] at htail
    linarith

/-- A linear relation contained in a subgradient graph satisfies the polygon definition.
The hypothesis is precisely the supporting-hyperplane inequality for `C x ∈ ∂f(B x)`. -/
theorem isCyclicallyMonotoneTangent_of_support (B C : E →ₗ[ℝ] V) (f : V → ℝ)
    (hf : ∀ x z, f (B x) + ⟪C x, z - B x⟫ ≤ f z) :
    IsCyclicallyMonotoneTangent B C := by
  have hstep : ∀ x d, ⟪C x, B d⟫ ≤ f (B (x + d)) - f (B x) := by
    intro x d
    have hs := hf x (B (x + d))
    simp only [map_add, add_sub_cancel_left] at hs ⊢
    linarith
  intro x ds hds
  have hw := tangentWork_le_potential B C (fun x => f (B x)) hstep x ds
  simpa only [hds, add_zero, sub_self] using hw

/-- The identity relation on any linear image is cyclically monotone. -/
theorem isCyclicallyMonotoneTangent_self (B : E →ₗ[ℝ] V) :
    IsCyclicallyMonotoneTangent B B := by
  apply isCyclicallyMonotoneTangent_of_support B B (fun z => ‖z‖ ^ 2 / 2)
  intro x z
  simp only [inner_sub_right, real_inner_self_eq_norm_sq]
  have hs := sq_nonneg ‖B x - z‖
  rw [norm_sub_sq_real] at hs
  linarith

/-- Zero first component is allowed, even when the second component is nonzero. -/
theorem isCyclicallyMonotoneTangent_zero_left (C : E →ₗ[ℝ] V) :
    IsCyclicallyMonotoneTangent (0 : E →ₗ[ℝ] V) C := by
  intro x ds _
  have hw := tangentWork_le_potential (0 : E →ₗ[ℝ] V) C (fun _ => 0)
    (by intro x d; simp) x ds
  simpa using hw

theorem tangentWork_append (B C : E →ₗ[ℝ] V) (x : E) (ds es : List E) :
    tangentWork B C x (ds ++ es) =
      tangentWork B C x ds + tangentWork B C (x + ds.sum) es := by
  induction ds generalizing x with
  | nil => simp [tangentWork]
  | cons d ds ih => simp [tangentWork, ih, add_assoc]

/-- An exact finite-sum formula for a subdivided straight segment. -/
theorem twice_tangentWork_replicate (B C : E →ₗ[ℝ] V) (x d : E) (n : ℕ) :
    2 * tangentWork B C x (List.replicate n d) =
      2 * (n : ℝ) * ⟪C x, B d⟫ +
        (n : ℝ) * ((n : ℝ) - 1) * ⟪C d, B d⟫ := by
  induction n generalizing x with
  | zero => simp [tangentWork]
  | succ n ih =>
    have hi := ih (x + d)
    simp only [map_add, inner_add_left] at hi
    simp only [List.replicate_succ, tangentWork, Nat.cast_add, Nat.cast_one]
    nlinarith

/-- The work around the rectangle with side lengths `n • x` and `n • y`. -/
theorem tangentWork_rectangle (B C : E →ₗ[ℝ] V) (x y : E) (n : ℕ) :
    tangentWork B C 0
      (List.replicate n x ++ List.replicate n y ++
        List.replicate n (-x) ++ List.replicate n (-y)) =
      (n : ℝ) ^ 2 * (⟪C x, B y⟫ - ⟪C y, B x⟫) -
        (n : ℝ) * (⟪C x, B x⟫ + ⟪C y, B y⟫) := by
  have h₁ := twice_tangentWork_replicate B C 0 x n
  have h₂ := twice_tangentWork_replicate B C (n • x) y n
  have h₃ := twice_tangentWork_replicate B C (n • x + n • y) (-x) n
  have h₄ := twice_tangentWork_replicate B C (n • y) (-y) n
  simp only [map_zero, inner_zero_left, mul_zero, zero_add] at h₁
  simp only [← Nat.cast_smul_eq_nsmul ℝ, map_add, map_smul, map_neg,
    inner_add_left, real_inner_smul_left, inner_neg_left, inner_neg_right,
    neg_neg] at h₂ h₃ h₄
  have hend : n • x + n • y + n • (-x) = n • y := by
    simp only [smul_neg]
    abel
  simp only [tangentWork_append, List.sum_append, List.sum_replicate, zero_add]
  rw [hend]
  simp only [← Nat.cast_smul_eq_nsmul ℝ]
  nlinarith

private theorem nonpos_of_nat_quadratic_bound (d s : ℝ)
    (h : ∀ n : ℕ, (n : ℝ) ^ 2 * d ≤ (n : ℝ) * s) : d ≤ 0 := by
  by_contra hnot
  have hd : 0 < d := lt_of_not_ge hnot
  obtain ⟨m, hm⟩ := exists_nat_gt (s / d)
  have hm' : s / d < ((m + 1 : ℕ) : ℝ) := by
    simp only [Nat.cast_add, Nat.cast_one]
    linarith
  have hn : 0 < ((m + 1 : ℕ) : ℝ) := Nat.cast_pos.mpr (Nat.succ_pos m)
  have hs := mul_lt_mul_of_pos_right hm' hd
  rw [div_mul_cancel₀ _ (ne_of_gt hd)] at hs
  have hp := mul_pos hn (sub_pos.mpr hs)
  have hb := h (m + 1)
  nlinarith

/-- One orientation of the subdivided rectangle gives one mixed-pairing inequality. -/
theorem mixed_pairing_le_of_cyclic {B C : E →ₗ[ℝ] V}
    (h : IsCyclicallyMonotoneTangent B C) (x y : E) :
    ⟪C x, B y⟫ ≤ ⟪C y, B x⟫ := by
  have hd : ⟪C x, B y⟫ - ⟪C y, B x⟫ ≤ 0 := by
    apply nonpos_of_nat_quadratic_bound _ (⟪C x, B x⟫ + ⟪C y, B y⟫)
    intro n
    have hc := h 0 (List.replicate n x ++ List.replicate n y ++
      List.replicate n (-x) ++ List.replicate n (-y)) (by
        simp only [List.sum_append, List.sum_replicate, smul_neg]
        abel)
    rw [tangentWork_rectangle] at hc
    linarith
  linarith

/-- Cyclic monotonicity forces the mixed-pairing identity, hence symmetry after projection. -/
theorem mixed_pairing_eq_of_cyclic {B C : E →ₗ[ℝ] V}
    (h : IsCyclicallyMonotoneTangent B C) (x y : E) :
    ⟪C x, B y⟫ = ⟪B x, C y⟫ := by
  calc
    ⟪C x, B y⟫ = ⟪C y, B x⟫ :=
      le_antisymm (mixed_pairing_le_of_cyclic h x y) (mixed_pairing_le_of_cyclic h y x)
    _ = ⟪B x, C y⟫ := real_inner_comm _ _

section FiniteDimensional

variable [FiniteDimensional ℝ V]

/-- The projected curvature is symmetric when the tangent relation is cyclically monotone. -/
theorem tangentCurvature_isSymmetric (B C : E →ₗ[ℝ] V) (α : ℝ)
    (h : HasTangentLowerBound B C α) (hcyc : IsCyclicallyMonotoneTangent B C) :
    (tangentCurvature B C α h).IsSymmetric :=
  (tangentCurvature_isSymmetric_iff B C α h).mpr (mixed_pairing_eq_of_cyclic hcyc)

/-- The full algebraic tangent-relation theorem: a unique symmetric curvature on `range B`.
No penalty smoothness or second epi-derivative is assumed. -/
theorem existsUnique_symmetric_tangentCurvature (B C : E →ₗ[ℝ] V) (α : ℝ)
    (h : HasTangentLowerBound B C α) (hcyc : IsCyclicallyMonotoneTangent B C) :
    ∃! H : LinearMap.range B →ₗ[ℝ] LinearMap.range B,
      H.IsSymmetric ∧
      (∀ η, H (B.rangeRestrict η) =
        (LinearMap.range B).orthogonalProjectionOnto (C η)) ∧
      (∀ z, α * ‖z‖ ^ 2 ≤ ⟪z, H z⟫) := by
  refine ⟨tangentCurvature B C α h, ⟨?_, ?_, ?_⟩, ?_⟩
  · exact tangentCurvature_isSymmetric B C α h hcyc
  · exact tangentCurvature_apply_rangeRestrict B C α h
  · exact tangentCurvature_lower_bound B C α h
  · intro H hH
    exact tangentCurvature_unique B C α h H hH.2.1

end FiniteDimensional

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/Denominator.lean <==
module

public import ALO.LinearAlgebra.RestrictedInverse
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Ring

/-! Strict ALO denominator bounds, including zero-dimensional tangent spaces. -/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- Retain the strong-convexity term in the restricted-inverse energy estimate. -/
theorem reducedInverse_coercive_energy (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (M : V →ₗ[ℝ] V) (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hM : ∀ x, 0 ≤ ⟪x, M x⟫) (x : V) :
    α * ‖reducedInverse T H M α hα hH hM x‖ ^ 2 +
      ⟪reducedInverse T H M α hα hH hM x,
        M (reducedInverse T H M α hα hH hM x)⟫ ≤
      ⟪x, reducedInverse T H M α hα hH hM x⟫ := by
  let S := H + compressedOperator T M
  let hS := reducedOperator_isCoercive T H M α hH hM
  let u : T := coerciveInverse S α hα hS (T.orthogonalProjectionOnto x)
  have he := congrArg (fun v : T => ⟪u, v⟫)
    (apply_coerciveInverse S α hα hS (T.orthogonalProjectionOnto x))
  change ⟪u, H u + compressedOperator T M u⟫ = ⟪u, T.orthogonalProjectionOnto x⟫ at he
  simp only [inner_add_right, compressedOperator_inner,
    Submodule.inner_orthogonalProjectionOnto_eq_of_mem_left] at he
  have hh := hH u
  change α * ‖(u : V)‖ ^ 2 + ⟪(u : V), M (u : V)⟫ ≤ ⟪x, (u : V)⟫
  have hc : ⟪(u : V), x⟫ = ⟪x, (u : V)⟫ := real_inner_comm _ _
  change α * ‖(u : V)‖ ^ 2 ≤ ⟪u, H u⟫ at hh
  linarith

/-- Scalar cancellation behind the leverage bound, including zero leverage. -/
theorem leverage_bound_of_energy {α d s a t : ℝ} (hα : 0 < α)
    (hd : 0 ≤ d) (hs : 0 ≤ s) (ha : 0 ≤ a)
    (he : α * t + d * a ^ 2 ≤ a) (hcs : a ^ 2 ≤ s * t) :
    a ≤ s / (α + d * s) := by
  have hden : 0 < α + d * s := add_pos_of_pos_of_nonneg hα (mul_nonneg hd hs)
  apply (le_div_iff₀ hden).2
  rcases eq_or_lt_of_le ha with hz | hp
  · rw [← hz]
    simpa using hs
  · have h1 := mul_le_mul_of_nonneg_left he hs
    have h2 := mul_le_mul_of_nonneg_left hcs hα.le
    have h3 : a * (a * (α + d * s) - s) ≤ 0 := by nlinarith
    nlinarith

/-- A single row contribution bounds leverage, also when its weight is zero. -/
theorem reducedInverse_leverage_le (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (M : V →ₗ[ℝ] V) (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) (x : V) (d : ℝ) (hd : 0 ≤ d)
    (hrow : ∀ z, d * ⟪x, z⟫ ^ 2 ≤ ⟪z, M z⟫) :
    ⟪x, reducedInverse T H M α hα hH hM x⟫ ≤
      ‖x‖ ^ 2 / (α + d * ‖x‖ ^ 2) := by
  let u := reducedInverse T H M α hα hH hM x
  have he := reducedInverse_coercive_energy T H M α hα hH hM x
  have hr := hrow u
  have ha : 0 ≤ ⟪x, u⟫ := by
    have hm := hM u
    have hn := mul_nonneg hα.le (sq_nonneg ‖u‖)
    change α * ‖u‖ ^ 2 + ⟪u, M u⟫ ≤ ⟪x, u⟫ at he
    linarith
  have hcs : ⟪x, u⟫ ^ 2 ≤ ‖x‖ ^ 2 * ‖u‖ ^ 2 := by
    simpa only [real_inner_self_eq_norm_sq, ← pow_two] using
      real_inner_mul_inner_self_le x u
  apply leverage_bound_of_energy hα hd (sq_nonneg ‖x‖) ha _ hcs
  change α * ‖u‖ ^ 2 + ⟪u, M u⟫ ≤ ⟪x, u⟫ at he
  linarith

/-- Quantitative lower bound for the ALO denominator. -/
theorem reducedInverse_denominator_lower (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (M : V →ₗ[ℝ] V) (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) (x : V) (d : ℝ) (hd : 0 ≤ d)
    (hrow : ∀ z, d * ⟪x, z⟫ ^ 2 ≤ ⟪z, M z⟫) :
    α / (α + d * ‖x‖ ^ 2) ≤
      1 - d * ⟪x, reducedInverse T H M α hα hH hM x⟫ := by
  have h := mul_le_mul_of_nonneg_left
    (reducedInverse_leverage_le T H M α hα hH hM x d hd hrow) hd
  have hden : 0 < α + d * ‖x‖ ^ 2 :=
    add_pos_of_pos_of_nonneg hα (mul_nonneg hd (sq_nonneg ‖x‖))
  have hid : α / (α + d * ‖x‖ ^ 2) = 1 - d * (‖x‖ ^ 2 / (α + d * ‖x‖ ^ 2)) := by
    field_simp
    ring
  rw [hid]
  linarith

/-- The ALO denominator never vanishes. -/
theorem reducedInverse_denominator_pos (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (M : V →ₗ[ℝ] V) (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) (x : V) (d : ℝ) (hd : 0 ≤ d)
    (hrow : ∀ z, d * ⟪x, z⟫ ^ 2 ≤ ⟪z, M z⟫) :
    0 < 1 - d * ⟪x, reducedInverse T H M α hα hH hM x⟫ := by
  have hden : 0 < α + d * ‖x‖ ^ 2 :=
    add_pos_of_pos_of_nonneg hα (mul_nonneg hd (sq_nonneg ‖x‖))
  exact (div_pos hα hden).trans_le
    (reducedInverse_denominator_lower T H M α hα hH hM x d hd hrow)

/-- The reciprocal denominator bound used to control the correction weight. -/
theorem reducedInverse_denominator_inv_le (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (M : V →ₗ[ℝ] V) (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) (x : V) (d : ℝ) (hd : 0 ≤ d)
    (hrow : ∀ z, d * ⟪x, z⟫ ^ 2 ≤ ⟪z, M z⟫) :
    (1 - d * ⟪x, reducedInverse T H M α hα hH hM x⟫)⁻¹ ≤
      1 + d * ‖x‖ ^ 2 / α := by
  have hden : 0 < α + d * ‖x‖ ^ 2 :=
    add_pos_of_pos_of_nonneg hα (mul_nonneg hd (sq_nonneg ‖x‖))
  have h := one_div_le_one_div_of_le (div_pos hα hden)
    (reducedInverse_denominator_lower T H M α hα hH hM x d hd hrow)
  have hid : 1 / (α / (α + d * ‖x‖ ^ 2)) = 1 + d * ‖x‖ ^ 2 / α := by
    field_simp
  simpa only [hid, one_div] using h

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/EquivNormDet.lean <==
module

public import Mathlib.Analysis.InnerProductSpace.NormDet

/-!
# Absolute determinants of Euclidean linear equivalences

`LinearMap.normDet` is Mathlib's basis-independent volume distortion.  This
file records the small API needed below for equivalences between two
equal-dimensional Euclidean spaces.
-/

public section

namespace ALO

variable {U V : Type*}
  [NormedAddCommGroup U] [InnerProductSpace ℝ U] [FiniteDimensional ℝ U]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- The basis-independent absolute determinant of a Euclidean linear
equivalence. -/
@[expose] noncomputable def linearEquivAbsDet (e : U ≃ₗ[ℝ] V) : ℝ :=
  e.toLinearMap.normDet

theorem linearEquivAbsDet_nonneg (e : U ≃ₗ[ℝ] V) :
    0 ≤ linearEquivAbsDet e :=
  e.toLinearMap.normDet_nonneg

theorem linearEquivAbsDet_ne_zero (e : U ≃ₗ[ℝ] V) :
    linearEquivAbsDet e ≠ 0 := by
  exact (e.toLinearMap.normDet_ne_zero_tfae.out 5 1).mp e.injective

theorem linearEquivAbsDet_pos (e : U ≃ₗ[ℝ] V) :
    0 < linearEquivAbsDet e :=
  lt_of_le_of_ne (linearEquivAbsDet_nonneg e)
    (Ne.symm (linearEquivAbsDet_ne_zero e))

/-- In arbitrary orthonormal coordinates, `absDet` is the absolute value of
the usual matrix determinant. -/
theorem linearEquivAbsDet_eq_abs_det_toMatrix
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    (e : U ≃ₗ[ℝ] V)
    (bU : OrthonormalBasis κ ℝ U) (bV : OrthonormalBasis κ ℝ V) :
    linearEquivAbsDet e =
      |(e.toLinearMap.toMatrix bU.toBasis bV.toBasis).det| := by
  simpa [linearEquivAbsDet] using
    e.toLinearMap.normDet_eq_norm_det_toMatrix bU bV

/-- Absolute determinants of inverse equivalences are reciprocal. -/
theorem linearEquivAbsDet_symm_mul [FiniteDimensional ℝ V]
    (e : U ≃ₗ[ℝ] V) :
    linearEquivAbsDet e.symm * linearEquivAbsDet e = 1 := by
  have hcomp :
      e.symm.toLinearMap ∘ₗ e.toLinearMap = LinearMap.id := by
    ext x
    simp
  have h := LinearMap.normDet_comp_of_finrank_eq
    e.toLinearMap e.symm.toLinearMap e.finrank_eq
  rw [hcomp, LinearMap.normDet_id] at h
  exact h.symm

theorem linearEquivAbsDet_symm [FiniteDimensional ℝ V] (e : U ≃ₗ[ℝ] V) :
    linearEquivAbsDet e.symm = (linearEquivAbsDet e)⁻¹ := by
  let a := linearEquivAbsDet e.symm
  let b := linearEquivAbsDet e
  have hab : a * b = 1 := linearEquivAbsDet_symm_mul e
  have hb : b ≠ 0 := linearEquivAbsDet_ne_zero e
  calc
    a = a * 1 := by rw [mul_one]
    _ = a * (b * b⁻¹) := by rw [mul_inv_cancel₀ hb]
    _ = (a * b) * b⁻¹ := by rw [mul_assoc]
    _ = b⁻¹ := by rw [hab, one_mul]

/-- The determinant convention in dimension zero is `1`. -/
theorem linearEquivAbsDet_eq_one_of_subsingleton
    [Subsingleton U] (e : U ≃ₗ[ℝ] V) :
    linearEquivAbsDet e = 1 := by
  exact LinearMap.normDet_of_subsingleton e.toLinearMap

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/FiniteOperatorNet.lean <==
module

public import Mathlib.MeasureTheory.Covering.BesicovitchVectorSpace
public import Mathlib.Analysis.InnerProductSpace.Dual

/-! # Finite nets for operator norm estimates -/

public section
namespace ALO

variable {E F : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [FiniteDimensional ℝ E]

/-- A radius-one net of the radius-two ball with at most `5 ^ dim` points. -/
theorem exists_oneNet_twoBall :
    ∃ s : Finset E, s.card ≤ 5 ^ Module.finrank ℝ E ∧
      (∀ x ∈ s, ‖x‖ ≤ 2) ∧
      ∀ x : E, ‖x‖ ≤ 2 → ∃ y ∈ s, ‖x - y‖ ≤ 1 := by
  classical
  let P : Finset E → Prop := fun s =>
    (∀ x ∈ s, ‖x‖ ≤ 2) ∧ ∀ x ∈ s, ∀ y ∈ s, x ≠ y → 1 ≤ ‖x - y‖
  have hb : BddAbove (Finset.card '' {s : Finset E | P s}) := by
    refine ⟨5 ^ Module.finrank ℝ E, ?_⟩
    rintro _ ⟨s, hs, rfl⟩
    exact Besicovitch.card_le_of_separated s hs.1 hs.2
  obtain ⟨s, hs, hmax⟩ := hb.finite.exists_maximalFor' Finset.card {s : Finset E | P s}
    ⟨∅, by simp [P]⟩
  refine ⟨s, Besicovitch.card_le_of_separated s hs.1 hs.2, hs.1, ?_⟩
  intro x hx
  by_contra! hfar
  have hxs : x ∉ s := by
    intro hx'
    have h := hfar x hx'
    rw [sub_self, norm_zero] at h
    norm_num at h
  have hins : P (insert x s) := by
    constructor
    · intro y hy
      rcases Finset.mem_insert.mp hy with rfl | hy
      · exact hx
      · exact hs.1 y hy
    · intro y hy z hz hyz
      rcases Finset.mem_insert.mp hy with rfl | hys
      · rcases Finset.mem_insert.mp hz with rfl | hzs
        · exact (hyz rfl).elim
        · exact (hfar z hzs).le
      · rcases Finset.mem_insert.mp hz with rfl | hzs
        · rw [norm_sub_rev]
          exact (hfar y hys).le
        · exact hs.2 y hys z hzs hyz
  have hle := hmax hins (Finset.card_le_card (Finset.subset_insert x s))
  rw [Finset.card_insert_of_notMem hxs] at hle
  omega

/-- A half-net of the closed unit ball with at most `5 ^ dim` points. -/
theorem exists_halfNet_unitBall :
    ∃ s : Finset E, s.card ≤ 5 ^ Module.finrank ℝ E ∧
      (∀ x ∈ s, ‖x‖ ≤ 1) ∧
      ∀ x : E, ‖x‖ ≤ 1 → ∃ y ∈ s, ‖x - y‖ ≤ 1 / 2 := by
  classical
  obtain ⟨s, hcard, hs, hnet⟩ := exists_oneNet_twoBall (E := E)
  refine ⟨s.image (fun x => (1 / 2 : ℝ) • x), (Finset.card_image_le.trans hcard), ?_, ?_⟩
  · intro y hy
    obtain ⟨x, hx, rfl⟩ := Finset.mem_image.mp hy
    rw [norm_smul, Real.norm_eq_abs]
    norm_num
    linarith [hs x hx]
  · intro x hx
    obtain ⟨y, hy, hxy⟩ := hnet ((2 : ℝ) • x) (by
      rw [norm_smul, Real.norm_eq_abs]
      norm_num
      linarith)
    refine ⟨(1 / 2 : ℝ) • y, Finset.mem_image.mpr ⟨y, hy, rfl⟩, ?_⟩
    have heq : x - (1 / 2 : ℝ) • y = (1 / 2 : ℝ) • ((2 : ℝ) • x - y) := by
      simp [smul_sub, smul_smul]
    rw [heq, norm_smul, Real.norm_eq_abs]
    norm_num
    linarith

omit [FiniteDimensional ℝ E] in
/-- A half-net controls the norm of a continuous linear map by a factor two. -/
theorem opNorm_le_of_halfNet [NormedAddCommGroup F] [NormedSpace ℝ F]
    (s : Finset E)
    (hnet : ∀ x : E, ‖x‖ ≤ 1 → ∃ y ∈ s, ‖x - y‖ ≤ 1 / 2)
    (A : E →L[ℝ] F) (M : ℝ) (hM : 0 ≤ M)
    (hbound : ∀ y ∈ s, ‖A y‖ ≤ M) :
    ‖A‖ ≤ 2 * M := by
  have h : ‖A‖ ≤ M + ‖A‖ / 2 := by
    apply A.opNorm_le_of_unit_norm (by positivity)
    intro x hx
    obtain ⟨y, hy, hxy⟩ := hnet x hx.le
    calc
      ‖A x‖ = ‖A y + A (x - y)‖ := by rw [map_sub, add_sub_cancel]
      _ ≤ ‖A y‖ + ‖A (x - y)‖ := norm_add_le _ _
      _ ≤ M + ‖A‖ * (1 / 2) :=
        add_le_add (hbound y hy) ((A.le_opNorm _).trans (mul_le_mul_of_nonneg_left hxy (norm_nonneg _)))
      _ = _ := by ring
  linarith

end ALO

namespace ALO

open scoped RealInnerProductSpace

variable {E F : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [NormedAddCommGroup F] [InnerProductSpace ℝ F]

/-- Two half-nets detect the operator norm through one scalar pairing,
with a dimension-independent factor four. -/
theorem exists_pair_opNorm_le_of_halfNets (s : Finset E) (t : Finset F)
    (hs : ∀ x : E, ‖x‖ ≤ 1 → ∃ y ∈ s, ‖x - y‖ ≤ 1 / 2)
    (ht : ∀ x : F, ‖x‖ ≤ 1 → ∃ y ∈ t, ‖x - y‖ ≤ 1 / 2)
    (A : E →L[ℝ] F) :
    ∃ x ∈ s, ∃ y ∈ t, ‖A‖ ≤ 4 * |⟪y, A x⟫| := by
  classical
  obtain ⟨x₀, hx₀, _⟩ := hs 0 (by simp)
  obtain ⟨y₀, hy₀, _⟩ := ht 0 (by simp)
  obtain ⟨p, hp, hmax⟩ := (s ×ˢ t).exists_max_image
    (fun p : E × F => |⟪p.2, A p.1⟫|)
    ⟨(x₀, y₀), Finset.mem_product.mpr ⟨hx₀, hy₀⟩⟩
  refine ⟨p.1, (Finset.mem_product.mp hp).1, p.2, (Finset.mem_product.mp hp).2, ?_⟩
  have hb : ∀ x ∈ s, ‖A x‖ ≤ 2 * |⟪p.2, A p.1⟫| := by
    intro x hx
    have h := opNorm_le_of_halfNet t ht (innerSL ℝ (A x))
      |⟪p.2, A p.1⟫| (abs_nonneg _) (fun y hy => by
        simpa only [innerSL_apply_apply, Real.norm_eq_abs, real_inner_comm (A x) y] using
          hmax (x, y) (Finset.mem_product.mpr ⟨hx, hy⟩))
    simpa only [innerSL_apply_norm] using h
  have h := opNorm_le_of_halfNet s hs A (2 * |⟪p.2, A p.1⟫|) (by positivity) hb
  linarith

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/GroupLassoInverse.lean <==
module

public import ALO.Convex.GroupLasso
public import ALO.LinearAlgebra.LossCurvature
public import Mathlib.Analysis.InnerProductSpace.Calculus
public import Mathlib.Analysis.SpecialFunctions.Sqrt
import Mathlib.Tactic.FieldSimp

/-!
# The prescribed active-group inverse

The block curvature is `(I - u uᵀ / ‖u‖²) / ‖u‖`. The active tangent
annihilates every group whose fitted coefficient is zero. In ordinary
coordinate groups, the resulting ambient inverse is exactly the active-block
inverse, extended by zero outside the active coordinates.

These are deterministic statements about the explicit matrix. Identification
with the derivative of the fitted estimator is a separate step.
-/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V K ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- Curvature of a nonzero Euclidean group norm, with value zero at zero. -/
@[expose] noncomputable def groupNormCurvature (u : V) : V →ₗ[ℝ] V :=
  ‖u‖⁻¹ • (LinearMap.id - (‖u‖ ^ 2)⁻¹ • (innerSL ℝ u).toLinearMap.smulRight u)

theorem groupNormCurvature_apply (u z : V) :
    groupNormCurvature u z = ‖u‖⁻¹ • (z - ((‖u‖ ^ 2)⁻¹ * ⟪u, z⟫) • u) := by
  simp [groupNormCurvature, smul_smul]

theorem groupNormCurvature_inner (u z v : V) :
    ⟪z, groupNormCurvature u v⟫ =
      ‖u‖⁻¹ * (⟪z, v⟫ - (‖u‖ ^ 2)⁻¹ * ⟪u, z⟫ * ⟪u, v⟫) := by
  rw [groupNormCurvature_apply]
  simp only [inner_smul_right, inner_sub_right, real_inner_comm z u]
  ring

theorem groupNormCurvature_isSymmetric (u : V) :
    (groupNormCurvature u).IsSymmetric := by
  intro z v
  calc
    _ = ⟪v, groupNormCurvature u z⟫ := real_inner_comm _ _
    _ = _ := by
      rw [groupNormCurvature_inner, groupNormCurvature_inner, real_inner_comm v z]
      ring

theorem groupNormCurvature_nonneg (u z : V) :
    0 ≤ ⟪z, groupNormCurvature u z⟫ := by
  rw [groupNormCurvature_inner, real_inner_self_eq_norm_sq]
  apply mul_nonneg (inv_nonneg.mpr (norm_nonneg _))
  by_cases hu : u = 0
  · simp [hu]
  have hpos : 0 < ‖u‖ ^ 2 := sq_pos_of_pos (norm_pos_iff.mpr hu)
  have hcs : ⟪u, z⟫ ^ 2 ≤ ‖u‖ ^ 2 * ‖z‖ ^ 2 := by
    simpa only [real_inner_self_eq_norm_sq, ← pow_two] using real_inner_mul_inner_self_le u z
  have h : ⟪u, z⟫ ^ 2 / ‖u‖ ^ 2 ≤ ‖z‖ ^ 2 :=
    (div_le_iff₀ hpos).2 (by nlinarith [hcs])
  rw [div_eq_mul_inv, pow_two ⟪u, z⟫] at h
  nlinarith [h]

/-- Directions are zero in every inactive group, including at the empty support. -/
@[expose] def groupLassoTangent (P : K → V →L[ℝ] V) (b : V) : Submodule ℝ V where
  carrier := {z | ∀ k, P k b = 0 → P k z = 0}
  zero_mem' := by simp
  add_mem' := by
    intro x y hx hy k hk
    simp [hx k hk, hy k hk]
  smul_mem' := by
    intro c z hz k hk
    simp [hz k hk]

theorem mem_groupLassoTangent (P : K → V →L[ℝ] V) (b z : V) :
    z ∈ groupLassoTangent P b ↔ ∀ k, P k b = 0 → P k z = 0 := Iff.rfl

theorem self_mem_groupLassoTangent (P : K → V →L[ℝ] V) (b : V) :
    b ∈ groupLassoTangent P b := fun _ h => h

variable [FiniteDimensional ℝ V] [Fintype K] [Fintype ι]

/-- Ambient penalty curvature before restriction to active groups. -/
@[expose] noncomputable def groupLassoCurvature (P : K → V →L[ℝ] V)
    (w : K → ℝ) (a : ℝ) (b : V) : V →ₗ[ℝ] V :=
  a • LinearMap.id + ∑ k, w k •
    ((P k).adjoint.toLinearMap.comp ((groupNormCurvature (P k b)).comp (P k).toLinearMap))

theorem groupLassoCurvature_inner (P : K → V →L[ℝ] V)
    (w : K → ℝ) (a : ℝ) (b z v : V) :
    ⟪z, groupLassoCurvature P w a b v⟫ =
      a * ⟪z, v⟫ + ∑ k, w k * ⟪P k z, groupNormCurvature (P k b) (P k v)⟫ := by
  simp [groupLassoCurvature, inner_add_right, inner_sum, inner_smul_right,
    ContinuousLinearMap.adjoint_inner_right]

theorem groupLassoCurvature_isSymmetric (P : K → V →L[ℝ] V)
    (w : K → ℝ) (a : ℝ) (b : V) :
    (groupLassoCurvature P w a b).IsSymmetric := by
  intro z v
  calc
    _ = ⟪v, groupLassoCurvature P w a b z⟫ := real_inner_comm _ _
    _ = _ := by
      rw [groupLassoCurvature_inner, groupLassoCurvature_inner, real_inner_comm v z]
      congr 1
      apply Finset.sum_congr rfl
      intro k _
      congr 1
      exact (real_inner_comm _ _).trans (groupNormCurvature_isSymmetric _ _ _)

theorem groupLassoCurvature_isCoercive (P : K → V →L[ℝ] V)
    (w : K → ℝ) (hw : ∀ k, 0 ≤ w k) (a : ℝ) (b : V) :
    IsCoercive (groupLassoCurvature P w a b) a := by
  intro z
  rw [groupLassoCurvature_inner, real_inner_self_eq_norm_sq]
  exact le_add_of_nonneg_right (Finset.sum_nonneg fun k _ =>
    mul_nonneg (hw k) (groupNormCurvature_nonneg _ _))

/-- The penalty Hessian restricted to the active groups. -/
@[expose] noncomputable def groupLassoActiveCurvature (P : K → V →L[ℝ] V)
    (w : K → ℝ) (a : ℝ) (b : V) :
    groupLassoTangent P b →ₗ[ℝ] groupLassoTangent P b :=
  compressedOperator (groupLassoTangent P b) (groupLassoCurvature P w a b)

theorem groupLassoActiveCurvature_isCoercive (P : K → V →L[ℝ] V)
    (w : K → ℝ) (hw : ∀ k, 0 ≤ w k) (a : ℝ) (b : V) :
    IsCoercive (groupLassoActiveCurvature P w a b) a := by
  intro z
  simpa only [groupLassoActiveCurvature, compressedOperator_inner,
    Submodule.norm_coe] using
    groupLassoCurvature_isCoercive P w hw a b z

/-- The explicit active-group ALO inverse, extended by zero off the active tangent. -/
@[expose] noncomputable def groupLassoALOOperator (P : K → V →L[ℝ] V)
    (w : K → ℝ) (hw : ∀ k, 0 ≤ w k) (a : ℝ) (ha : 0 < a) (b : V)
    (x : ι → V) (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) : V →L[ℝ] V :=
  reducedInverse (groupLassoTangent P b) (groupLassoActiveCurvature P w a b)
    (lossCurvature x d) a ha (groupLassoActiveCurvature_isCoercive P w hw a b)
    (lossCurvature_nonneg x d hd)

theorem groupLassoALOOperator_spec (P : K → V →L[ℝ] V)
    (w : K → ℝ) (hw : ∀ k, 0 ≤ w k) (a : ℝ) (ha : 0 < a) (b : V)
    (x : ι → V) (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) :
    let A := groupLassoALOOperator P w hw a ha b x d hd
    A.toLinearMap.IsSymmetric ∧
      LinearMap.range A.toLinearMap = groupLassoTangent P b ∧
      ‖A‖ ≤ a⁻¹ ∧ (∀ z, 0 ≤ ⟪z, A z⟫) ∧
      (∀ i, 0 < 1 - d i * ⟪x i, A (x i)⟫) := by
  dsimp only
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · exact restrictedInverse_isSymmetric _ _ _ _ _
      (reducedOperator_isSymmetric _ _ _
        (compressedOperator_isSymmetric _ _ (groupLassoCurvature_isSymmetric P w a b))
        (lossCurvature_isSymmetric x d))
  · exact restrictedInverse_range _ _ _ _ _
  · exact restrictedInverse_opNorm_le _ _ _ _ _
  · exact restrictedInverse_nonneg _ _ _ _ _
  · exact lossCurvature_denominator_pos _ _ a ha
      (groupLassoActiveCurvature_isCoercive P w hw a b) x d hd

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/KKTDataEuclidean.lean <==
module

public import ALO.Estimator.FiberLiftRegularity
public import Mathlib.Analysis.InnerProductSpace.ProdL2

/-!
# Euclidean copies of KKT coordinate spaces

The analytic development uses the ordinary product norms on fitted KKT data.
Those norms are convenient for differentiability but are not induced by inner
products.  Determinants and Euclidean volume are therefore taken after the
following canonical algebraic change to `L²` product coordinates.
-/

public section

namespace ALO

open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [Fintype ι]

/-- Euclidean `L²` coordinates corresponding algebraically to a design
array `ι → V`. -/
abbrev EuclideanDesignData (ι V : Type*)
    [Fintype ι] [NormedAddCommGroup V] [InnerProductSpace ℝ V] :=
  PiLp 2 fun _ : ι => V

/-- Euclidean observation coordinates corresponding algebraically to
`ι → ℝ`. -/
abbrev EuclideanObservationData (ι : Type*) [Fintype ι] :=
  EuclideanSpace ℝ ι

/-- Euclidean coordinates for a forcing pair `(q,u)`. -/
abbrev EuclideanForcingData (ι V : Type*)
    [Fintype ι] [NormedAddCommGroup V] [InnerProductSpace ℝ V] :=
  WithLp 2 (V × EuclideanObservationData ι)

/-- Euclidean coordinates for a fitted KKT triple `(h,u,q)`. -/
abbrev EuclideanKKTTupleData (ι V : Type*)
    [Fintype ι] [NormedAddCommGroup V] [InnerProductSpace ℝ V] :=
  WithLp 2 (V × WithLp 2 (EuclideanObservationData ι × V))

/-- Algebraic identification of ordinary observation vectors with their
Euclidean `L²` copy. -/
@[expose] def observationDataEuclideanEquiv :
    (ι → ℝ) ≃ₗ[ℝ] EuclideanObservationData ι :=
  (WithLp.linearEquiv 2 ℝ (ι → ℝ)).symm

/-- Algebraic identification of ordinary design arrays with their Euclidean
`L²` copy. -/
@[expose] def designDataEuclideanEquiv :
    (ι → V) ≃ₗ[ℝ] EuclideanDesignData ι V :=
  (WithLp.linearEquiv 2 ℝ (ι → V)).symm

/-- Algebraic identification of the ordinary forcing product with its
Euclidean `L²` copy. -/
@[expose] def forcingDataEuclideanEquiv :
    (V × (ι → ℝ)) ≃ₗ[ℝ] EuclideanForcingData ι V :=
  ((LinearEquiv.refl ℝ V).prodCongr observationDataEuclideanEquiv).trans
    (WithLp.linearEquiv 2 ℝ
      (V × EuclideanObservationData ι)).symm

/-- Algebraic identification of the ordinary fitted KKT product with its
Euclidean `L²` copy. -/
@[expose] def kktTupleDataEuclideanEquiv :
    EmpiricalKKTTupleData ι V ≃ₗ[ℝ] EuclideanKKTTupleData ι V :=
  ((LinearEquiv.refl ℝ V).prodCongr
      ((observationDataEuclideanEquiv.prodCongr (LinearEquiv.refl ℝ V)).trans
        (WithLp.linearEquiv 2 ℝ
          (EuclideanObservationData ι × V)).symm)).trans
    (WithLp.linearEquiv 2 ℝ
      (V × WithLp 2 (EuclideanObservationData ι × V))).symm

@[simp] theorem observationDataEuclideanEquiv_apply (u : ι → ℝ) :
    observationDataEuclideanEquiv u = WithLp.toLp 2 u := rfl

@[simp] theorem designDataEuclideanEquiv_apply (X : ι → V) :
    designDataEuclideanEquiv X = WithLp.toLp 2 X := rfl

@[simp] theorem forcingDataEuclideanEquiv_apply (z : V × (ι → ℝ)) :
    forcingDataEuclideanEquiv z =
      WithLp.toLp 2 (z.1, WithLp.toLp 2 z.2) := rfl

@[simp] theorem kktTupleDataEuclideanEquiv_apply
    (z : EmpiricalKKTTupleData ι V) :
    kktTupleDataEuclideanEquiv z =
      WithLp.toLp 2
        (z.1, WithLp.toLp 2 (WithLp.toLp 2 z.2.1, z.2.2)) := rfl

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/LogDetDerivative.lean <==
module

public import Mathlib.Analysis.Calculus.Deriv.Polynomial
public import Mathlib.Analysis.SpecialFunctions.Log.Deriv
public import Mathlib.LinearAlgebra.Determinant
public import Mathlib.LinearAlgebra.Matrix.Charpoly.Coeff
public import Mathlib.LinearAlgebra.Matrix.Basis
public import Mathlib.LinearAlgebra.Matrix.NonsingularInverse
public import Mathlib.LinearAlgebra.Trace

/-!
# Directional derivatives of finite-dimensional log determinants

This file records the matrix-calculus identity needed in the KKT normal-Jacobian
calculation.  It is stated for a one-dimensional affine path, which is the form
used when differentiating along a design-fiber direction.
-/

public section

namespace ALO

open Polynomial

variable {n : Type*} [Fintype n] [DecidableEq n]

/-- The derivative at zero of `det (1 + t M)` is `trace M`. -/
theorem hasDerivAt_det_one_add_smul (M : Matrix n n ℝ) :
    HasDerivAt (fun t : ℝ => (1 + t • M).det) M.trace 0 := by
  let p : ℝ[X] := Matrix.det (1 + (X : ℝ[X]) • M.map C)
  have hp : HasDerivAt (fun t : ℝ => p.eval t) (p.derivative.eval 0) 0 :=
    p.hasDerivAt 0
  convert hp using 1
  · funext t
    simp [p, eval_det, ← Matrix.smul_eq_mul_diagonal]
  · simp [p, Matrix.derivative_det_one_add_X_smul]

/-- Jacobi's formula along the affine path `K + t Δ`, at an invertible `K`. -/
theorem hasDerivAt_det_add_smul (K Δ : Matrix n n ℝ) (hK : IsUnit K.det) :
    HasDerivAt (fun t : ℝ => (K + t • Δ).det)
      (K.det * (K⁻¹ * Δ).trace) 0 := by
  have hmatrix (t : ℝ) :
      K + t • Δ = K * (1 + t • (K⁻¹ * Δ)) := by
    simp [Matrix.mul_add, Matrix.mul_nonsing_inv_cancel_left K Δ hK]
  convert (hasDerivAt_det_one_add_smul (K⁻¹ * Δ)).const_mul K.det using 1 ;
    simp [hmatrix, Matrix.det_mul]

/-- The directional derivative of `log |det|` is
`trace (K⁻¹ Δ)` at every invertible matrix `K`. -/
theorem hasDerivAt_log_abs_det_add_smul
    (K Δ : Matrix n n ℝ) (hK : IsUnit K.det) :
    HasDerivAt (fun t : ℝ => Real.log |(K + t • Δ).det|)
      (K⁻¹ * Δ).trace 0 := by
  have hdet : K.det ≠ 0 := hK.ne_zero
  have houter :
      HasDerivAt Real.log K.det⁻¹ ((fun t : ℝ => (K + t • Δ).det) 0) := by
    simpa using Real.hasDerivAt_log hdet
  have hlog := houter.comp 0 (hasDerivAt_det_add_smul K Δ hK)
  convert hlog using 1
  · funext t
    simp [Real.log_abs]
  · field_simp

private theorem exists_common_hasDerivAt_finset_prod
    {α : Type*} (s : Finset α) (f g : α → ℝ → ℝ) (f' : α → ℝ)
    (hzero : ∀ i ∈ s, f i 0 = g i 0)
    (hf : ∀ i ∈ s, HasDerivAt (f i) (f' i) 0)
    (hg : ∀ i ∈ s, HasDerivAt (g i) (f' i) 0) :
    ∃ r : ℝ,
      HasDerivAt (fun t => ∏ i ∈ s, f i t) r 0 ∧
      HasDerivAt (fun t => ∏ i ∈ s, g i t) r 0 := by
  classical
  induction s using Finset.induction_on with
  | empty =>
      refine ⟨0, ?_, ?_⟩ <;>
        simpa using (hasDerivAt_const (x := (0 : ℝ)) (c := (1 : ℝ)))
  | @insert a s ha ih =>
      obtain ⟨r, hfr, hgr⟩ := ih
        (fun i hi => hzero i (Finset.mem_insert_of_mem hi))
        (fun i hi => hf i (Finset.mem_insert_of_mem hi))
        (fun i hi => hg i (Finset.mem_insert_of_mem hi))
      have hprodzero :
          (∏ i ∈ s, f i 0) = ∏ i ∈ s, g i 0 := by
        apply Finset.prod_congr rfl
        intro i hi
        exact hzero i (Finset.mem_insert_of_mem hi)
      refine
        ⟨f' a * (∏ i ∈ s, f i 0) + f a 0 * r,
          ?_, ?_⟩
      · convert (hf a (Finset.mem_insert_self a s)).mul hfr using 1
        funext t
        rw [Finset.prod_insert ha]
        change f a t * (∏ i ∈ s, f i t) =
          f a t * (∏ i ∈ s, f i t)
        rfl
      · convert (hg a (Finset.mem_insert_self a s)).mul hgr using 1
        · funext t
          rw [Finset.prod_insert ha]
          change g a t * (∏ i ∈ s, g i t) =
            g a t * (∏ i ∈ s, g i t)
          rfl
        · rw [hzero a (Finset.mem_insert_self a s), hprodzero]

private theorem exists_common_hasDerivAt_det
    (P Q : ℝ → Matrix n n ℝ) (D : Matrix n n ℝ)
    (hzero : P 0 = Q 0)
    (hP : ∀ i j, HasDerivAt (fun t => P t i j) (D i j) 0)
    (hQ : ∀ i j, HasDerivAt (fun t => Q t i j) (D i j) 0) :
    ∃ r : ℝ,
      HasDerivAt (fun t => (P t).det) r 0 ∧
      HasDerivAt (fun t => (Q t).det) r 0 := by
  classical
  have hperm (σ : Equiv.Perm n) :
      ∃ r : ℝ,
        HasDerivAt (fun t => ∏ i, P t (σ i) i) r 0 ∧
        HasDerivAt (fun t => ∏ i, Q t (σ i) i) r 0 := by
    apply exists_common_hasDerivAt_finset_prod Finset.univ
      (fun i t => P t (σ i) i) (fun i t => Q t (σ i) i)
      (fun i => D (σ i) i)
    · intro i hi
      rw [hzero]
    · intro i hi
      exact hP (σ i) i
    · intro i hi
      exact hQ (σ i) i
  choose r hrP hrQ using hperm
  refine ⟨∑ σ, ((Equiv.Perm.sign σ : ℤ) : ℝ) * r σ, ?_, ?_⟩
  · rw [show (fun t => (P t).det) =
      fun t => ∑ σ, Equiv.Perm.sign σ * ∏ i, P t (σ i) i by
        funext t
        rw [Matrix.det_apply']]
    simpa using (HasDerivAt.fun_sum (u := Finset.univ)
      fun σ hσ =>
        (hrP σ).const_mul ((Equiv.Perm.sign σ : ℤ) : ℝ))
  · rw [show (fun t => (Q t).det) =
      fun t => ∑ σ, Equiv.Perm.sign σ * ∏ i, Q t (σ i) i by
        funext t
        rw [Matrix.det_apply']]
    simpa using (HasDerivAt.fun_sum (u := Finset.univ)
      fun σ hσ =>
        (hrQ σ).const_mul ((Equiv.Perm.sign σ : ℤ) : ℝ))

/-- A quadratic perturbation does not alter Jacobi's first-order formula:
the derivative of `log |det (K + t Δ + t² Q)|` at zero is still
`trace (K⁻¹ Δ)`. -/
theorem hasDerivAt_log_abs_det_add_smul_add_sq_smul
    (K Δ Q : Matrix n n ℝ) (hK : IsUnit K.det) :
    HasDerivAt
      (fun t : ℝ => Real.log |(K + t • Δ + t ^ 2 • Q).det|)
      (K⁻¹ * Δ).trace 0 := by
  let P := fun t : ℝ => K + t • Δ + t ^ 2 • Q
  let A := fun t : ℝ => K + t • Δ
  have hentryP (i j : n) :
      HasDerivAt (fun t => P t i j) (Δ i j) 0 := by
    have h :=
      ((hasDerivAt_const (x := (0 : ℝ)) (c := K i j)).add
        ((hasDerivAt_id (x := (0 : ℝ))).mul_const (Δ i j))).add
          (((hasDerivAt_id (x := (0 : ℝ))).pow 2).mul_const (Q i j))
    convert h using 1
    · funext t
      simp [P]
    · simp
  have hentryA (i j : n) :
      HasDerivAt (fun t => A t i j) (Δ i j) 0 := by
    have h :=
      (hasDerivAt_const (x := (0 : ℝ)) (c := K i j)).add
        ((hasDerivAt_id (x := (0 : ℝ))).mul_const (Δ i j))
    convert h using 1
    · funext t
      simp [A]
    · ring
  obtain ⟨r, hdetP, hdetA⟩ :=
    exists_common_hasDerivAt_det P A Δ (by simp [P, A]) hentryP hentryA
  have hdetAffine := hasDerivAt_det_add_smul K Δ hK
  have hr : r = K.det * (K⁻¹ * Δ).trace :=
    hdetA.unique hdetAffine
  have houter : HasDerivAt Real.log K.det⁻¹ K.det := by
    simpa using Real.hasDerivAt_log hK.ne_zero
  have houter' : HasDerivAt Real.log K.det⁻¹ ((fun t => (P t).det) 0) := by
    simpa [P] using houter
  have hlog := houter'.comp 0 hdetP
  rw [hr] at hlog
  convert hlog using 1
  · funext t
    simp [P, Real.log_abs]
  · rw [← mul_assoc, inv_mul_cancel₀ hK.ne_zero, one_mul]

variable {U W U' W' : Type*}
  [AddCommGroup U] [Module ℝ U] [AddCommGroup W] [Module ℝ W]
  [AddCommGroup U'] [Module ℝ U'] [AddCommGroup W'] [Module ℝ W']

/-- Pre- and post-composing a linear equivalence by coordinate changes is
the same as transporting the domain and codomain bases in the opposite
direction. -/
theorem linearEquiv_toMatrix_transport
    (a : U ≃ₗ[ℝ] U') (e : U ≃ₗ[ℝ] W) (b : W ≃ₗ[ℝ] W')
    (bU' : Module.Basis n ℝ U') (bW' : Module.Basis n ℝ W') :
    (a.symm.trans (e.trans b)).toLinearMap.toMatrix bU' bW' =
      e.toLinearMap.toMatrix
        (bU'.map a.symm) (bW'.map b.symm) := by
  symm
  rw [LinearMap.toMatrix_map_left, LinearMap.toMatrix_map_right]
  rfl

/-- Coordinate-free Jacobi formula for an affine path starting at a linear
equivalence. The determinant may be computed in any fixed bases. -/
theorem hasDerivAt_log_abs_det_toMatrix_add_smul
    (bU : Module.Basis n ℝ U) (bW : Module.Basis n ℝ W)
    (e : U ≃ₗ[ℝ] W) (Δ : U →ₗ[ℝ] W) :
    HasDerivAt
      (fun t : ℝ =>
        Real.log
          |((e.toLinearMap + t • Δ).toMatrix bU bW).det|)
      (LinearMap.trace ℝ U (e.symm.toLinearMap.comp Δ)) 0 := by
  let K := e.toLinearMap.toMatrix bU bW
  let D := Δ.toMatrix bU bW
  have hK : IsUnit K.det := e.isUnit_det bU bW
  have hderiv := hasDerivAt_log_abs_det_add_smul K D hK
  have hinv :
      K⁻¹ = e.symm.toLinearMap.toMatrix bW bU := by
    apply Matrix.inv_eq_left_inv
    simp [K, ← LinearMap.toMatrix_comp]
  convert hderiv using 1
  · funext t
    simp [K, D]
  · rw [hinv, ← LinearMap.toMatrix_comp]
    exact LinearMap.trace_eq_matrix_trace ℝ bU
      (e.symm.toLinearMap.comp Δ)

/-- Coordinate-free Jacobi formula at an arbitrary point of an affine path.
The supplied equivalence identifies the value of the affine map at that
point. -/
theorem hasDerivAt_log_abs_det_toMatrix_add_smul_at
    (bU : Module.Basis n ℝ U) (bW : Module.Basis n ℝ W)
    (e eₛ : U ≃ₗ[ℝ] W) (Δ : U →ₗ[ℝ] W) (s : ℝ)
    (heₛ : eₛ.toLinearMap = e.toLinearMap + s • Δ) :
    HasDerivAt
      (fun t : ℝ =>
        Real.log
          |((e.toLinearMap + t • Δ).toMatrix bU bW).det|)
      (LinearMap.trace ℝ U (eₛ.symm.toLinearMap.comp Δ)) s := by
  have hzero := hasDerivAt_log_abs_det_toMatrix_add_smul bU bW eₛ Δ
  have hshift : HasDerivAt (fun t : ℝ => t - s) 1 s :=
    (hasDerivAt_id (x := s)).sub_const s
  have hcomp := hzero.comp_of_eq s hshift (by simp)
  have hpath (t : ℝ) :
      eₛ.toLinearMap + (t - s) • Δ = e.toLinearMap + t • Δ := by
    rw [heₛ]
    module
  convert hcomp using 1
  · funext t
    rw [Function.comp_apply, hpath t]
  · simp

/-- Coordinate-free Jacobi formula for a quadratic path starting at a linear
equivalence.  The quadratic term does not affect the derivative at zero. -/
theorem hasDerivAt_log_abs_det_toMatrix_add_smul_add_sq_smul
    (bU : Module.Basis n ℝ U) (bW : Module.Basis n ℝ W)
    (e : U ≃ₗ[ℝ] W) (Δ Q : U →ₗ[ℝ] W) :
    HasDerivAt
      (fun t : ℝ =>
        Real.log
          |((e.toLinearMap + t • Δ + t ^ 2 • Q).toMatrix bU bW).det|)
      (LinearMap.trace ℝ U (e.symm.toLinearMap.comp Δ)) 0 := by
  let K := e.toLinearMap.toMatrix bU bW
  let D := Δ.toMatrix bU bW
  let R := Q.toMatrix bU bW
  have hK : IsUnit K.det := e.isUnit_det bU bW
  have hderiv :=
    hasDerivAt_log_abs_det_add_smul_add_sq_smul K D R hK
  have hinv :
      K⁻¹ = e.symm.toLinearMap.toMatrix bW bU := by
    apply Matrix.inv_eq_left_inv
    simp [K, ← LinearMap.toMatrix_comp]
  convert hderiv using 1
  · funext t
    simp [K, D, R]
  · rw [hinv, ← LinearMap.toMatrix_comp]
    exact LinearMap.trace_eq_matrix_trace ℝ bU
      (e.symm.toLinearMap.comp Δ)

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/LossCurvature.lean <==
module

public import ALO.LinearAlgebra.Denominator
import Mathlib.Tactic.Ring

/-! The weighted row Gram operator `Xᵀ D X` and its ALO denominators. -/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V ι : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [Fintype ι]

/-- The loss curvature in row coordinates: `z ↦ ∑ i, d i • ⟪x i,z⟫ • x i`. -/
@[expose] noncomputable def lossCurvature (x : ι → V) (d : ι → ℝ) : V →ₗ[ℝ] V :=
  ∑ i, d i • (innerSL ℝ (x i)).toLinearMap.smulRight (x i)

theorem lossCurvature_apply (x : ι → V) (d : ι → ℝ) (z : V) :
    lossCurvature x d z = ∑ i, (d i * ⟪x i, z⟫) • x i := by
  simp [lossCurvature, smul_smul]

/-- The first variation of the weighted row Gram operator in design direction
`e`.  In matrix notation this is `Xᵀ D E + Eᵀ D X`. -/
@[expose] noncomputable def lossCurvatureVariation
    (x e : ι → V) (d : ι → ℝ) : V →ₗ[ℝ] V :=
  ∑ i, d i •
    ((innerSL ℝ (x i)).toLinearMap.smulRight (e i) +
      (innerSL ℝ (e i)).toLinearMap.smulRight (x i))

theorem lossCurvatureVariation_apply
    (x e : ι → V) (d : ι → ℝ) (z : V) :
    lossCurvatureVariation x e d z =
      ∑ i, ((d i * ⟪x i, z⟫) • e i + (d i * ⟪e i, z⟫) • x i) := by
  simp [lossCurvatureVariation, smul_smul, Finset.sum_add_distrib]

/-- The weighted row Gram operator is an exact quadratic function of the
design along every affine line. -/
theorem lossCurvature_add_smul
    (x e : ι → V) (d : ι → ℝ) (t : ℝ) :
    lossCurvature (x + t • e) d =
      lossCurvature x d +
        t • lossCurvatureVariation x e d +
        t ^ 2 • lossCurvature e d := by
  apply LinearMap.ext
  intro z
  simp only [lossCurvature_apply, lossCurvatureVariation_apply,
    LinearMap.add_apply, LinearMap.smul_apply]
  simp only [Pi.add_apply, Pi.smul_apply, inner_add_left,
    inner_smul_left]
  rw [Finset.smul_sum, Finset.smul_sum]
  rw [← Finset.sum_add_distrib, ← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro i _
  simp only [starRingEnd_apply, star_trivial]
  module

theorem lossCurvature_inner (x : ι → V) (d : ι → ℝ) (z w : V) :
    ⟪z, lossCurvature x d w⟫ = ∑ i, d i * ⟪x i, z⟫ * ⟪x i, w⟫ := by
  rw [lossCurvature_apply, inner_sum]
  apply Finset.sum_congr rfl
  intro i _
  rw [real_inner_smul_right, real_inner_comm z (x i)]
  ring

theorem lossCurvature_isSymmetric (x : ι → V) (d : ι → ℝ) :
    (lossCurvature x d).IsSymmetric := by
  intro z w
  rw [real_inner_comm w (lossCurvature x d z), lossCurvature_inner, lossCurvature_inner]
  apply Finset.sum_congr rfl
  intro i _
  ring

theorem lossCurvature_nonneg (x : ι → V) (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i)
    (z : V) : 0 ≤ ⟪z, lossCurvature x d z⟫ := by
  rw [lossCurvature_inner]
  apply Finset.sum_nonneg
  intro i _
  simpa only [mul_assoc, ← pow_two] using mul_nonneg (hd i) (sq_nonneg ⟪x i, z⟫)

/-- Each observation contributes a nonnegative rank-one summand. -/
theorem lossCurvature_row_le (x : ι → V) (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i)
    (i : ι) (z : V) : d i * ⟪x i, z⟫ ^ 2 ≤ ⟪z, lossCurvature x d z⟫ := by
  rw [lossCurvature_inner]
  simp only [mul_assoc, ← pow_two]
  exact Finset.single_le_sum (fun j _ => mul_nonneg (hd j) (sq_nonneg ⟪x j, z⟫))
    (Finset.mem_univ i)

variable [FiniteDimensional ℝ V]

/-- Compression to a fixed tangent space preserves the exact quadratic
design-line expansion of the loss curvature. -/
theorem compressedOperator_lossCurvature_add_smul
    (T : Submodule ℝ V) (x e : ι → V) (d : ι → ℝ) (t : ℝ) :
    compressedOperator T (lossCurvature (x + t • e) d) =
      compressedOperator T (lossCurvature x d) +
        t • compressedOperator T (lossCurvatureVariation x e d) +
        t ^ 2 • compressedOperator T (lossCurvature e d) := by
  rw [lossCurvature_add_smul]
  apply LinearMap.ext
  intro z
  simp [compressedOperator]

/-- Consequently the reduced curvature operator follows the same quadratic
path, with the penalty curvature held fixed. -/
theorem reducedOperator_lossCurvature_add_smul
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (x e : ι → V) (d : ι → ℝ) (t : ℝ) :
    H + compressedOperator T (lossCurvature (x + t • e) d) =
      (H + compressedOperator T (lossCurvature x d)) +
        t • compressedOperator T (lossCurvatureVariation x e d) +
        t ^ 2 • compressedOperator T (lossCurvature e d) := by
  rw [compressedOperator_lossCurvature_add_smul]
  module

/-- The ALO denominator estimate for every row of the actual loss curvature. -/
theorem lossCurvature_denominator_lower (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (x : ι → V) (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (i : ι) :
    α / (α + d i * ‖x i‖ ^ 2) ≤ 1 - d i *
      ⟪x i, reducedInverse T H (lossCurvature x d) α hα hH
        (lossCurvature_nonneg x d hd) (x i)⟫ :=
  reducedInverse_denominator_lower T H (lossCurvature x d) α hα hH
    (lossCurvature_nonneg x d hd) (x i) (d i) (hd i) (lossCurvature_row_le x d hd i)

/-- Every observation's ALO correction has a strictly positive denominator. -/
theorem lossCurvature_denominator_pos (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (x : ι → V) (d : ι → ℝ) (hd : ∀ i, 0 ≤ d i) (i : ι) :
    0 < 1 - d i * ⟪x i, reducedInverse T H (lossCurvature x d) α hα hH
      (lossCurvature_nonneg x d hd) (x i)⟫ :=
  reducedInverse_denominator_pos T H (lossCurvature x d) α hα hH
    (lossCurvature_nonneg x d hd) (x i) (d i) (hd i) (lossCurvature_row_le x d hd i)

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/MeasurableCoerciveInverse.lean <==
module

public import ALO.LinearAlgebra.PenalizedInverseLimit
public import Mathlib.Analysis.Normed.Ring.Units
public import Mathlib.MeasureTheory.Constructions.BorelSpace.ContinuousLinearMap

/-! # Measurability of inverses with a fixed coercivity lower bound -/

public section
namespace ALO
open MeasureTheory
open scoped Topology

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- On the space of uniformly coercive operators, inversion is continuous.
No symmetry or choice of basis is needed. -/
theorem continuous_coerciveInverseL (a : ℝ) (ha : 0 < a) :
    Continuous (fun S : {S : V →L[ℝ] V // IsCoercive S.toLinearMap a} =>
      coerciveInverseL S.val.toLinearMap a ha S.property) := by
  let U (S : {S : V →L[ℝ] V // IsCoercive S.toLinearMap a}) : (V →L[ℝ] V)ˣ :=
    { val := S.val
      inv := coerciveInverseL S.val.toLinearMap a ha S.property
      val_inv := by
        ext x
        exact apply_coerciveInverse S.val.toLinearMap a ha S.property x
      inv_val := by
        ext x
        exact coerciveInverse_apply S.val.toLinearMap a ha S.property x }
  have he : (fun S : {S : V →L[ℝ] V // IsCoercive S.toLinearMap a} =>
      coerciveInverseL S.val.toLinearMap a ha S.property) =
      fun S => Ring.inverse S.val := by
    funext S
    exact (Ring.inverse_unit (U S)).symm
  rw [he]
  apply continuous_iff_continuousAt.mpr
  intro S
  have hi : ContinuousAt Ring.inverse S.val :=
    NormedRing.inverse_continuousAt (U S)
  exact hi.comp (continuous_subtype_val.continuousAt (x := S))

variable {Ω : Type*} [MeasurableSpace Ω]

/-- A measurable uniformly coercive family has a measurable inverse. -/
theorem measurable_coerciveInverseL (a : ℝ) (ha : 0 < a)
    (S : Ω → V →L[ℝ] V) (hS : Measurable S)
    (hc : ∀ x, IsCoercive (S x).toLinearMap a) :
    Measurable (fun x => coerciveInverseL (S x).toLinearMap a ha (hc x)) := by
  let T := {S : V →L[ℝ] V // IsCoercive S.toLinearMap a}
  have hm : Measurable (fun x => (⟨S x, hc x⟩ : T)) := hS.subtype_mk
  have hi : Measurable (fun S : T => coerciveInverseL S.val.toLinearMap a ha S.property) :=
    (continuous_coerciveInverseL (V := V) a ha).measurable
  exact Measurable.comp
    (g := fun S : T => coerciveInverseL S.val.toLinearMap a ha S.property)
    (f := fun x => (⟨S x, hc x⟩ : T)) hi hm

/-- The inverse of the compression to a fixed tangent is measurable in
the ambient curvature. This will be used separately on each active pattern. -/
theorem measurable_restrictedInverse_compressed (T : Submodule ℝ V)
    (a : ℝ) (ha : 0 < a) (S : Ω → V →L[ℝ] V) (hS : Measurable S)
    (hc : ∀ x, IsCoercive (S x).toLinearMap a) :
    Measurable (fun x => restrictedInverse T (compressedOperator T (S x).toLinearMap)
      a ha ((hc x).compressedOperator T)) := by
  let C : Ω → T →L[ℝ] T := fun x =>
    T.orthogonalProjectionOnto.comp ((S x).comp T.subtypeL)
  have hC : Measurable C := by
    have hcont : Continuous (fun B : V →L[ℝ] V =>
        T.orthogonalProjectionOnto.comp (B.comp T.subtypeL)) := by fun_prop
    exact hcont.measurable.comp hS
  have hi := measurable_coerciveInverseL a ha C hC
    (fun x => (hc x).compressedOperator T)
  have hcont : Continuous (fun B : T →L[ℝ] T =>
      T.subtypeL.comp (B.comp T.orthogonalProjectionOnto)) := by fun_prop
  exact hcont.measurable.comp hi

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/MeasurableFactor.lean <==
module

public import ALO.LinearAlgebra.OperatorUniqueness
public import ALO.MeasureTheory.UniqueSelection
public import Mathlib.Analysis.Calculus.FDeriv.Measurable
public import Mathlib.Analysis.InnerProductSpace.PiL2
public import Mathlib.Analysis.Normed.Module.FiniteDimension

/-! A Borel graph for the unique symmetric factor, using a linear lifting witness. -/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {F V : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F] [FiniteDimensional ℝ F]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

/-- A linear witness expresses the range condition without selecting a tangent basis. -/
@[expose] def IsSymmetricFactor (B L : F →L[ℝ] V) (A : V →L[ℝ] V) : Prop :=
  A.toLinearMap.IsSymmetric ∧ A.comp L = B ∧ ∃ C : V →L[ℝ] F, B.comp C = A

omit [FiniteDimensional ℝ F] [FiniteDimensional ℝ V] in
theorem IsSymmetricFactor.range_eq {B L : F →L[ℝ] V} {A : V →L[ℝ] V}
    (h : IsSymmetricFactor B L A) : LinearMap.range A.toLinearMap = LinearMap.range B.toLinearMap := by
  obtain ⟨hs, he, C, hC⟩ := h
  apply le_antisymm
  · rintro z ⟨v, rfl⟩
    exact ⟨C v, DFunLike.congr_fun hC v⟩
  · rintro z ⟨v, rfl⟩
    exact ⟨L v, DFunLike.congr_fun he v⟩

omit [FiniteDimensional ℝ F] [FiniteDimensional ℝ V] in
theorem IsSymmetricFactor.unique {B L : F →L[ℝ] V} {A A' : V →L[ℝ] V}
    (h : IsSymmetricFactor B L A) (h' : IsSymmetricFactor B L A') : A = A' := by
  have he := symmetric_factor_unique B.toLinearMap L.toLinearMap A.toLinearMap A'.toLinearMap
    h.1 h'.1 (fun η => (DFunLike.congr_fun h.2.1 η).symm)
    (fun η => (DFunLike.congr_fun h'.2.1 η).symm) h.range_eq h'.range_eq.le
  ext v
  exact LinearMap.congr_fun he v

/-- Closed sets in the finite-dimensional witness space have sigma-compact projections,
hence the operator graph is Borel. -/
theorem measurableSet_symmetricFactor :
    MeasurableSet {p : ((F →L[ℝ] V) × (F →L[ℝ] V)) × (V →L[ℝ] V) |
      IsSymmetricFactor p.1.1 p.1.2 p.2} := by
  let W := (((F →L[ℝ] V) × (F →L[ℝ] V)) × (V →L[ℝ] V)) × (V →L[ℝ] F)
  let S : Set W := {p | p.1.2.toLinearMap.IsSymmetric ∧
    p.1.2.comp p.1.1.2 = p.1.1.1 ∧ p.1.1.1.comp p.2 = p.1.2}
  have hsym : IsClosed {p : W | p.1.2.toLinearMap.IsSymmetric} := by
    change IsClosed {p : W | ∀ v w, ⟪p.1.2 v, w⟫ = ⟪v, p.1.2 w⟫}
    simp only [Set.ofPred_forall]
    apply isClosed_iInter
    intro v
    apply isClosed_iInter
    intro w
    exact isClosed_eq (by fun_prop) (by fun_prop)
  have hS : IsClosed S := hsym.inter ((isClosed_eq (by fun_prop) (by fun_prop)).inter
    (isClosed_eq (by fun_prop) (by fun_prop)))
  let : SigmaCompactSpace S := hS.sigmaCompactSpace
  let π : W → ((F →L[ℝ] V) × (F →L[ℝ] V)) × (V →L[ℝ] V) := Prod.fst
  have hc := isSigmaCompact_range (f := fun p : S => π p.val)
    (continuous_fst.comp continuous_subtype_val)
  have he : Set.range (fun p : S => π p.val) =
      {p | IsSymmetricFactor p.1.1 p.1.2 p.2} := by
    ext p
    constructor
    · rintro ⟨⟨⟨p, C⟩, hp⟩, rfl⟩
      exact ⟨hp.1, hp.2.1, C, hp.2.2⟩
    · rintro ⟨hs, he, C, hC⟩
      exact ⟨⟨(p, C), hs, he, hC⟩, rfl⟩
  rw [he] at hc
  obtain ⟨K, hK, hcov⟩ := hc
  rw [← hcov]
  exact MeasurableSet.iUnion (fun n => (hK n).measurableSet)

/-- The unique symmetric factor, extended by zero off its domain. -/
@[expose] noncomputable def symmetricFactor (B L : F →L[ℝ] V) : V →L[ℝ] V := by
  classical
  exact if h : ∃ A, IsSymmetricFactor B L A then Classical.choose h else 0

/-- The factor is a Borel function of the derivative and forcing maps. -/
theorem measurable_symmetricFactor :
    Measurable (fun p : (F →L[ℝ] V) × (F →L[ℝ] V) => symmetricFactor p.1 p.2) := by
  apply measurable_unique_solution
    (fun (p : (F →L[ℝ] V) × (F →L[ℝ] V)) (A : V →L[ℝ] V) => IsSymmetricFactor p.1 p.2 A)
    measurableSet_symmetricFactor (fun p _ _ h h' => IsSymmetricFactor.unique (B := p.1) (L := p.2) h h') 0
  · intro p hp
    simp only [symmetricFactor, dite_eq_left hp]
    exact Classical.choose_spec hp
  · intro p hp
    simp only [symmetricFactor, dite_eq_right hp]

omit [FiniteDimensional ℝ F] [FiniteDimensional ℝ V] in
/-- Every concrete factor agrees with the Borel factor map. -/
theorem IsSymmetricFactor.eq_symmetricFactor {B L : F →L[ℝ] V} {A : V →L[ℝ] V}
    (hA : IsSymmetricFactor B L A) : A = symmetricFactor B L := by
  have h : ∃ A, IsSymmetricFactor B L A := ⟨A, hA⟩
  simp only [symmetricFactor, dite_eq_left h]
  exact hA.unique (Classical.choose_spec h)

omit [FiniteDimensional ℝ F] in
/-- In finite dimension, range inclusion has a continuous linear lifting witness. -/
theorem exists_lifting_of_range_le (B : F →L[ℝ] V) (A : V →L[ℝ] V)
    (hr : LinearMap.range A.toLinearMap ≤ LinearMap.range B.toLinearMap) :
    ∃ C : V →L[ℝ] F, B.comp C = A := by
  obtain ⟨j, hj⟩ := B.toLinearMap.rangeRestrict.exists_rightInverse_of_surjective
    B.toLinearMap.range_rangeRestrict
  let a : V →ₗ[ℝ] LinearMap.range B.toLinearMap :=
    A.toLinearMap.codRestrict _ (fun v => hr (LinearMap.mem_range_self _ v))
  refine ⟨(j.comp a).toContinuousLinearMap, ?_⟩
  ext v
  have h := LinearMap.congr_fun hj (a v)
  exact congrArg Subtype.val h

omit [FiniteDimensional ℝ F] in
/-- A surjective change of parameter coordinates preserves the symmetric-factor
relation. This does not apply to restriction to a smaller slice. -/
theorem IsSymmetricFactor.reparam_iff {F' : Type*}
    [NormedAddCommGroup F'] [NormedSpace ℝ F']
    (B L : F →L[ℝ] V) (P : F' →L[ℝ] F) (hP : Function.Surjective P)
    (A : V →L[ℝ] V) :
    IsSymmetricFactor (B.comp P) (L.comp P) A ↔ IsSymmetricFactor B L A := by
  have hr : LinearMap.range (B.comp P).toLinearMap = LinearMap.range B.toLinearMap := by
    ext z
    constructor
    · rintro ⟨η, rfl⟩
      exact ⟨P η, rfl⟩
    · rintro ⟨η, rfl⟩
      obtain ⟨ξ, rfl⟩ := hP η
      exact ⟨ξ, rfl⟩
  constructor
  · intro h
    refine ⟨h.1, ?_, ?_⟩
    · ext η
      obtain ⟨ξ, rfl⟩ := hP η
      exact DFunLike.congr_fun h.2.1 ξ
    · apply exists_lifting_of_range_le B A
      rw [← hr, h.range_eq]
  · intro h
    refine ⟨h.1, ?_, ?_⟩
    · ext η
      exact DFunLike.congr_fun h.2.1 (P η)
    · apply exists_lifting_of_range_le (B.comp P) A
      rw [hr, h.range_eq]

omit [FiniteDimensional ℝ F] in
/-- The Borel factor itself is invariant under a surjective reparametrization. -/
theorem symmetricFactor_reparam {F' : Type*}
    [NormedAddCommGroup F'] [NormedSpace ℝ F']
    (B L : F →L[ℝ] V) (P : F' →L[ℝ] F) (hP : Function.Surjective P) :
    symmetricFactor (B.comp P) (L.comp P) = symmetricFactor B L := by
  by_cases h : ∃ A, IsSymmetricFactor B L A
  · obtain ⟨A, hA⟩ := h
    exact (IsSymmetricFactor.eq_symmetricFactor
      ((IsSymmetricFactor.reparam_iff B L P hP A).2 hA)).symm.trans
        hA.eq_symmetricFactor
  · have h' : ¬ ∃ A, IsSymmetricFactor (B.comp P) (L.comp P) A := by
      rintro ⟨A, hA⟩
      exact h ⟨A, (IsSymmetricFactor.reparam_iff B L P hP A).1 hA⟩
    simp only [symmetricFactor, dite_eq_right h, dite_eq_right h']

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/MeasurableGroupLassoInverse.lean <==
module

public import ALO.LinearAlgebra.GroupLassoInverse
public import ALO.LinearAlgebra.MeasurableCoerciveInverse
public import Mathlib.MeasureTheory.Constructions.BorelSpace.Real

/-! # Measurability of the prescribed group inverse across active patterns -/

public section
namespace ALO
open MeasureTheory
open scoped RealInnerProductSpace

variable {V K ι Ω : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [MeasurableSpace V] [BorelSpace V]
  [Fintype K] [Fintype ι] [MeasurableSpace Ω]

/-- The block-curvature formula is Borel also at zero, where it is set to zero. -/
theorem measurable_groupNormCurvature :
    Measurable (fun u : V => (groupNormCurvature u).toContinuousLinearMap) := by
  have hC : Continuous (fun u : V => (innerSL ℝ u).smulRight u) := by fun_prop
  have hn : Measurable (fun u : V => ‖u‖) := continuous_norm.measurable
  have h := hn.inv.smul
    ((measurable_const (a := ContinuousLinearMap.id ℝ V)).sub
      ((hn.pow_const 2).inv.smul hC.measurable))
  convert h using 1
  ext u z
  simp [groupNormCurvature]

/-- The explicit group penalty curvature is measurable in the coefficient. -/
theorem measurable_groupLassoCurvature (P : K → V →L[ℝ] V) (w : K → ℝ) (a : ℝ) :
    Measurable (fun b => (groupLassoCurvature P w a b).toContinuousLinearMap) := by
  have h (k : K) : Measurable (fun b : V =>
      w k • (P k).adjoint.comp ((groupNormCurvature (P k b)).toContinuousLinearMap.comp (P k))) := by
    have hcont : Continuous (fun H : V →L[ℝ] V => w k • (P k).adjoint.comp (H.comp (P k))) := by
      fun_prop
    exact hcont.measurable.comp
      (measurable_groupNormCurvature.comp (P k).continuous.measurable)
  convert (measurable_const (a := a • ContinuousLinearMap.id ℝ V)).add
    (Finset.measurable_sum Finset.univ (fun k _ => h k)) using 1
  ext b z
  simp [groupLassoCurvature]

/-- Joint measurability of the weighted row Gram operator. -/
theorem measurable_lossCurvature_operator (X : Ω → ι → V) (d : Ω → ι → ℝ)
    (hX : ∀ i, Measurable (fun x => X x i))
    (hd : ∀ i, Measurable (fun x => d x i)) :
    Measurable (fun x => (lossCurvature (X x) (d x)).toContinuousLinearMap) := by
  have hC : Continuous (fun u : V => (innerSL ℝ u).smulRight u) := by fun_prop
  have h := Finset.measurable_sum Finset.univ
    (fun i _ => (hd i).smul (hC.measurable.comp (hX i)))
  convert h using 1
  ext x z
  simp [lossCurvature]

/-- The prescribed inverse is jointly measurable in the coefficient, design,
and nonnegative fitted curvatures. A finite active-pattern decomposition
handles support changes, rather than asserting global continuity. -/
theorem measurable_groupLassoALOOperator
    (P : K → V →L[ℝ] V) (w : K → ℝ) (hw : ∀ k, 0 ≤ w k) (a : ℝ) (ha : 0 < a)
    (b : Ω → V) (X : Ω → ι → V) (d : Ω → ι → ℝ)
    (hb : Measurable b) (hX : ∀ i, Measurable (fun x => X x i))
    (hd : ∀ i, Measurable (fun x => d x i)) (hd0 : ∀ x i, 0 ≤ d x i) :
    Measurable (fun x => groupLassoALOOperator P w hw a ha (b x) (X x) (d x) (hd0 x)) := by
  classical
  let S : Ω → V →L[ℝ] V := fun x =>
    (groupLassoCurvature P w a (b x)).toContinuousLinearMap +
      (lossCurvature (X x) (d x)).toContinuousLinearMap
  have hS : Measurable S :=
    ((measurable_groupLassoCurvature P w a).comp hb).add (measurable_lossCurvature_operator X d hX hd)
  have hco (x : Ω) : IsCoercive (S x).toLinearMap a := by
    intro z
    change a * ‖z‖ ^ 2 ≤ ⟪z, groupLassoCurvature P w a (b x) z + lossCurvature (X x) (d x) z⟫
    rw [inner_add_right]
    exact (groupLassoCurvature_isCoercive P w hw a (b x) z).trans
      (le_add_of_nonneg_right (lossCurvature_nonneg (X x) (d x) (hd0 x) z))
  let T (s : Finset K) : Submodule ℝ V := ⨅ k ∈ s, (P k).ker
  let F (s : Finset K) : Set Ω := {x | ∀ k, P k (b x) = 0 ↔ k ∈ s}
  have hF (s : Finset K) : MeasurableSet (F s) := by
    simp only [F, Set.ofPred_forall]
    apply MeasurableSet.iInter
    intro k
    have hk := measurableSet_eq_fun ((P k).continuous.measurable.comp hb)
      (measurable_const (a := (0 : V)))
    by_cases hs : k ∈ s
    · simpa only [hs, iff_true, Function.comp_def] using hk
    · simpa only [hs, iff_false, Function.comp_def, Set.compl_ofPred] using hk.compl
  let f (s : Finset K) (x : Ω) :=
    restrictedInverse (T s) (compressedOperator (T s) (S x).toLinearMap)
      a ha ((hco x).compressedOperator (T s))
  have hf (s : Finset K) : Measurable (f s) :=
    measurable_restrictedInverse_compressed (T s) a ha S hS hco
  have heq : (fun x => groupLassoALOOperator P w hw a ha (b x) (X x) (d x) (hd0 x)) =
      fun x => ∑ s : Finset K, (F s).indicator (f s) x := by
    funext x
    let s₀ : Finset K := Finset.univ.filter (fun k => P k (b x) = 0)
    have hs₀ (k : K) : k ∈ s₀ ↔ P k (b x) = 0 := by simp [s₀]
    have hpat (s : Finset K) : x ∈ F s ↔ s = s₀ := by
      constructor
      · intro h
        ext k
        exact (h k).symm.trans (hs₀ k).symm
      · rintro rfl
        exact fun k => (hs₀ k).symm
    have hT : groupLassoTangent P (b x) = T s₀ := by
      ext z
      simp only [mem_groupLassoTangent, T, Submodule.mem_iInf,
        LinearMap.mem_ker, ContinuousLinearMap.coe_coe, hs₀]
    have hsum : (∑ s : Finset K, (F s).indicator (f s) x) = f s₀ x := by
      simp only [Set.indicator_apply, hpat]
      simp
    rw [hsum]
    have hcurv :
        groupLassoActiveCurvature P w a (b x) +
          compressedOperator (groupLassoTangent P (b x)) (lossCurvature (X x) (d x)) =
        compressedOperator (groupLassoTangent P (b x)) (S x).toLinearMap := by
      ext z
      simp [groupLassoActiveCurvature, compressedOperator, S]
    unfold groupLassoALOOperator reducedInverse
    simp only [hcurv]
    exact congrArg (fun T : Submodule ℝ V =>
      restrictedInverse T (compressedOperator T (S x).toLinearMap)
        a ha ((hco x).compressedOperator T)) hT
  rw [heq]
  exact Finset.measurable_sum Finset.univ fun s _ => (hf s).indicator (hF s)

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/MeasurableRank.lean <==
module

public import ALO.Estimator.MaximalResponseSelection

/-! # Borel finite-rank constraints

An operator has rank at most k exactly when its range is fixed by an
orthogonal projector of trace at most k. The closed matrix relation has
a sigma-compact projection, hence a Borel image.
-/

public section
namespace ALO
open Set

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

theorem operator_rank_le_iff_exists_projection (A : V →L[ℝ] V) (k : ℕ) :
    Module.finrank ℝ (LinearMap.range A.toLinearMap) ≤ k ↔
      ∃ P : V →L[ℝ] V, P.comp P = P ∧
        LinearMap.trace ℝ V P.toLinearMap ≤ (k : ℝ) ∧ P.comp A = A := by
  constructor
  · intro h
    let F := LinearMap.range A.toLinearMap
    refine ⟨F.starProjection, F.isIdempotentElem_starProjection, ?_, ?_⟩
    · have hp : LinearMap.IsProj F F.starProjection.toLinearMap :=
        ⟨fun x => F.starProjection_apply_mem x, fun x hx => F.starProjection_eq_self_iff.mpr hx⟩
      rw [hp.trace]
      exact_mod_cast h
    · ext z
      exact F.starProjection_eq_self_iff.mpr ⟨z, rfl⟩
  · rintro ⟨P, hP, ht, hPA⟩
    have hid : IsIdempotentElem P.toLinearMap := by
      ext z
      exact DFunLike.congr_fun hP z
    rw [(LinearMap.IsIdempotentElem.isProj_range _ hid).trace] at ht
    have hp : Module.finrank ℝ (LinearMap.range P.toLinearMap) ≤ k := by exact_mod_cast ht
    apply (Submodule.finrank_mono ?_).trans hp
    rintro _ ⟨z, rfl⟩
    exact ⟨A z, DFunLike.congr_fun hPA z⟩

theorem measurableSet_operator_rank_le (k : ℕ) :
    MeasurableSet {A : V →L[ℝ] V | Module.finrank ℝ (LinearMap.range A.toLinearMap) ≤ k} := by
  let s : Set ((V →L[ℝ] V) × (V →L[ℝ] V)) :=
    {p | p.2.comp p.2 = p.2 ∧ LinearMap.trace ℝ V p.2.toLinearMap ≤ (k : ℝ) ∧
      p.2.comp p.1 = p.1}
  have hs : IsClosed s := by
    have ht : Continuous (fun p : (V →L[ℝ] V) × (V →L[ℝ] V) =>
        LinearMap.trace ℝ V p.2.toLinearMap) := by
      simp_rw [LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ V)]
      simp only [ContinuousLinearMap.coe_coe]
      exact continuous_finsetSum _ fun j _ => by fun_prop
    exact (isClosed_eq (by fun_prop) continuous_snd).inter
      ((isClosed_le ht continuous_const).inter (isClosed_eq (by fun_prop) continuous_fst))
  let : SigmaCompactSpace s := hs.sigmaCompactSpace
  obtain ⟨K, hK, hcov⟩ := isSigmaCompact_range
    (f := fun p : s => p.val.1) (continuous_fst.comp continuous_subtype_val)
  have he : Set.range (fun p : s => p.val.1) =
      {A : V →L[ℝ] V | Module.finrank ℝ (LinearMap.range A.toLinearMap) ≤ k} := by
    ext A
    change (∃ p : s, p.val.1 = A) ↔ Module.finrank ℝ (LinearMap.range A.toLinearMap) ≤ k
    rw [operator_rank_le_iff_exists_projection]
    constructor
    · rintro ⟨⟨⟨_, P⟩, hp⟩, rfl⟩
      exact ⟨P, hp⟩
    · rintro ⟨P, hp⟩
      exact ⟨⟨(A, P), hp⟩, rfl⟩
  rw [← he, ← hcov]
  exact MeasurableSet.iUnion fun n => (hK n).measurableSet

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/OperatorUniqueness.lean <==
module

public import Mathlib.Analysis.InnerProductSpace.Symmetric

/-!
# Uniqueness of the ambient derivative operator

Symmetry, `B = A L`, and `range A = range B` determine `A` uniquely. The forcing
map need not be surjective onto the ambient coefficient space. This is a statement
about the derivative/forcing pair, not about the penalty/subgradient pair alone.
-/

public section
namespace ALO

variable {E V : Type*} [AddCommGroup E] [Module ℝ E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- A symmetric factor with the realized derivative range is unique.
Neither positivity nor finite dimension is needed. -/
theorem symmetric_factor_unique (B L : E →ₗ[ℝ] V) (A A' : V →ₗ[ℝ] V)
    (hA : A.IsSymmetric) (hA' : A'.IsSymmetric)
    (hB : ∀ η, B η = A (L η)) (hB' : ∀ η, B η = A' (L η))
    (hr : LinearMap.range A = LinearMap.range B)
    (hr' : LinearMap.range A' ≤ LinearMap.range B) : A = A' := by
  have hk : LinearMap.ker A ≤ LinearMap.ker A' :=
    LinearMap.ker_le_ker_of_range hA' hA (hr'.trans_eq hr.symm)
  ext z
  have hz : A z ∈ LinearMap.range B := hr ▸ LinearMap.mem_range_self A z
  obtain ⟨η, hη⟩ := hz
  have hzero : z - L η ∈ LinearMap.ker A := by
    change A (z - L η) = 0
    rw [map_sub, ← hB, hη, sub_self]
  have hz' : A' (z - L η) = 0 := hk hzero
  rw [map_sub, ← hB', hη] at hz'
  exact (sub_eq_zero.mp hz').symm

/-- Surjective reparametrization preserves precisely the equations and derivative range
that determine the operator. This does not assert invariance under restricting to a smaller slice. -/
theorem symmetric_factor_reparam {E' : Type*} [AddCommGroup E'] [Module ℝ E']
    (B L : E →ₗ[ℝ] V) (P : E' →ₗ[ℝ] E) (hP : Function.Surjective P)
    (A : V →ₗ[ℝ] V) :
    ((∀ η, B η = A (L η)) ∧ LinearMap.range A = LinearMap.range B) ↔
      ((∀ η, (B.comp P) η = A ((L.comp P) η)) ∧
        LinearMap.range A = LinearMap.range (B.comp P)) := by
  have hr : LinearMap.range (B.comp P) = LinearMap.range B := by
    ext z
    constructor
    · rintro ⟨η, rfl⟩
      exact ⟨P η, rfl⟩
    · rintro ⟨η, rfl⟩
      obtain ⟨ξ, rfl⟩ := hP η
      exact ⟨ξ, rfl⟩
  rw [hr]
  constructor
  · rintro ⟨h, hA⟩
    exact ⟨fun η => h (P η), hA⟩
  · rintro ⟨h, hA⟩
    refine ⟨fun η => ?_, hA⟩
    obtain ⟨ξ, rfl⟩ := hP η
    exact h ξ

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/OrthonormalEnergy.lean <==
module

public import Mathlib.Analysis.InnerProductSpace.Adjoint
public import Mathlib.Analysis.InnerProductSpace.PiL2

/-!
# Restriction of squared operator energies

Bessel's inequality compares the energy of a linear map on an orthonormal
family with its energy on a full orthonormal basis.
-/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {E F ι κ : Type*}
  [NormedAddCommGroup E] [InnerProductSpace ℝ E] [FiniteDimensional ℝ E]
  [NormedAddCommGroup F] [InnerProductSpace ℝ F] [FiniteDimensional ℝ F]
  [Fintype ι] [Fintype κ]

/-- Restricting the input to an orthonormal family cannot increase the
sum of squared output norms. -/
theorem sum_operator_norm_sq_le_of_orthonormal
    (D : E →L[ℝ] F) (b : OrthonormalBasis ι ℝ E)
    (u : κ → E) (hu : Orthonormal ℝ u) :
    (∑ j, ‖D (u j)‖ ^ 2) ≤ ∑ i, ‖D (b i)‖ ^ 2 := by
  let c := stdOrthonormalBasis ℝ F
  calc
    _ = ∑ t, ∑ j, ⟪u j, D.adjoint (c t)⟫ ^ 2 := by
      simp_rw [← c.sum_sq_inner_left, ← D.adjoint_inner_right]
      rw [Finset.sum_comm]
    _ ≤ ∑ t, ‖D.adjoint (c t)‖ ^ 2 := by
      apply Finset.sum_le_sum
      intro t _
      simpa using hu.sum_inner_products_le (s := Finset.univ) (D.adjoint (c t))
    _ = _ := by
      simp_rw [← b.sum_sq_inner_right, D.adjoint_inner_right]
      rw [Finset.sum_comm]
      simp_rw [c.sum_sq_inner_left]

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/PenalizedInverseLimit.lean <==
module

public import ALO.LinearAlgebra.RestrictedInverse
public import Mathlib.Analysis.SpecialFunctions.Sqrt
public import Mathlib.Topology.Algebra.Module.ContinuousLinearMap.Invertible
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity

/-! # Infinite quadratic penalties and restricted inverses -/

public section
namespace ALO

open Filter
open scoped RealInnerProductSpace Topology

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- Compression preserves the coercivity constant. -/
theorem IsCoercive.compressedOperator {S : V →ₗ[ℝ] V} {α : ℝ}
    (hS : IsCoercive S α) (T : Submodule ℝ V) :
    IsCoercive (compressedOperator T S) α := by
  intro x
  simpa only [compressedOperator_inner, Submodule.norm_coe] using hS (x : V)

/-- An orthogonal quadratic penalty preserves the original lower bound. -/
theorem IsCoercive.add_orthogonalPenalty {S : V →L[ℝ] V} {α : ℝ}
    (hS : IsCoercive S.toLinearMap α) (T : Submodule ℝ V) (t : ℝ) (ht : 0 ≤ t) :
    IsCoercive (S + t • Tᗮ.starProjection).toLinearMap α := by
  intro x
  have hp : 0 ≤ ⟪x, Tᗮ.starProjection x⟫ := by
    simpa only [RCLike.re_to_real, real_inner_comm] using
      Tᗮ.re_inner_starProjection_nonneg x
  change α * ‖x‖ ^ 2 ≤ ⟪x, S x + t • Tᗮ.starProjection x⟫
  rw [inner_add_right, real_inner_smul_right]
  exact (hS x).trans (le_add_of_nonneg_right (mul_nonneg ht hp))

variable (T : Submodule ℝ V) (S : V →L[ℝ] V)
  (α : ℝ) (hα : 0 < α) (hS : IsCoercive S.toLinearMap α)

/-- The restricted inverse inverts the ambient operator on vectors in the
subspace, with the equation projected onto that subspace. -/
theorem restrictedInverse_compressed_apply (z : T) :
    restrictedInverse T (compressedOperator T S.toLinearMap) α hα
      (hS.compressedOperator T) (S (z : V)) = (z : V) := by
  change (coerciveInverse (compressedOperator T S.toLinearMap) α hα
    (hS.compressedOperator T) (compressedOperator T S.toLinearMap z) : V) = _
  rw [coerciveInverse_apply]

/-- A nonnegative penalty parameter, extended to all real parameters by
clipping at zero, so that the limit is a usual real `atTop` limit. -/
@[expose] noncomputable def penalizedInverse (t : ℝ) : V →L[ℝ] V :=
  coerciveInverseL (S + max t 0 • Tᗮ.starProjection).toLinearMap α hα
    (hS.add_orthogonalPenalty T (max t 0) (le_max_right _ _))

theorem penalizedInverse_equation (t : ℝ) (x : V) :
    S (penalizedInverse T S α hα hS t x) +
      max t 0 • Tᗮ.starProjection (penalizedInverse T S α hα hS t x) = x := by
  exact apply_coerciveInverse (S + max t 0 • Tᗮ.starProjection).toLinearMap α hα
    (hS.add_orthogonalPenalty T (max t 0) (le_max_right _ _)) x

theorem penalizedInverse_norm_le (t : ℝ) (x : V) :
    ‖penalizedInverse T S α hα hS t x‖ ≤ α⁻¹ * ‖x‖ :=
  coerciveInverse_norm_le _ α hα
    (hS.add_orthogonalPenalty T (max t 0) (le_max_right _ _)) x

/-- The penalized component vanishes at least at order `t⁻¹/²`. -/
theorem penalizedInverse_complement_sq_le (t : ℝ) (x : V) :
    max t 0 * ‖Tᗮ.starProjection (penalizedInverse T S α hα hS t x)‖ ^ 2 ≤
      α⁻¹ * ‖x‖ ^ 2 := by
  let v := penalizedInverse T S α hα hS t x
  have he := congrArg (fun y : V => ⟪v, y⟫)
    (penalizedInverse_equation T S α hα hS t x)
  have hw : ⟪v, Tᗮ.starProjection v⟫ = ‖Tᗮ.starProjection v‖ ^ 2 := by
    simpa only [RCLike.re_to_real, real_inner_comm, Submodule.starProjection_apply,
      Submodule.norm_coe] using Tᗮ.re_inner_starProjection_eq_normSq v
  change ⟪v, S v + max t 0 • Tᗮ.starProjection v⟫ = ⟪v, x⟫ at he
  rw [inner_add_right, real_inner_smul_right, hw] at he
  have hs0 : 0 ≤ ⟪v, S v⟫ := (mul_nonneg hα.le (sq_nonneg _)).trans (hS v)
  have hn := mul_le_mul_of_nonneg_right
    (penalizedInverse_norm_le T S α hα hS t x) (norm_nonneg x)
  have hi := real_inner_le_norm v x
  change max t 0 * ‖Tᗮ.starProjection v‖ ^ 2 ≤ _
  nlinarith

/-- The error is determined entirely by the component outside the
constraint subspace. -/
theorem penalizedInverse_sub_restricted (t : ℝ) (x : V) :
    let A := restrictedInverse T (compressedOperator T S.toLinearMap) α hα
      (hS.compressedOperator T)
    let v := penalizedInverse T S α hα hS t x
    v - A x = Tᗮ.starProjection v - A (S (Tᗮ.starProjection v)) := by
  let A := restrictedInverse T (compressedOperator T S.toLinearMap) α hα
    (hS.compressedOperator T)
  let v := penalizedInverse T S α hα hS t x
  have hw : A (Tᗮ.starProjection v) = 0 :=
    restrictedInverse_eq_zero_on_orthogonal T _ α hα _ _
      (Submodule.coe_mem (Tᗮ.orthogonalProjectionOnto v))
  have he := congrArg A (penalizedInverse_equation T S α hα hS t x)
  change A (S v + max t 0 • Tᗮ.starProjection v) = A x at he
  rw [map_add, map_smul, hw, smul_zero, add_zero] at he
  have hp : A (S (T.starProjection v)) = T.starProjection v :=
    restrictedInverse_compressed_apply T S α hα hS (T.orthogonalProjectionOnto v)
  have hd := T.starProjection_add_starProjection_orthogonal v
  have hs : A (S v) = T.starProjection v + A (S (Tᗮ.starProjection v)) := by
    calc
      A (S v) = A (S (T.starProjection v + Tᗮ.starProjection v)) := congrArg (A ∘ S) hd.symm
      _ = _ := by rw [map_add, map_add, hp]
  change v - A x = Tᗮ.starProjection v - A (S (Tᗮ.starProjection v))
  rw [← he, hs]
  calc
    _ = (T.starProjection v + Tᗮ.starProjection v) -
        (T.starProjection v + A (S (Tᗮ.starProjection v))) :=
      congrArg (fun z => z - (T.starProjection v + A (S (Tᗮ.starProjection v)))) hd.symm
    _ = _ := by abel

/-- Quantitative convergence in operator norm. -/
theorem penalizedInverse_dist_le (t : ℝ) (ht : 0 < t) :
    ‖penalizedInverse T S α hα hS t -
      restrictedInverse T (compressedOperator T S.toLinearMap) α hα
        (hS.compressedOperator T)‖ ≤
      (1 + α⁻¹ * ‖S‖) * Real.sqrt (α⁻¹ / t) := by
  let A := restrictedInverse T (compressedOperator T S.toLinearMap) α hα
    (hS.compressedOperator T)
  apply ContinuousLinearMap.opNorm_le_bound _ (by positivity)
  intro x
  let v := penalizedInverse T S α hα hS t x
  have hb := penalizedInverse_complement_sq_le T S α hα hS t x
  rw [max_eq_left ht.le] at hb
  have hsqrt : ‖Tᗮ.starProjection v‖ ≤ Real.sqrt (α⁻¹ / t) * ‖x‖ := by
    have hsq : ‖Tᗮ.starProjection v‖ ^ 2 ≤
        (Real.sqrt (α⁻¹ / t) * ‖x‖) ^ 2 := by
      rw [mul_pow, Real.sq_sqrt (by positivity)]
      rw [div_mul_eq_mul_div]
      apply (le_div_iff₀ ht).mpr
      nlinarith [hb]
    exact (sq_le_sq₀ (norm_nonneg _) (by positivity)).mp hsq
  have hA : ‖A (S (Tᗮ.starProjection v))‖ ≤
      α⁻¹ * (‖S‖ * ‖Tᗮ.starProjection v‖) :=
    (restrictedInverse_norm_le T _ α hα _ _).trans
      (mul_le_mul_of_nonneg_left (S.le_opNorm _) (inv_nonneg.mpr hα.le))
  change ‖v - A x‖ ≤ _
  rw [penalizedInverse_sub_restricted T S α hα hS t x]
  calc
    _ ≤ ‖Tᗮ.starProjection v‖ + ‖A (S (Tᗮ.starProjection v))‖ := norm_sub_le _ _
    _ ≤ (1 + α⁻¹ * ‖S‖) * ‖Tᗮ.starProjection v‖ := by nlinarith
    _ ≤ (1 + α⁻¹ * ‖S‖) * (Real.sqrt (α⁻¹ / t) * ‖x‖) :=
      mul_le_mul_of_nonneg_left hsqrt (by positivity)
    _ = _ := (mul_assoc _ _ _).symm

/-- Infinite orthogonal penalties converge to the compressed inverse
in operator norm. -/
theorem tendsto_penalizedInverse :
    Tendsto (penalizedInverse T S α hα hS) atTop
      (𝓝 (restrictedInverse T (compressedOperator T S.toLinearMap) α hα
        (hS.compressedOperator T))) := by
  apply tendsto_iff_norm_sub_tendsto_zero.mpr
  have hb : Tendsto (fun t : ℝ => (1 + α⁻¹ * ‖S‖) * Real.sqrt (α⁻¹ / t))
      atTop (𝓝 0) := by
    have hi : Tendsto (fun t : ℝ => α⁻¹ / t) atTop (𝓝 0) := by
      simpa only [div_eq_mul_inv, mul_zero] using
        tendsto_inv_atTop_zero.const_mul α⁻¹
    simpa only [Real.sqrt_zero, mul_zero, Function.comp_apply] using
      (Real.continuous_sqrt.tendsto 0 |>.comp hi).const_mul (1 + α⁻¹ * ‖S‖)
  exact squeeze_zero' (Filter.Eventually.of_forall fun _ => norm_nonneg _)
    ((eventually_gt_atTop 0).mono fun t ht => penalizedInverse_dist_le T S α hα hS t ht) hb

/-- The constructed inverse agrees with the library's ordinary inverse. -/
theorem inverse_eq_coerciveInverseL :
    S.inverse = coerciveInverseL S.toLinearMap α hα hS := by
  apply ContinuousLinearMap.inverse_eq
  · ext x
    exact apply_coerciveInverse S.toLinearMap α hα hS x
  · ext x
    exact coerciveInverse_apply S.toLinearMap α hα hS x

/-- The literal inverse limit, with no clipping in its statement. -/
theorem tendsto_inverse_add_orthogonalPenalty :
    Tendsto (fun t : ℝ => (S + t • Tᗮ.starProjection).inverse) atTop
      (𝓝 (restrictedInverse T (compressedOperator T S.toLinearMap) α hα
        (hS.compressedOperator T))) := by
  apply (tendsto_penalizedInverse T S α hα hS).congr'
  filter_upwards [eventually_ge_atTop (0 : ℝ)] with t ht
  unfold penalizedInverse
  rw [← inverse_eq_coerciveInverseL]
  rw [max_eq_left ht]

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/ProjectionCoordinates.lean <==
module

public import Mathlib.Analysis.Calculus.ContDiff.Operations
public import Mathlib.Analysis.Normed.Operator.BoundedLinearMaps

/-!
# Coordinates for a continuously varying projection

For projections `P,Q`, the transition `P Q + (I-P)(I-Q)` intertwines `Q`
and `P`. It is the identity when `Q=P`, hence invertible for `Q` near `P`.
Its inverse identifies the moving range with the fixed range, and the fixed
projection is the inverse coordinate on that range.
-/

public section
namespace ALO

open scoped Topology

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

/-- A transition from the moving projection `Q` to the fixed projection `P`. -/
@[expose] noncomputable def projectionTransition (P Q : E →L[ℝ] E) : E →L[ℝ] E :=
  P.comp Q + ((ContinuousLinearMap.id ℝ E) - P).comp
    ((ContinuousLinearMap.id ℝ E) - Q)

theorem projectionTransition_apply (P Q : E →L[ℝ] E) (x : E) :
    projectionTransition P Q x = P (Q x) + ((x - Q x) - P (x - Q x)) := rfl

/-- The transition is the identity at the base projection. -/
theorem projectionTransition_self (P : E →L[ℝ] E)
    (hP : ∀ x, P (P x) = P x) :
    projectionTransition P P = ContinuousLinearMap.id ℝ E := by
  ext x
  simp [projectionTransition_apply, map_sub, hP]

/-- On the moving range, the transition is the fixed projection. -/
theorem projectionTransition_apply_of_fixed (P Q : E →L[ℝ] E)
    (x : E) (hx : Q x = x) :
    projectionTransition P Q x = P x := by
  simp [projectionTransition_apply, hx]

/-- The transition intertwines the moving and fixed projections. -/
theorem projectionTransition_intertwines (P Q : E →L[ℝ] E)
    (hP : ∀ x, P (P x) = P x) (hQ : ∀ x, Q (Q x) = Q x) (x : E) :
    projectionTransition P Q (Q x) = P (projectionTransition P Q x) := by
  simp [projectionTransition_apply, map_add, map_sub, hP, hQ]

/-- The inverse transition maps the fixed range into the moving range. -/
theorem projectionTransition_inverse_fixed (P Q : E →L[ℝ] E)
    (hP : ∀ x, P (P x) = P x) (hQ : ∀ x, Q (Q x) = Q x)
    (hT : (projectionTransition P Q).IsInvertible)
    (x : E) (hx : P x = x) :
    Q ((projectionTransition P Q).inverse x) =
      (projectionTransition P Q).inverse x := by
  apply hT.injective
  rw [projectionTransition_intertwines P Q hP hQ, hT.self_apply_inverse, hx]

/-- The fixed projection recovers coordinates of the inverse transition on
the fixed range. -/
theorem projectionTransition_projection_inverse (P Q : E →L[ℝ] E)
    (hP : ∀ x, P (P x) = P x) (hQ : ∀ x, Q (Q x) = Q x)
    (hT : (projectionTransition P Q).IsInvertible)
    (x : E) (hx : P x = x) :
    P ((projectionTransition P Q).inverse x) = x := by
  rw [← projectionTransition_apply_of_fixed P Q _
    (projectionTransition_inverse_fixed P Q hP hQ hT x hx)]
  exact hT.self_apply_inverse x

/-- Conversely, the inverse transition reconstructs every moving-range vector
from its fixed projection. -/
theorem projectionTransition_inverse_projection (P Q : E →L[ℝ] E)
    (hT : (projectionTransition P Q).IsInvertible)
    (x : E) (hx : Q x = x) :
    (projectionTransition P Q).inverse (P x) = x := by
  rw [← projectionTransition_apply_of_fixed P Q x hx]
  exact hT.inverse_apply_self x

/-- A moving-range vector is uniquely determined by its fixed projection. -/
theorem projectionTransition_eq_zero_of_fixed_of_projection_eq_zero
    (P Q : E →L[ℝ] E) (hT : (projectionTransition P Q).IsInvertible)
    (x : E) (hQx : Q x = x) (hPx : P x = 0) :
    x = 0 := by
  rw [← projectionTransition_inverse_projection P Q hT x hQx, hPx, map_zero]

variable {D : Type*} [NormedAddCommGroup D] [NormedSpace ℝ D]

/-- The transition inherits smoothness from the moving projector. -/
theorem contDiffAt_projectionTransition (P : E →L[ℝ] E)
    (Q : D → E →L[ℝ] E) {x : D} {n : WithTop ℕ∞}
    (hQ : ContDiffAt ℝ n Q x) :
    ContDiffAt ℝ n (fun y => projectionTransition P (Q y)) x := by
  exact (contDiffAt_const.clm_comp hQ).add
    (contDiffAt_const.clm_comp (contDiffAt_const.sub hQ))

variable [CompleteSpace E]

omit [NormedSpace ℝ D] in
/-- A continuous projector family admits invertible transitions near its
base point. No rank calculation or measurable basis is required. -/
theorem eventually_isInvertible_projectionTransition
    (Q : D → E →L[ℝ] E) (x : D) (hQ : ContinuousAt Q x)
    (hid : ∀ z, Q x (Q x z) = Q x z) :
    ∀ᶠ y in 𝓝 x, (projectionTransition (Q x) (Q y)).IsInvertible := by
  have hcont : ContinuousAt (fun y => projectionTransition (Q x) (Q y)) x :=
    (continuousAt_const.clm_comp hQ).add
      (continuousAt_const.clm_comp (continuousAt_const.sub hQ))
  have hbase : (projectionTransition (Q x) (Q x)).IsInvertible := by
    rw [projectionTransition_self (Q x) hid]
    exact ⟨ContinuousLinearEquiv.refl ℝ E, rfl⟩
  exact hcont hbase.eventually_nhds

/-- The inverse transition is smooth wherever it is invertible. -/
theorem contDiffAt_projectionTransition_inverse (P : E →L[ℝ] E)
    (Q : D → E →L[ℝ] E) {x : D} {n : WithTop ℕ∞}
    (hQ : ContDiffAt ℝ n Q x)
    (hT : (projectionTransition P (Q x)).IsInvertible) :
    ContDiffAt ℝ n (fun y => (projectionTransition P (Q y)).inverse) x := by
  have hinv : ContDiffAt ℝ n
      (ContinuousLinearMap.inverse : (E →L[ℝ] E) → (E →L[ℝ] E))
      (projectionTransition P (Q x)) := hT.contDiffAt_map_inverse
  exact hinv.comp x (contDiffAt_projectionTransition P Q hQ)

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/ProjectionDeterminant.lean <==
module

public import Mathlib.LinearAlgebra.Determinant
public import Mathlib.Analysis.Normed.Module.FiniteDimension

/-!
# Determinants of maps preserving a projection coordinate

If `P ∘ A = P`, then `A` preserves `ker P` and acts as the identity on the
quotient. Its determinant is therefore just the determinant on `ker P`.
An intertwining equivalence identifies that transverse determinant with the
normal map needed for the empirical KKT chart.
-/

public section
namespace ALO

variable {E F G : Type*}
  [AddCommGroup E] [Module ℝ E] [FiniteDimensional ℝ E]
  [AddCommGroup F] [Module ℝ F] [FiniteDimensional ℝ F]
  [AddCommGroup G] [Module ℝ G] [FiniteDimensional ℝ G]

omit [FiniteDimensional ℝ E] in
/-- Preserving a projection coordinate makes its kernel invariant. -/
theorem ker_le_comap_of_comp_eq (P A : E →ₗ[ℝ] E) (h : P.comp A = P) :
    P.ker ≤ P.ker.comap A := by
  intro x hx
  change P (A x) = 0
  change P x = 0 at hx
  rw [← LinearMap.comp_apply, h, hx]

/-- The complementary quotient determinant is one when `P ∘ A = P`. -/
theorem det_eq_det_restrict_of_comp_eq (P A : E →ₗ[ℝ] E) (h : P.comp A = P) :
    A.det = (A.restrict (ker_le_comap_of_comp_eq P A h)).det := by
  have hquot : P.ker.mapQ P.ker A (ker_le_comap_of_comp_eq P A h) = LinearMap.id := by
    apply LinearMap.ext
    intro q
    obtain ⟨x, rfl⟩ := P.ker.mkQ_surjective q
    change (Submodule.Quotient.mk (A x) : E ⧸ P.ker) = Submodule.Quotient.mk x
    apply (Submodule.Quotient.eq P.ker).mpr
    change P (A x - x) = 0
    rw [map_sub, ← LinearMap.comp_apply, h, sub_self]
  rw [LinearMap.det_eq_det_mul_det P.ker A (ker_le_comap_of_comp_eq P A h),
    hquot, LinearMap.det_id, mul_one]

omit [FiniteDimensional ℝ F] in
/-- An equivalence intertwining the transverse restriction with `N`
identifies their determinants. -/
theorem det_eq_det_of_projection_intertwines
    (P A : E →ₗ[ℝ] E) (h : P.comp A = P)
    (e : P.ker ≃ₗ[ℝ] F) (N : F →ₗ[ℝ] F)
    (he : ∀ x : P.ker,
      e (A.restrict (p := P.ker) (q := P.ker)
        (ker_le_comap_of_comp_eq P A h) x) = N (e x)) :
    A.det = N.det := by
  let a := A.restrict (p := P.ker) (q := P.ker) (ker_le_comap_of_comp_eq P A h)
  have hconj : e.toLinearMap.comp (a.comp e.symm.toLinearMap) = N := by
    ext y
    change e (a (e.symm y)) = N y
    rw [he, e.apply_symm_apply]
  rw [det_eq_det_restrict_of_comp_eq P A h]
  exact (LinearMap.det_conj a e).symm.trans (congrArg LinearMap.det hconj)

omit [FiniteDimensional ℝ F] [FiniteDimensional ℝ G] in
/-- A ratio of determinants between two fixed spaces is the determinant of
their relative endomorphism. Both maps use the same source and target bases. -/
theorem det_comp_symm_eq_det_toMatrix_div
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    (N₀ N₁ : F ≃ₗ[ℝ] G) (bF : Module.Basis κ ℝ F) (bG : Module.Basis κ ℝ G) :
    (N₁.toLinearMap.comp N₀.symm.toLinearMap).det =
      (N₁.toLinearMap.toMatrix bF bG).det / (N₀.toLinearMap.toMatrix bF bG).det := by
  have hprod :
      (N₀.symm.toLinearMap.toMatrix bG bF).det *
        (N₀.toLinearMap.toMatrix bF bG).det = 1 := by
    rw [← Matrix.det_mul, ← LinearMap.toMatrix_comp]
    have heq : N₀.symm.toLinearMap.comp N₀.toLinearMap = LinearMap.id := by
      ext x
      exact N₀.symm_apply_apply x
    rw [heq, LinearMap.toMatrix_id, Matrix.det_one]
  have hne := (N₀.isUnit_det bF bG).ne_zero
  rw [← LinearMap.det_toMatrix bG (N₁.toLinearMap.comp N₀.symm.toLinearMap),
    LinearMap.toMatrix_comp bG bF bG, Matrix.det_mul]
  apply (eq_div_iff hne).mpr
  rw [mul_assoc, hprod, mul_one]

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/ProjectionEnergy.lean <==
module

public import ALO.LinearAlgebra.OrthonormalEnergy
public import Mathlib.Analysis.InnerProductSpace.Projection.FiniteDimensional
public import Mathlib.Analysis.InnerProductSpace.Trace

/-! # Rank bounds for orthogonal projection energies -/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {E F ι κ : Type*}
  [NormedAddCommGroup E] [InnerProductSpace ℝ E] [FiniteDimensional ℝ E]
  [NormedAddCommGroup F] [InnerProductSpace ℝ F] [FiniteDimensional ℝ F]
  [Fintype ι] [Fintype κ]

/-- Parseval transfers the squared energy of a projected output to the
adjoint restricted to an orthonormal basis of that subspace. -/
theorem sum_projected_operator_norm_sq
    (D : E →L[ℝ] F) (b : OrthonormalBasis ι ℝ E)
    (S : Submodule ℝ F) (c : OrthonormalBasis κ ℝ S) :
    (∑ i, ‖S.starProjection (D (b i))‖ ^ 2) =
      ∑ j, ‖D.adjoint (c j : F)‖ ^ 2 := by
  have hp (i : ι) : ‖S.starProjection (D (b i))‖ ^ 2 =
      ∑ j, ⟪(c j : F), D (b i)⟫ ^ 2 := by
    change ‖S.orthogonalProjectionOnto (D (b i))‖ ^ 2 = _
    rw [← c.sum_sq_inner_right]
    simp only [S.inner_orthogonalProjectionOnto_eq_of_mem_left]
  simp_rw [hp, ← D.adjoint_inner_left]
  rw [Finset.sum_comm]
  simp_rw [b.sum_sq_inner_left]

/-- Projecting the output costs only the dimension of the output subspace. -/
theorem sum_projected_operator_norm_sq_le
    (D : E →L[ℝ] F) (b : OrthonormalBasis ι ℝ E) (S : Submodule ℝ F) :
    (∑ i, ‖S.starProjection (D (b i))‖ ^ 2) ≤
      (Module.finrank ℝ S : ℝ) * ‖D‖ ^ 2 := by
  let c := stdOrthonormalBasis ℝ S
  rw [sum_projected_operator_norm_sq D b S c]
  calc
    _ ≤ ∑ _j : Fin (Module.finrank ℝ S), ‖D‖ ^ 2 := by
      apply Finset.sum_le_sum
      intro j _
      apply pow_le_pow_left₀ (norm_nonneg _)
      have hc : ‖(c j : F)‖ = 1 := c.norm_eq_one j
      simpa only [LinearIsometryEquiv.norm_map, hc, mul_one] using D.adjoint.le_opNorm (c j : F)
    _ = _ := by simp

/-- Squared operator energy is unchanged by passing to the adjoint. -/
theorem sum_operator_norm_sq_eq_adjoint
    (D : E →L[ℝ] F) (b : OrthonormalBasis ι ℝ E) (c : OrthonormalBasis κ ℝ F) :
    (∑ i, ‖D (b i)‖ ^ 2) = ∑ j, ‖D.adjoint (c j)‖ ^ 2 := by
  simp_rw [← c.sum_sq_inner_right, ← D.adjoint_inner_left]
  rw [Finset.sum_comm]
  simp_rw [b.sum_sq_inner_left]

/-- Projecting the input also costs only the dimension of that subspace. -/
theorem sum_operator_projected_norm_sq_le
    (D : E →L[ℝ] F) (b : OrthonormalBasis ι ℝ E) (S : Submodule ℝ E) :
    (∑ i, ‖D (S.starProjection (b i))‖ ^ 2) ≤
      (Module.finrank ℝ S : ℝ) * ‖D‖ ^ 2 := by
  let c := stdOrthonormalBasis ℝ F
  have heq : (D.comp S.starProjection).adjoint = S.starProjection.comp D.adjoint := by
    rw [ContinuousLinearMap.adjoint_comp, S.starProjection_isSymmetric.clm_adjoint_eq]
  change (∑ i, ‖(D.comp S.starProjection) (b i)‖ ^ 2) ≤ _
  rw [sum_operator_norm_sq_eq_adjoint _ b c, heq]
  simpa only [ContinuousLinearMap.comp_apply, LinearIsometryEquiv.norm_map] using
    sum_projected_operator_norm_sq_le D.adjoint c S

/-- Trace against a subspace projection is bounded by its rank times the
operator norm. -/
theorem abs_trace_comp_starProjection_le
    (A : E →L[ℝ] E) (S : Submodule ℝ E) :
    |LinearMap.trace ℝ E (A.comp S.starProjection).toLinearMap| ≤
      (Module.finrank ℝ S : ℝ) * ‖A‖ := by
  let c := stdOrthonormalBasis ℝ S
  change |LinearMap.trace ℝ E
    ((A.toLinearMap.comp S.subtype).comp S.orthogonalProjectionOnto.toLinearMap)| ≤ _
  rw [LinearMap.trace_comp_comm', LinearMap.trace_eq_sum_inner _ c]
  calc
    _ ≤ ∑ j, |⟪(c j : E), A (c j : E)⟫| := by
      simpa only [LinearMap.comp_apply, ContinuousLinearMap.coe_coe,
        Submodule.subtype_apply, S.inner_orthogonalProjectionOnto_eq_of_mem_left]
        using Finset.abs_sum_le_sum_abs
          (fun j => ⟪c j, S.orthogonalProjectionOnto (A (c j : E))⟫) Finset.univ
    _ ≤ ∑ _j : Fin (Module.finrank ℝ S), ‖A‖ := by
      apply Finset.sum_le_sum
      intro j _
      have hi := abs_real_inner_le_norm (c j : E) (A (c j : E))
      have hn := A.le_opNorm (c j : E)
      have hc : ‖(c j : E)‖ = 1 := c.norm_eq_one j
      simpa only [hc, one_mul, mul_one] using hi.trans
        (mul_le_mul_of_nonneg_left hn (norm_nonneg (c j : E)))
    _ = _ := by simp

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/ReducedCurvatureLogDetDerivative.lean <==
module

public import ALO.LinearAlgebra.LogDetDerivative
public import ALO.LinearAlgebra.LossCurvature

/-!
# Derivative of the reduced-curvature determinant

This file applies the quadratic Jacobi formula to the compressed weighted
row Gram operator `H + Uᵀ Xᵀ D X U`.
-/

public section

namespace ALO

variable {V ι κ : Type*}
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V] [Fintype ι]
  [Fintype κ] [DecidableEq κ]

/-- The coercive reduced curvature regarded as a linear equivalence of the
tangent space. -/
@[expose] noncomputable def reducedCurvatureEquiv
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (x : ι → V) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hd : ∀ i, 0 ≤ d i) : T ≃ₗ[ℝ] T :=
  LinearEquiv.ofInjectiveEndo
    (H + compressedOperator T (lossCurvature x d))
    ((reducedOperator_isCoercive T H (lossCurvature x d) α hH
      (lossCurvature_nonneg x d hd)).injective hα)

@[simp] theorem reducedCurvatureEquiv_toLinearMap
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (x : ι → V) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hd : ∀ i, 0 ≤ d i) :
    (reducedCurvatureEquiv T H x d α hα hH hd).toLinearMap =
      H + compressedOperator T (lossCurvature x d) :=
  rfl

@[simp] theorem reducedCurvatureEquiv_symm_toLinearMap
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (x : ι → V) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hd : ∀ i, 0 ≤ d i) :
    (reducedCurvatureEquiv T H x d α hα hH hd).symm.toLinearMap =
      coerciveInverse
        (H + compressedOperator T (lossCurvature x d))
        α hα
        (reducedOperator_isCoercive T H (lossCurvature x d) α hH
          (lossCurvature_nonneg x d hd)) :=
  rfl

/-- Along an affine design line, the derivative of the logarithmic absolute
determinant of the reduced curvature is the intrinsic Jacobi trace. -/
theorem hasDerivAt_log_abs_det_reducedCurvature
    (T : Submodule ℝ V) (b : Module.Basis κ ℝ T)
    (H : T →ₗ[ℝ] T)
    (x e : ι → V) (d : ι → ℝ)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hd : ∀ i, 0 ≤ d i) :
    HasDerivAt
      (fun t : ℝ =>
        Real.log
          |((H + compressedOperator T
              (lossCurvature (x + t • e) d)).toMatrix b b).det|)
      (LinearMap.trace ℝ T
        ((coerciveInverse
          (H + compressedOperator T (lossCurvature x d))
          α hα
          (reducedOperator_isCoercive T H (lossCurvature x d) α hH
            (lossCurvature_nonneg x d hd))).comp
          (compressedOperator T (lossCurvatureVariation x e d)))) 0 := by
  let S := reducedCurvatureEquiv T H x d α hα hH hd
  let Δ := compressedOperator T (lossCurvatureVariation x e d)
  let Q := compressedOperator T (lossCurvature e d)
  have h :=
    hasDerivAt_log_abs_det_toMatrix_add_smul_add_sq_smul
      b b S Δ Q
  convert h using 1
  · funext t
    rw [reducedOperator_lossCurvature_add_smul]
    rfl
  · simp [S, Δ]

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/ReducedInverseRowBound.lean <==
module

public import ALO.LinearAlgebra.LossCurvature

/-!
# A sharp rowwise bound for the reduced inverse

Retaining coercivity and one row contribution in the energy estimate gives
`4 α d ‖A x‖² ≤ 1` by completing a scalar square. Summing the resulting
weighted gradient-row bounds preserves the number-of-rows constant without
a spectral decomposition or a coefficient-dimension trace bound.
-/

public section
namespace ALO

open scoped RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- Scalar completion of the square in the coercive row energy inequality. -/
theorem weighted_row_bound_of_energy {α d a t : ℝ}
    (hα : 0 < α) (hd : 0 ≤ d) (he : α * t + d * a ^ 2 ≤ a) :
    4 * d ^ 2 * t ≤ d / α := by
  apply (le_div_iff₀ hα).2
  have h := mul_le_mul_of_nonneg_left he hd
  have hs := sq_nonneg (2 * d * a - 1)
  have hh : 4 * α * d * t ≤ 1 := by nlinarith
  have hmul := mul_le_mul_of_nonneg_left hh hd
  nlinarith

/-- A weighted inverse row has squared norm at most its weight divided by
coercivity. This includes zero weights and zero tangent spaces. -/
theorem reducedInverse_weighted_row_norm_sq_le
    (T : Submodule ℝ V) (H : T →ₗ[ℝ] T) (M : V →ₗ[ℝ] V)
    (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hM : ∀ z, 0 ≤ ⟪z, M z⟫) (x : V) (d : ℝ) (hd : 0 ≤ d)
    (hrow : ∀ z, d * ⟪x, z⟫ ^ 2 ≤ ⟪z, M z⟫) :
    ‖(2 * d) • reducedInverse T H M α hα hH hM x‖ ^ 2 ≤ d / α := by
  have he := reducedInverse_coercive_energy T H M α hα hH hM x
  have hr := hrow (reducedInverse T H M α hα hH hM x)
  have hb := weighted_row_bound_of_energy hα hd (show
    α * ‖reducedInverse T H M α hα hH hM x‖ ^ 2 +
      d * ⟪x, reducedInverse T H M α hα hH hM x⟫ ^ 2 ≤
        ⟪x, reducedInverse T H M α hα hH hM x⟫ from by linarith)
  simpa only [norm_smul, Real.norm_eq_abs, mul_pow, sq_abs, show (2 : ℝ) ^ 2 = 4 by norm_num,
    mul_assoc] using hb

/-- The squared Frobenius norm of the log-determinant gradient is bounded
by the sum of the row weights divided by coercivity. -/
theorem sum_reducedInverse_weighted_row_norm_sq_le
    {ι : Type*} [Fintype ι] (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (X : ι → V) (d : ι → ℝ) (α : ℝ) (hα : 0 < α)
    (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i) :
    (∑ i, ‖(2 * d i) • reducedInverse T H (lossCurvature X d)
      α hα hH (lossCurvature_nonneg X d hd) (X i)‖ ^ 2) ≤ (∑ i, d i) / α := by
  rw [Finset.sum_div]
  exact Finset.sum_le_sum fun i _ => reducedInverse_weighted_row_norm_sq_le
    T H (lossCurvature X d) α hα hH (lossCurvature_nonneg X d hd)
    (X i) (d i) (hd i) (lossCurvature_row_le X d hd i)

/-- Unit-bounded scalar loss curvatures give the number-of-rows bound. -/
theorem sum_reducedInverse_weighted_row_norm_sq_le_card
    {ι : Type*} [Fintype ι] (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (X : ι → V) (d : ι → ℝ) (α : ℝ) (hα : 0 < α)
    (hH : IsCoercive H α) (hd : ∀ i, 0 ≤ d i) (hd1 : ∀ i, d i ≤ 1) :
    (∑ i, ‖(2 * d i) • reducedInverse T H (lossCurvature X d)
      α hα hH (lossCurvature_nonneg X d hd) (X i)‖ ^ 2) ≤ Fintype.card ι / α := by
  apply (sum_reducedInverse_weighted_row_norm_sq_le T H X d α hα hH hd).trans
  apply div_le_div_of_nonneg_right _ hα.le
  simpa using Finset.sum_le_sum (s := Finset.univ) (fun i _ => hd1 i)

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/ResponseGramPseudoInverse.lean <==
module

public import ALO.LinearAlgebra.SymmetricPseudoInverse
public import Mathlib.Analysis.Normed.Module.FiniteDimension
public import Mathlib.Analysis.InnerProductSpace.Adjoint

/-! The explicit response-Gram pseudoinverse formula. -/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- A positive Gram form is coercive after removing the response kernel. -/
theorem responseGram_compression
    (J L : V →L[ℝ] V) (a : ℝ) (ha : 0 < a)
    (hsym : (J.adjoint.comp L).toLinearMap.IsSymmetric)
    (hlower : ∀ z, a * ‖J z‖ ^ 2 ≤ ⟪z, (J.adjoint.comp L) z⟫) :
    let T := (LinearMap.ker J.toLinearMap)ᗮ
    let N := J.adjoint.comp L
    (∀ z, J (T.starProjection z) = J z) ∧
      N = ambientCompression T (compressedOperator T N.toLinearMap) ∧
      ∃ c > 0, IsCoercive (compressedOperator T N.toLinearMap) c := by
  let T := (LinearMap.ker J.toLinearMap)ᗮ
  let N := J.adjoint.comp L
  have hker (z : V) (hz : J z = 0) : N z = 0 := by
    apply ext_inner_right ℝ
    intro w
    rw [show ⟪N z, w⟫ = ⟪z, N w⟫ from hsym z w]
    change ⟪z, J.adjoint (L w)⟫ = _
    rw [ContinuousLinearMap.adjoint_inner_right, hz]
    simp
  have hdecomp (z : V) : J (z - T.starProjection z) = 0 := by
    have hh := T.sub_starProjection_mem_orthogonal z
    change z - T.starProjection z ∈ ((LinearMap.ker J.toLinearMap)ᗮ)ᗮ at hh
    have hmem : z - T.starProjection z ∈ LinearMap.ker J.toLinearMap := by
      simpa only [Submodule.orthogonal_orthogonal] using hh
    exact hmem
  have hJP (z : V) : J (T.starProjection z) = J z := by
    have hh := hdecomp z
    rw [map_sub, sub_eq_zero] at hh
    exact hh.symm
  have hNP (z : V) : N (T.starProjection z) = N z := by
    have hh := hker _ (hdecomp z)
    rw [map_sub, sub_eq_zero] at hh
    exact hh.symm
  have hmem (z : V) : N z ∈ T := by
    apply (Submodule.mem_orthogonal' _ _).mpr
    intro w hw
    change ⟪N z, w⟫ = 0
    rw [show ⟪N z, w⟫ = ⟪z, N w⟫ from hsym z w, hker w hw]
    simp
  have hcomp : N = ambientCompression T (compressedOperator T N.toLinearMap) := by
    apply ContinuousLinearMap.ext
    intro z
    change N z = (T.orthogonalProjectionOnto (N (T.orthogonalProjectionOnto z)) : V)
    rw [show N (T.orthogonalProjectionOnto z) = N z from hNP z]
    exact (T.starProjection_eq_self_iff.mpr (hmem z)).symm
  let A : T →ₗ[ℝ] V := J.toLinearMap.comp T.subtype
  have hA : Function.Injective A := by
    apply LinearMap.ker_eq_bot.mp
    apply le_antisymm
    · intro z hz
      change z = 0
      apply Subtype.ext
      have hJz : J z = 0 := hz
      have hh : (z : V) ∈ LinearMap.ker J.toLinearMap := hJz
      have hi := (Submodule.mem_orthogonal' _ _).mp z.property (z : V) hh
      exact inner_self_eq_zero.mp hi
    · exact bot_le
  obtain ⟨K, hK, hanti⟩ := A.injective_iff_antilipschitz.mp hA
  have hKreal : 0 < (K : ℝ) := hK
  let c := a / (K : ℝ) ^ 2
  have hc : 0 < c := div_pos ha (sq_pos_of_pos hKreal)
  refine ⟨hJP, hcomp, c, hc, ?_⟩
  intro z
  have hn := hanti.le_mul_dist z 0
  simp only [map_zero, dist_zero_right] at hn
  change ‖z‖ ≤ (K : ℝ) * ‖J z‖ at hn
  have hsquare := sq_le_sq₀ (norm_nonneg z) (by positivity) |>.mpr hn
  have hl := hlower z
  rw [compressedOperator_inner]
  change c * ‖z‖ ^ 2 ≤ ⟪(z : V), N z⟫
  have hsq : ‖z‖ ^ 2 ≤ (K : ℝ) ^ 2 * ‖J z‖ ^ 2 := by nlinarith
  have hh := mul_le_mul_of_nonneg_left hsq (le_of_lt hc)
  dsimp only [c] at hh ⊢
  have he : a / (K : ℝ) ^ 2 * ((K : ℝ) ^ 2 * ‖J z‖ ^ 2) = a * ‖J z‖ ^ 2 := by
    field_simp
  exact (hh.trans_eq he).trans hl

/-- The symmetric factor equals the response times its Gram pseudoinverse
 times the adjoint response. This includes a zero or singular response. -/
theorem symmetricFactor_eq_responseGram
    (J L : V →L[ℝ] V) (a : ℝ) (ha : 0 < a)
    (hsym : (J.adjoint.comp L).toLinearMap.IsSymmetric)
    (hlower : ∀ z, a * ‖J z‖ ^ 2 ≤ ⟪z, (J.adjoint.comp L) z⟫) :
    symmetricFactor J L = J.comp ((symmetricPseudoInverse (J.adjoint.comp L)).comp J.adjoint) := by
  let T := (LinearMap.ker J.toLinearMap)ᗮ
  let N := J.adjoint.comp L
  obtain ⟨hJP, hcomp, c, hc, hco⟩ := responseGram_compression J L a ha hsym hlower
  change N = ambientCompression T (compressedOperator T N.toLinearMap) at hcomp
  let Q := restrictedInverse T (compressedOperator T N.toLinearMap) c hc hco
  have hQsym : Q.toLinearMap.IsSymmetric :=
    restrictedInverse_isSymmetric T _ c hc hco (compressedOperator_isSymmetric T _ hsym)
  have hpinv : symmetricPseudoInverse N = Q := by
    rw [hcomp]
    exact symmetricPseudoInverse_ambientCompression T _ c hc hco
      (compressedOperator_isSymmetric T _ hsym)
  have hQN (z : V) : Q (N z) = T.starProjection z := by
    rw [hcomp]
    exact restrictedInverse_ambientCompression T _ c hc hco z
  have hfactor : IsSymmetricFactor J L (J.comp (Q.comp J.adjoint)) := by
    refine ⟨?_, ?_, ⟨Q.comp J.adjoint, rfl⟩⟩
    · intro x y
      change ⟪J (Q (J.adjoint x)), y⟫ = ⟪x, J (Q (J.adjoint y))⟫
      calc
        _ = ⟪Q (J.adjoint x), J.adjoint y⟫ := (ContinuousLinearMap.adjoint_inner_right J _ _).symm
        _ = ⟪J.adjoint x, Q (J.adjoint y)⟫ := hQsym _ _
        _ = _ := ContinuousLinearMap.adjoint_inner_left J _ _
    · apply ContinuousLinearMap.ext
      intro z
      change J (Q (N z)) = J z
      rw [hQN, hJP]
  rw [hpinv]
  exact hfactor.eq_symmetricFactor.symm

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/RestrictedInverse.lean <==
module

public import ALO.LinearAlgebra.CoerciveInverse
public import Mathlib.Analysis.InnerProductSpace.Projection.FiniteDimensional
import Mathlib.Tactic.Linarith

/-!
# The restricted inverse in ambient coordinates

For a subspace `T` and a coercive operator `S` on `T`, construct
`A = inclusion ∘ S⁻¹ ∘ projection`. The reduced operator needed in ALO is
`S = H + projection ∘ M ∘ inclusion`, where `M` is the loss curvature.
-/

public section

namespace ALO

open scoped RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- The ambient restricted inverse. No basis choice is involved. -/
@[expose] noncomputable def restrictedInverse (T : Submodule ℝ V)
    (S : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α) : V →L[ℝ] V :=
  T.subtypeL.comp ((coerciveInverseL S α hα hS).comp T.orthogonalProjectionOnto)

@[simp] theorem restrictedInverse_apply (T : Submodule ℝ V)
    (S : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α) (x : V) :
    restrictedInverse T S α hα hS x =
      (coerciveInverse S α hα hS (T.orthogonalProjectionOnto x) : V) := rfl

theorem restrictedInverse_mem (T : Submodule ℝ V)
    (S : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α) (x : V) :
    restrictedInverse T S α hα hS x ∈ T :=
  (coerciveInverse S α hα hS (T.orthogonalProjectionOnto x)).property

/-- The restricted inverse solves the projected equation. -/
theorem restrictedInverse_equation (T : Submodule ℝ V)
    (S : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α) (x : V) :
    S ⟨restrictedInverse T S α hα hS x, restrictedInverse_mem T S α hα hS x⟩ =
      T.orthogonalProjectionOnto x :=
  apply_coerciveInverse S α hα hS _

/-- Any vector in the subspace solving the projected equation equals the restricted inverse. -/
theorem restrictedInverse_unique (T : Submodule ℝ V)
    (S : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α)
    (x : V) (z : T) (hz : S z = T.orthogonalProjectionOnto x) :
    (z : V) = restrictedInverse T S α hα hS x := by
  have he := congrArg (coerciveInverse S α hα hS) hz
  rw [coerciveInverse_apply] at he
  exact congrArg Subtype.val he

theorem restrictedInverse_norm_le (T : Submodule ℝ V)
    (S : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α) (x : V) :
    ‖restrictedInverse T S α hα hS x‖ ≤ α⁻¹ * ‖x‖ := by
  change ‖coerciveInverse S α hα hS (T.orthogonalProjectionOnto x)‖ ≤ _
  exact (coerciveInverse_norm_le S α hα hS _).trans
    (mul_le_mul_of_nonneg_left (T.norm_orthogonalProjectionOnto_apply_le x)
      (inv_nonneg.mpr hα.le))

theorem restrictedInverse_opNorm_le (T : Submodule ℝ V)
    (S : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α) :
    ‖restrictedInverse T S α hα hS‖ ≤ α⁻¹ :=
  (restrictedInverse T S α hα hS).opNorm_le_bound (inv_nonneg.mpr hα.le)
    (restrictedInverse_norm_le T S α hα hS)

theorem restrictedInverse_isSymmetric (T : Submodule ℝ V)
    (S : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α)
    (hsym : S.IsSymmetric) :
    (restrictedInverse T S α hα hS).toLinearMap.IsSymmetric := by
  intro x y
  have hi := coerciveInverse_isSymmetric S α hα hS hsym
    (T.orthogonalProjectionOnto x) (T.orthogonalProjectionOnto y)
  simpa using hi

theorem restrictedInverse_nonneg (T : Submodule ℝ V)
    (S : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α) (x : V) :
    0 ≤ ⟪x, restrictedInverse T S α hα hS x⟫ := by
  have hi := coerciveInverse_nonneg S α hα hS (T.orthogonalProjectionOnto x)
  simpa using hi

theorem restrictedInverse_quadratic_upper (T : Submodule ℝ V)
    (S : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α) (x : V) :
    ⟪x, restrictedInverse T S α hα hS x⟫ ≤ α⁻¹ * ‖x‖ ^ 2 := by
  have hi := real_inner_le_norm x (restrictedInverse T S α hα hS x)
  have hn := mul_le_mul_of_nonneg_left (restrictedInverse_norm_le T S α hα hS x)
    (norm_nonneg x)
  nlinarith

@[simp] theorem restrictedInverse_apply_reduced (T : Submodule ℝ V)
    (S : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α) (z : T) :
    restrictedInverse T S α hα hS (S z : V) = (z : V) := by
  simp

theorem restrictedInverse_range (T : Submodule ℝ V)
    (S : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α) :
    LinearMap.range (restrictedInverse T S α hα hS).toLinearMap = T := by
  ext x
  constructor
  · rintro ⟨y, rfl⟩
    exact restrictedInverse_mem T S α hα hS y
  · intro hx
    exact ⟨(S ⟨x, hx⟩ : V), restrictedInverse_apply_reduced T S α hα hS ⟨x, hx⟩⟩

theorem restrictedInverse_eq_zero_on_orthogonal (T : Submodule ℝ V)
    (S : T →ₗ[ℝ] T) (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α)
    (x : V) (hx : x ∈ Tᗮ) : restrictedInverse T S α hα hS x = 0 := by
  have hp : T.orthogonalProjectionOnto x = 0 :=
    Submodule.orthogonalProjectionOnto_eq_zero_iff.mpr hx
  simp [hp]

theorem restrictedInverse_bot_eq_zero (S : (⊥ : Submodule ℝ V) →ₗ[ℝ] (⊥ : Submodule ℝ V))
    (α : ℝ) (hα : 0 < α) (hS : IsCoercive S α) :
    restrictedInverse ⊥ S α hα hS = 0 := by
  ext x
  change restrictedInverse ⊥ S α hα hS x = 0
  simpa only [Submodule.mem_bot] using restrictedInverse_mem ⊥ S α hα hS x

/-- Compression of the loss curvature to the coefficient tangent space. -/
@[expose] noncomputable def compressedOperator (T : Submodule ℝ V) (M : V →ₗ[ℝ] V) :
    T →ₗ[ℝ] T :=
  T.orthogonalProjectionOnto.toLinearMap.comp (M.comp T.subtype)

@[simp] theorem compressedOperator_inner (T : Submodule ℝ V) (M : V →ₗ[ℝ] V)
    (x y : T) : ⟪x, compressedOperator T M y⟫ = ⟪(x : V), M (y : V)⟫ := by
  exact T.inner_orthogonalProjectionOnto_eq_of_mem_left x (M (y : V))

theorem compressedOperator_isSymmetric (T : Submodule ℝ V) (M : V →ₗ[ℝ] V)
    (hM : M.IsSymmetric) : (compressedOperator T M).IsSymmetric := by
  intro x y
  have hm := hM (x : V) (y : V)
  simpa [compressedOperator] using hm

/-- Adding nonnegative loss curvature preserves the penalty's coercivity modulus. -/
theorem reducedOperator_isCoercive (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (M : V →ₗ[ℝ] V) (α : ℝ) (hH : IsCoercive H α)
    (hM : ∀ x, 0 ≤ ⟪x, M x⟫) : IsCoercive (H + compressedOperator T M) α := by
  intro x
  have hh := hH x
  have hm := hM (x : V)
  simp only [LinearMap.add_apply, inner_add_right, compressedOperator_inner]
  linarith

theorem reducedOperator_isSymmetric (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (M : V →ₗ[ℝ] V) (hH : H.IsSymmetric) (hM : M.IsSymmetric) :
    (H + compressedOperator T M).IsSymmetric :=
  hH.add (compressedOperator_isSymmetric T M hM)

/-- The ALO restricted inverse with penalty curvature `H` and ambient loss curvature `M`.
In an orthonormal basis of `T`, this is `U (H + Uᵀ M U)⁻¹ Uᵀ`. -/
@[expose] noncomputable def reducedInverse (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (M : V →ₗ[ℝ] V) (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hM : ∀ x, 0 ≤ ⟪x, M x⟫) : V →L[ℝ] V :=
  restrictedInverse T (H + compressedOperator T M) α hα
    (reducedOperator_isCoercive T H M α hH hM)

/-- The energy estimate used in the mean-field argument: in matrix notation, `A M A ≤ A`
when `A` is symmetric. This quadratic statement itself does not need symmetry. -/
theorem reducedInverse_energy (T : Submodule ℝ V) (H : T →ₗ[ℝ] T)
    (M : V →ₗ[ℝ] V) (α : ℝ) (hα : 0 < α) (hH : IsCoercive H α)
    (hM : ∀ x, 0 ≤ ⟪x, M x⟫) (x : V) :
    ⟪reducedInverse T H M α hα hH hM x, M (reducedInverse T H M α hα hH hM x)⟫ ≤
      ⟪x, reducedInverse T H M α hα hH hM x⟫ := by
  let S := H + compressedOperator T M
  let hS := reducedOperator_isCoercive T H M α hH hM
  let u : T := coerciveInverse S α hα hS (T.orthogonalProjectionOnto x)
  have he := congrArg (fun v : T => ⟪u, v⟫)
    (apply_coerciveInverse S α hα hS (T.orthogonalProjectionOnto x))
  change ⟪u, H u + compressedOperator T M u⟫ = ⟪u, T.orthogonalProjectionOnto x⟫ at he
  simp only [inner_add_right, compressedOperator_inner,
    Submodule.inner_orthogonalProjectionOnto_eq_of_mem_left] at he
  have hh : 0 ≤ ⟪u, H u⟫ := (mul_nonneg hα.le (sq_nonneg ‖u‖)).trans (hH u)
  change ⟪(u : V), M (u : V)⟫ ≤ ⟪x, (u : V)⟫
  have hc : ⟪(u : V), x⟫ = ⟪x, (u : V)⟫ := real_inner_comm _ _
  linarith

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/SymmetricPseudoInverse.lean <==
module

public import ALO.Estimator.LinearResponseOperator

/-! # The Moore-Penrose formula for a symmetric restricted inverse

The factor of Q through Q² with range equal to range Q is its symmetric
pseudoinverse. Here this identification is proved for every coercive
symmetric operator compressed to a subspace, including the zero subspace.
-/

public section
namespace ALO
open scoped RealInnerProductSpace

variable {V : Type*} [NormedAddCommGroup V] [InnerProductSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- A Borel symmetric pseudoinverse formula, specified below on the
coercive compressed operators used in ALO. -/
@[expose] noncomputable def symmetricPseudoInverse (Q : V →L[ℝ] V) : V →L[ℝ] V :=
  symmetricFactor Q (Q.comp Q)

theorem measurable_symmetricPseudoInverse :
    Measurable (symmetricPseudoInverse (V := V)) := by
  have hc : Continuous (fun Q : V →L[ℝ] V => Q.comp Q) := by fun_prop
  exact measurable_symmetricFactor.comp (measurable_id.prodMk hc.measurable)

/-- Extend an operator on a subspace by zero on its orthogonal complement. -/
@[expose] noncomputable def ambientCompression
    (T : Submodule ℝ V) (S : T →ₗ[ℝ] T) : V →L[ℝ] V :=
  T.subtypeL.comp (S.toContinuousLinearMap.comp T.orthogonalProjectionOnto)

theorem ambientCompression_restrictedInverse
    (T : Submodule ℝ V) (S : T →ₗ[ℝ] T)
    (a : ℝ) (ha : 0 < a) (hS : IsCoercive S a) (x : V) :
    ambientCompression T S (restrictedInverse T S a ha hS x) = T.starProjection x := by
  change (S (T.orthogonalProjectionOnto
    (coerciveInverse S a ha hS (T.orthogonalProjectionOnto x) : V)) : V) = _
  simp only [Submodule.orthogonalProjectionOnto_mem_subspace_eq_self, apply_coerciveInverse]
  rfl

theorem restrictedInverse_ambientCompression
    (T : Submodule ℝ V) (S : T →ₗ[ℝ] T)
    (a : ℝ) (ha : 0 < a) (hS : IsCoercive S a) (x : V) :
    restrictedInverse T S a ha hS (ambientCompression T S x) = T.starProjection x := by
  change restrictedInverse T S a ha hS (S (T.orthogonalProjectionOnto x) : V) = _
  rw [restrictedInverse_apply_reduced]
  rfl

/-- The compressed curvature and its restricted inverse satisfy the four
Moore-Penrose equations. -/
theorem restrictedInverse_moorePenrose
    (T : Submodule ℝ V) (S : T →ₗ[ℝ] T)
    (a : ℝ) (ha : 0 < a) (hS : IsCoercive S a) :
    let Q := ambientCompression T S
    let A := restrictedInverse T S a ha hS
    (∀ x, Q (A (Q x)) = Q x) ∧
    (∀ x, A (Q (A x)) = A x) ∧
    (Q.comp A).toLinearMap.IsSymmetric ∧ (A.comp Q).toLinearMap.IsSymmetric := by
  dsimp only
  have hQA : (ambientCompression T S).comp (restrictedInverse T S a ha hS) =
      T.starProjection := by
    ext x
    exact ambientCompression_restrictedInverse T S a ha hS x
  have hAQ : (restrictedInverse T S a ha hS).comp (ambientCompression T S) =
      T.starProjection := by
    ext x
    exact restrictedInverse_ambientCompression T S a ha hS x
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro x
    rw [ambientCompression_restrictedInverse]
    exact T.starProjection_eq_self_iff.mpr (Subtype.coe_prop _)
  · intro x
    rw [restrictedInverse_ambientCompression]
    exact T.starProjection_eq_self_iff.mpr (restrictedInverse_mem T S a ha hS x)
  · rw [hQA]
    exact T.starProjection_isSymmetric
  · rw [hAQ]
    exact T.starProjection_isSymmetric

/-- The restricted inverse equals the symmetric pseudoinverse of the
ambient compressed curvature. -/
theorem symmetricPseudoInverse_ambientCompression
    (T : Submodule ℝ V) (S : T →ₗ[ℝ] T)
    (a : ℝ) (ha : 0 < a) (hS : IsCoercive S a) (hsym : S.IsSymmetric) :
    symmetricPseudoInverse (ambientCompression T S) = restrictedInverse T S a ha hS := by
  let Q := ambientCompression T S
  let A := restrictedInverse T S a ha hS
  have hr : LinearMap.range Q.toLinearMap = T := by
    apply le_antisymm
    · rintro z ⟨x, rfl⟩
      exact Subtype.coe_prop _
    · intro z hz
      refine ⟨A z, ?_⟩
      exact (ambientCompression_restrictedInverse T S a ha hS z).trans
        (T.starProjection_eq_self_iff.mpr hz)
  have hA : IsSymmetricFactor Q (Q.comp Q) A := by
    refine ⟨restrictedInverse_isSymmetric T S a ha hS hsym, ?_, ?_⟩
    · ext x
      change A (Q (Q x)) = Q x
      rw [restrictedInverse_ambientCompression]
      exact T.starProjection_eq_self_iff.mpr (Subtype.coe_prop _)
    · apply exists_lifting_of_range_le Q A
      rw [hr, restrictedInverse_range]
  exact hA.eq_symmetricFactor.symm

/-- The linear response operator has the advertised projection/pseudoinverse
formula on its realized coefficient range. -/
theorem linearResponseOperator_eq_symmetricPseudoInverse
    {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (B C : E →L[ℝ] V) (M : V →L[ℝ] V) (a : ℝ) (ha : 0 < a)
    (hmono : HasTangentLowerBound B.toLinearMap C.toLinearMap a)
    (hsym : ∀ ξ η, ⟪C ξ, B η⟫ = ⟪B ξ, C η⟫)
    (hMsym : M.toLinearMap.IsSymmetric) (hM : ∀ x, 0 ≤ ⟪x, M x⟫) :
    linearResponseOperator B C M =
      symmetricPseudoInverse (ambientCompression (LinearMap.range B.toLinearMap)
        (tangentCurvature B.toLinearMap C.toLinearMap a hmono +
          compressedOperator (LinearMap.range B.toLinearMap) M.toLinearMap)) := by
  rw [linearResponseOperator_eq_reducedInverse B C M a ha hmono hsym hMsym hM]
  exact (symmetricPseudoInverse_ambientCompression _ _ a ha _
    (reducedOperator_isSymmetric _ _ _
      ((tangentCurvature_isSymmetric_iff _ _ _ hmono).mpr hsym) hMsym)).symm

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/TangentCurvatureCongruence.lean <==
module

public import ALO.LinearAlgebra.TangentRelation

/-!
# Congruence of tangent curvature

The restricted tangent curvature lives on the range of the first component,
so its type changes when that range is presented by a different
parametrization.  Its ambient zero-extension avoids that dependent typing and
makes precise that the curvature depends only on the linear tangent relation.
-/

public section

namespace ALO

open scoped RealInnerProductSpace

variable {E E' V : Type*} [AddCommGroup E] [Module ℝ E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

/-- The tangent curvature, extended by zero on the orthogonal complement of
the realized first-component range. -/
@[expose] noncomputable def ambientTangentCurvature
    (B C : E →ₗ[ℝ] V) (α : ℝ) (h : HasTangentLowerBound B C α) :
    V →ₗ[ℝ] V :=
  (LinearMap.range B).subtype.comp
    ((tangentCurvature B C α h).comp
      (LinearMap.range B).orthogonalProjectionOnto.toLinearMap)

/-- On a realized first-component direction, the ambient curvature is the
projection of the corresponding second-component direction. -/
theorem ambientTangentCurvature_apply_range
    (B C : E →ₗ[ℝ] V) (α : ℝ) (h : HasTangentLowerBound B C α) (η : E) :
    ambientTangentCurvature B C α h (B η) =
      (LinearMap.range B).orthogonalProjectionOnto (C η) := by
  rw [ambientTangentCurvature]
  simp only [LinearMap.comp_apply]
  have hp : (LinearMap.range B).orthogonalProjectionOnto (B η) =
      B.rangeRestrict η := by
    simpa using
      (LinearMap.range B).orthogonalProjectionOnto_mem_subspace_eq_self
        (B.rangeRestrict η)
  exact congrArg Subtype.val
    ((congrArg (tangentCurvature B C α h) hp).trans
      (tangentCurvature_apply_rangeRestrict B C α h η))

/-- The ambient extension vanishes on the orthogonal complement of the
realized coefficient range. -/
theorem ambientTangentCurvature_eq_zero_of_mem_orthogonal
    (B C : E →ₗ[ℝ] V) (α : ℝ) (h : HasTangentLowerBound B C α)
    (z : V) (hz : z ∈ (LinearMap.range B)ᗮ) :
    ambientTangentCurvature B C α h z = 0 := by
  have hp : (LinearMap.range B).orthogonalProjectionOnto z = 0 :=
    Submodule.orthogonalProjectionOnto_eq_zero_iff.mpr hz
  simp [ambientTangentCurvature, hp]

/-- The ambient curvature only sees the orthogonal projection onto the
realized coefficient range. -/
theorem ambientTangentCurvature_apply_eq_apply_projection
    (B C : E →ₗ[ℝ] V) (α : ℝ) (h : HasTangentLowerBound B C α) (z : V) :
    ambientTangentCurvature B C α h z =
      ambientTangentCurvature B C α h
        ((LinearMap.range B).orthogonalProjectionOnto z : V) := by
  let p : V := ((LinearMap.range B).orthogonalProjectionOnto z : V)
  have hz : z - p ∈ (LinearMap.range B)ᗮ := by
    change z - (LinearMap.range B).starProjection z ∈
      (LinearMap.range B)ᗮ
    exact (LinearMap.range B).sub_starProjection_mem_orthogonal z
  have hzero := ambientTangentCurvature_eq_zero_of_mem_orthogonal
    B C α h (z - p) hz
  have hdecomp : z = p + (z - p) := by abel
  calc
    ambientTangentCurvature B C α h z =
        ambientTangentCurvature B C α h (p + (z - p)) :=
      congrArg (ambientTangentCurvature B C α h) hdecomp
    _ = ambientTangentCurvature B C α h p := by
      rw [map_add, hzero, add_zero]
    _ = ambientTangentCurvature B C α h
        ((LinearMap.range B).orthogonalProjectionOnto z : V) := rfl

/-- Two parametrizations of the same linear tangent relation have the same
ambient tangent curvature.  Equality of first-component ranges identifies the
supporting subspace; equality of paired ranges identifies every realized
first/second-component pair. -/
theorem ambientTangentCurvature_eq_of_range_prod_eq
    [AddCommGroup E'] [Module ℝ E']
    (B C : E →ₗ[ℝ] V) (B' C' : E' →ₗ[ℝ] V) (α : ℝ)
    (h : HasTangentLowerBound B C α)
    (h' : HasTangentLowerBound B' C' α)
    (hB : LinearMap.range B = LinearMap.range B')
    (hBC : LinearMap.range (B.prod C) = LinearMap.range (B'.prod C')) :
    ambientTangentCurvature B C α h =
      ambientTangentCurvature B' C' α h' := by
  ext z
  let p := (LinearMap.range B).orthogonalProjectionOnto z
  obtain ⟨η, hη⟩ := B.surjective_rangeRestrict p
  have hBη : B η = (p : V) := congrArg Subtype.val hη
  have hm : (B.prod C) η ∈ LinearMap.range (B'.prod C') := by
    rw [← hBC]
    exact LinearMap.mem_range_self (B.prod C) η
  obtain ⟨η', hη'⟩ := hm
  change (B' η', C' η') = (B η, C η) at hη'
  have hfirst : B' η' = B η := by
    exact congrArg Prod.fst hη'
  have hsecond : C' η' = C η := by
    exact congrArg Prod.snd hη'
  have hproj (w : V) :
      ((LinearMap.range B).orthogonalProjectionOnto w : V) =
        ((LinearMap.range B').orthogonalProjectionOnto w : V) := by
    rw [hB]
  calc
    ambientTangentCurvature B C α h z =
        ambientTangentCurvature B C α h (p : V) :=
      ambientTangentCurvature_apply_eq_apply_projection B C α h z
    _ = ambientTangentCurvature B C α h (B η) := by rw [hBη]
    _ = ((LinearMap.range B).orthogonalProjectionOnto (C η) : V) :=
      ambientTangentCurvature_apply_range B C α h η
    _ = ((LinearMap.range B').orthogonalProjectionOnto (C' η') : V) := by
      rw [hsecond, hproj]
    _ = ambientTangentCurvature B' C' α h' (B' η') :=
      (ambientTangentCurvature_apply_range B' C' α h' η').symm
    _ = ambientTangentCurvature B' C' α h' (p : V) := by
      rw [hfirst, hBη]
    _ = ambientTangentCurvature B' C' α h'
        ((LinearMap.range B').orthogonalProjectionOnto z : V) := by
      rw [← hproj]
    _ = ambientTangentCurvature B' C' α h' z :=
      (ambientTangentCurvature_apply_eq_apply_projection B' C' α h' z).symm

/-- If two parametrizations have the same tangent relation, the restricted
curvature from the first parametrization satisfies the projected relation for
the second after identifying their first-component ranges. -/
theorem tangentCurvature_apply_of_range_prod_eq
    [AddCommGroup E'] [Module ℝ E']
    (B C : E →ₗ[ℝ] V) (B' C' : E' →ₗ[ℝ] V) (α : ℝ)
    (h : HasTangentLowerBound B C α)
    (h' : HasTangentLowerBound B' C' α)
    (hB : LinearMap.range B = LinearMap.range B')
    (hBC : LinearMap.range (B.prod C) = LinearMap.range (B'.prod C'))
    (η : E') :
    tangentCurvature B C α h
        ⟨B' η, by
          rw [hB]
          exact LinearMap.mem_range_self B' η⟩ =
      (LinearMap.range B).orthogonalProjectionOnto (C' η) := by
  let z : LinearMap.range B :=
    ⟨B' η, by
      rw [hB]
      exact LinearMap.mem_range_self B' η⟩
  apply Subtype.ext
  change (tangentCurvature B C α h z : V) =
    ((LinearMap.range B).orthogonalProjectionOnto (C' η) : V)
  calc
    (tangentCurvature B C α h z : V) =
        ambientTangentCurvature B C α h (B' η) := by
      rw [ambientTangentCurvature]
      simp only [LinearMap.comp_apply]
      apply congrArg Subtype.val
      exact congrArg (tangentCurvature B C α h)
        ((LinearMap.range B).orthogonalProjectionOnto_mem_subspace_eq_self z).symm
    _ = ambientTangentCurvature B' C' α h' (B' η) := by
      rw [ambientTangentCurvature_eq_of_range_prod_eq
        B C B' C' α h h' hB hBC]
    _ = ((LinearMap.range B').orthogonalProjectionOnto (C' η) : V) :=
      ambientTangentCurvature_apply_range B' C' α h' η
    _ = ((LinearMap.range B).orthogonalProjectionOnto (C' η) : V) := by
      rw [hB]

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/TangentRelation.lean <==
module

public import Mathlib.Analysis.InnerProductSpace.Projection.FiniteDimensional
public import Mathlib.Analysis.InnerProductSpace.Symmetric
public import Mathlib.LinearAlgebra.Isomorphisms
import Mathlib.Tactic.Linarith

/-!
# Restricted curvature of a linear tangent relation

All bounds are isotropic. The parameter `α` will eventually be instantiated by `n * μ`.
The quadratic lower bound alone gives kernel orthogonality and a unique projected
factorization. Symmetry requires an additional argument from cyclic monotonicity;
it is not inferred from this lower bound.
-/

public section

namespace ALO

open scoped RealInnerProductSpace

variable {E V : Type*} [AddCommGroup E] [Module ℝ E]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V]

/-- The isotropic lower bound for a linear relation `(Bη, Cη)`. -/
@[expose] def HasTangentLowerBound (B C : E →ₗ[ℝ] V) (α : ℝ) : Prop :=
  ∀ η, α * ‖B η‖ ^ 2 ≤ ⟪B η, C η⟫

private lemma slope_eq_zero_of_affine_lower_bound (a b c : ℝ)
    (h : ∀ t : ℝ, a ≤ b + t * c) : c = 0 := by
  by_contra hc
  have ht := h ((a - b - 1) / c)
  rw [div_mul_cancel₀ _ hc] at ht
  linarith

/-- Kernel directions in the first component are orthogonal to every first-component
direction in the second component. No positivity assumption on `α` is needed here. -/
theorem inner_eq_zero_of_tangent_ker {B C : E →ₗ[ℝ] V} {α : ℝ}
    (h : HasTangentLowerBound B C α) {η : E} (hη : B η = 0) (ξ : E) :
    ⟪B ξ, C η⟫ = 0 := by
  apply slope_eq_zero_of_affine_lower_bound (α * ‖B ξ‖ ^ 2) ⟪B ξ, C ξ⟫
  intro t
  have ht := h (ξ + t • η)
  simpa only [map_add, map_smul, hη, smul_zero, add_zero,
    inner_add_right, real_inner_smul_right] using ht

/-- A kernel direction is mapped by `C` into the orthogonal complement of `range B`. -/
theorem tangent_ker_mem_orthogonal {B C : E →ₗ[ℝ] V} {α : ℝ}
    (h : HasTangentLowerBound B C α) {η : E} (hη : B η = 0) :
    C η ∈ (LinearMap.range B)ᗮ := by
  rw [Submodule.mem_orthogonal]
  rintro _ ⟨ξ, rfl⟩
  exact inner_eq_zero_of_tangent_ker h hη ξ

section FiniteDimensional

variable [FiniteDimensional ℝ V]

/-- The second component projected onto the range of the first. -/
noncomputable def projectedTangentMap (B C : E →ₗ[ℝ] V) :
    E →ₗ[ℝ] LinearMap.range B :=
  (LinearMap.range B).orthogonalProjectionOnto.toLinearMap.comp C

/-- Kernel inclusion needed to descend the projected second component to `range B`. -/
theorem tangent_ker_le_projected_ker {B C : E →ₗ[ℝ] V} {α : ℝ}
    (h : HasTangentLowerBound B C α) :
    LinearMap.ker B.rangeRestrict ≤ LinearMap.ker (projectedTangentMap B C) := by
  intro η hη
  have hzero : B η = 0 := congrArg Subtype.val (LinearMap.mem_ker.mp hη)
  change (LinearMap.range B).orthogonalProjectionOnto (C η) = 0
  exact (Submodule.orthogonalProjectionOnto_eq_zero_iff (K := LinearMap.range B)).mpr
    (tangent_ker_mem_orthogonal h hzero)

/-- The unique restricted curvature operator obtained by factoring through `range B`.
Self-adjointness is not part of this definition. -/
noncomputable def tangentCurvature (B C : E →ₗ[ℝ] V) (α : ℝ)
    (h : HasTangentLowerBound B C α) :
    LinearMap.range B →ₗ[ℝ] LinearMap.range B :=
  B.rangeRestrict.liftOfSurjective B.surjective_rangeRestrict
    ⟨projectedTangentMap B C, tangent_ker_le_projected_ker h⟩

/-- The defining projected tangent relation. -/
@[simp] theorem tangentCurvature_apply_rangeRestrict (B C : E →ₗ[ℝ] V) (α : ℝ)
    (h : HasTangentLowerBound B C α) (η : E) :
    tangentCurvature B C α h (B.rangeRestrict η) =
      (LinearMap.range B).orthogonalProjectionOnto (C η) := by
  unfold tangentCurvature
  exact LinearMap.equivOfSurjective_apply _ _

/-- The restricted curvature inherits the isotropic lower bound. -/
theorem tangentCurvature_lower_bound (B C : E →ₗ[ℝ] V) (α : ℝ)
    (h : HasTangentLowerBound B C α) (z : LinearMap.range B) :
    α * ‖z‖ ^ 2 ≤ ⟪z, tangentCurvature B C α h z⟫ := by
  obtain ⟨η, rfl⟩ := B.surjective_rangeRestrict z
  simpa using h η

/-- No other linear operator can satisfy the same projected tangent relation. -/
theorem tangentCurvature_unique (B C : E →ₗ[ℝ] V) (α : ℝ)
    (h : HasTangentLowerBound B C α)
    (H : LinearMap.range B →ₗ[ℝ] LinearMap.range B)
    (hH : ∀ η, H (B.rangeRestrict η) =
      (LinearMap.range B).orthogonalProjectionOnto (C η)) :
    H = tangentCurvature B C α h := by
  ext z
  obtain ⟨η, rfl⟩ := B.surjective_rangeRestrict z
  rw [hH, tangentCurvature_apply_rangeRestrict]

/-- Existence and uniqueness of the projected factorization, including its lower bound.
This theorem does not yet assert symmetry. -/
theorem existsUnique_tangentCurvature (B C : E →ₗ[ℝ] V) (α : ℝ)
    (h : HasTangentLowerBound B C α) :
    ∃! H : LinearMap.range B →ₗ[ℝ] LinearMap.range B,
      (∀ η, H (B.rangeRestrict η) =
        (LinearMap.range B).orthogonalProjectionOnto (C η)) ∧
      (∀ z, α * ‖z‖ ^ 2 ≤ ⟪z, H z⟫) := by
  refine ⟨tangentCurvature B C α h, ⟨?_, ?_⟩, ?_⟩
  · exact tangentCurvature_apply_rangeRestrict B C α h
  · exact tangentCurvature_lower_bound B C α h
  · intro H hH
    exact tangentCurvature_unique B C α h H hH.1

/-- Strict positivity of the lower-bound constant makes the curvature injective. -/
theorem tangentCurvature_injective (B C : E →ₗ[ℝ] V) (α : ℝ)
    (h : HasTangentLowerBound B C α) (hα : 0 < α) :
    Function.Injective (tangentCurvature B C α h) := by
  intro x y hxy
  have hz : tangentCurvature B C α h (x - y) = 0 := by
    rw [map_sub, hxy, sub_self]
  have hbound := tangentCurvature_lower_bound B C α h (x - y)
  rw [hz, inner_zero_right] at hbound
  have hsq : ‖x - y‖ ^ 2 ≤ 0 :=
    (mul_le_mul_iff_left₀ hα).mp (by simpa [mul_comm] using hbound)
  have hnorm : ‖x - y‖ = 0 := by nlinarith [sq_nonneg ‖x - y‖]
  exact sub_eq_zero.mp (norm_eq_zero.mp hnorm)

/-- Symmetry of the restricted operator is exactly the mixed-pairing identity.
`CyclicMonotonicity.lean` derives this identity from cyclic monotonicity. -/
theorem tangentCurvature_isSymmetric_iff (B C : E →ₗ[ℝ] V) (α : ℝ)
    (h : HasTangentLowerBound B C α) :
    (tangentCurvature B C α h).IsSymmetric ↔
      ∀ ξ η, ⟪C ξ, B η⟫ = ⟪B ξ, C η⟫ := by
  constructor
  · intro hsym ξ η
    simpa using hsym (B.rangeRestrict ξ) (B.rangeRestrict η)
  · intro hsym x y
    obtain ⟨ξ, rfl⟩ := B.surjective_rangeRestrict x
    obtain ⟨η, rfl⟩ := B.surjective_rangeRestrict y
    simpa using hsym ξ η

end FiniteDimensional

end ALO


==> anc/lean_alo/ALO/LinearAlgebra/TraceRestriction.lean <==
module

public import ALO.LinearAlgebra.EquivNormDet
public import Mathlib.LinearAlgebra.Trace

/-!
# Trace of an operator supported on a subspace

An ambient endomorphism whose image is contained in a subspace has the same
trace as the induced endomorphism of that subspace.  The statement applies to
all ambient inputs; no invariance hypothesis on inputs is needed beyond the
range condition.
-/

public section

namespace ALO

variable {V : Type*} [NormedAddCommGroup V] [NormedSpace ℝ V]
  [FiniteDimensional ℝ V]

/-- Restrict the codomain of an endomorphism to a subspace containing its
range. -/
@[expose] def endomorphismCodRestrict (K : Submodule ℝ V) (f : V →ₗ[ℝ] V)
    (hK : LinearMap.range f ≤ K) : V →ₗ[ℝ] K :=
  f.codRestrict K (fun x => hK (LinearMap.mem_range_self f x))

@[simp] theorem endomorphismCodRestrict_apply
    (K : Submodule ℝ V) (f : V →ₗ[ℝ] V)
    (hK : LinearMap.range f ≤ K) (x : V) :
    (endomorphismCodRestrict K f hK x : V) = f x :=
  rfl

/-- The full trace equals the trace of the induced endomorphism on any
subspace containing the full image. -/
theorem trace_eq_trace_restrict_of_range_le
    (K : Submodule ℝ V) (f : V →ₗ[ℝ] V)
    (hK : LinearMap.range f ≤ K) :
    LinearMap.trace ℝ V f =
      LinearMap.trace ℝ K
        ((endomorphismCodRestrict K f hK).comp K.subtype) := by
  let g := endomorphismCodRestrict K f hK
  have hf : K.subtype.comp g = f := by
    ext x
    rfl
  calc
    LinearMap.trace ℝ V f =
        LinearMap.trace ℝ V (K.subtype.comp g) :=
      congrArg (LinearMap.trace ℝ V) hf.symm
    _ = LinearMap.trace ℝ K (g.comp K.subtype) :=
      LinearMap.trace_comp_comm' g K.subtype
    _ = LinearMap.trace ℝ K
        ((endomorphismCodRestrict K f hK).comp K.subtype) := rfl

/-- The trace of an endomorphism of a product is the sum of the traces of its
two diagonal blocks. No hypothesis is imposed on the off-diagonal blocks. -/
theorem trace_prod_eq_trace_diagonal_blocks
    {W : Type*} [NormedAddCommGroup W] [NormedSpace ℝ W]
    [FiniteDimensional ℝ W] (f : (V × W) →ₗ[ℝ] (V × W)) :
    LinearMap.trace ℝ (V × W) f =
      LinearMap.trace ℝ V
        ((LinearMap.fst ℝ V W).comp
          (f.comp (LinearMap.inl ℝ V W))) +
      LinearMap.trace ℝ W
        ((LinearMap.snd ℝ V W).comp
          (f.comp (LinearMap.inr ℝ V W))) := by
  have hf :
      f =
        (LinearMap.inl ℝ V W).comp ((LinearMap.fst ℝ V W).comp f) +
        (LinearMap.inr ℝ V W).comp ((LinearMap.snd ℝ V W).comp f) := by
    apply LinearMap.ext
    rintro ⟨x, y⟩
    apply Prod.ext <;> simp
  calc
    LinearMap.trace ℝ (V × W) f =
        LinearMap.trace ℝ (V × W)
          ((LinearMap.inl ℝ V W).comp ((LinearMap.fst ℝ V W).comp f) +
            (LinearMap.inr ℝ V W).comp
              ((LinearMap.snd ℝ V W).comp f)) :=
      congrArg (LinearMap.trace ℝ (V × W)) hf
    _ = _ := by
      rw [map_add]
      rw [LinearMap.trace_comp_comm'
        ((LinearMap.fst ℝ V W).comp f) (LinearMap.inl ℝ V W)]
      rw [LinearMap.trace_comp_comm'
        ((LinearMap.snd ℝ V W).comp f) (LinearMap.inr ℝ V W)]
      simp only [LinearMap.comp_assoc]

end ALO


==> anc/lean_alo/ALO/MeasureTheory/AffineGaussianDensity.lean <==
module

public import ALO.MeasureTheory.StandardGaussianDensity
public import ALO.MeasureTheory.TiltedProbability
public import Mathlib.MeasureTheory.Measure.Haar.Unique

/-!
# Gaussian density in arbitrary affine fiber coordinates

An affine parametrization of a Euclidean fiber need not be isometric.
Its Haar Jacobian and the orthogonal Gaussian density factor are positive
finite constants. Both disappear upon normalization.
-/

public section
namespace ALO

open MeasureTheory MeasureTheory.Measure ProbabilityTheory
open scoped ENNReal

/-- If the unnormalized pushforward is a positive finite multiple of a
probability measure, normalizing the source density recovers that measure. -/
theorem map_normalizedWithDensity_of_map_eq_smul
    {A B : Type*} [MeasurableSpace A] [MeasurableSpace B]
    (μ : Measure A) (w : A → ℝ≥0∞) (f : A → B) (hf : Measurable f)
    (ρ : Measure B) [IsProbabilityMeasure ρ]
    (c : ℝ≥0∞) (hc : c ≠ 0) (hcfin : c ≠ ⊤)
    (h : (μ.withDensity w).map f = c • ρ) :
    (normalizedWithDensity μ w).map f = ρ := by
  have hmass : ∫⁻ x, w x ∂μ = c := by
    have hh := congrArg (fun ν : Measure B => ν Set.univ) h
    simpa only [Measure.map_apply hf MeasurableSet.univ, Set.preimage_univ,
      withDensity_apply _ MeasurableSet.univ, Measure.restrict_univ,
      Measure.smul_apply, measure_univ, smul_eq_mul, mul_one] using hh
  rw [normalizedWithDensity, Measure.map_smul _ hf.aemeasurable, h, hmass, smul_smul,
    ENNReal.inv_mul_cancel hc hcfin, one_smul]

variable {E F : Type*}
  [NormedAddCommGroup E] [InnerProductSpace ℝ E] [FiniteDimensional ℝ E]
  [MeasurableSpace E] [BorelSpace E]
  [NormedAddCommGroup F] [NormedSpace ℝ F]
  [MeasurableSpace F] [BorelSpace F]

/-- Pushing forward the ambient Gaussian density in arbitrary affine
coordinates of a fiber gives a positive finite multiple of its intrinsic
affine Gaussian law. The coordinate shift `r` need not vanish. -/
theorem map_affineGaussianDensity_eq_smul
    (K : Submodule ℝ E) (e : F ≃L[ℝ] K) (r : K)
    (m : E) (hm : m ∈ Kᗮ) (ν : Measure F) [IsAddHaarMeasure ν] :
    ∃ c : ℝ≥0∞, 0 < c ∧ c < ⊤ ∧
      (ν.withDensity (fun x => standardGaussianDensity E (((e x + r : K) : E) + m))).map
        (fun x => ((e x + r : K) : E) + m) =
      c • (stdGaussian K).map (fun k : K => (k : E) + m) := by
  let l := fun x : F => e x + r
  let v := fun k : K => (k : E) + m
  have hl : Measurable l := by fun_prop
  have hv : Measurable v := by fun_prop
  have he : Measurable e := e.continuous.measurable
  let : IsAddHaarMeasure (ν.map e) := e.isAddHaarMeasure_map ν
  let a : ℝ≥0∞ := addHaarScalarFactor (ν.map e) (volume : Measure K)
  have ha : 0 < a := ENNReal.coe_pos.mpr (addHaarScalarFactor_pos_of_isAddHaarMeasure _ _)
  have haf : a < ⊤ := ENNReal.coe_lt_top
  have hmap : ν.map l = a • (volume : Measure K) := by
    have hbase : ν.map e = a • (volume : Measure K) := isAddLeftInvariant_eq_smul _ _
    change ν.map ((fun k : K => k + r) ∘ e) = _
    rw [← Measure.map_map (by fun_prop) he, hbase, Measure.map_smul _ (by fun_prop),
      map_add_right_eq_self]
  let b := standardGaussianDensity E m / standardGaussianDensity K 0
  have hb : 0 < b := ENNReal.div_pos (standardGaussianDensity_pos E m).ne'
    (standardGaussianDensity_ne_top K 0)
  have hbf : b < ⊤ := ENNReal.div_lt_top (standardGaussianDensity_ne_top E m)
    (standardGaussianDensity_pos K 0).ne'
  have hweight : (standardGaussianDensity E ∘ v) = b • standardGaussianDensity K := by
    funext k
    exact standardGaussianDensity_add_orthogonal E K m hm k
  have hpush : (ν.withDensity (standardGaussianDensity E ∘ v ∘ l)).map l =
      (a * b) • stdGaussian K := by
    change (ν.withDensity ((standardGaussianDensity E ∘ v) ∘ l)).map l = _
    rw [map_withDensity_comp ν l hl _ ((measurable_standardGaussianDensity E).comp hv),
      hmap, withDensity_smul_measure, hweight,
      withDensity_smul b (measurable_standardGaussianDensity K),
      ← stdGaussian_eq_volume_withDensity K, smul_smul]
  refine ⟨a * b, ENNReal.mul_pos ha.ne' hb.ne', ENNReal.mul_lt_top haf hbf, ?_⟩
  change (ν.withDensity (standardGaussianDensity E ∘ v ∘ l)).map (v ∘ l) = _
  rw [← Measure.map_map hv hl, hpush, Measure.map_smul _ hv.aemeasurable]

/-- Normalized ambient Gaussian density in any invertible affine fiber
coordinates is exactly the canonical affine Gaussian law. In particular,
the linear part of the coordinates need not be an isometry. -/
theorem map_normalized_affineGaussianDensity
    (K : Submodule ℝ E) (e : F ≃L[ℝ] K) (r : K)
    (m : E) (hm : m ∈ Kᗮ) (ν : Measure F) [IsAddHaarMeasure ν] :
    (normalizedWithDensity ν
      (fun x => standardGaussianDensity E (((e x + r : K) : E) + m))).map
        (fun x => ((e x + r : K) : E) + m) =
      (stdGaussian K).map (fun k : K => (k : E) + m) := by
  obtain ⟨c, hc, hcfin, h⟩ := map_affineGaussianDensity_eq_smul K e r m hm ν
  exact map_normalizedWithDensity_of_map_eq_smul ν _ _ (by fun_prop) _
    c hc.ne' hcfin.ne h

end ALO


==> anc/lean_alo/ALO/MeasureTheory/AffineGaussianKernel.lean <==
module

public import Mathlib.Probability.Distributions.Gaussian.Basic
public import Mathlib.Probability.Kernel.Composition.Prod
public import Mathlib.MeasureTheory.Constructions.BorelSpace.ContinuousLinearMap

/-!
# Measurable affine Gaussian kernels

A fixed Gaussian measure is pushed forward by a fixed continuous linear map
and a measurably varying translation. This is the reference-kernel
construction used for Gaussian laws on affine fibers.
-/

public section

namespace ALO

open MeasureTheory ProbabilityTheory

variable {Θ E F : Type*}
  [MeasurableSpace Θ]
  [NormedAddCommGroup E] [NormedSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E]
  [NormedAddCommGroup F] [NormedSpace ℝ F]
  [MeasurableSpace F] [BorelSpace F] [MeasurableAdd₂ F]

/-- The kernel obtained by sampling `x ∼ μ` and returning `L x + c θ`. -/
@[expose] noncomputable def affineGaussianKernel
    (μ : Measure E) (L : E →L[ℝ] F) (c : Θ → F) : Kernel Θ F :=
  (Kernel.id ×ₖ Kernel.const Θ μ).map fun p => L p.2 + c p.1

noncomputable instance affineGaussianKernel.instIsSFiniteKernel
    (μ : Measure E) [SFinite μ] (L : E →L[ℝ] F) (c : Θ → F) :
    IsSFiniteKernel (affineGaussianKernel μ L c) := by
  rw [affineGaussianKernel]
  infer_instance

/-- The affine Gaussian kernel is pointwise the expected pushforward
measure. -/
theorem affineGaussianKernel_apply
    (μ : Measure E) [SFinite μ]
    (L : E →L[ℝ] F) (c : Θ → F) (hc : Measurable c) (θ : Θ) :
    affineGaussianKernel μ L c θ =
      μ.map (fun x => L x + c θ) := by
  have hjoint : Measurable fun p : Θ × E => L p.2 + c p.1 :=
    (L.measurable.comp measurable_snd).add (hc.comp measurable_fst)
  rw [affineGaussianKernel, Kernel.map_apply _ hjoint,
    Kernel.prod_apply, Kernel.id_apply, Kernel.const_apply,
    Measure.dirac_prod, Measure.map_map hjoint measurable_prodMk_left]
  rfl

/-- A Gaussian source makes the affine pushforward kernel Markov. -/
theorem affineGaussianKernel_isMarkovKernel
    (μ : Measure E) [IsGaussian μ]
    (L : E →L[ℝ] F) (c : Θ → F) (hc : Measurable c) :
    IsMarkovKernel (affineGaussianKernel μ L c) := by
  rw [affineGaussianKernel]
  exact Kernel.IsMarkovKernel.map _
    ((L.measurable.comp measurable_snd).add (hc.comp measurable_fst))

/-- Every measure in an affine Gaussian kernel is Gaussian. -/
theorem affineGaussianKernel_isGaussian
    (μ : Measure E) [IsGaussian μ]
    (L : E →L[ℝ] F) (c : Θ → F) (hc : Measurable c) (θ : Θ) :
    IsGaussian (affineGaussianKernel μ L c θ) := by
  rw [affineGaussianKernel_apply μ L c hc θ]
  rw [show (fun x => L x + c θ) =
      (fun y => y + c θ) ∘ L by rfl, ← Measure.map_map (by fun_prop) (by fun_prop)]
  infer_instance

/-- In particular every affine Gaussian reference measure is nonzero. -/
theorem affineGaussianKernel_apply_ne_zero
    (μ : Measure E) [IsGaussian μ]
    (L : E →L[ℝ] F) (c : Θ → F) (hc : Measurable c) (θ : Θ) :
    affineGaussianKernel μ L c θ ≠ 0 := by
  let _ : IsGaussian (affineGaussianKernel μ L c θ) :=
    affineGaussianKernel_isGaussian μ L c hc θ
  exact Measure.measure_univ_pos.mp (by simp)

/-! ### Measurably varying linear parts -/

/-- The kernel obtained by sampling `x ∼ μ` and returning `L θ x + c θ`,
where both the linear part and the translation may vary measurably with the
parameter. -/
@[expose] noncomputable def parameterizedAffineGaussianKernel
    (μ : Measure E) (L : Θ → E →L[ℝ] F) (c : Θ → F) : Kernel Θ F :=
  (Kernel.id ×ₖ Kernel.const Θ μ).map fun p => L p.1 p.2 + c p.1

noncomputable instance parameterizedAffineGaussianKernel.instIsSFiniteKernel
    (μ : Measure E) [SFinite μ] (L : Θ → E →L[ℝ] F) (c : Θ → F) :
    IsSFiniteKernel (parameterizedAffineGaussianKernel μ L c) := by
  rw [parameterizedAffineGaussianKernel]
  infer_instance

section Parameterized

variable [OpensMeasurableSpace ((E →L[ℝ] F) × E)]

/-- Pointwise, the parameterized affine Gaussian kernel is the expected
affine pushforward measure. -/
theorem parameterizedAffineGaussianKernel_apply
    (μ : Measure E) [SFinite μ]
    (L : Θ → E →L[ℝ] F) (hL : Measurable L)
    (c : Θ → F) (hc : Measurable c) (θ : Θ) :
    parameterizedAffineGaussianKernel μ L c θ =
      μ.map (fun x => L θ x + c θ) := by
  have hlinear : Measurable fun p : Θ × E => L p.1 p.2 :=
    (continuous_fst.clm_apply continuous_snd).measurable.comp
      ((hL.comp measurable_fst).prodMk measurable_snd)
  have hjoint : Measurable fun p : Θ × E => L p.1 p.2 + c p.1 :=
    hlinear.add (hc.comp measurable_fst)
  rw [parameterizedAffineGaussianKernel, Kernel.map_apply _ hjoint,
    Kernel.prod_apply, Kernel.id_apply, Kernel.const_apply,
    Measure.dirac_prod, Measure.map_map hjoint measurable_prodMk_left]
  rfl

/-- A Gaussian source makes the parameterized affine pushforward kernel
Markov. -/
theorem parameterizedAffineGaussianKernel_isMarkovKernel
    (μ : Measure E) [IsGaussian μ]
    (L : Θ → E →L[ℝ] F) (hL : Measurable L)
    (c : Θ → F) (hc : Measurable c) :
    IsMarkovKernel (parameterizedAffineGaussianKernel μ L c) := by
  rw [parameterizedAffineGaussianKernel]
  exact Kernel.IsMarkovKernel.map _ <|
    ((continuous_fst.clm_apply continuous_snd).measurable.comp
      ((hL.comp measurable_fst).prodMk measurable_snd)).add
        (hc.comp measurable_fst)

/-- Every pointwise law in a parameterized affine Gaussian kernel is
Gaussian. -/
theorem parameterizedAffineGaussianKernel_isGaussian
    (μ : Measure E) [IsGaussian μ]
    (L : Θ → E →L[ℝ] F) (hL : Measurable L)
    (c : Θ → F) (hc : Measurable c) (θ : Θ) :
    IsGaussian (parameterizedAffineGaussianKernel μ L c θ) := by
  rw [parameterizedAffineGaussianKernel_apply μ L hL c hc θ]
  rw [show (fun x => L θ x + c θ) =
      (fun y => y + c θ) ∘ L θ by rfl,
    ← Measure.map_map (by fun_prop) (by fun_prop)]
  infer_instance

/-- Every pointwise parameterized affine Gaussian reference measure is
nonzero. -/
theorem parameterizedAffineGaussianKernel_apply_ne_zero
    (μ : Measure E) [IsGaussian μ]
    (L : Θ → E →L[ℝ] F) (hL : Measurable L)
    (c : Θ → F) (hc : Measurable c) (θ : Θ) :
    parameterizedAffineGaussianKernel μ L c θ ≠ 0 := by
  let _ : IsGaussian (parameterizedAffineGaussianKernel μ L c θ) :=
    parameterizedAffineGaussianKernel_isGaussian μ L hL c hc θ
  exact Measure.measure_univ_pos.mp (by simp)

/-- If every sampled linear direction lies in the kernel of a constraint
map, then the parameterized affine Gaussian law is concentrated on the exact
constraint fiber through its translation point. -/
theorem parameterizedAffineGaussianKernel_apply_fiber_eq_one
    {G : Type*} [NormedAddCommGroup G] [NormedSpace ℝ G]
    [MeasurableSpace G] [BorelSpace G]
    (μ : Measure E) [IsGaussian μ]
    (L : Θ → E →L[ℝ] F) (hL : Measurable L)
    (c : Θ → F) (hc : Measurable c)
    (B : Θ → F →L[ℝ] G)
    (hBL : ∀ θ x, B θ (L θ x) = 0) (θ : Θ) :
    parameterizedAffineGaussianKernel μ L c θ
        {y | B θ y = B θ (c θ)} = 1 := by
  have hs : MeasurableSet {y : F | B θ y = B θ (c θ)} :=
    (B θ).measurable (measurableSet_singleton (B θ (c θ)))
  rw [parameterizedAffineGaussianKernel_apply μ L hL c hc θ,
    Measure.map_apply (by fun_prop) hs]
  have hpre :
      (fun x : E => L θ x + c θ) ⁻¹'
          {y | B θ y = B θ (c θ)} = Set.univ := by
    ext x
    simp only [Set.mem_preimage, Set.mem_ofPred_eq, Set.mem_univ, iff_true]
    rw [map_add, hBL θ x, zero_add]
  rw [hpre, measure_univ]

end Parameterized

end ALO


==> anc/lean_alo/ALO/MeasureTheory/ClosedProjection.lean <==
module

public import Mathlib.Topology.Compactness.SigmaCompact
public import Mathlib.Topology.Maps.Proper.Basic
public import Mathlib.MeasureTheory.Constructions.BorelSpace.Basic

/-! A closed relation has Borel projection when the eliminated space is
sigma-compact. No sigma-compactness of the parameter space is needed. -/

public section
namespace ALO
open Set TopologicalSpace

theorem measurableSet_exists_of_isClosed
    {P Q : Type*} [TopologicalSpace P] [MeasurableSpace P] [BorelSpace P]
    [TopologicalSpace Q] [SigmaCompactSpace Q]
    (s : Set (P × Q)) (hs : IsClosed s) :
    MeasurableSet {p | ∃ q, (p, q) ∈ s} := by
  have hc (n : ℕ) : IsClosed {p | ∃ q ∈ compactCovering Q n, (p, q) ∈ s} := by
    let K := compactCovering Q n
    let : CompactSpace K := isCompact_iff_compactSpace.mp (isCompact_compactCovering Q n)
    have hh : IsClosed {z : P × K | (z.1, z.2.val) ∈ s} :=
      hs.preimage (continuous_fst.prodMk (continuous_subtype_val.comp continuous_snd))
    have he : Prod.fst '' {z : P × K | (z.1, z.2.val) ∈ s} =
        {p | ∃ q ∈ compactCovering Q n, (p, q) ∈ s} := by
      ext p
      constructor
      · rintro ⟨⟨p', ⟨q, hq⟩⟩, h, rfl⟩
        exact ⟨q, hq, h⟩
      · rintro ⟨q, hq, h⟩
        exact ⟨(p, ⟨q, hq⟩), h, rfl⟩
    rw [← he]
    exact isClosedMap_fst_of_compactSpace _ hh
  have he : {p | ∃ q, (p, q) ∈ s} =
      ⋃ n : ℕ, {p | ∃ q ∈ compactCovering Q n, (p, q) ∈ s} := by
    ext p
    simp only [mem_ofPred_eq, mem_iUnion]
    constructor
    · rintro ⟨q, hq⟩
      obtain ⟨n, hn⟩ := exists_mem_compactCovering q
      exact ⟨n, q, hn, hq⟩
    · rintro ⟨n, q, _, hq⟩
      exact ⟨q, hq⟩
  rw [he]
  exact MeasurableSet.iUnion fun n => (hc n).measurableSet

end ALO


==> anc/lean_alo/ALO/MeasureTheory/CompactClusterSelection.lean <==
module

public import ALO.MeasureTheory.CompactLexSelection
public import Mathlib.Topology.MetricSpace.HausdorffDistance
public import Mathlib.MeasureTheory.Constructions.BorelSpace.Metric
public import Mathlib.Topology.Sequences

/-! # Borel selection of a cluster point in a compact metric space

The selected point is a lexicographic minimum of the compact cluster set.
Existential tests against closed constraints reduce to scalar cluster-point
tests, so measurability does not rely on an unproved selection principle.
-/

public section
namespace ALO
open Set Filter TopologicalSpace
open scoped Topology

variable {Ω K P : Type*} [MeasurableSpace Ω]
  [MetricSpace K] [MeasurableSpace K] [BorelSpace K]

/-- Cluster-point tests for measurable sequences are measurable. -/
theorem measurableSet_mapClusterPt_sequence
    [SecondCountableTopology K]
    (u : Ω → ℕ → K) (hu : ∀ n, Measurable (fun ω => u ω n))
    (x : Ω → K) (hx : Measurable x) :
    MeasurableSet {ω | MapClusterPt (x ω) atTop (u ω)} := by
  simp only [Metric.nhds_basis_ball_inv_nat_succ.mapClusterPt_iff_frequently,
    forall_const, frequently_atTop, Metric.mem_ball, ofPred_forall, ofPred_exists]
  exact MeasurableSet.iInter fun k => MeasurableSet.iInter fun N =>
    MeasurableSet.iUnion fun n => (MeasurableSet.const (N ≤ n)).inter
      (measurableSet_lt ((hu n).dist hx) measurable_const)

variable [CompactSpace K] [MetricSpace P]

omit [MeasurableSpace K] [BorelSpace K] in
/-- A scalar continuous test vanishes at a cluster point precisely when
zero is a cluster value of the test. Compactness supplies the reverse
implication. -/
theorem exists_mapClusterPt_eq_zero_iff
    (u : ℕ → K) (p : P) (h : P × K → ℝ) (hh : Continuous h) :
    (∃ x, MapClusterPt x atTop u ∧ h (p, x) = 0) ↔
      MapClusterPt 0 atTop (fun n => h (p, u n)) := by
  constructor
  · rintro ⟨x, hx, he⟩
    have hc : Continuous (fun z : K => h (p, z)) :=
      hh.comp (continuous_const.prodMk continuous_id)
    simpa only [Function.comp_def, he] using
      MapClusterPt.continuousAt_comp hc.continuousAt hx
  · intro hz
    obtain ⟨φ, hφ, hlim⟩ := hz.tendsto_subseq
    obtain ⟨x, ψ, hψ, hx⟩ := SeqCompactSpace.tendsto_subseq (u ∘ φ)
    refine ⟨x, MapClusterPt.of_comp ((hφ.comp hψ).tendsto_atTop) hx.mapClusterPt, ?_⟩
    exact tendsto_nhds_unique
      ((hh.tendsto (p, x)).comp (tendsto_const_nhds.prodMk_nhds hx))
      (hlim.comp hψ.tendsto_atTop)

variable [MeasurableSpace P] [BorelSpace P]

/-- Existence of a cluster point satisfying a fixed closed relation is a
Borel test. Distance to the closed graph turns it into a scalar test. -/
theorem measurableSet_exists_mapClusterPt_closed
    (u : Ω → ℕ → K) (hu : ∀ n, Measurable (fun ω => u ω n))
    (p : Ω → P) (hp : Measurable p)
    (r : Set (P × K)) (hr : IsClosed r) :
    MeasurableSet {ω | ∃ x, MapClusterPt x atTop (u ω) ∧ (p ω, x) ∈ r} := by
  rcases r.eq_empty_or_nonempty with rfl | hne
  · simp
  have he : {ω | ∃ x, MapClusterPt x atTop (u ω) ∧ (p ω, x) ∈ r} =
      {ω | MapClusterPt 0 atTop (fun n => Metric.infDist (p ω, u ω n) r)} := by
    ext ω
    simp only [hr.mem_iff_infDist_zero hne]
    exact exists_mapClusterPt_eq_zero_iff (u ω) (p ω) _ (Metric.continuous_infDist_pt r)
  rw [he]
  exact measurableSet_mapClusterPt_sequence _ (fun n =>
    (Metric.continuous_infDist_pt r).measurable.comp (hp.prodMk (hu n)))
    (fun _ => 0) measurable_const

/-- The graph of lexicographic minimization over the cluster set is
Borel, although the cluster relation itself need not be closed as the
input sequence varies. -/
theorem measurableSet_isLexMinimum_cluster
    (u : Ω → ℕ → K) (hu : ∀ n, Measurable (fun ω => u ω n))
    (f : ℕ → K → ℝ) (hf : ∀ n, Continuous (f n)) :
    MeasurableSet {p : Ω × K |
      IsLexMinimum {x | MapClusterPt x atTop (u p.1)} f p.2} := by
  have hm (n m : ℕ) : MeasurableSet {p : Ω × K |
      ∃ y, MapClusterPt y atTop (u p.1) ∧
        (∀ k < n, f k y = f k p.2) ∧ f n y + 1 / ((m : ℝ) + 1) ≤ f n p.2} := by
    apply measurableSet_exists_mapClusterPt_closed
      (fun p : Ω × K => u p.1) (fun j => (hu j).comp measurable_fst)
      Prod.snd measurable_snd
      {z : K × K | (∀ k < n, f k z.2 = f k z.1) ∧
        f n z.2 + 1 / ((m : ℝ) + 1) ≤ f n z.1}
    have heq : IsClosed {z : K × K | ∀ k < n, f k z.2 = f k z.1} := by
      simp only [ofPred_forall]
      exact isClosed_iInter fun k => isClosed_iInter fun _ =>
        isClosed_eq ((hf k).comp continuous_snd) ((hf k).comp continuous_fst)
    exact heq.inter (isClosed_le (((hf n).comp continuous_snd).add continuous_const)
      ((hf n).comp continuous_fst))
  have he : {p : Ω × K | IsLexMinimum {x | MapClusterPt x atTop (u p.1)} f p.2} =
      {p : Ω × K | MapClusterPt p.2 atTop (u p.1)} ∩
        (⋃ n, ⋃ m : ℕ, {p : Ω × K | ∃ y, MapClusterPt y atTop (u p.1) ∧
          (∀ k < n, f k y = f k p.2) ∧
          f n y + 1 / ((m : ℝ) + 1) ≤ f n p.2})ᶜ := by
    ext p
    simp only [IsLexMinimum, mem_ofPred_eq, mem_inter_iff, mem_compl_iff, mem_iUnion]
    constructor
    · rintro ⟨hp, hmin⟩
      refine ⟨hp, ?_⟩
      rintro ⟨n, m, y, hy, hxy, hlt⟩
      have hle := hmin n y hy hxy
      have hpos : 0 < 1 / ((m : ℝ) + 1) := by positivity
      linarith
    · rintro ⟨hp, hn⟩
      refine ⟨hp, ?_⟩
      intro n y hy hxy
      by_contra hle
      obtain ⟨m, hm⟩ := exists_nat_one_div_lt
        (sub_pos.mpr (lt_of_not_ge hle) : 0 < f n p.2 - f n y)
      exact hn ⟨n, m, y, hy, hxy, by linarith⟩
  rw [he]
  exact (measurableSet_mapClusterPt_sequence (fun p : Ω × K => u p.1)
    (fun n => (hu n).comp measurable_fst) Prod.snd measurable_snd).inter
    (MeasurableSet.iUnion fun n => MeasurableSet.iUnion fun m => hm n m).compl

omit [MeasurableSpace K] [BorelSpace K] [CompactSpace K] in
/-- Distances to a fixed dense sequence separate points. -/
theorem denseSeq_dist_injective [Nonempty K] [SeparableSpace K] :
    Function.Injective (fun x : K => fun n => dist x (denseSeq K n)) := by
  intro x y h
  have he : (fun z => dist x z) = (fun z => dist y z) :=
    (denseRange_denseSeq K).equalizer
      (continuous_const.dist continuous_id) (continuous_const.dist continuous_id)
      (funext fun n => congrFun h n)
  have hxy := congrFun he y
  simpa only [dist_self, dist_eq_zero] using hxy

/-- A Borel cluster point can be chosen from each measurable sequence in
a nonempty compact metric space. The rule uses fixed dense-sequence
distances and therefore is independent of any probability law. -/
theorem exists_measurable_mapClusterPt
    [StandardBorelSpace Ω] [StandardBorelSpace K] [Nonempty K]
    (u : Ω → ℕ → K) (hu : ∀ n, Measurable (fun ω => u ω n)) :
    ∃ g : Ω → K, Measurable g ∧ ∀ ω, MapClusterPt (g ω) atTop (u ω) := by
  let f : ℕ → K → ℝ := fun n x => dist x (denseSeq K n)
  have hf (n) : Continuous (f n) := continuous_id.dist continuous_const
  have hex (ω : Ω) : ∃ x, IsLexMinimum {x | MapClusterPt x atTop (u ω)} f x := by
    have hc : IsClosed {x | MapClusterPt x atTop (u ω)} := isClosed_setOfPred_clusterPt
    have hn : {x | MapClusterPt x atTop (u ω)}.Nonempty :=
      exists_clusterPt_of_compactSpace (Filter.map (u ω) atTop)
    exact exists_isLexMinimum _ hc.isCompact hn f hf
  choose g hg using hex
  refine ⟨g, ?_, fun ω => (hg ω).1⟩
  exact measurable_unique_solution
    (fun ω x => IsLexMinimum {x | MapClusterPt x atTop (u ω)} f x)
    (measurableSet_isLexMinimum_cluster u hu f hf)
    (fun _ _ _ hx hy => hx.unique denseSeq_dist_injective hy)
    (Classical.choice ‹Nonempty K›) g (fun ω _ => hg ω)
    (fun ω h => (h ⟨g ω, hg ω⟩).elim)

end ALO


==> anc/lean_alo/ALO/MeasureTheory/CompactLexSelection.lean <==
module

public import ALO.MeasureTheory.UniqueSelection
public import ALO.MeasureTheory.ClosedProjection
public import Mathlib.Topology.Order.Compact
public import Mathlib.Topology.Compactness.SigmaCompact
public import Mathlib.Analysis.SpecificLimits.Basic

/-! # Borel tie-breaking on compact fibers of a closed relation

A countable family of continuous real objectives is minimized in order.
If the objectives separate points, the result is unique and Borel.
The first objective can encode the dimension maximization in the
penalty-response construction; subsequent coordinates resolve ties.
-/

public section
namespace ALO
open Set

variable {Q : Type*} [TopologicalSpace Q]

/-- Minimize each objective after fixing the earlier objective values. -/
@[expose] def IsLexMinimum (s : Set Q) (f : ℕ → Q → ℝ) (x : Q) : Prop :=
  x ∈ s ∧ ∀ n y, y ∈ s → (∀ k < n, f k y = f k x) → f n x ≤ f n y

private def lexLevel (s : Set Q) (f : ℕ → Q → ℝ) : ℕ → Set Q
  | 0 => s
  | n + 1 => {x | x ∈ lexLevel s f n ∧ ∀ y ∈ lexLevel s f n, f n x ≤ f n y}

private theorem lexLevel_compact_nonempty [T2Space Q]
    (s : Set Q) (hs : IsCompact s) (hne : s.Nonempty)
    (f : ℕ → Q → ℝ) (hf : ∀ n, Continuous (f n)) (n : ℕ) :
    IsCompact (lexLevel s f n) ∧ (lexLevel s f n).Nonempty := by
  induction n with
  | zero => exact ⟨hs, hne⟩
  | succ n ih =>
    have hc : IsClosed {x | ∀ y ∈ lexLevel s f n, f n x ≤ f n y} := by
      simp only [ofPred_forall]
      exact isClosed_iInter fun y => isClosed_iInter fun _ =>
        isClosed_le (hf n) continuous_const
    refine ⟨ih.1.inter_right hc, ?_⟩
    obtain ⟨x, hx, hmin⟩ := ih.1.exists_isMinOn ih.2 (hf n).continuousOn
    exact ⟨x, hx, hmin⟩

/-- Continuous objectives have a lexicographic minimum on a nonempty
compact set, even when the objective family is countable. -/
theorem exists_isLexMinimum [T2Space Q]
    (s : Set Q) (hs : IsCompact s) (hne : s.Nonempty)
    (f : ℕ → Q → ℝ) (hf : ∀ n, Continuous (f n)) :
    ∃ x, IsLexMinimum s f x := by
  have hh := lexLevel_compact_nonempty s hs hne f hf
  obtain ⟨x, hx⟩ :=
    IsCompact.nonempty_iInter_of_sequence_nonempty_isCompact_isClosed
      (lexLevel s f) (fun _ _ h => h.1) (fun n => (hh n).2) hs
      (fun n => (hh n).1.isClosed)
  have hx' : ∀ n, x ∈ lexLevel s f n := mem_iInter.mp hx
  refine ⟨x, hx' 0, ?_⟩
  intro n y hy hxy
  have hy' : ∀ m ≤ n, y ∈ lexLevel s f m := by
    intro m hm
    induction m with
    | zero => exact hy
    | succ m ih =>
      refine ⟨ih (by omega), ?_⟩
      intro z hz
      have hxm := (hx' (m + 1)).2 z hz
      rw [hxy m (by omega)]
      exact hxm
  exact (hx' (n + 1)).2 y (hy' n le_rfl)

omit [TopologicalSpace Q] in
/-- Separating objectives make the lexicographic minimum unique. -/
theorem IsLexMinimum.unique
    {s : Set Q} {f : ℕ → Q → ℝ}
    (hsep : Function.Injective (fun x => fun n => f n x))
    {x y : Q} (hx : IsLexMinimum s f x) (hy : IsLexMinimum s f y) : x = y := by
  apply hsep
  funext n
  induction n using Nat.strong_induction_on with
  | h n ih =>
    exact le_antisymm (hx.2 n y hy.1 (fun k hk => (ih k hk).symm))
      (hy.2 n x hx.1 ih)

variable {P : Type*} [TopologicalSpace P]
  [MeasurableSpace P] [BorelSpace P] [StandardBorelSpace P]
  [MeasurableSpace Q] [BorelSpace Q] [StandardBorelSpace Q]
  [T2Space P] [T2Space Q] [SigmaCompactSpace Q]
  [SecondCountableTopology P] [SecondCountableTopology Q]

omit [StandardBorelSpace P] [StandardBorelSpace Q] [SecondCountableTopology P] in
private theorem measurableSet_exists_closed
    (s : Set ((P × Q) × Q)) (hs : IsClosed s) :
    MeasurableSet {p : P × Q | ∃ y, (p, y) ∈ s} := by
  exact measurableSet_exists_of_isClosed s hs

omit [StandardBorelSpace P] [StandardBorelSpace Q] [SecondCountableTopology P] in
/-- The graph of lexicographic minimization is Borel for a closed
relation on sigma-compact spaces. Compactness of the fibers is only
needed later for existence. -/
theorem measurableSet_isLexMinimum
    (r : P → Q → Prop) (hr : IsClosed {p : P × Q | r p.1 p.2})
    (f : ℕ → Q → ℝ) (hf : ∀ n, Continuous (f n)) :
    MeasurableSet {p : P × Q | IsLexMinimum {y | r p.1 y} f p.2} := by
  have hm (n m : ℕ) : MeasurableSet {p : P × Q |
      ∃ y, r p.1 y ∧ (∀ k < n, f k y = f k p.2) ∧
        f n y + 1 / ((m : ℝ) + 1) ≤ f n p.2} := by
    apply measurableSet_exists_closed
      {z : (P × Q) × Q | r z.1.1 z.2 ∧
        (∀ k < n, f k z.2 = f k z.1.2) ∧
        f n z.2 + 1 / ((m : ℝ) + 1) ≤ f n z.1.2}
    have hrc : IsClosed {z : (P × Q) × Q | r z.1.1 z.2} :=
      hr.preimage (continuous_fst.fst.prodMk continuous_snd)
    have heq : IsClosed {z : (P × Q) × Q |
        ∀ k < n, f k z.2 = f k z.1.2} := by
      simp only [ofPred_forall]
      exact isClosed_iInter fun k => isClosed_iInter fun _ =>
        isClosed_eq ((hf k).comp continuous_snd) ((hf k).comp continuous_fst.snd)
    exact hrc.inter (heq.inter (isClosed_le
      (((hf n).comp continuous_snd).add continuous_const)
      ((hf n).comp continuous_fst.snd)))
  have he : {p : P × Q | IsLexMinimum {y | r p.1 y} f p.2} =
      {p : P × Q | r p.1 p.2} ∩
        (⋃ n, ⋃ m : ℕ, {p : P × Q | ∃ y, r p.1 y ∧
          (∀ k < n, f k y = f k p.2) ∧
          f n y + 1 / ((m : ℝ) + 1) ≤ f n p.2})ᶜ := by
    ext p
    simp only [IsLexMinimum, mem_ofPred_eq, mem_inter_iff, mem_compl_iff, mem_iUnion]
    constructor
    · rintro ⟨hp, hmin⟩
      refine ⟨hp, ?_⟩
      rintro ⟨n, m, y, hy, hxy, hlt⟩
      have hle := hmin n y hy hxy
      have hpos : 0 < 1 / ((m : ℝ) + 1) := by positivity
      linarith
    · rintro ⟨hp, hn⟩
      refine ⟨hp, ?_⟩
      intro n y hy hxy
      by_contra hle
      have hpos : 0 < f n p.2 - f n y := sub_pos.mpr (lt_of_not_ge hle)
      obtain ⟨m, hm⟩ := exists_nat_one_div_lt hpos
      exact hn ⟨n, m, y, hy, hxy, by linarith⟩
  rw [he]
  exact hr.measurableSet.inter
    (MeasurableSet.iUnion fun n => MeasurableSet.iUnion fun m => hm n m).compl

omit [SecondCountableTopology P] in
/-- Every nonempty compact fiber admits a Borel choice using fixed
continuous separating objectives. This is an actual selection theorem,
not an assumption that a choice function is measurable. -/
theorem exists_measurable_isLexMinimum
    (r : P → Q → Prop) (hr : IsClosed {p : P × Q | r p.1 p.2})
    (hc : ∀ p, IsCompact {y | r p y}) (hne : ∀ p, ∃ y, r p y)
    (f : ℕ → Q → ℝ) (hf : ∀ n, Continuous (f n))
    (hsep : Function.Injective (fun x => fun n => f n x)) [Nonempty Q] :
    ∃ g : P → Q, Measurable g ∧ ∀ p, IsLexMinimum {y | r p y} f (g p) := by
  have hex (p : P) : ∃ x, IsLexMinimum {y | r p y} f x :=
    exists_isLexMinimum _ (hc p) (hne p) f hf
  choose g hg using hex
  refine ⟨g, ?_, hg⟩
  exact measurable_unique_solution
    (fun p x => IsLexMinimum {y | r p y} f x)
    (measurableSet_isLexMinimum r hr f hf)
    (fun _ _ _ hx hy => hx.unique hsep hy) (Classical.choice ‹Nonempty Q›) g
    (fun p _ => hg p) (fun p hp => (hp ⟨g p, hg p⟩).elim)

omit [SecondCountableTopology P] in
/-- Borel tie-breaking also works for empty fibers, using a fixed default.
Only the eliminated space needs to be sigma-compact. -/
theorem exists_measurable_partial_isLexMinimum
    (r : P → Q → Prop) (hr : IsClosed {p : P × Q | r p.1 p.2})
    (hc : ∀ p, IsCompact {y | r p y})
    (f : ℕ → Q → ℝ) (hf : ∀ n, Continuous (f n))
    (hsep : Function.Injective (fun x => fun n => f n x)) (q₀ : Q) :
    ∃ g : P → Q, Measurable g ∧
      (∀ p, (∃ y, r p y) → IsLexMinimum {y | r p y} f (g p)) ∧
      ∀ p, (¬ ∃ y, r p y) → g p = q₀ := by
  classical
  let s : P → Q → Prop := fun p x => IsLexMinimum {y | r p y} f x
  have hex (p : P) (hp : ∃ y, r p y) : ∃ x, s p x :=
    exists_isLexMinimum _ (hc p) hp f hf
  let g : P → Q := fun p => if hp : ∃ y, r p y then (hex p hp).choose else q₀
  have hspec (p : P) (hp : ∃ y, r p y) : s p (g p) := by
    simp only [g, dif_pos hp]
    exact (hex p hp).choose_spec
  have hdefault (p : P) (hp : ¬ ∃ y, r p y) : g p = q₀ := by simp [g, hp]
  refine ⟨g, ?_, hspec, hdefault⟩
  apply measurable_unique_solution s (measurableSet_isLexMinimum r hr f hf)
    (fun _ _ _ hx hy => hx.unique hsep hy) q₀ g
  · intro p hp
    exact hspec p (by obtain ⟨x, hx⟩ := hp; exact ⟨x, hx.1⟩)
  · intro p hp
    apply hdefault p
    exact fun hn => hp (hex p hn)

end ALO


==> anc/lean_alo/ALO/MeasureTheory/ContinuousZeroSelection.lean <==
module

public import ALO.MeasureTheory.CompactClusterSelection
public import Mathlib.Topology.ContinuousMap.SecondCountableSpace
public import Mathlib.MeasureTheory.Constructions.BorelSpace.ContinuousMap
public import Mathlib.Topology.MetricSpace.ProperSpace
public import Mathlib.Topology.UniformSpace.CompactConvergence
public import Mathlib.Topology.Metrizable.Uniformity

/-! Borel dense selections from the zero set of a continuous error function.
The error function may depend merely measurably on the observed data.
Compact balls reduce every selection to the closed-relation theorem.
-/

public section
namespace ALO
open Set TopologicalSpace
open scoped Topology

variable {Ω Q : Type*} [MeasurableSpace Ω]
  [MetricSpace Q] [ProperSpace Q] [SecondCountableTopology Q]
  [MeasurableSpace Q] [BorelSpace Q] [StandardBorelSpace Q] [Nonempty Q]

/-- A countable Borel family is dense in every zero fiber. This avoids a
general Borel uniformization theorem with sigma-compact sections. -/
theorem exists_measurable_dense_zero_sections
    (f : Ω → C(Q, ℝ)) (hf : Measurable f) (q₀ : Q)
    (hzero : ∀ ω, f ω q₀ = 0) :
    ∃ u : Ω → ℕ → Q, (∀ n, Measurable (fun ω => u ω n)) ∧
      (∀ ω n, f ω (u ω n) = 0) ∧
      ∀ ω q, f ω q = 0 → ∀ ε > 0, ∃ n, dist (u ω n) q < ε := by
  let obj : ℕ → Q → ℝ := fun n q => dist q (denseSeq Q n)
  have hobj (n) : Continuous (obj n) := continuous_id.dist continuous_const
  have hex (j k : ℕ) : ∃ s : C(Q, ℝ) → Q, Measurable s ∧
      (∀ g, (∃ q, g q = 0 ∧ dist q (denseSeq Q j) ≤ 1 / ((k : ℝ) + 1)) →
        g (s g) = 0 ∧ dist (s g) (denseSeq Q j) ≤ 1 / ((k : ℝ) + 1)) ∧
      ∀ g, (¬ ∃ q, g q = 0 ∧ dist q (denseSeq Q j) ≤ 1 / ((k : ℝ) + 1)) →
        s g = q₀ := by
    let r : C(Q, ℝ) → Q → Prop := fun g q =>
      g q = 0 ∧ dist q (denseSeq Q j) ≤ 1 / ((k : ℝ) + 1)
    have hr : IsClosed {p : C(Q, ℝ) × Q | r p.1 p.2} :=
      (isClosed_eq continuous_eval continuous_const).inter
        (isClosed_le (continuous_snd.dist continuous_const) continuous_const)
    have hc (g : C(Q, ℝ)) : IsCompact {q | r g q} :=
      (isCompact_closedBall (denseSeq Q j) (1 / ((k : ℝ) + 1))).of_isClosed_subset
        ((isClosed_eq g.continuous continuous_const).inter
          (isClosed_le (continuous_id.dist continuous_const) continuous_const))
        (fun _ h => h.2)
    obtain ⟨s, hs, hspec, hdefault⟩ := exists_measurable_partial_isLexMinimum
      r hr hc obj hobj denseSeq_dist_injective q₀
    exact ⟨s, hs, fun g hg => (hspec g hg).1, hdefault⟩
  choose s hs hspec hdefault using hex
  let u : Ω → ℕ → Q := fun ω n => s n.unpair.1 n.unpair.2 (f ω)
  refine ⟨u, fun n => (hs _ _).comp hf, ?_, ?_⟩
  · intro ω n
    by_cases h : ∃ q, f ω q = 0 ∧
        dist q (denseSeq Q n.unpair.1) ≤ 1 / ((n.unpair.2 : ℝ) + 1)
    · exact (hspec _ _ (f ω) h).1
    · change f ω (s _ _ (f ω)) = 0
      rw [hdefault _ _ (f ω) h, hzero]
  · intro ω q hq ε hε
    obtain ⟨k, hk⟩ := exists_nat_one_div_lt (half_pos hε)
    have hrad : 0 < 1 / ((k : ℝ) + 1) := by positivity
    obtain ⟨j, hj⟩ := (denseRange_denseSeq Q).exists_dist_lt q hrad
    have hne : ∃ z, f ω z = 0 ∧ dist z (denseSeq Q j) ≤ 1 / ((k : ℝ) + 1) :=
      ⟨q, hq, (by simpa only [dist_comm] using hj.le)⟩
    refine ⟨Nat.pair j k, ?_⟩
    change dist (s (Nat.unpair (Nat.pair j k)).1 (Nat.unpair (Nat.pair j k)).2 (f ω)) q < ε
    simp only [Nat.unpair_pair]
    calc
      _ ≤ dist (s j k (f ω)) (denseSeq Q j) + dist (denseSeq Q j) q := dist_triangle _ _ _
      _ < 1 / ((k : ℝ) + 1) + 1 / ((k : ℝ) + 1) :=
        add_lt_add_of_le_of_lt (hspec j k (f ω) hne).2 (by simpa only [dist_comm] using hj)
      _ < ε := by linarith

/-- A bounded integer objective with open upper level sets can be maximized
measurably over a continuous zero fiber. A dense sequence hits a maximizer;
the least-index convention removes all subsequent selection ambiguity. -/
theorem exists_measurable_zero_maximizer
    (f : Ω → C(Q, ℝ)) (hf : Measurable f) (q₀ : Q)
    (hzero : ∀ ω, f ω q₀ = 0)
    (score : Ω → Q → ℕ) (hscore : Measurable (Function.uncurry score))
    (N : ℕ) (hbound : ∀ ω q, f ω q = 0 → score ω q ≤ N)
    (hopen : ∀ ω k, IsOpen {q | k ≤ score ω q}) :
    ∃ g : Ω → Q, Measurable g ∧ (∀ ω, f ω (g ω) = 0) ∧
      ∀ ω q, f ω q = 0 → score ω q ≤ score ω (g ω) := by
  classical
  obtain ⟨u, hu, hroot, hdense⟩ := exists_measurable_dense_zero_sections f hf q₀ hzero
  let p : Ω → ℕ → Prop := fun ω k => ∃ n, score ω (u ω n) = k
  have hp (k : ℕ) : MeasurableSet {ω | p ω k} := by
    change MeasurableSet {ω | ∃ n, score ω (u ω n) = k}
    simp only [Set.ofPred_exists]
    exact MeasurableSet.iUnion fun n => measurableSet_eq_fun
      (hscore.comp (measurable_id.prodMk (hu n))) measurable_const
  let m : Ω → ℕ := fun ω => Nat.findGreatest (p ω) N
  have hm : Measurable m := measurable_findGreatest fun k _ => hp k
  have hex (ω : Ω) : ∃ n, score ω (u ω n) = m ω :=
    Nat.findGreatest_spec (P := p ω) (hbound ω (u ω 0) (hroot ω 0)) ⟨0, rfl⟩
  let j : Ω → ℕ := fun ω => Nat.find (hex ω)
  have hj : Measurable j := measurable_find hex fun n =>
    measurableSet_eq_fun (hscore.comp (measurable_id.prodMk (hu n))) hm
  let g : Ω → Q := fun ω => u ω (j ω)
  have hev : Measurable (fun p : Ω × ℕ => u p.1 p.2) :=
    measurable_from_prod_countable_left hu
  have hg : Measurable g := hev.comp (measurable_id.prodMk hj)
  refine ⟨g, hg, fun ω => hroot ω (j ω), ?_⟩
  intro ω q hq
  have hmem : q ∈ {z | score ω q ≤ score ω z} := by
    change score ω q ≤ score ω q
    exact le_rfl
  obtain ⟨ε, hε, hball⟩ := Metric.mem_nhds_iff.mp ((hopen ω (score ω q)).mem_nhds hmem)
  obtain ⟨n, hn⟩ := hdense ω q hq ε hε
  have hle : score ω q ≤ score ω (u ω n) := hball hn
  have hmax : score ω (u ω n) ≤ m ω :=
    Nat.le_findGreatest (P := p ω) (hbound ω (u ω n) (hroot ω n)) ⟨n, rfl⟩
  have hchosen : score ω (g ω) = m ω := Nat.find_spec (hex ω)
  rw [hchosen]
  exact hle.trans hmax

end ALO


==> anc/lean_alo/ALO/MeasureTheory/DerivativeLevelSet.lean <==
module

public import Mathlib.Analysis.Calculus.Deriv.Inverse
public import Mathlib.Analysis.Calculus.Deriv.Mul
public import Mathlib.Analysis.Calculus.Deriv.Comp
public import Mathlib.Analysis.Calculus.FDeriv.Measurable
public import Mathlib.MeasureTheory.Measure.Haar.Disintegration
public import Mathlib.Topology.Compactness.Lindelof
public import Mathlib.Topology.DiscreteSubset

/-! # Derivatives vanish almost everywhere on a fixed level set -/

public section
namespace ALO

open MeasureTheory Filter
open scoped Topology

variable {F : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]

/-- In one dimension, the exceptional level-set points are isolated and
therefore countable. No differentiability assumption is needed because
`deriv` is zero at nondifferentiability points. -/
theorem countable_levelSet_deriv_ne_zero (f : ℝ → F) (c : F) :
    {x | f x = c ∧ deriv f x ≠ 0}.Countable := by
  let s := {x | f x = c ∧ deriv f x ≠ 0}
  have hd : IsDiscrete s := by
    apply isDiscrete_iff_nhdsNE.mpr
    intro x hx
    have he : ∀ᶠ y in 𝓝[≠] x, f y ≠ c := by
      apply not_frequently.mp
      intro h
      exact hx.2 (deriv_zero_of_frequently_const h)
    apply Filter.eventually_false_iff_eq_bot.mp
    filter_upwards [he.filter_mono inf_le_left,
      (show ∀ᶠ y in 𝓟 s, y ∈ s from Filter.eventually_principal.mpr (fun _ h => h)).filter_mono inf_le_right]
      with y hy hys
    exact hy hys.1
  exact (HereditarilyLindelofSpace.isLindelof s).countable_of_isDiscrete hd

/-- Almost every point in a fixed level set has zero ordinary derivative. -/
theorem ae_deriv_eq_zero_on_levelSet (f : ℝ → F) (c : F) :
    ∀ᵐ x ∂volume, f x = c → deriv f x = 0 := by
  have h := (countable_levelSet_deriv_ne_zero f c).measure_zero (μ := volume)
  have hn : ∀ᵐ x ∂volume, x ∉ {x | f x = c ∧ deriv f x ≠ 0} :=
    (ae_iff.mpr (by simpa only [not_not, Set.ofPred_mem_eq] using h))
  filter_upwards [hn] with x hx
  simpa only [Set.mem_ofPred_eq, not_and, not_not] using hx

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]
  [CompleteSpace F] [SecondCountableTopology F] [MeasurableSpace F] [BorelSpace F]

/-- Haar-almost-everywhere locality in a fixed direction, proved by
one-dimensional level sets and disintegration along parallel lines. -/
theorem ae_fderiv_apply_eq_zero_on_levelSet (μ : Measure E) [μ.IsAddHaarMeasure]
    (f : E → F) (hf : Measurable f) (c : F) (v : E) :
    ∀ᵐ x ∂μ, f x = c → fderiv ℝ f x v = 0 := by
  let L : ℝ →L[ℝ] E := ContinuousLinearMap.smulRight (1 : ℝ →L[ℝ] ℝ) v
  have hm : MeasurableSet {x | f x = c → fderiv ℝ f x v = 0} := by
    convert
      (measurableSet_eq_fun hf (measurable_const (a := c))).compl.union
        (measurableSet_eq_fun (measurable_fderiv_apply_const ℝ f v)
          (measurable_const (a := (0 : F)))) using 1
    ext x
    simp only [Set.mem_ofPred_eq, Set.mem_union, Set.mem_compl_iff, imp_iff_not_or]
  apply ae_mem_of_ae_add_linearMap_mem L.toLinearMap volume μ hm
  intro p
  have h := ae_deriv_eq_zero_on_levelSet (fun t : ℝ => f (p + t • v)) c
  filter_upwards [h] with t ht
  change f (p + t • v) = c → fderiv ℝ f (p + t • v) v = 0
  intro hc
  by_cases hd : DifferentiableAt ℝ f (p + t • v)
  · have hcurve : HasDerivAt (fun t : ℝ => p + t • v) v t := by
      simpa using ((hasDerivAt_id t).smul_const v).const_add p
    have heq := (hd.hasFDerivAt.comp_hasDerivAt t hcurve).deriv
    exact heq.symm.trans (ht hc)
  · rw [fderiv_zero_of_not_differentiableAt hd]
    simp

/-- A measurable map has zero Fréchet derivative almost everywhere on any
fixed level set, with the standard zero convention off differentiability
points. In particular this applies to locally Lipschitz estimators. -/
theorem ae_fderiv_eq_zero_on_levelSet (μ : Measure E) [μ.IsAddHaarMeasure]
    (f : E → F) (hf : Measurable f) (c : F) :
    ∀ᵐ x ∂μ, f x = c → fderiv ℝ f x = 0 := by
  have h : ∀ᵐ x ∂μ, ∀ i, f x = c → fderiv ℝ f x (Module.finBasis ℝ E i) = 0 :=
    ae_all_iff.mpr fun i => ae_fderiv_apply_eq_zero_on_levelSet μ f hf c (Module.finBasis ℝ E i)
  filter_upwards [h] with x hx
  intro hc
  apply ContinuousLinearMap.coe_injective
  apply (Module.finBasis ℝ E).ext
  intro i
  exact hx i hc

end ALO


==> anc/lean_alo/ALO/MeasureTheory/DerivativeNullPreimage.lean <==
module

public import ALO.MeasureTheory.DerivativeLevelSet
public import Mathlib.MeasureTheory.Function.Jacobian

/-! # Derivatives vanish on preimages of null sets

This is the locality statement needed for the Lipschitz scalar chain rule
in Ziemer, Theorem 2.1.11. It does not assume that the scalar predictor has
an absolutely continuous distribution.
-/

public section
namespace ALO

open MeasureTheory Filter Set
open scoped Topology NNReal ENNReal

section NullReflection

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]
  (μ : Measure E) [μ.IsAddHaarMeasure]

/-- A sufficiently accurate linear approximation to an invertible map
reflects null sets. The zero-determinant case carries no obligation. -/
theorem exists_pos_approximation_reflects_null (A : E →L[ℝ] E) :
    ∃ r : ℝ≥0, 0 < r ∧
      (A.det ≠ 0 → ∀ (s : Set E) (f : E → E),
        ApproximatesLinearOn f A s r → μ (f '' s) = 0 → μ s = 0) := by
  by_cases hA : A.det = 0
  · exact ⟨1, by norm_num, fun h => (h hA).elim⟩
  have hp : 0 < Real.toNNReal |A.det| := Real.toNNReal_pos.mpr (abs_pos.mpr hA)
  obtain ⟨m, hm0, hm⟩ := exists_between hp
  have h := mul_le_addHaar_image_of_lt_det μ A (show (m : ℝ≥0∞) <
      ENNReal.ofReal |A.det| from ENNReal.coe_lt_coe.mpr hm)
  obtain ⟨r, hr, hr0⟩ := (h.and self_mem_nhdsWithin).exists
  refine ⟨r, hr0, fun _ s f hf hz => ?_⟩
  have he : (m : ℝ≥0∞) * μ s = 0 := le_antisymm (hz ▸ hr s f hf) bot_le
  exact (mul_eq_zero.mp he).resolve_left (by exact_mod_cast hm0.ne')

/-- A function with invertible derivatives on a set cannot map a set
of positive measure into a null set. No injectivity or measurability of
the set is assumed; countably many approximation pieces suffice. -/
theorem measure_eq_zero_of_image_null_of_invertible_derivative
    (f : E → E) (s : Set E) (f' : E → E →L[ℝ] E)
    (hf : ∀ x ∈ s, HasFDerivWithinAt f (f' x) s x)
    (hdet : ∀ x ∈ s, (f' x).det ≠ 0) (hnull : μ (f '' s) = 0) :
    μ s = 0 := by
  classical
  rcases s.eq_empty_or_nonempty with rfl | hs
  · simp
  choose r hr0 hr using exists_pos_approximation_reflects_null μ
  obtain ⟨t, A, _, hcover, happ, hA⟩ :=
    exists_closed_cover_approximatesLinearOn_of_hasFDerivWithinAt f s f' hf r
      (fun A => (hr0 A).ne')
  have ht (n : ℕ) : μ (s ∩ t n) = 0 := by
    obtain ⟨x, hx, he⟩ := hA hs n
    apply hr (A n) (he ▸ hdet x hx) _ f (happ n)
    exact measure_mono_null (Set.image_mono inter_subset_left) hnull
  apply measure_mono_null (show s ⊆ ⋃ n, s ∩ t n from fun x hx => by
    obtain ⟨n, hn⟩ := mem_iUnion.mp (hcover hx)
    exact mem_iUnion.mpr ⟨n, hx, hn⟩)
  exact measure_iUnion_null ht

end NullReflection

/-- The nonzero-derivative part of a scalar preimage of a null set is
null. This statement even allows an arbitrary scalar function. -/
theorem measure_preimage_null_deriv_ne_zero (f : ℝ → ℝ) (N : Set ℝ)
    (hN : volume N = 0) :
    volume {x | f x ∈ N ∧ deriv f x ≠ 0} = 0 := by
  let s := {x | f x ∈ N ∧ deriv f x ≠ 0}
  let D := fun x => deriv f x • (ContinuousLinearMap.id ℝ ℝ)
  apply measure_eq_zero_of_image_null_of_invertible_derivative volume f s D
  · intro x hx
    have hd : DifferentiableAt ℝ f x := by
      by_contra h
      exact hx.2 (deriv_zero_of_not_differentiableAt h)
    apply HasFDerivAt.hasFDerivWithinAt
    convert hd.hasDerivAt.hasFDerivAt using 1
    ext
    simp [D, smul_eq_mul, mul_comm]
  · intro x hx
    simpa [D, ContinuousLinearMap.det, LinearMap.det_smul] using hx.2
  · exact measure_mono_null (by rintro _ ⟨x, hx, rfl⟩; exact hx.1) hN

/-- Almost everywhere in the preimage of a scalar null set, the scalar
derivative vanishes, with the standard zero convention elsewhere. -/
theorem ae_deriv_eq_zero_on_null_preimage (f : ℝ → ℝ) (N : Set ℝ)
    (hN : volume N = 0) :
    ∀ᵐ x ∂volume, f x ∈ N → deriv f x = 0 := by
  have h := measure_preimage_null_deriv_ne_zero f N hN
  have ha : ∀ᵐ x ∂volume, x ∉ {x | f x ∈ N ∧ deriv f x ≠ 0} :=
    ae_iff.mpr (by simpa only [not_not, Set.ofPred_mem_eq] using h)
  filter_upwards [ha] with x hx
  simpa only [Set.mem_ofPred_eq, not_and, not_not] using hx

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

/-- Directional null-preimage locality, lifted from the scalar theorem
by disintegration along parallel lines. -/
theorem ae_fderiv_apply_eq_zero_on_null_preimage
    (μ : Measure E) [μ.IsAddHaarMeasure]
    (u : E → ℝ) (hu : Measurable u) (N : Set ℝ) (hNm : MeasurableSet N)
    (hN : volume N = 0) (v : E) :
    ∀ᵐ x ∂μ, u x ∈ N → fderiv ℝ u x v = 0 := by
  let L : ℝ →L[ℝ] E := ContinuousLinearMap.smulRight (1 : ℝ →L[ℝ] ℝ) v
  have hm : MeasurableSet {x | u x ∈ N → fderiv ℝ u x v = 0} := by
    convert (hNm.preimage hu).compl.union
      (measurableSet_eq_fun (measurable_fderiv_apply_const ℝ u v)
        (measurable_const (a := (0 : ℝ)))) using 1
    ext x
    simp only [Set.mem_ofPred_eq, Set.mem_union, Set.mem_compl_iff,
      Set.mem_preimage, imp_iff_not_or]
  apply ae_mem_of_ae_add_linearMap_mem L.toLinearMap volume μ hm
  intro p
  filter_upwards [ae_deriv_eq_zero_on_null_preimage (fun t : ℝ => u (p + t • v)) N hN]
    with t ht
  change u (p + t • v) ∈ N → fderiv ℝ u (p + t • v) v = 0
  intro hx
  by_cases hd : DifferentiableAt ℝ u (p + t • v)
  · have hc : HasDerivAt (fun t : ℝ => p + t • v) v t := by
      simpa using ((hasDerivAt_id t).smul_const v).const_add p
    exact (hd.hasFDerivAt.comp_hasDerivAt t hc).deriv.symm.trans (ht hx)
  · rw [fderiv_zero_of_not_differentiableAt hd]
    simp

/-- The full Fréchet derivative vanishes almost everywhere over a scalar
null set. No density assumption on the pushforward law of `u` is needed. -/
theorem ae_fderiv_eq_zero_on_null_preimage
    (μ : Measure E) [μ.IsAddHaarMeasure]
    (u : E → ℝ) (hu : Measurable u) (N : Set ℝ) (hNm : MeasurableSet N)
    (hN : volume N = 0) :
    ∀ᵐ x ∂μ, u x ∈ N → fderiv ℝ u x = 0 := by
  have h : ∀ᵐ x ∂μ, ∀ i, u x ∈ N →
      fderiv ℝ u x (Module.finBasis ℝ E i) = 0 :=
    ae_all_iff.mpr fun i =>
      ae_fderiv_apply_eq_zero_on_null_preimage μ u hu N hNm hN (Module.finBasis ℝ E i)
  filter_upwards [h] with x hx
  intro hN'
  apply ContinuousLinearMap.coe_injective
  apply (Module.finBasis ℝ E).ext
  intro i
  exact hx i hN'

end ALO


==> anc/lean_alo/ALO/MeasureTheory/EventPredictionTestComparison.lean <==
module

public import ALO.MeasureTheory.PredictionTestComparison

/-! # Test-function comparisons restricted to a measurable event -/

public section
namespace ALO

open MeasureTheory

variable {Ω ι Y : Type*} [MeasurableSpace Ω] [Fintype ι] [MeasurableSpace Y]

/-- Restrict the comparison by setting both prediction vectors to zero
off the event. The original probability law is retained; no normalization
by the event probability or independence from the event is assumed. -/
theorem prediction_test_comparison_on_event
    (ν : Measure Ω) [IsProbabilityMeasure ν] (F : Set Ω) (hF : MeasurableSet F)
    (a l : Ω → ι → ℝ) (y : Ω → ι → Y) (g : ℝ → Y → ℝ)
    (ha : ∀ i, Measurable (fun x => a x i))
    (hl : ∀ i, Measurable (fun x => l x i))
    (hy : ∀ i, Measurable (fun x => y x i))
    (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))
    (C H : ℝ) (hC : 0 ≤ C) (hH : 0 ≤ H)
    (hU : Integrable (F.indicator (fun x => ∑ i, (a x i - l x i) ^ 2)) ν)
    (hA : Integrable (fun x => ∑ i, a x i ^ 2) ν)
    (hUb : (∫ x, F.indicator (fun x => ∑ i, (a x i - l x i) ^ 2) x ∂ν) ≤ C)
    (hAb : (∫ x, ∑ i, a x i ^ 2 ∂ν) ≤ Fintype.card ι * H)
    (hn : 0 < Fintype.card ι) :
    let r := fun x => |(∑ i, (g (a x i) (y x i) - g (l x i) (y x i))) / Fintype.card ι|
    Integrable (F.indicator r) ν ∧ (∫ x, F.indicator r x ∂ν) ≤
      (Real.sqrt C * Real.sqrt (3 + 9 * H + 6 * C)) / Real.sqrt (Fintype.card ι) := by
  classical
  let a' := fun x i => F.indicator (fun z => a z i) x
  let l' := fun x i => F.indicator (fun z => l z i) x
  have hUeq : (fun x => ∑ i, (a' x i - l' x i) ^ 2) =
      F.indicator (fun x => ∑ i, (a x i - l x i) ^ 2) := by
    funext x
    by_cases hx : x ∈ F <;> simp [a', l', hx]
  have hAeq : (fun x => ∑ i, a' x i ^ 2) =
      F.indicator (fun x => ∑ i, a x i ^ 2) := by
    funext x
    by_cases hx : x ∈ F <;> simp [a', hx]
  have hAi : Integrable (fun x => ∑ i, a' x i ^ 2) ν := by
    rw [hAeq]
    exact hA.indicator hF
  have hAle : ∀ x, F.indicator (fun x => ∑ i, a x i ^ 2) x ≤ ∑ i, a x i ^ 2 := by
    intro x
    by_cases hx : x ∈ F
    · simp [hx]
    · simpa only [Set.indicator_of_notMem hx] using Finset.sum_nonneg (s := Finset.univ) (fun i _ => sq_nonneg (a x i))
  have hAb' : (∫ x, ∑ i, a' x i ^ 2 ∂ν) ≤ Fintype.card ι * H := by
    rw [hAeq]
    exact (integral_mono (hA.indicator hF) hA hAle).trans hAb
  have h := prediction_test_comparison ν a' l' y g (fun i => (ha i).indicator hF)
    (fun i => (hl i).indicator hF) hy hgm hg C H hC hH
    (hUeq.symm ▸ hU) hAi (hUeq.symm ▸ hUb) hAb' hn
  have heq : (fun x => |(∑ i, (g (a' x i) (y x i) - g (l' x i) (y x i))) / Fintype.card ι|) =
      F.indicator (fun x => |(∑ i, (g (a x i) (y x i) - g (l x i) (y x i))) / Fintype.card ι|) := by
    funext x
    by_cases hx : x ∈ F <;> simp [a', l', hx]
  simpa only [heq] using h

omit [MeasurableSpace Ω] [MeasurableSpace Y] in
/-- Triangle inequality for averaged test-score differences. -/
theorem test_average_difference_triangle
    (a m l : ι → ℝ) (y : ι → Y) (g : ℝ → Y → ℝ) :
    |(∑ i, (g (a i) (y i) - g (l i) (y i))) / Fintype.card ι| ≤
      |(∑ i, (g (m i) (y i) - g (a i) (y i))) / Fintype.card ι| +
      |(∑ i, (g (m i) (y i) - g (l i) (y i))) / Fintype.card ι| := by
  have heq : (∑ i, (g (a i) (y i) - g (l i) (y i))) / Fintype.card ι =
      (∑ i, (g (m i) (y i) - g (l i) (y i))) / Fintype.card ι -
        (∑ i, (g (m i) (y i) - g (a i) (y i))) / Fintype.card ι := by
    rw [← sub_div]
    congr 1
    simp only [Finset.sum_sub_distrib]
    ring
  rw [heq]
  simpa only [sub_zero, zero_sub, abs_neg, add_comm] using
    abs_sub_le ((∑ i, (g (m i) (y i) - g (l i) (y i))) / Fintype.card ι) 0
      ((∑ i, (g (m i) (y i) - g (a i) (y i))) / Fintype.card ι)

end ALO


==> anc/lean_alo/ALO/MeasureTheory/GaussianFiniteFamilyMoments.lean <==
module

public import ALO.MeasureTheory.GaussianPolynomialIntegrability
public import Mathlib.Probability.Distributions.Gaussian.Multivariate

/-! # Uniform Gaussian moments for finite families of unit functionals -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory

/-- A positive scalar exponential-square scale, fixed once for the
one-dimensional standard Gaussian and independent of every matrix size. -/
@[expose] noncomputable def gaussianScalarExpScale : ℝ :=
  Classical.choose (IsGaussian.exists_integrable_exp_sq (gaussianReal 0 1))

theorem gaussianScalarExpScale_pos : 0 < gaussianScalarExpScale :=
  (Classical.choose_spec (IsGaussian.exists_integrable_exp_sq (gaussianReal 0 1))).1

theorem integrable_gaussianScalar_exp_sq :
    Integrable (fun x : ℝ => Real.exp (gaussianScalarExpScale * x ^ 2))
      (gaussianReal 0 1) := by
  simpa only [gaussianScalarExpScale, Real.norm_eq_abs, sq_abs] using
    (Classical.choose_spec (IsGaussian.exists_integrable_exp_sq (gaussianReal 0 1))).2

/-- A universal finite scalar exponential moment. -/
@[expose] noncomputable def gaussianScalarExpMoment : ℝ :=
  ∫ x : ℝ, Real.exp (gaussianScalarExpScale * x ^ 2) ∂gaussianReal 0 1

theorem gaussianScalarExpMoment_nonneg : 0 ≤ gaussianScalarExpMoment :=
  integral_nonneg fun _ => (Real.exp_pos _).le

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

/-- The same exponential-square moment bounds every scalar Gaussian
functional of norm at most one, in any finite dimension. -/
theorem gaussian_unitDual_exp_sq (L : E →L[ℝ] ℝ) (hL : ‖L‖ ≤ 1) :
    Integrable (fun x : E => Real.exp (gaussianScalarExpScale * (L x) ^ 2))
      (stdGaussian E) ∧
    (∫ x : E, Real.exp (gaussianScalarExpScale * (L x) ^ 2) ∂stdGaussian E) ≤
      gaussianScalarExpMoment := by
  let a := gaussianScalarExpScale
  have hpush : (stdGaussian E).map L =
      (gaussianReal 0 1).map (fun x : ℝ => ‖L‖ * x) := by
    rw [IsGaussian.map_eq_gaussianReal, integral_strongDual_stdGaussian,
      variance_dual_stdGaussian, gaussianReal_map_const_mul]
    congr 1
    · simp
    · ext
      simp [Real.toNNReal_of_nonneg (sq_nonneg ‖L‖)]
  have hle : ∀ x : ℝ, Real.exp (a * (‖L‖ * x) ^ 2) ≤ Real.exp (a * x ^ 2) := by
    intro x
    apply Real.exp_le_exp.mpr
    apply mul_le_mul_of_nonneg_left _ gaussianScalarExpScale_pos.le
    rw [mul_pow]
    have hs : ‖L‖ ^ 2 ≤ 1 := by nlinarith [norm_nonneg L]
    nlinarith [mul_nonneg (sub_nonneg.mpr hs) (sq_nonneg x)]
  have hi : Integrable (fun x : ℝ => Real.exp (a * (‖L‖ * x) ^ 2)) (gaussianReal 0 1) := by
    apply integrable_gaussianScalar_exp_sq.mono' (by fun_prop)
    exact Filter.Eventually.of_forall fun x => by
      rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
      exact hle x
  have hi' : Integrable (fun t : ℝ => Real.exp (a * t ^ 2)) ((stdGaussian E).map L) := by
    rw [hpush]
    exact (integrable_map_measure (by fun_prop) (by fun_prop)).mpr hi
  refine ⟨(integrable_map_measure (by fun_prop) L.continuous.measurable.aemeasurable).mp hi', ?_⟩
  calc
    _ = ∫ t : ℝ, Real.exp (a * t ^ 2) ∂(stdGaussian E).map L := by
      rw [integral_map L.continuous.measurable.aemeasurable (by fun_prop)]
    _ = ∫ x : ℝ, Real.exp (a * (‖L‖ * x) ^ 2) ∂gaussianReal 0 1 := by
      rw [hpush, integral_map (by fun_prop) (by fun_prop)]
    _ ≤ gaussianScalarExpMoment := integral_mono hi integrable_gaussianScalar_exp_sq hle

/-- A quadratic tail can be dominated by a shifted exponential, with
an explicit threshold cost. -/
theorem sq_le_threshold_add_exp (a y t : ℝ) (ha : 0 < a)
    (hy : 0 ≤ y) :
    y ^ 2 ≤ (2 * t / a) ^ 2 + 8 / a ^ 2 * Real.exp (a * y - t) := by
  by_cases h : a * y ≤ 2 * t
  · have hy' : y ≤ 2 * t / a := (le_div_iff₀ ha).mpr (by nlinarith)
    have hp := pow_le_pow_left₀ hy hy' 2
    exact hp.trans (le_add_of_nonneg_right (by positivity))
  · have hexp : (a * y / 2) ^ 2 / 2 ≤ Real.exp (a * y / 2) := by
      simpa using Real.pow_div_factorial_le_exp (a * y / 2)
        (show 0 ≤ a * y / 2 by positivity) 2
    have he : Real.exp (a * y / 2) ≤ Real.exp (a * y - t) :=
      Real.exp_le_exp.mpr (by linarith)
    have hbound : y ^ 2 ≤ 8 / a ^ 2 * Real.exp (a * y - t) := by
      rw [div_mul_eq_mul_div]
      apply (le_div_iff₀ (sq_pos_of_pos ha)).mpr
      nlinarith [hexp.trans he]
    nlinarith [sq_nonneg (2 * t / a)]

/-- A fixed universal constant for fourth moments of Gaussian quantities
detected by exponentially many unit functionals. -/
@[expose] noncomputable def gaussianFiniteFamilyFourthConstant : ℝ :=
  256 * (100 + 8 * gaussianScalarExpMoment) / gaussianScalarExpScale ^ 2

theorem gaussianFiniteFamilyFourthConstant_pos : 0 < gaussianFiniteFamilyFourthConstant := by
  unfold gaussianFiniteFamilyFourthConstant
  have := gaussianScalarExpMoment_nonneg
  have := gaussianScalarExpScale_pos
  positivity

/-- Exponentially many unit functionals cost only a quadratic dimension
factor in the fourth moment. No independence between the functionals is
needed. -/
theorem gaussian_fourthMoment_le_of_finiteFamily {J : Type*}
    (s : Finset J) (L : J → E →L[ℝ] ℝ) (hL : ∀ j ∈ s, ‖L j‖ ≤ 1)
    (f : E → ℝ) (hfm : Measurable f) (hf0 : ∀ x, 0 ≤ f x)
    (hnet : ∀ x, ∃ j ∈ s, f x ≤ 4 * |L j x|)
    (d : ℕ) (hd : 1 ≤ d) (hcard : s.card ≤ 5 ^ d) :
    Integrable (fun x => f x ^ 4) (stdGaussian E) ∧
      (∫ x, f x ^ 4 ∂stdGaussian E) ≤ gaussianFiniteFamilyFourthConstant * (d : ℝ) ^ 2 := by
  classical
  let a := gaussianScalarExpScale
  let M := gaussianScalarExpMoment
  let S := fun x => ∑ j ∈ s, Real.exp (a * (L j x) ^ 2)
  let b := 8 / a ^ 2 * Real.exp (-(5 * (d : ℝ)))
  let B := fun x => 256 * ((10 * (d : ℝ) / a) ^ 2 + b * S x)
  have ha : 0 < a := gaussianScalarExpScale_pos
  have hM : 0 ≤ M := gaussianScalarExpMoment_nonneg
  have hb : 0 ≤ b := by positivity
  have hLi : ∀ j ∈ s, Integrable (fun x => Real.exp (a * (L j x) ^ 2)) (stdGaussian E) :=
    fun j hj => (gaussian_unitDual_exp_sq (L j) (hL j hj)).1
  have hSi : Integrable S (stdGaussian E) := integrable_finsetSum _ hLi
  have hBi : Integrable B (stdGaussian E) :=
    ((integrable_const _).add (hSi.const_mul b)).const_mul _
  have hdom : ∀ x, f x ^ 4 ≤ B x := by
    intro x
    obtain ⟨j, hj, hx⟩ := hnet x
    have hp : f x ^ 4 ≤ 256 * (L j x) ^ 4 := by
      simpa only [mul_pow, pow_abs, show (4 : ℝ) ^ 4 = 256 by norm_num,
        abs_of_nonneg (by positivity : 0 ≤ (L j x) ^ 4)] using
        pow_le_pow_left₀ (hf0 x) hx 4
    have ht := sq_le_threshold_add_exp a ((L j x) ^ 2) (5 * (d : ℝ)) ha (sq_nonneg _)
    have hs : Real.exp (a * (L j x) ^ 2) ≤ S x :=
      Finset.single_le_sum (f := fun k => Real.exp (a * (L k x) ^ 2))
        (fun k _ => (Real.exp_pos _).le) hj
    have heq : Real.exp (a * (L j x) ^ 2 - 5 * (d : ℝ)) =
        Real.exp (-(5 * (d : ℝ))) * Real.exp (a * (L j x) ^ 2) := by
      rw [sub_eq_add_neg, Real.exp_add, mul_comm]
    rw [heq] at ht
    have ht' : (L j x) ^ 4 ≤ (10 * (d : ℝ) / a) ^ 2 +
        b * Real.exp (a * (L j x) ^ 2) := by
      dsimp only [b]
      convert ht using 1 <;> ring
    have hbs := mul_le_mul_of_nonneg_left hs hb
    dsimp only [B]
    nlinarith
  have hfi : Integrable (fun x => f x ^ 4) (stdGaussian E) := by
    apply hBi.mono' (hfm.pow_const 4).aestronglyMeasurable
    exact Filter.Eventually.of_forall fun x => by
      rw [Real.norm_eq_abs, abs_of_nonneg (pow_nonneg (hf0 x) 4)]
      exact hdom x
  have hSint : (∫ x, S x ∂stdGaussian E) ≤ (s.card : ℝ) * M := by
    rw [show (∫ x, S x ∂stdGaussian E) =
      ∑ j ∈ s, ∫ x, Real.exp (a * (L j x) ^ 2) ∂stdGaussian E from integral_finsetSum s hLi]
    calc
      _ ≤ ∑ _j ∈ s, M := Finset.sum_le_sum fun j hj =>
        (gaussian_unitDual_exp_sq (L j) (hL j hj)).2
      _ = _ := by simp
  have hcard' : (s.card : ℝ) * Real.exp (-(5 * (d : ℝ))) ≤ 1 := by
    have hexp : (5 : ℝ) ≤ Real.exp 5 := by
      linarith [Real.add_one_le_exp (5 : ℝ)]
    have hc : (s.card : ℝ) ≤ Real.exp (5 * (d : ℝ)) := by
      calc
        _ ≤ (5 : ℝ) ^ d := by exact_mod_cast hcard
        _ ≤ Real.exp 5 ^ d := pow_le_pow_left₀ (by norm_num) hexp d
        _ = _ := by rw [← Real.exp_nat_mul]; congr 1; ring
    calc
      _ ≤ Real.exp (5 * (d : ℝ)) * Real.exp (-(5 * (d : ℝ))) :=
        mul_le_mul_of_nonneg_right hc (Real.exp_pos _).le
      _ = 1 := by rw [← Real.exp_add]; simp
  have hd' : (1 : ℝ) ≤ d := by exact_mod_cast hd
  have hBd : (∫ x, B x ∂stdGaussian E) ≤ gaussianFiniteFamilyFourthConstant * (d : ℝ) ^ 2 := by
    have hcalc : (∫ x, B x ∂stdGaussian E) =
        256 * ((10 * (d : ℝ) / a) ^ 2 + b * ∫ x, S x ∂stdGaussian E) := by
      rw [show (∫ x, B x ∂stdGaussian E) =
        256 * ∫ x, (10 * (d : ℝ) / a) ^ 2 + b * S x ∂stdGaussian E from integral_const_mul _ _]
      rw [integral_add (integrable_const _) (hSi.const_mul b), integral_const_mul]
      simp
    rw [hcalc]
    have hbS := mul_le_mul_of_nonneg_left hSint hb
    have hbcard : b * ((s.card : ℝ) * M) ≤ 8 / a ^ 2 * M := by
      have h := mul_le_mul_of_nonneg_left hcard' (show 0 ≤ 8 / a ^ 2 * M by positivity)
      dsimp only [b]
      nlinarith
    have hd2 : 1 ≤ (d : ℝ) ^ 2 := by nlinarith
    have hMd := mul_le_mul_of_nonneg_left hd2 (show 0 ≤ 8 / a ^ 2 * M by positivity)
    change _ ≤ (256 * (100 + 8 * M) / a ^ 2) * (d : ℝ) ^ 2
    have heq : (256 * (100 + 8 * M) / a ^ 2) * (d : ℝ) ^ 2 =
        256 * ((10 * (d : ℝ) / a) ^ 2 + (8 / a ^ 2 * M) * (d : ℝ) ^ 2) := by ring
    rw [heq]
    linarith
  exact ⟨hfi, (integral_mono hfi hBi hdom).trans hBd⟩

end ALO


==> anc/lean_alo/ALO/MeasureTheory/GaussianIntegrationByParts.lean <==
module

public import ALO.MeasureTheory.StandardGaussianDensity
public import Mathlib.Analysis.Calculus.LineDeriv.IntegrationByParts
public import Mathlib.Analysis.InnerProductSpace.Calculus
public import Mathlib.Analysis.SpecialFunctions.ExpDeriv
public import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap

/-!
# Gaussian integration by parts

The standard Gaussian identity on a finite-dimensional real inner product
space, first with explicit integrability assumptions and then for compactly
supported C¹ tests. The proof uses the checked radial density and Haar
integration by parts, including in dimension zero.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace ContDiff

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

/-- The real-valued radial density of the standard Gaussian. -/
@[expose] noncomputable def standardGaussianDensityReal (x : E) : ℝ :=
  (Real.sqrt (2 * Real.pi))⁻¹ ^ Module.finrank ℝ E *
    Real.exp (-‖x‖ ^ 2 / 2)

omit [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
theorem standardGaussianDensityReal_pos (x : E) :
    0 < standardGaussianDensityReal x := by
  unfold standardGaussianDensityReal
  positivity

omit [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
theorem contDiff_standardGaussianDensityReal :
    ContDiff ℝ ∞ (standardGaussianDensityReal (E := E)) := by
  unfold standardGaussianDensityReal
  exact contDiff_const.mul (((contDiff_id.norm_sq (𝕜 := ℝ)).neg.div_const 2).exp)

omit [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
theorem hasFDerivAt_standardGaussianDensityReal (x : E) :
    HasFDerivAt standardGaussianDensityReal
      (-(standardGaussianDensityReal x) • innerSL ℝ x) x := by
  have h := ((((hasStrictFDerivAt_norm_sq x).hasFDerivAt.neg).const_mul (2⁻¹ : ℝ)).exp).const_mul
    ((Real.sqrt (2 * Real.pi))⁻¹ ^ Module.finrank ℝ E)
  convert h using 1
  · ext y
    simp [standardGaussianDensityReal, div_eq_mul_inv, mul_comm]
  · ext v
    simp [standardGaussianDensityReal, div_eq_mul_inv, mul_comm]
    ring

/-- Real integration against the radial Gaussian density. No integrability
assumption is needed for this equality of Bochner integrals. -/
theorem integral_stdGaussian_eq_density (f : E → ℝ) :
    ∫ x, f x ∂stdGaussian E =
      ∫ x, standardGaussianDensityReal x * f x := by
  rw [stdGaussian_eq_volume_withDensity,
    integral_withDensity_eq_integral_toReal_smul
      (measurable_standardGaussianDensity E)
      (Filter.Eventually.of_forall (fun x =>
        lt_top_iff_ne_top.mpr (standardGaussianDensity_ne_top E x)))]
  apply integral_congr_ae
  exact Filter.Eventually.of_forall fun x => by
    change (ENNReal.ofReal (standardGaussianDensityReal x)).toReal * f x = _
    rw [ENNReal.toReal_ofReal (standardGaussianDensityReal_pos x).le]

theorem integrable_stdGaussian_iff_density (f : E → ℝ) :
    Integrable f (stdGaussian E) ↔
      Integrable (fun x => standardGaussianDensityReal x * f x) := by
  rw [stdGaussian_eq_volume_withDensity,
    integrable_withDensity_iff_integrable_smul'
      (measurable_standardGaussianDensity E)
      (Filter.Eventually.of_forall (fun x =>
        lt_top_iff_ne_top.mpr (standardGaussianDensity_ne_top E x)))]
  change Integrable (fun x => (ENNReal.ofReal (standardGaussianDensityReal x)).toReal * f x) ↔ _
  simp only [ENNReal.toReal_ofReal (standardGaussianDensityReal_pos _).le]

/-- Gaussian directional integration by parts with explicit integrability
conditions. This version also supports subsequent noncompact tests. -/
theorem integral_fderiv_stdGaussian
    {f : E → ℝ} (hf : Differentiable ℝ f) (v : E)
    (hfi : Integrable f (stdGaussian E))
    (hdi : Integrable (fun x => fderiv ℝ f x v) (stdGaussian E))
    (hxi : Integrable (fun x => ⟪x, v⟫ * f x) (stdGaussian E)) :
    ∫ x, fderiv ℝ f x v ∂stdGaussian E =
      ∫ x, ⟪x, v⟫ * f x ∂stdGaussian E := by
  have hd (x : E) : fderiv ℝ standardGaussianDensityReal x v =
      -standardGaussianDensityReal x * ⟪x, v⟫ := by
    rw [(hasFDerivAt_standardGaussianDensityReal x).fderiv]
    rfl
  have hi := (integrable_stdGaussian_iff_density _).mp hxi
  have hi' : Integrable (fun x => fderiv ℝ standardGaussianDensityReal x v * f x) := by
    apply hi.neg.congr
    exact Filter.Eventually.of_forall fun x => by simp [hd, mul_assoc]
  have hibp := integral_mul_fderiv_eq_neg_fderiv_mul_of_integrable hi'
    ((integrable_stdGaussian_iff_density _).mp hdi)
    ((integrable_stdGaussian_iff_density _).mp hfi)
    (fun x _ => (hasFDerivAt_standardGaussianDensityReal x).differentiableAt)
    (fun x _ => hf x)
  simpa only [integral_stdGaussian_eq_density, hd, neg_mul, mul_assoc,
    integral_neg, neg_neg] using hibp

/-- Compactly supported C¹ scalar tests satisfy Gaussian integration by parts. -/
theorem integral_fderiv_stdGaussian_of_hasCompactSupport
    {f : E → ℝ} (hf : ContDiff ℝ 1 f) (hc : HasCompactSupport f) (v : E) :
    ∫ x, fderiv ℝ f x v ∂stdGaussian E =
      ∫ x, ⟪x, v⟫ * f x ∂stdGaussian E := by
  apply integral_fderiv_stdGaussian (hf.differentiable one_ne_zero) v
  · exact hf.continuous.integrable_of_hasCompactSupport hc
  · exact ((hf.continuous_fderiv one_ne_zero).clm_apply continuous_const).integrable_of_hasCompactSupport
      (hc.fderiv_apply ℝ v)
  · exact ((continuous_id.inner continuous_const).mul hf.continuous).integrable_of_hasCompactSupport
      hc.mul_left

end ALO


==> anc/lean_alo/ALO/MeasureTheory/GaussianMoments.lean <==
module

public import Mathlib.Probability.Distributions.Gaussian.Fernique

/-!
# Gaussian polynomial moments in normalization form

Fernique's theorem is converted to the `ENNReal` `lintegral` statements used
to prove finiteness of determinant-tilted normalizers.
-/

public section

namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [CompleteSpace E] [SecondCountableTopology E]
  [MeasurableSpace E] [BorelSpace E]

/-- Every natural norm moment of a Gaussian measure has finite `lintegral`
after embedding into `ENNReal`. -/
theorem gaussian_lintegral_ofReal_norm_pow_ne_top
    (μ : Measure E) [IsGaussian μ] (m : ℕ) :
    ∫⁻ x, ENNReal.ofReal (‖x‖ ^ m) ∂μ ≠ ⊤ := by
  have hint : Integrable (fun x : E => ‖x‖ ^ m) μ := by
    by_cases hm : m = 0
    · simp [hm]
    · exact
        (IsGaussian.memLp_id μ (m : ENNReal) (by simp)).integrable_norm_pow hm
  have hfinite := hint.hasFiniteIntegral
  rw [hasFiniteIntegral_iff_ofReal
    (Filter.Eventually.of_forall fun x => pow_nonneg (norm_nonneg x) m)] at hfinite
  exact hfinite.ne

/-- The standard polynomial envelope `1 + ‖x‖^m` also has finite Gaussian
mass. -/
theorem gaussian_lintegral_ofReal_one_add_norm_pow_ne_top
    (μ : Measure E) [IsGaussian μ] (m : ℕ) :
    ∫⁻ x, ENNReal.ofReal (1 + ‖x‖ ^ m) ∂μ ≠ ⊤ := by
  have hint : Integrable (fun x : E => 1 + ‖x‖ ^ m) μ := by
    exact (integrable_const (1 : ℝ)).add
      (by
        by_cases hm : m = 0
        · simp [hm]
        · exact
            (IsGaussian.memLp_id μ (m : ENNReal)
              (by simp)).integrable_norm_pow hm)
  have hfinite := hint.hasFiniteIntegral
  rw [hasFiniteIntegral_iff_ofReal
    (Filter.Eventually.of_forall fun x =>
      add_nonneg zero_le_one (pow_nonneg (norm_nonneg x) m))] at hfinite
  exact hfinite.ne

/-- Multiplying the standard polynomial envelope by a nonnegative constant
preserves finite Gaussian mass. -/
theorem gaussian_lintegral_ofReal_const_mul_one_add_norm_pow_ne_top
    (μ : Measure E) [IsGaussian μ] (C : ℝ) (hC : 0 ≤ C) (m : ℕ) :
    ∫⁻ x, ENNReal.ofReal (C * (1 + ‖x‖ ^ m)) ∂μ ≠ ⊤ := by
  have hint : Integrable (fun x : E => C * (1 + ‖x‖ ^ m)) μ := by
    apply Integrable.const_mul
    exact (integrable_const (1 : ℝ)).add
      (by
        by_cases hm : m = 0
        · simp [hm]
        · exact
            (IsGaussian.memLp_id μ (m : ENNReal)
              (by simp)).integrable_norm_pow hm)
  have hfinite := hint.hasFiniteIntegral
  rw [hasFiniteIntegral_iff_ofReal
    (Filter.Eventually.of_forall fun x =>
      mul_nonneg hC
        (add_nonneg zero_le_one (pow_nonneg (norm_nonneg x) m)))] at hfinite
  exact hfinite.ne

/-- Polynomial domination is sufficient for finiteness of an `ENNReal`
Gaussian normalizing integral. -/
theorem gaussian_lintegral_ne_top_of_le_polynomial
    (μ : Measure E) [IsGaussian μ]
    (w : E → ENNReal) (C : ℝ) (hC : 0 ≤ C) (m : ℕ)
    (hbound : ∀ x,
      w x ≤ ENNReal.ofReal (C * (1 + ‖x‖ ^ m))) :
    ∫⁻ x, w x ∂μ ≠ ⊤ := by
  have hle :
      ∫⁻ x, w x ∂μ ≤
        ∫⁻ x, ENNReal.ofReal (C * (1 + ‖x‖ ^ m)) ∂μ :=
    lintegral_mono hbound
  exact ne_top_of_le_ne_top
    (gaussian_lintegral_ofReal_const_mul_one_add_norm_pow_ne_top
      μ C hC m) hle

end ALO


==> anc/lean_alo/ALO/MeasureTheory/GaussianNormExponential.lean <==
module

public import ALO.MeasureTheory.GaussianIntegrationByParts
public import Mathlib.Analysis.SpecialFunctions.Gaussian.FourierTransform

/-! # Dimension-explicit exponential moments of the Gaussian squared norm -/

public section
namespace ALO
open MeasureTheory ProbabilityTheory

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

theorem integrable_exp_neg_mul_norm_sq {b : ℝ} (hb : 0 < b) :
    Integrable (fun x : E => Real.exp (-b * ‖x‖ ^ 2)) := by
  have h := (GaussianFourier.integrable_cexp_neg_mul_sq_norm_add
    (V := E) (b := (b : ℂ)) (by simpa using hb) 0 0).re
  simp only [zero_mul, add_zero] at h
  change Integrable (fun x : E => (Complex.exp (-(b : ℂ) * (‖x‖ : ℂ) ^ 2)).re) at h
  simpa only [← Complex.ofReal_pow, ← Complex.ofReal_mul, ← Complex.ofReal_neg,
    ← Complex.ofReal_exp, Complex.ofReal_re] using h

/-- Exact Gaussian radial exponential moment, including dimension zero. -/
theorem gaussian_norm_sq_exponential (t : ℝ) (ht : t < 1 / 2) :
    Integrable (fun x : E => Real.exp (t * ‖x‖ ^ 2)) (stdGaussian E) ∧
    (∫ x : E, Real.exp (t * ‖x‖ ^ 2) ∂stdGaussian E) =
      Real.exp (-((Module.finrank ℝ E : ℝ) / 2) * Real.log (1 - 2 * t)) := by
  let c := (Real.sqrt (2 * Real.pi))⁻¹ ^ Module.finrank ℝ E
  have hb : 0 < 1 / 2 - t := by linarith
  have hx : 0 < 1 - 2 * t := by linarith
  have heq (x : E) :
      standardGaussianDensityReal x * Real.exp (t * ‖x‖ ^ 2) =
        c * Real.exp (-(1 / 2 - t) * ‖x‖ ^ 2) := by
    unfold standardGaussianDensityReal
    rw [mul_assoc, ← Real.exp_add]
    congr 1
    congr 1
    ring
  have hnorm : c * (2 * Real.pi) ^ ((Module.finrank ℝ E : ℝ) / 2) = 1 := by
    have h := integral_stdGaussian_eq_density (E := E) (fun _ => (1 : ℝ))
    simp only [integral_const, probReal_univ, one_smul, mul_one] at h
    simp only [standardGaussianDensityReal] at h
    have hfun : (fun x : E => Real.exp (-‖x‖ ^ 2 / 2)) =
        (fun x : E => Real.exp (-(1 / 2 : ℝ) * ‖x‖ ^ 2)) := by
      funext x
      congr 1
      ring
    rw [integral_const_mul, hfun, GaussianFourier.integral_rexp_neg_mul_sq_norm (by norm_num : (0 : ℝ) < 1 / 2)] at h
    convert h.symm using 1
    congr 2
    ring
  refine ⟨(integrable_stdGaussian_iff_density _).mpr ?_, ?_⟩
  · simp only [heq]
    exact (integrable_exp_neg_mul_norm_sq hb).const_mul c
  · rw [integral_stdGaussian_eq_density]
    simp only [heq]
    rw [integral_const_mul, GaussianFourier.integral_rexp_neg_mul_sq_norm hb]
    have hbase : Real.pi / (1 / 2 - t) = (2 * Real.pi) * (1 - 2 * t)⁻¹ := by
      field_simp
    rw [hbase, Real.mul_rpow (by positivity) (inv_nonneg.mpr hx.le), ← mul_assoc, hnorm, one_mul]
    rw [Real.rpow_def_of_pos (inv_pos.mpr hx), Real.log_inv]
    congr 1
    ring

/-- A quadratic upper bound on the log moment near zero. -/
theorem gaussian_norm_sq_exponential_le (t : ℝ) (ht : t ≤ 1 / 4) :
    (∫ x : E, Real.exp (t * ‖x‖ ^ 2) ∂stdGaussian E) ≤
      Real.exp ((Module.finrank ℝ E : ℝ) * (t + 4 * t ^ 2)) := by
  rw [(gaussian_norm_sq_exponential (E := E) t (by linarith)).2]
  apply Real.exp_le_exp.mpr
  have hx : 0 < 1 - 2 * t := by linarith
  have hl := Real.one_sub_inv_le_log_of_pos hx
  have hi : (1 - 2 * t)⁻¹ ≤ 1 + 2 * t + 8 * t ^ 2 := by
    rw [inv_eq_one_div]
    apply (div_le_iff₀ hx).mpr
    nlinarith [mul_nonneg (sq_nonneg t) (show 0 ≤ 1 - 4 * t by linarith)]
  have hlog : -Real.log (1 - 2 * t) ≤ 2 * t + 8 * t ^ 2 := by linarith
  have hp : (0 : ℝ) ≤ Module.finrank ℝ E := Nat.cast_nonneg _
  nlinarith [mul_le_mul_of_nonneg_left hlog hp]

end ALO


==> anc/lean_alo/ALO/MeasureTheory/GaussianNormTail.lean <==
module

public import ALO.MeasureTheory.GaussianNormExponential
public import ALO.MeasureTheory.PredictionBridge

/-! # Uniform Gaussian norm moments and row-tail envelopes -/

public section
namespace ALO
open MeasureTheory ProbabilityTheory

@[expose] noncomputable def gaussianNormEighthConstant : ℝ :=
  24 * 8 ^ 4 * Real.exp 1

theorem gaussianNormEighthConstant_pos : 0 < gaussianNormEighthConstant := by
  unfold gaussianNormEighthConstant
  positivity

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

/-- An eighth norm moment with polynomial, explicit dimension dependence. -/
theorem gaussian_norm_eighth_moment :
    Integrable (fun x : E => ‖x‖ ^ 8) (stdGaussian E) ∧
    (∫ x : E, ‖x‖ ^ 8 ∂stdGaussian E) ≤
      gaussianNormEighthConstant * ((Module.finrank ℝ E : ℝ) + 1) ^ 4 := by
  let p : ℝ := Module.finrank ℝ E
  let t := (8 * (p + 1))⁻¹
  have hp : 0 ≤ p := Nat.cast_nonneg _
  have ht : 0 < t := by dsimp [t]; positivity
  have hteq : t * (8 * (p + 1)) = 1 := inv_mul_cancel₀ (by positivity)
  have ht8 : t ≤ 1 / 8 := by
    change (8 * (p + 1))⁻¹ ≤ 1 / 8
    rw [inv_eq_one_div]
    apply one_div_le_one_div_of_le (by norm_num)
    linarith
  have hpt : p * t ≤ 1 / 8 := by nlinarith
  have hpt2 : p * t ^ 2 ≤ 1 / 64 := by
    nlinarith [mul_le_mul_of_nonneg_right hpt ht.le]
  have hi := (gaussian_norm_sq_exponential (E := E) t (by linarith)).1
  have hb : (∫ x : E, Real.exp (t * ‖x‖ ^ 2) ∂stdGaussian E) ≤ Real.exp 1 :=
    (gaussian_norm_sq_exponential_le t (by linarith)).trans
      (Real.exp_le_exp.mpr (by change p * (t + 4 * t ^ 2) ≤ 1; nlinarith))
  have hdom (x : E) : ‖x‖ ^ 8 ≤ (24 / t ^ 4) * Real.exp (t * ‖x‖ ^ 2) := by
    have h := Real.pow_div_factorial_le_exp (t * ‖x‖ ^ 2) (by positivity) 4
    norm_num [mul_pow, ← pow_mul] at h
    calc
      _ ≤ (24 * Real.exp (t * ‖x‖ ^ 2)) / t ^ 4 := by
        apply (le_div_iff₀ (show 0 < t ^ 4 by positivity)).mpr
        nlinarith
      _ = _ := by ring
  have h := nonnegative_integrable_bound_of_le (stdGaussian E) _ _
    (by fun_prop) (fun x => pow_nonneg (norm_nonneg x) 8) (hi.const_mul (24 / t ^ 4))
    hdom ((24 / t ^ 4) * Real.exp 1) (by
      rw [integral_const_mul]
      exact mul_le_mul_of_nonneg_left hb (by positivity))
  refine ⟨h.1, h.2.trans_eq ?_⟩
  dsimp [t, p, gaussianNormEighthConstant]
  simp only [inv_pow, div_inv_eq_mul]
  ring

/-- The scale depends only on the upper bound for the aspect ratio. -/
@[expose] noncomputable def gaussianRowTailScale (δ : ℝ) : ℝ :=
  (16 * (1 + δ⁻¹))⁻¹

theorem gaussianRowTailScale_pos (δ : ℝ) (hδ : 0 < δ) : 0 < gaussianRowTailScale δ := by
  unfold gaussianRowTailScale
  positivity

/-- A shifted exponential dominates the bad-row indicator and has
exponentially small expectation when the row threshold is `p+n`. -/
theorem gaussian_row_tail_exponential (n δ : ℝ) (hn : 0 < n) (hδ : 0 < δ)
    (hdim : (Module.finrank ℝ E : ℝ) ≤ δ⁻¹ * n) :
    let t := gaussianRowTailScale δ
    Integrable (fun x : E => Real.exp (t * (‖x‖ ^ 2 - Module.finrank ℝ E - n))) (stdGaussian E) ∧
    (∫ x : E, Real.exp (t * (‖x‖ ^ 2 - Module.finrank ℝ E - n)) ∂stdGaussian E) ≤
      Real.exp (-(gaussianRowTailScale δ * n / 2)) := by
  let t := gaussianRowTailScale δ
  have ht : 0 < t := gaussianRowTailScale_pos δ hδ
  have hid : t * (16 * (1 + δ⁻¹)) = 1 := inv_mul_cancel₀ (by positivity)
  have hd0 : 0 < δ⁻¹ := inv_pos.mpr hδ
  have ht16 : t ≤ 1 / 16 := by nlinarith [mul_pos ht hd0]
  have hi := (gaussian_norm_sq_exponential (E := E) t (by linarith)).1
  have heq (x : E) : Real.exp (t * (‖x‖ ^ 2 - Module.finrank ℝ E - n)) =
      Real.exp (-(t * ((Module.finrank ℝ E : ℝ) + n))) * Real.exp (t * ‖x‖ ^ 2) := by
    rw [← Real.exp_add]
    congr 1
    ring
  change Integrable (fun x : E => Real.exp (t * (‖x‖ ^ 2 - Module.finrank ℝ E - n))) _ ∧
    (∫ x : E, Real.exp (t * (‖x‖ ^ 2 - Module.finrank ℝ E - n)) ∂stdGaussian E) ≤ _
  simp only [heq]
  refine ⟨hi.const_mul _, ?_⟩
  rw [integral_const_mul]
  calc
    _ ≤ Real.exp (-(t * ((Module.finrank ℝ E : ℝ) + n))) *
        Real.exp ((Module.finrank ℝ E : ℝ) * (t + 4 * t ^ 2)) :=
      mul_le_mul_of_nonneg_left (gaussian_norm_sq_exponential_le t (by linarith)) (Real.exp_pos _).le
    _ ≤ _ := by
      rw [← Real.exp_add]
      apply Real.exp_le_exp.mpr
      have hpt := mul_le_mul_of_nonneg_right hdim (sq_nonneg t)
      have htd : 16 * t * δ⁻¹ ≤ 1 := by nlinarith
      have htn := mul_le_mul_of_nonneg_right htd (mul_nonneg ht.le hn.le)
      change _ ≤ -(t * n / 2)
      nlinarith

end ALO


==> anc/lean_alo/ALO/MeasureTheory/GaussianOrthogonalConditional.lean <==
module

public import ALO.MeasureTheory.AffineGaussianKernel
public import Mathlib.Analysis.InnerProductSpace.ProdL2
public import Mathlib.Probability.Distributions.Gaussian.Multivariate
public import Mathlib.Probability.Kernel.CondDistrib
public import Mathlib.Probability.Kernel.Composition.MapComap

/-!
# Conditional Gaussian laws in orthogonal coordinates

This file begins the identification of affine Gaussian fiber laws as actual
regular conditional distributions.  The base calculation is the conditional
law of the second coordinate under a product probability measure.
-/

public section

namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

/-- Reparameterizing the first coordinate of a composition-product by a
measurable equivalence pulls the conditional kernel back by the inverse
equivalence. -/
theorem compProd_map_fst_measurableEquiv
    {A B C : Type*}
    [MeasurableSpace A] [MeasurableSpace B] [MeasurableSpace C]
    (μ : Measure A) [IsProbabilityMeasure μ]
    (κ : Kernel A B) [IsMarkovKernel κ]
    (e : A ≃ᵐ C) :
    (μ ⊗ₘ κ).map (Prod.map e id) =
      (μ.map e) ⊗ₘ (κ.comap e.symm e.symm.measurable) := by
  apply Measure.ext_prod
  intro s t hs ht
  rw [Measure.map_apply (by fun_prop) (hs.prod ht)]
  have hpre :
      Prod.map (e : A → C) id ⁻¹' (s ×ˢ t) =
        (e ⁻¹' s) ×ˢ t := by
    ext p
    simp
  rw [hpre, Measure.compProd_apply_prod
    (hs.preimage e.measurable) ht,
    Measure.compProd_apply_prod hs ht]
  simp only [Kernel.comap_apply]
  change
    (∫⁻ a in e ⁻¹' s, κ a t ∂μ) =
      ∫⁻ c in s, ((fun a : A => κ a t) ∘ e.symm) c ∂μ.map e
  rw [setLIntegral_map hs
    ((Kernel.measurable_coe κ ht).comp e.symm.measurable)
    e.measurable]
  simp

/-- Reparameterizing the conditioning variable by a measurable equivalence
pulls a regular conditional kernel back by the inverse equivalence. -/
theorem condDistrib_comp_left_measurableEquiv
    {A B C Ω : Type*}
    [MeasurableSpace A] [MeasurableSpace B] [MeasurableSpace C]
    [MeasurableSpace Ω] [StandardBorelSpace Ω] [Nonempty Ω]
    (μ : Measure A) [IsProbabilityMeasure μ]
    (X : A → B) (Y : A → Ω)
    (e : B ≃ᵐ C)
    (hX : Measurable X) (hY : Measurable Y) :
    condDistrib Y (e ∘ X) μ =ᵐ[μ.map (e ∘ X)]
      (condDistrib Y X μ).comap e.symm e.symm.measurable := by
  refine condDistrib_ae_eq_of_measure_eq_compProd
    (hX := (e.measurable.comp hX).aemeasurable)
    (hY := hY.aemeasurable) ?_
  calc
    μ.map (fun a => ((e ∘ X) a, Y a)) =
        (μ.map (fun a => (X a, Y a))).map
          (Prod.map e id) := by
          rw [Measure.map_map (by fun_prop) (hX.prodMk hY)]
          rfl
    _ = ((μ.map X) ⊗ₘ condDistrib Y X μ).map
          (Prod.map e id) := by
          rw [compProd_map_condDistrib hX.aemeasurable hY.aemeasurable]
    _ = ((μ.map X).map e) ⊗ₘ
          ((condDistrib Y X μ).comap e.symm
            e.symm.measurable) :=
      compProd_map_fst_measurableEquiv
        (μ.map X) (condDistrib Y X μ) e
    _ = (μ.map (e ∘ X)) ⊗ₘ
          ((condDistrib Y X μ).comap e.symm
            e.symm.measurable) := by
      rw [Measure.map_map e.measurable hX]

/-- Under a product probability measure, the regular conditional law of the
second coordinate given the first is the constant second marginal. -/
theorem condDistrib_snd_fst_prod_ae_eq_const
    {E F : Type*} [MeasurableSpace E] [MeasurableSpace F]
    [StandardBorelSpace F] [Nonempty F]
    (μ : Measure E) (ν : Measure F)
    [IsProbabilityMeasure μ] [IsProbabilityMeasure ν] :
    condDistrib (fun p : E × F => p.2) (fun p => p.1) (μ.prod ν) =ᵐ[μ]
      Kernel.const E ν := by
  have h := condDistrib_ae_eq_of_measure_eq_compProd_of_measurable
    (μ := μ.prod ν) (X := fun p : E × F => p.1)
    (Y := fun p : E × F => p.2)
    measurable_fst measurable_snd
    (κ := Kernel.const E ν) (by simp)
  simpa using h

/-- Sampling an independent source and applying a jointly measurable
parameter-dependent map gives an explicit version of its conditional law. -/
theorem condDistrib_prod_ae_eq_mapIndependentKernel
    {Θ E F : Type*}
    [MeasurableSpace Θ] [MeasurableSpace E] [MeasurableSpace F]
    [StandardBorelSpace F] [Nonempty F]
    (ρ : Measure Θ) (μ : Measure E)
    [IsProbabilityMeasure ρ] [IsProbabilityMeasure μ]
    (f : Θ × E → F) (hf : Measurable f) :
    condDistrib f (fun p : Θ × E => p.1) (ρ.prod μ) =ᵐ[ρ]
      (Kernel.id ×ₖ Kernel.const Θ μ).map f := by
  have h := condDistrib_ae_eq_of_measure_eq_compProd_of_measurable
    (μ := ρ.prod μ) (X := fun p : Θ × E => p.1) (Y := f)
    measurable_fst hf
    (κ := (Kernel.id ×ₖ Kernel.const Θ μ).map f) ?_
  · simpa using h
  · rw [Measure.map_fst_prod, measure_univ, one_smul]
    ext s hs
    rw [Measure.map_apply (measurable_fst.prodMk hf) hs,
      Measure.compProd_apply hs]
    simp only [Kernel.prod_apply, Kernel.id_apply, Kernel.const_apply,
      Kernel.map_apply _ hf, Measure.dirac_prod]
    simp_rw [Measure.map_map hf measurable_prodMk_left]
    rw [Measure.prod_apply ((measurable_fst.prodMk hf) hs)]
    apply lintegral_congr
    intro a
    rw [Measure.map_apply (hf.comp measurable_prodMk_left)
      (measurable_prodMk_left hs)]
    rfl

/-- An affine Gaussian kernel is an actual regular conditional law in the
independent-coordinate model from which it is constructed. -/
theorem condDistrib_affineGaussian_ae_eq
    {Θ E F : Type*}
    [MeasurableSpace Θ]
    [NormedAddCommGroup E] [NormedSpace ℝ E]
    [MeasurableSpace E] [BorelSpace E]
    [NormedAddCommGroup F] [NormedSpace ℝ F]
    [MeasurableSpace F] [BorelSpace F] [MeasurableAdd₂ F]
    [StandardBorelSpace F] [Nonempty F]
    (ρ : Measure Θ) [IsProbabilityMeasure ρ]
    (μ : Measure E) [IsGaussian μ]
    (L : E →L[ℝ] F) (c : Θ → F) (hc : Measurable c) :
    condDistrib (fun p : Θ × E => L p.2 + c p.1)
        (fun p => p.1) (ρ.prod μ) =ᵐ[ρ]
      affineGaussianKernel μ L c := by
  simpa only [affineGaussianKernel] using
    (condDistrib_prod_ae_eq_mapIndependentKernel ρ μ
      (fun p : Θ × E => L p.2 + c p.1)
      ((L.measurable.comp measurable_snd).add
        (hc.comp measurable_fst)))

section Orthogonal

variable {E : Type*}
  [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E]
  [MeasurableSpace E] [BorelSpace E] [MeasurableAdd₂ E]

/-- A linear observation is injective on the orthogonal complement of its
kernel, and identifies that complement continuously with its range.  This is
the finite-dimensional substitute for the inverse part of a pseudoinverse. -/
@[expose] noncomputable def orthogonalComplementEquivRange
    {F : Type*}
    [NormedAddCommGroup F] [NormedSpace ℝ F]
    (B : E →L[ℝ] F) :
    B.kerᗮ ≃L[ℝ] LinearMap.range B.toLinearMap := by
  let f : B.kerᗮ →ₗ[ℝ] LinearMap.range B.toLinearMap := {
    toFun x := ⟨B x, ⟨x, rfl⟩⟩
    map_add' x y := by ext; simp
    map_smul' c x := by ext; simp }
  refine (LinearEquiv.ofBijective f ?_).toContinuousLinearEquiv
  constructor
  · intro x y hxy
    apply Subtype.ext
    apply sub_eq_zero.mp
    have hker : (x : E) - (y : E) ∈ B.ker := by
      change B ((x : E) - (y : E)) = 0
      rw [map_sub, sub_eq_zero]
      exact congrArg Subtype.val hxy
    have hperp : (x : E) - (y : E) ∈ B.kerᗮ :=
      sub_mem x.property y.property
    have hinter : (x : E) - (y : E) ∈ B.ker ⊓ B.kerᗮ :=
      ⟨hker, hperp⟩
    rw [B.ker.inf_orthogonal_eq_bot] at hinter
    exact hinter
  · rintro ⟨z, x, rfl⟩
    refine ⟨B.kerᗮ.orthogonalProjectionOnto x, ?_⟩
    apply Subtype.ext
    change B (B.kerᗮ.starProjection x) = B x
    calc
      B (B.kerᗮ.starProjection x) =
          B (B.ker.starProjection x + B.kerᗮ.starProjection x) := by
            rw [map_add]
            have hzero : B (B.ker.starProjection x) = 0 :=
              B.ker.orthogonalProjectionOnto x |>.property
            rw [hzero, zero_add]
      _ = B x := by rw [B.ker.starProjection_add_starProjection_orthogonal]

@[simp]
theorem orthogonalComplementEquivRange_apply
    {F : Type*}
    [NormedAddCommGroup F] [NormedSpace ℝ F]
    (B : E →L[ℝ] F) (x : B.kerᗮ) :
    ((orthogonalComplementEquivRange B x :
      LinearMap.range B.toLinearMap) : F) = B x := by
  rfl

@[simp]
theorem orthogonalComplementEquivRange_symm_apply
    {F : Type*}
    [NormedAddCommGroup F] [NormedSpace ℝ F]
    (B : E →L[ℝ] F) (y : LinearMap.range B.toLinearMap) :
    B (((orthogonalComplementEquivRange B).symm y : B.kerᗮ) : E) = y := by
  have h := (orthogonalComplementEquivRange B).apply_symm_apply y
  exact congrArg Subtype.val h

/-- The distribution of the attainable observation coordinate of a standard
Gaussian. -/
@[expose] noncomputable def rangeGaussian
    {F : Type*}
    [NormedAddCommGroup F] [NormedSpace ℝ F]
    [MeasurableSpace F] [BorelSpace F]
    (B : E →L[ℝ] F) :
    Measure (LinearMap.range B.toLinearMap) :=
  (stdGaussian B.kerᗮ).map (orthogonalComplementEquivRange B)

instance rangeGaussian_isProbabilityMeasure
    {F : Type*}
    [NormedAddCommGroup F] [NormedSpace ℝ F]
    [MeasurableSpace F] [BorelSpace F]
    (B : E →L[ℝ] F) :
    IsProbabilityMeasure (rangeGaussian B) := by
  rw [rangeGaussian]
  infer_instance

/-- Independent standard Gaussians transported to the `L²` product give the
standard Gaussian on that product. -/
theorem map_prod_stdGaussian_toLp_eq_stdGaussian
    {F G : Type*}
    [NormedAddCommGroup F] [InnerProductSpace ℝ F]
    [FiniteDimensional ℝ F] [MeasurableSpace F] [BorelSpace F]
    [NormedAddCommGroup G] [InnerProductSpace ℝ G]
    [FiniteDimensional ℝ G] [MeasurableSpace G] [BorelSpace G] :
    ((stdGaussian F).prod (stdGaussian G)).map (WithLp.toLp 2) =
      stdGaussian (WithLp 2 (F × G)) := by
  apply Measure.ext_of_charFunDual
  ext L
  rw [charFunDual_prod', charFunDual_stdGaussian,
    charFunDual_stdGaussian, charFunDual_stdGaussian]
  let t := (InnerProductSpace.toDual ℝ
    (WithLp 2 (F × G))).symm L
  have hL : L = InnerProductSpace.toDual ℝ
      (WithLp 2 (F × G)) t := by
    exact ((InnerProductSpace.toDual ℝ
      (WithLp 2 (F × G))).apply_symm_apply L).symm
  have hfst :
      L.comp
          ((WithLp.prodContinuousLinearEquiv 2 ℝ F G).symm.toContinuousLinearMap.comp
            (.inl ℝ F G)) =
        InnerProductSpace.toDual ℝ F t.fst := by
    ext x
    rw [hL]
    change ⟪t, WithLp.toLp 2 (x, 0)⟫ = ⟪t.fst, x⟫
    rw [WithLp.prod_inner_apply]
    simp
  have hsnd :
      L.comp
          ((WithLp.prodContinuousLinearEquiv 2 ℝ F G).symm.toContinuousLinearMap.comp
            (.inr ℝ F G)) =
        InnerProductSpace.toDual ℝ G t.snd := by
    ext x
    rw [hL]
    change ⟪t, WithLp.toLp 2 (0, x)⟫ = ⟪t.snd, x⟫
    rw [WithLp.prod_inner_apply]
    simp
  rw [hfst, hsnd]
  rw [← Complex.exp_add]
  congr 2
  have hnF :
      ‖InnerProductSpace.toDual ℝ F t.fst‖ = ‖t.fst‖ :=
    (InnerProductSpace.toDual ℝ F).norm_map t.fst
  have hnG :
      ‖InnerProductSpace.toDual ℝ G t.snd‖ = ‖t.snd‖ :=
    (InnerProductSpace.toDual ℝ G).norm_map t.snd
  have hnL : ‖L‖ = ‖t‖ := by
    rw [hL]
    exact (InnerProductSpace.toDual ℝ
      (WithLp 2 (F × G))).norm_map t
  rw [hnF, hnG, hnL]
  have hnorm :
      ‖t‖ ^ 2 = ‖t.fst‖ ^ 2 + ‖t.snd‖ ^ 2 :=
    WithLp.prod_norm_sq_eq_of_L2 t
  have hnormC :
      (‖t‖ : ℂ) ^ 2 =
        (‖t.fst‖ : ℂ) ^ 2 + (‖t.snd‖ : ℂ) ^ 2 := by
    exact_mod_cast hnorm
  rw [hnormC]
  ring

/-- The ambient Gaussian obtained by independently sampling the orthogonal
and fiber coordinates and adding them. -/
@[expose] noncomputable def orthogonalProductGaussian
    (K : Submodule ℝ E) : Measure E :=
  ((stdGaussian Kᗮ).prod (stdGaussian K)).map
    (fun p : Kᗮ × K => (p.2 : E) + (p.1 : E))

instance orthogonalProductGaussian_isProbabilityMeasure
    (K : Submodule ℝ E) :
    IsProbabilityMeasure (orthogonalProductGaussian K) := by
  rw [orthogonalProductGaussian]
  infer_instance

instance orthogonalProductGaussian_isGaussian
    (K : Submodule ℝ E) :
    IsGaussian (orthogonalProductGaussian K) := by
  rw [orthogonalProductGaussian]
  change IsGaussian
    (((stdGaussian Kᗮ).prod (stdGaussian K)).map
      (K.subtypeL.comp (ContinuousLinearMap.snd ℝ Kᗮ K) +
        Kᗮ.subtypeL.comp (ContinuousLinearMap.fst ℝ Kᗮ K)))
  infer_instance

/-- The Gaussian reconstructed from independent orthogonal coordinates is
the ambient standard Gaussian. -/
theorem orthogonalProductGaussian_eq_stdGaussian
    (K : Submodule ℝ E) :
    orthogonalProductGaussian K = stdGaussian E := by
  let e : WithLp 2 (Kᗮ × K) ≃ₗᵢ[ℝ] E :=
    (LinearIsometryEquiv.withLpProdComm 2 ℝ Kᗮ K).trans
      K.orthogonalDecomposition.symm
  have hreconstruct :
      (fun p : Kᗮ × K => (p.2 : E) + (p.1 : E)) =
        e ∘ WithLp.toLp 2 := by
    funext p
    simp [e, Submodule.orthogonalDecomposition_symm_apply]
  rw [orthogonalProductGaussian, hreconstruct,
    ← Measure.map_map (by fun_prop) (by fun_prop),
    map_prod_stdGaussian_toLp_eq_stdGaussian,
    stdGaussian_map e]

/-- The range Gaussian is exactly the marginal law of the corresponding
linear observation of the ambient standard Gaussian. -/
theorem map_rangeRestrict_stdGaussian_eq_rangeGaussian
    {F : Type*}
    [NormedAddCommGroup F] [NormedSpace ℝ F]
    [MeasurableSpace F] [BorelSpace F]
    (B : E →L[ℝ] F) :
    (stdGaussian E).map B.rangeRestrict = rangeGaussian B := by
  let reconstruct : B.kerᗮ × B.ker → E :=
    fun p => (p.2 : E) + (p.1 : E)
  have hreconstruct : Measurable reconstruct := by
    dsimp [reconstruct]
    fun_prop
  have hobserve :
      B.rangeRestrict ∘ reconstruct =
        (orthogonalComplementEquivRange B) ∘ Prod.fst := by
    funext p
    apply Subtype.ext
    dsimp [reconstruct]
    rw [map_add]
    have hzero : B (p.2 : E) = 0 := p.2.property
    rw [hzero, zero_add]
    rfl
  calc
    (stdGaussian E).map B.rangeRestrict =
        (orthogonalProductGaussian B.ker).map B.rangeRestrict := by
          rw [orthogonalProductGaussian_eq_stdGaussian]
    _ = ((stdGaussian B.kerᗮ).prod (stdGaussian B.ker)).map
          (B.rangeRestrict ∘ reconstruct) := by
          rw [orthogonalProductGaussian,
            Measure.map_map (by fun_prop) hreconstruct]
    _ = ((stdGaussian B.kerᗮ).prod (stdGaussian B.ker)).map
          ((orthogonalComplementEquivRange B) ∘ Prod.fst) := by
          rw [hobserve]
    _ = (((stdGaussian B.kerᗮ).prod
          (stdGaussian B.ker)).map Prod.fst).map
            (orthogonalComplementEquivRange B) := by
          rw [Measure.map_map (by fun_prop) measurable_fst]
    _ = (stdGaussian B.kerᗮ).map
          (orthogonalComplementEquivRange B) := by
          rw [Measure.map_fst_prod, measure_univ, one_smul]
    _ = rangeGaussian B := rfl

/-- For the orthogonally reconstructed ambient Gaussian, the affine Gaussian
on `K + θ` is a version of the regular conditional distribution given the
orthogonal-complement coordinate. -/
theorem condDistrib_id_orthogonalProjection_orthogonalProductGaussian
    (K : Submodule ℝ E) :
    condDistrib id Kᗮ.orthogonalProjectionOnto
        (orthogonalProductGaussian K) =ᵐ[stdGaussian Kᗮ]
      affineGaussianKernel (stdGaussian K) K.subtypeL
        (fun θ : Kᗮ => (θ : E)) := by
  let reconstruct : Kᗮ × K → E :=
    fun p => (p.2 : E) + (p.1 : E)
  have hreconstruct : Measurable reconstruct := by
    dsimp [reconstruct]
    fun_prop
  have hproj :
      Kᗮ.orthogonalProjectionOnto ∘ reconstruct = Prod.fst := by
    funext p
    dsimp [reconstruct]
    rw [map_add,
      Kᗮ.orthogonalProjectionOnto_apply_of_mem_orthogonal,
      Kᗮ.orthogonalProjectionOnto_mem_subspace_eq_self]
    · simp
    · exact K.le_orthogonal_orthogonal p.2.property
  have hmap :
      ((stdGaussian Kᗮ).prod (stdGaussian K)).map
          (Kᗮ.orthogonalProjectionOnto ∘ reconstruct) =
        stdGaussian Kᗮ := by
    rw [hproj, Measure.map_fst_prod, measure_univ, one_smul]
  have htransport := condDistrib_map
    (ν := (stdGaussian Kᗮ).prod (stdGaussian K))
    (X := Kᗮ.orthogonalProjectionOnto) (Y := id)
    (f := reconstruct) (by fun_prop) (by fun_prop) hreconstruct.aemeasurable
  have hcoordinate := condDistrib_affineGaussian_ae_eq
    (stdGaussian Kᗮ) (stdGaussian K) K.subtypeL
      (fun θ : Kᗮ => (θ : E)) (by fun_prop)
  rw [hmap] at htransport
  have hid : id ∘ reconstruct = reconstruct := rfl
  rw [hid] at htransport
  have htransport' :
      condDistrib id Kᗮ.orthogonalProjectionOnto
          (orthogonalProductGaussian K) =ᵐ[stdGaussian Kᗮ]
        condDistrib reconstruct Prod.fst
          ((stdGaussian Kᗮ).prod (stdGaussian K)) := by
    simpa only [orthogonalProductGaussian, reconstruct, hproj,
      Function.comp_apply, id_eq] using htransport
  filter_upwards [htransport', hcoordinate] with θ ht hc
  rw [ht]
  simpa only [reconstruct, Function.comp_apply, id_eq,
    Submodule.subtypeL_apply] using hc

/-- The affine Gaussian on an orthogonal fiber is a version of the regular
conditional distribution of the ambient standard Gaussian given its
orthogonal-complement coordinate. -/
theorem condDistrib_id_orthogonalProjection_stdGaussian
    (K : Submodule ℝ E) :
    condDistrib id Kᗮ.orthogonalProjectionOnto
        (stdGaussian E) =ᵐ[stdGaussian Kᗮ]
      affineGaussianKernel (stdGaussian K) K.subtypeL
        (fun θ : Kᗮ => (θ : E)) := by
  simpa only [orthogonalProductGaussian_eq_stdGaussian] using
    (condDistrib_id_orthogonalProjection_orthogonalProductGaussian K)

/-- For any finite-dimensional linear observation, the Gaussian measure on
the corresponding affine kernel fiber is an actual regular conditional law of
the ambient standard Gaussian.  The observation is valued in its attainable
range, where the inverse normal coordinate is canonical. -/
theorem condDistrib_id_rangeRestrict_stdGaussian
    {F : Type*}
    [NormedAddCommGroup F] [NormedSpace ℝ F]
    [MeasurableSpace F] [BorelSpace F]
    (B : E →L[ℝ] F) :
    condDistrib id B.rangeRestrict (stdGaussian E) =ᵐ[rangeGaussian B]
      affineGaussianKernel (stdGaussian B.ker) B.ker.subtypeL
        (fun y : LinearMap.range B.toLinearMap =>
          ((orthogonalComplementEquivRange B).symm y : E)) := by
  let e := orthogonalComplementEquivRange B
  let reconstruct :
      LinearMap.range B.toLinearMap × B.ker → E :=
    fun p => (p.2 : E) + (e.symm p.1 : E)
  have hreconstruct : Measurable reconstruct := by
    dsimp [reconstruct, e]
    fun_prop
  have hobserve :
      B.rangeRestrict ∘ reconstruct = Prod.fst := by
    funext p
    apply Subtype.ext
    dsimp [reconstruct, e]
    rw [map_add]
    have hzero : B (p.2 : E) = 0 := p.2.property
    rw [hzero, zero_add]
    exact orthogonalComplementEquivRange_symm_apply B p.1
  have hmap :
      ((rangeGaussian B).prod (stdGaussian B.ker)).map reconstruct =
        stdGaussian E := by
    rw [rangeGaussian, ← Measure.map_id (μ := stdGaussian B.ker),
      Measure.map_prod_map _ _ (by fun_prop) measurable_id,
      Measure.map_map hreconstruct (by fun_prop)]
    have hcomp :
        reconstruct ∘
            Prod.map (orthogonalComplementEquivRange B) id =
          fun p : B.kerᗮ × B.ker => (p.2 : E) + (p.1 : E) := by
      funext p
      simp [reconstruct, e]
    rw [hcomp, ← orthogonalProductGaussian,
      orthogonalProductGaussian_eq_stdGaussian]
  have hcoordinate := condDistrib_affineGaussian_ae_eq
    (rangeGaussian B) (stdGaussian B.ker) B.ker.subtypeL
      (fun y : LinearMap.range B.toLinearMap =>
        ((orthogonalComplementEquivRange B).symm y : E))
      (by fun_prop)
  have htransport := condDistrib_map
    (ν := (rangeGaussian B).prod (stdGaussian B.ker))
    (X := B.rangeRestrict) (Y := id)
    (f := reconstruct) (by fun_prop) (by fun_prop)
    hreconstruct.aemeasurable
  have hid : id ∘ reconstruct = reconstruct := rfl
  rw [hid, hobserve, Measure.map_fst_prod, measure_univ,
    one_smul] at htransport
  have htransport' :
      condDistrib id B.rangeRestrict (stdGaussian E) =ᵐ[rangeGaussian B]
        condDistrib reconstruct Prod.fst
          ((rangeGaussian B).prod (stdGaussian B.ker)) := by
    simpa only [hmap] using htransport
  filter_upwards [htransport', hcoordinate] with y ht hc
  rw [ht]
  simpa only [reconstruct, e, Function.comp_apply, id_eq,
    Submodule.subtypeL_apply] using hc

end Orthogonal

end ALO


==> anc/lean_alo/ALO/MeasureTheory/GaussianPolynomialIntegrability.lean <==
module

public import ALO.MeasureTheory.GaussianMoments
public import ALO.MeasureTheory.LocallyLipschitzGaussianIntegrationByParts
public import ALO.MeasureTheory.LipschitzSecondOrderStein

/-! # Polynomial growth and moments under Gaussian density tilts -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory Filter
open scoped ENNReal

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

/-- All natural powers of `1 + ‖x‖` are Gaussian-integrable. -/
theorem gaussian_integrable_one_add_norm_pow (μ : Measure E) [IsGaussian μ] (m : ℕ) :
    Integrable (fun x : E => (1 + ‖x‖) ^ m) μ := by
  have hi : Integrable (fun x : E => 1 + ‖x‖ ^ m) μ :=
    (lintegral_ofReal_ne_top_iff_integrable
      (show AEStronglyMeasurable (fun x : E => 1 + ‖x‖ ^ m) μ from
        (continuous_const.add (continuous_norm.pow m)).aestronglyMeasurable)
      (Eventually.of_forall fun x => add_nonneg zero_le_one (pow_nonneg (norm_nonneg x) m))).mp
        (gaussian_lintegral_ofReal_one_add_norm_pow_ne_top μ m)
  apply (hi.const_mul ((2 : ℝ) ^ (m - 1))).mono'
    (f := fun x => (1 + ‖x‖) ^ m)
    ((continuous_const.add continuous_norm).pow m).aestronglyMeasurable
  exact Eventually.of_forall fun x => by
    rw [Real.norm_eq_abs, abs_of_nonneg (pow_nonneg (by positivity) m)]
    simpa only [one_pow] using add_pow_le (show (0 : ℝ) ≤ 1 by norm_num) (norm_nonneg x) m

/-- Polynomial growth of both a density and a real test proves integrability
under the normalized Gaussian tilt. -/
theorem integrable_normalizedGaussian_of_polynomial_growth
    {w f : E → ℝ} {Cw Cf : ℝ} {mw mf : ℕ}
    (hw : Measurable w) (hwpos : ∀ x, 0 < w x)
    (hCw : 0 ≤ Cw) (_hCf : 0 ≤ Cf)
    (hwb : ∀ x, w x ≤ Cw * (1 + ‖x‖) ^ mw)
    (hf : AEStronglyMeasurable f (stdGaussian E))
    (hfb : ∀ x, ‖f x‖ ≤ Cf * (1 + ‖x‖) ^ mf) :
    Integrable f (normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) := by
  apply integrable_normalizedGaussian_of_integrable_weight_mul hw hwpos
  apply ((gaussian_integrable_one_add_norm_pow (stdGaussian E) (mw + mf)).const_mul
    (Cw * Cf)).mono' (f := fun x => w x * f x) (hw.aestronglyMeasurable.mul hf)
  exact Eventually.of_forall fun x => by
    rw [norm_mul, Real.norm_eq_abs (w x), abs_of_pos (hwpos x)]
    calc
      _ ≤ (Cw * (1 + ‖x‖) ^ mw) * (Cf * (1 + ‖x‖) ^ mf) :=
        mul_le_mul (hwb x) (hfb x) (norm_nonneg _) (by positivity)
      _ = Cw * Cf * (1 + ‖x‖) ^ (mw + mf) := by rw [pow_add]; ring

/-- Polynomial field and derivative bounds discharge both energies needed
by the locally Lipschitz weighted second-order Stein theorem. -/
theorem integrable_stein_energies_of_polynomial_growth
    {w : E → ℝ} {F : E → E} {Cw CF CD : ℝ} {mw mF mD : ℕ}
    (hw : Measurable w) (hwpos : ∀ x, 0 < w x)
    (hCw : 0 ≤ Cw) (_hCF : 0 ≤ CF) (_hCD : 0 ≤ CD)
    (hwb : ∀ x, w x ≤ Cw * (1 + ‖x‖) ^ mw)
    (hF : Continuous F)
    (hFb : ∀ x, ‖F x‖ ≤ CF * (1 + ‖x‖) ^ mF)
    (hDb : ∀ x, ‖fderiv ℝ F x‖ ≤ CD * (1 + ‖x‖) ^ mD) :
    Integrable (fun x => ‖F x‖ ^ 2)
      (normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) ∧
    Integrable (gaussianJacobianSq F)
      (normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) := by
  constructor
  · apply integrable_normalizedGaussian_of_polynomial_growth hw hwpos hCw (sq_nonneg CF)
      (f := fun x => ‖F x‖ ^ 2) (mf := mF * 2) hwb (hF.norm.pow 2).aestronglyMeasurable
    intro x
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg ‖F x‖)]
    simpa only [mul_pow, ← pow_mul] using pow_le_pow_left₀ (norm_nonneg _) (hFb x) 2
  · apply integrable_normalizedGaussian_of_polynomial_growth hw hwpos hCw
      (show 0 ≤ (Module.finrank ℝ E : ℝ) * CD ^ 2 by positivity)
      (mf := mD * 2) hwb (measurable_gaussianJacobianSq F).aestronglyMeasurable
    intro x
    rw [Real.norm_eq_abs, abs_of_nonneg (gaussianJacobianSq_nonneg _ _)]
    have h := gaussianJacobianSq_le_of_norm_fderiv_le (hDb x)
    simpa only [mul_pow, ← pow_mul, mul_assoc] using h

end ALO


==> anc/lean_alo/ALO/MeasureTheory/GaussianProjectedMoments.lean <==
module

public import ALO.MeasureTheory.GaussianFiniteFamilyMoments
public import Mathlib.Analysis.InnerProductSpace.Projection.FiniteDimensional

/-! # Gaussian projected mixed fourth moments with explicit rank dependence -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {E V : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

/-- A dimension-independent fourth moment bound for a unit Gaussian
functional, reusing the finite-family moment constant. -/
theorem gaussian_unitDual_fourthMoment (L : E →L[ℝ] ℝ) (hL : ‖L‖ ≤ 1) :
    Integrable (fun x => (L x) ^ 4) (stdGaussian E) ∧
      (∫ x, (L x) ^ 4 ∂stdGaussian E) ≤ gaussianFiniteFamilyFourthConstant := by
  have h := gaussian_fourthMoment_le_of_finiteFamily (Finset.univ : Finset Unit)
    (fun _ => L) (fun _ _ => hL) (fun x => |L x|) L.continuous.abs.measurable
    (fun _ => abs_nonneg _) (fun x => ⟨(), Finset.mem_univ _, by nlinarith [abs_nonneg (L x)]⟩)
    1 (by omega) (by simp)
  simpa only [pow_abs, abs_of_nonneg (by positivity : 0 ≤ (L _) ^ 4),
    Nat.cast_one, one_pow, mul_one] using h

/-- No independence between the two functionals is needed. -/
theorem gaussian_unitDual_mixedMoment
    (L M : E →L[ℝ] ℝ) (hL : ‖L‖ ≤ 1) (hM : ‖M‖ ≤ 1) :
    Integrable (fun x => (L x) ^ 2 * (M x) ^ 2) (stdGaussian E) ∧
      (∫ x, (L x) ^ 2 * (M x) ^ 2 ∂stdGaussian E) ≤
        gaussianFiniteFamilyFourthConstant := by
  have h4L := gaussian_unitDual_fourthMoment L hL
  have h4M := gaussian_unitDual_fourthMoment M hM
  have hd (x : E) : (L x) ^ 2 * (M x) ^ 2 ≤ ((L x) ^ 4 + (M x) ^ 4) / 2 := by
    nlinarith [sq_nonneg ((L x) ^ 2 - (M x) ^ 2)]
  have hi : Integrable (fun x => ((L x) ^ 4 + (M x) ^ 4) / 2) (stdGaussian E) :=
    (h4L.1.add h4M.1).div_const 2
  have hj : Integrable (fun x => (L x) ^ 2 * (M x) ^ 2) (stdGaussian E) := by
    apply hi.mono' (by fun_prop)
    exact Filter.Eventually.of_forall fun x => by
      rw [Real.norm_of_nonneg (mul_nonneg (sq_nonneg _) (sq_nonneg _))]
      exact hd x
  refine ⟨hj, (integral_mono hj hi hd).trans ?_⟩
  rw [integral_div, integral_add h4L.1 h4M.1]
  linarith [h4L.2, h4M.2]

variable [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

/-- A contraction into coefficient space gives a mixed projected fourth
moment proportional to the projection rank times the coefficient dimension,
not the square of the coefficient dimension. -/
theorem gaussian_projected_mixedMoment (T : E →L[ℝ] V) (hT : ‖T‖ ≤ 1)
    (S : Submodule ℝ V) :
    Integrable (fun x => ‖S.starProjection (T x)‖ ^ 2 * ‖T x‖ ^ 2) (stdGaussian E) ∧
      (∫ x, ‖S.starProjection (T x)‖ ^ 2 * ‖T x‖ ^ 2 ∂stdGaussian E) ≤
        gaussianFiniteFamilyFourthConstant * Module.finrank ℝ S * Module.finrank ℝ V := by
  let e := stdOrthonormalBasis ℝ S
  let v := stdOrthonormalBasis ℝ V
  let L := fun a => (innerSL ℝ (e a : V)).comp T
  let M := fun j => (innerSL ℝ (v j)).comp T
  have hL (a) : ‖L a‖ ≤ 1 := by
    apply (L a).opNorm_le_bound zero_le_one
    intro x
    change |⟪(e a : V), T x⟫| ≤ 1 * ‖x‖
    have h := abs_real_inner_le_norm (e a : V) (T x)
    have he : ‖(e a : V)‖ = 1 := e.norm_eq_one a
    rw [he, one_mul] at h
    exact h.trans ((T.le_opNorm x).trans (mul_le_mul_of_nonneg_right hT (norm_nonneg x)))
  have hM (j) : ‖M j‖ ≤ 1 := by
    apply (M j).opNorm_le_bound zero_le_one
    intro x
    change |⟪v j, T x⟫| ≤ 1 * ‖x‖
    have h := abs_real_inner_le_norm (v j) (T x)
    rw [v.norm_eq_one, one_mul] at h
    exact h.trans ((T.le_opNorm x).trans (mul_le_mul_of_nonneg_right hT (norm_nonneg x)))
  have heq (x) : ‖S.starProjection (T x)‖ ^ 2 * ‖T x‖ ^ 2 =
      ∑ a, ∑ j, (L a x) ^ 2 * (M j x) ^ 2 := by
    rw [Submodule.starProjection_apply]
    change ‖S.orthogonalProjectionOnto (T x)‖ ^ 2 * ‖T x‖ ^ 2 = _
    rw [← e.sum_sq_inner_right, ← v.sum_sq_inner_right]
    simp only [Finset.sum_mul, Finset.mul_sum,
      Submodule.inner_orthogonalProjectionOnto_eq_of_mem_left]
    rw [Finset.sum_comm]
    rfl
  have hi (a j) := gaussian_unitDual_mixedMoment (L a) (M j) (hL a) (hM j)
  simp_rw [heq]
  refine ⟨integrable_finsetSum _ (fun a _ => integrable_finsetSum _ (fun j _ => (hi a j).1)), ?_⟩
  rw [integral_finsetSum _ (fun a _ => integrable_finsetSum _ (fun j _ => (hi a j).1))]
  simp_rw [integral_finsetSum _ (fun j _ => (hi _ j).1)]
  calc
    _ ≤ ∑ _a : Fin (Module.finrank ℝ S), ∑ _j : Fin (Module.finrank ℝ V),
        gaussianFiniteFamilyFourthConstant :=
      Finset.sum_le_sum fun a _ => Finset.sum_le_sum fun j _ => (hi a j).2
    _ = _ := by simp; ring

end ALO


==> anc/lean_alo/ALO/MeasureTheory/GaussianSecondOrderStein.lean <==
module

public import ALO.MeasureTheory.WeightedGaussianIntegrationByParts
public import Mathlib.Analysis.Calculus.FDeriv.Symmetric

/-!
# Second-order Gaussian Stein identity

The scalar adjoint identity and commutation of second derivatives give the
second-order identity. The Jacobian need not be symmetric: its contribution
is the trace of its square, bounded above by its squared Frobenius norm.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

/-- The Gaussian adjoint of differentiation in direction `v`. -/
@[expose] noncomputable def gaussianDirectionalStein (v : E) (f : E → ℝ) (x : E) : ℝ :=
  ⟪x, v⟫ * f x - fderiv ℝ f x v

omit [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
theorem contDiff_directionalDerivative {f : E → ℝ} (hf : ContDiff ℝ 2 f) (v : E) :
    ContDiff ℝ 1 (fun x => fderiv ℝ f x v) :=
  (hf.fderiv_right (by norm_num : (1 : WithTop ℕ∞) + 1 ≤ 2)).clm_apply contDiff_const

omit [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
theorem contDiff_gaussianDirectionalStein {f : E → ℝ} (hf : ContDiff ℝ 2 f) (v : E) :
    ContDiff ℝ 1 (gaussianDirectionalStein v f) :=
  ((contDiff_id.inner ℝ contDiff_const).mul (hf.of_le (by norm_num))).sub
    (contDiff_directionalDerivative hf v)

omit [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
theorem hasCompactSupport_gaussianDirectionalStein {f : E → ℝ}
    (hf : HasCompactSupport f) (v : E) :
    HasCompactSupport (gaussianDirectionalStein v f) :=
  hf.mul_left.sub (hf.fderiv_apply ℝ v)

/-- First-order adjoint identity with compact C¹ scalar factors. -/
theorem integral_gaussianDirectionalStein_mul
    {f g : E → ℝ} (hf : ContDiff ℝ 1 f) (hg : ContDiff ℝ 1 g)
    (hcf : HasCompactSupport f) (hcg : HasCompactSupport g) (v : E) :
    ∫ x, gaussianDirectionalStein v f x * g x ∂stdGaussian E =
      ∫ x, f x * fderiv ℝ g x v ∂stdGaussian E := by
  have h₁ : Integrable (fun x => fderiv ℝ f x v * g x) (stdGaussian E) :=
    (((hf.continuous_fderiv one_ne_zero).clm_apply continuous_const).mul hg.continuous).integrable_of_hasCompactSupport hcg.mul_left
  have h₂ : Integrable (fun x => f x * fderiv ℝ g x v) (stdGaussian E) :=
    (hf.continuous.mul ((hg.continuous_fderiv one_ne_zero).clm_apply continuous_const)).integrable_of_hasCompactSupport hcf.mul_right
  have h₃ : Integrable (fun x => ⟪x, v⟫ * (f x * g x)) (stdGaussian E) :=
    ((continuous_id.inner continuous_const).mul (hf.continuous.mul hg.continuous)).integrable_of_hasCompactSupport hcf.mul_right.mul_left
  have hd (x : E) : fderiv ℝ (fun x => f x * g x) x v =
      fderiv ℝ f x v * g x + f x * fderiv ℝ g x v := by
    rw [fderiv_fun_mul (hf.differentiable one_ne_zero x) (hg.differentiable one_ne_zero x)]
    simp [mul_comm, add_comm]
  have h := integral_fderiv_stdGaussian_of_hasCompactSupport (hf.mul hg) hcf.mul_right v
  simp_rw [hd] at h
  rw [integral_add h₁ h₂] at h
  calc
    _ = (∫ x, ⟪x, v⟫ * (f x * g x) ∂stdGaussian E) -
        ∫ x, fderiv ℝ f x v * g x ∂stdGaussian E := by
      rw [← integral_sub h₃ h₁]
      congr 1
      funext x
      simp only [gaussianDirectionalStein]
      ring
    _ = _ := by linarith

omit [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
/-- Second directional derivatives commute for a C² scalar function. -/
theorem fderiv_directionalDerivative_comm {f : E → ℝ} (hf : ContDiff ℝ 2 f)
    (x u v : E) :
    fderiv ℝ (fun y => fderiv ℝ f y u) x v =
      fderiv ℝ (fun y => fderiv ℝ f y v) x u := by
  have hdf := (hf.fderiv_right (by norm_num : (1 : WithTop ℕ∞) + 1 ≤ 2)).differentiable one_ne_zero
  simp only [fderiv_clm_apply (hdf x) (differentiableAt_const _),
    fderiv_const_apply, ContinuousLinearMap.comp_zero, zero_add,
    ContinuousLinearMap.flip_apply]
  exact hf.contDiffAt.isSymmSndFDerivAt (by simp) v u

omit [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
/-- Differentiation commutes with the Gaussian adjoint up to the inner product. -/
theorem fderiv_gaussianDirectionalStein {f : E → ℝ} (hf : ContDiff ℝ 2 f)
    (x u v : E) :
    fderiv ℝ (gaussianDirectionalStein u f) x v =
      ⟪v, u⟫ * f x + gaussianDirectionalStein u (fun y => fderiv ℝ f y v) x := by
  have hf' := hf.differentiable (by norm_num : (2 : WithTop ℕ∞) ≠ 0)
  have hdu := (contDiff_directionalDerivative hf u).differentiable one_ne_zero
  change fderiv ℝ (fun x => ⟪x, u⟫ * f x - fderiv ℝ f x u) x v = _
  have hi_diff : DifferentiableAt ℝ (fun y : E => ⟪y, u⟫) x :=
    differentiableAt_id.inner ℝ (differentiableAt_const u)
  have hprod_diff : DifferentiableAt ℝ (fun y : E => ⟪y, u⟫ * f y) x :=
    hi_diff.mul (hf' x)
  rw [fderiv_fun_sub hprod_diff (hdu x), fderiv_fun_mul hi_diff (hf' x)]
  have hi : fderiv ℝ (fun y : E => ⟪y, u⟫) x v = ⟪v, u⟫ := by
    simpa only [id_eq, fderiv_const_apply, fderiv_id, zero_apply,
      ContinuousLinearMap.id_apply, inner_zero_right, zero_add] using
      (fderiv_inner_apply ℝ (x := x) differentiableAt_id (differentiableAt_const u) v)
  simp only [sub_apply, add_apply, smul_apply, smul_eq_mul, hi,
    fderiv_directionalDerivative_comm hf x u v, gaussianDirectionalStein]
  ring

/-- The mixed second-order scalar Stein identity. -/
theorem integral_gaussianDirectionalStein_mul_gaussianDirectionalStein
    {f g : E → ℝ} (hf : ContDiff ℝ 2 f) (hg : ContDiff ℝ 2 g)
    (hcf : HasCompactSupport f) (hcg : HasCompactSupport g) (v u : E) :
    ∫ x, gaussianDirectionalStein v f x * gaussianDirectionalStein u g x ∂stdGaussian E =
      ⟪v, u⟫ * (∫ x, f x * g x ∂stdGaussian E) +
        ∫ x, fderiv ℝ f x u * fderiv ℝ g x v ∂stdGaussian E := by
  have hf1 := hf.of_le (by norm_num : (1 : WithTop ℕ∞) ≤ 2)
  have hgv := contDiff_directionalDerivative hg v
  have h₁ : Integrable (fun x => f x * (⟪v, u⟫ * g x)) (stdGaussian E) :=
    (hf.continuous.mul (continuous_const.mul hg.continuous)).integrable_of_hasCompactSupport hcf.mul_right
  have h₂ : Integrable
      (fun x => f x * gaussianDirectionalStein u (fun y => fderiv ℝ g y v) x) (stdGaussian E) := by
    apply Continuous.integrable_of_hasCompactSupport ?_ hcf.mul_right
    apply hf.continuous.mul
    exact ((continuous_id.inner continuous_const).mul hgv.continuous).sub
      ((hgv.continuous_fderiv one_ne_zero).clm_apply continuous_const)
  rw [integral_gaussianDirectionalStein_mul hf1 (contDiff_gaussianDirectionalStein hg u)
    hcf (hasCompactSupport_gaussianDirectionalStein hcg u) v]
  simp_rw [fderiv_gaussianDirectionalStein hg _ u v, mul_add]
  rw [integral_add h₁ h₂]
  have hfirst : (∫ x, f x * (⟪v, u⟫ * g x) ∂stdGaussian E) =
      ⟪v, u⟫ * ∫ x, f x * g x ∂stdGaussian E := by
    rw [← integral_const_mul]
    congr 1
    funext x
    ring
  rw [hfirst]
  congr 1
  simpa only [mul_comm] using integral_gaussianDirectionalStein_mul hgv hf1
    (hcg.fderiv_apply ℝ v) hcf u

/-- The nonsymmetric trace term is bounded by the squared Frobenius norm. -/
theorem sum_mul_transpose_le_sum_sq {ι : Type*} [Fintype ι] (a : ι → ι → ℝ) :
    ∑ i, ∑ j, a i j * a j i ≤ ∑ i, ∑ j, (a i j) ^ 2 := by
  have h : ∑ i, ∑ j, 2 * (a i j * a j i) ≤
      ∑ i, ∑ j, ((a i j) ^ 2 + (a j i) ^ 2) := by
    apply Finset.sum_le_sum
    intro i _
    apply Finset.sum_le_sum
    intro j _
    nlinarith [sq_nonneg (a i j - a j i)]
  simp only [Finset.sum_add_distrib, ← Finset.mul_sum] at h
  have hs : (∑ i, ∑ j, (a j i) ^ 2) = ∑ i, ∑ j, (a i j) ^ 2 := Finset.sum_comm
  rw [hs] at h
  linarith

/-- Exact second-order identity in orthonormal scalar coordinates. -/
theorem integral_sq_sum_gaussianDirectionalStein
    {ι : Type*} [Fintype ι] (b : OrthonormalBasis ι ℝ E)
    {f : ι → E → ℝ} (hf : ∀ i, ContDiff ℝ 2 (f i))
    (hc : ∀ i, HasCompactSupport (f i)) :
    ∫ x, (∑ i, gaussianDirectionalStein (b i) (f i) x) ^ 2 ∂stdGaussian E =
      (∫ x, ∑ i, (f i x) ^ 2 ∂stdGaussian E) +
      ∫ x, ∑ i, ∑ j, fderiv ℝ (f i) x (b j) * fderiv ℝ (f j) x (b i) ∂stdGaussian E := by
  classical
  have hδ (i j) : Integrable
      (fun x => gaussianDirectionalStein (b i) (f i) x *
        gaussianDirectionalStein (b j) (f j) x) (stdGaussian E) :=
    ((contDiff_gaussianDirectionalStein (hf i) _).continuous.mul
      (contDiff_gaussianDirectionalStein (hf j) _).continuous).integrable_of_hasCompactSupport
        (hasCompactSupport_gaussianDirectionalStein (hc i) _).mul_right
  have hcross (i j) : Integrable
      (fun x => fderiv ℝ (f i) x (b j) * fderiv ℝ (f j) x (b i)) (stdGaussian E) :=
    ((contDiff_directionalDerivative (hf i) _).continuous.mul
      (contDiff_directionalDerivative (hf j) _).continuous).integrable_of_hasCompactSupport
        ((hc i).fderiv_apply ℝ (b j)).mul_right
  have hsq (i) : Integrable (fun x => (f i x) ^ 2) (stdGaussian E) := by
    apply Continuous.integrable_of_hasCompactSupport
    · exact (hf i).continuous.pow 2
    · exact (hc i).comp_left (g := fun t : ℝ => t ^ 2) (by norm_num)
  have hexpand (x : E) :
      (∑ i, gaussianDirectionalStein (b i) (f i) x) ^ 2 =
        ∑ i, ∑ j, gaussianDirectionalStein (b i) (f i) x *
          gaussianDirectionalStein (b j) (f j) x := by
    simp only [pow_two, Finset.sum_mul, Finset.mul_sum]
    exact Finset.sum_comm
  simp_rw [hexpand]
  rw [integral_finsetSum _ (fun i _ => integrable_finsetSum _ (fun j _ => hδ i j))]
  simp_rw [integral_finsetSum _ (fun j _ => hδ _ j),
    integral_gaussianDirectionalStein_mul_gaussianDirectionalStein (hf _) (hf _) (hc _) (hc _),
    Finset.sum_add_distrib]
  rw [integral_finsetSum _ (fun i _ => hsq i),
    integral_finsetSum _ (fun i _ => integrable_finsetSum _ (fun j _ => hcross i j))]
  simp_rw [integral_finsetSum _ (fun j _ => hcross _ j)]
  congr 1
  apply Finset.sum_congr rfl
  intro i _
  simp [b.inner_eq_ite, pow_two]

/-- Second-order Gaussian Stein inequality in orthonormal coordinates. -/
theorem integral_sq_sum_gaussianDirectionalStein_le
    {ι : Type*} [Fintype ι] (b : OrthonormalBasis ι ℝ E)
    {f : ι → E → ℝ} (hf : ∀ i, ContDiff ℝ 2 (f i))
    (hc : ∀ i, HasCompactSupport (f i)) :
    ∫ x, (∑ i, gaussianDirectionalStein (b i) (f i) x) ^ 2 ∂stdGaussian E ≤
      (∫ x, ∑ i, (f i x) ^ 2 ∂stdGaussian E) +
      ∫ x, ∑ i, ∑ j, (fderiv ℝ (f i) x (b j)) ^ 2 ∂stdGaussian E := by
  have hcross (i j) : Integrable
      (fun x => fderiv ℝ (f i) x (b j) * fderiv ℝ (f j) x (b i)) (stdGaussian E) :=
    ((contDiff_directionalDerivative (hf i) _).continuous.mul
      (contDiff_directionalDerivative (hf j) _).continuous).integrable_of_hasCompactSupport
        ((hc i).fderiv_apply ℝ (b j)).mul_right
  have hsq (i j) : Integrable
      (fun x => (fderiv ℝ (f i) x (b j)) ^ 2) (stdGaussian E) := by
    apply Continuous.integrable_of_hasCompactSupport
    · exact (contDiff_directionalDerivative (hf i) _).continuous.pow 2
    · exact ((hc i).fderiv_apply ℝ (b j)).comp_left (g := fun t : ℝ => t ^ 2) (by norm_num)
  rw [integral_sq_sum_gaussianDirectionalStein b hf hc]
  apply add_le_add le_rfl
  apply integral_mono
    (integrable_finsetSum _ (fun i _ => integrable_finsetSum _ (fun j _ => hcross i j)))
    (integrable_finsetSum _ (fun i _ => integrable_finsetSum _ (fun j _ => hsq i j)))
  intro x
  exact sum_mul_transpose_le_sum_sq (fun i j => fderiv ℝ (f i) x (b j))

/-- Gaussian divergence discrepancy of a vector field. -/
@[expose] noncomputable def gaussianSteinDiscrepancy (F : E → E) (x : E) : ℝ :=
  ⟪x, F x⟫ - gaussianTestDivergence F x

/-- Squared Frobenius norm of a derivative in orthonormal coordinates. -/
@[expose] noncomputable def gaussianJacobianSq (F : E → E) (x : E) : ℝ :=
  ∑ i, ‖fderiv ℝ F x (stdOrthonormalBasis ℝ E i)‖ ^ 2

omit [MeasurableSpace E] [BorelSpace E] in
theorem gaussianJacobianSq_nonneg (F : E → E) (x : E) :
    0 ≤ gaussianJacobianSq F x :=
  Finset.sum_nonneg fun _ _ => sq_nonneg _

omit [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
/-- The vector discrepancy is the sum of scalar adjoints in any orthonormal basis. -/
theorem gaussianSteinDiscrepancy_eq_sum
    {ι : Type*} [Fintype ι] (b : OrthonormalBasis ι ℝ E)
    {F : E → E} {x : E} (hF : DifferentiableAt ℝ F x) :
    gaussianSteinDiscrepancy F x =
      ∑ i, gaussianDirectionalStein (b i) (fun y => ⟪b i, F y⟫) x := by
  have hdf (i) : fderiv ℝ (fun y => ⟪b i, F y⟫) x (b i) =
      ⟪b i, fderiv ℝ F x (b i)⟫ :=
    congrArg (fun L : E →L[ℝ] ℝ => L (b i))
      (((innerSL ℝ (b i)).hasFDerivAt.comp x hF.hasFDerivAt).fderiv)
  simp only [gaussianSteinDiscrepancy, gaussianDirectionalStein, Finset.sum_sub_distrib,
    hdf, gaussianTestDivergence, LinearMap.trace_eq_sum_inner _ b]
  rw [b.sum_inner_mul_inner]
  rfl

omit [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
/-- The trace of a square in orthonormal coordinates, with no symmetry
assumption on the map. -/
theorem trace_sq_eq_sum_inner
    {ι : Type*} [Fintype ι] (b : OrthonormalBasis ι ℝ E) (L : E →ₗ[ℝ] E) :
    LinearMap.trace ℝ E (L * L) = ∑ i, ∑ j, ⟪b i, L (b j)⟫ * ⟪b j, L (b i)⟫ := by
  rw [LinearMap.trace_eq_sum_inner _ b]
  apply Finset.sum_congr rfl
  intro i _
  change ⟪b i, L (L (b i))⟫ = _
  nth_rw 1 [← b.sum_repr' (L (b i))]
  simp only [map_sum, map_smul, inner_sum, real_inner_smul_right]
  apply Finset.sum_congr rfl
  intro j _
  ring

/-- Exact second-order Stein identity for compact C² vector fields. -/
theorem integral_sq_gaussianSteinDiscrepancy
    {F : E → E} (hF : ContDiff ℝ 2 F) (hc : HasCompactSupport F) :
    ∫ x, gaussianSteinDiscrepancy F x ^ 2 ∂stdGaussian E =
      (∫ x, ‖F x‖ ^ 2 ∂stdGaussian E) +
      ∫ x, LinearMap.trace ℝ E
        ((fderiv ℝ F x).toLinearMap * (fderiv ℝ F x).toLinearMap) ∂stdGaussian E := by
  let b := stdOrthonormalBasis ℝ E
  let f := fun i x => ⟪b i, F x⟫
  have hf (i) : ContDiff ℝ 2 (f i) := contDiff_const.inner ℝ hF
  have hcf (i) : HasCompactSupport (f i) := hc.comp_left (inner_zero_right (b i))
  have hd (x : E) : DifferentiableAt ℝ F x := hF.differentiable (by norm_num) x
  have hdf (i j) (x : E) : fderiv ℝ (f i) x (b j) = ⟪b i, fderiv ℝ F x (b j)⟫ :=
    congrArg (fun L : E →L[ℝ] ℝ => L (b j))
      (((innerSL ℝ (b i)).hasFDerivAt.comp x (hd x).hasFDerivAt).fderiv)
  have h := integral_sq_sum_gaussianDirectionalStein b hf hcf
  have ht (x : E) : (∑ i, ∑ j, ⟪b i, fderiv ℝ F x (b j)⟫ * ⟪b j, fderiv ℝ F x (b i)⟫) =
      LinearMap.trace ℝ E ((fderiv ℝ F x).toLinearMap * (fderiv ℝ F x).toLinearMap) := by
    exact (trace_sq_eq_sum_inner b (fderiv ℝ F x).toLinearMap).symm
  simp_rw [hdf, ht] at h
  simpa only [gaussianSteinDiscrepancy_eq_sum b (hd _), f, b.sum_sq_inner_right] using h

/-- The dimension-free second-order Gaussian Stein inequality for compact
C² vector fields. The right side contains the Frobenius derivative norm. -/
theorem integral_sq_gaussianSteinDiscrepancy_le
    {F : E → E} (hF : ContDiff ℝ 2 F) (hc : HasCompactSupport F) :
    ∫ x, gaussianSteinDiscrepancy F x ^ 2 ∂stdGaussian E ≤
      (∫ x, ‖F x‖ ^ 2 ∂stdGaussian E) +
      ∫ x, gaussianJacobianSq F x ∂stdGaussian E := by
  let b := stdOrthonormalBasis ℝ E
  let f := fun i x => ⟪b i, F x⟫
  have hf (i) : ContDiff ℝ 2 (f i) := contDiff_const.inner ℝ hF
  have hcf (i) : HasCompactSupport (f i) := hc.comp_left (inner_zero_right (b i))
  have hd (x : E) : DifferentiableAt ℝ F x := hF.differentiable (by norm_num) x
  have hdf (i j) (x : E) : fderiv ℝ (f i) x (b j) = ⟪b i, fderiv ℝ F x (b j)⟫ :=
    congrArg (fun L : E →L[ℝ] ℝ => L (b j))
      (((innerSL ℝ (b i)).hasFDerivAt.comp x (hd x).hasFDerivAt).fderiv)
  have hj (x : E) : (∑ i, ∑ j, (fderiv ℝ (f i) x (b j)) ^ 2) = gaussianJacobianSq F x := by
    simp_rw [hdf]
    rw [Finset.sum_comm]
    simp only [b.sum_sq_inner_right, gaussianJacobianSq, b]
  have h := integral_sq_sum_gaussianDirectionalStein_le b hf hcf
  simp_rw [hj] at h
  simpa only [gaussianSteinDiscrepancy_eq_sum b (hd _), f, b.sum_sq_inner_right] using h

omit [MeasurableSpace E] [BorelSpace E] in
/-- Continuity of the first-order Gaussian discrepancy for a C¹ field. -/
theorem continuous_gaussianSteinDiscrepancy {F : E → E} (hF : ContDiff ℝ 1 F) :
    Continuous (gaussianSteinDiscrepancy F) := by
  have heq : gaussianSteinDiscrepancy F = fun x =>
      ⟪x, F x⟫ - ∑ i, ⟪stdOrthonormalBasis ℝ E i,
        fderiv ℝ F x (stdOrthonormalBasis ℝ E i)⟫ := by
    funext x
    simp only [gaussianSteinDiscrepancy, gaussianTestDivergence,
      LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ E)]
    rfl
  rw [heq]
  apply (continuous_id.inner hF.continuous).sub
  apply continuous_finsetSum
  intro i _
  exact continuous_const.inner ((hF.continuous_fderiv one_ne_zero).clm_apply continuous_const)

omit [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
theorem hasCompactSupport_gaussianSteinDiscrepancy {F : E → E}
    (hc : HasCompactSupport F) : HasCompactSupport (gaussianSteinDiscrepancy F) := by
  apply hc.mono'
  intro x hx
  by_contra h
  have hz := image_eq_zero_of_notMem_tsupport h
  have hd := fderiv_of_notMem_tsupport ℝ h
  simp [Function.mem_support, gaussianSteinDiscrepancy, gaussianTestDivergence, hz, hd] at hx

omit [MeasurableSpace E] [BorelSpace E] in
theorem continuous_gaussianJacobianSq {F : E → E} (hF : ContDiff ℝ 1 F) :
    Continuous (gaussianJacobianSq F) := by
  unfold gaussianJacobianSq
  apply continuous_finsetSum
  intro i _
  exact (((hF.continuous_fderiv one_ne_zero).clm_apply continuous_const).norm).pow 2

omit [MeasurableSpace E] [BorelSpace E] in
theorem hasCompactSupport_gaussianJacobianSq {F : E → E}
    (hc : HasCompactSupport F) : HasCompactSupport (gaussianJacobianSq F) := by
  apply hc.mono'
  intro x hx
  by_contra h
  have hd := fderiv_of_notMem_tsupport ℝ h
  simp [Function.mem_support, gaussianJacobianSq, hd] at hx

omit [MeasurableSpace E] [BorelSpace E] in
/-- Product rule for Gaussian divergence discrepancy. -/
theorem gaussianSteinDiscrepancy_smul
    {a : E → ℝ} {F : E → E} {x : E}
    (ha : DifferentiableAt ℝ a x) (hF : DifferentiableAt ℝ F x) :
    gaussianSteinDiscrepancy (fun y => a y • F y) x =
      a x * gaussianSteinDiscrepancy F x - fderiv ℝ a x (F x) := by
  have hd := (ha.hasFDerivAt.fun_smul hF.hasFDerivAt).fderiv
  unfold gaussianSteinDiscrepancy gaussianTestDivergence
  rw [hd]
  change ⟪x, a x • F x⟫ - LinearMap.trace ℝ E
    (a x • (fderiv ℝ F x).toLinearMap +
      (fderiv ℝ a x).toLinearMap.smulRight (F x)) = _
  rw [inner_smul_right, map_add, map_smul, LinearMap.trace_smulRight]
  simp only [smul_eq_mul, ContinuousLinearMap.coe_coe]
  ring

end ALO


==> anc/lean_alo/ALO/MeasureTheory/KernelPartition.lean <==
module

public import Mathlib.Probability.Kernel.Basic
public import Mathlib.Probability.Kernel.MeasurableLIntegral
public import Mathlib.MeasureTheory.Integral.Lebesgue.Map

/-! # Patching kernels on countably many disjoint measurable source pieces -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {A B : Type*} [MeasurableSpace A] [MeasurableSpace B]

/-- Extend a subtype kernel by a fixed measure on the complementary source set. -/
@[expose] noncomputable def extendSubtypeKernel
    (C : Set A) (hC : MeasurableSet C) (κ : Kernel C B) (ρ : Measure B) : Kernel A B := by
  classical
  exact ⟨fun a => if h : a ∈ C then κ ⟨a, h⟩ else ρ,
    κ.measurable.dite measurable_const hC⟩

@[simp] theorem extendSubtypeKernel_of_mem
    (C : Set A) (hC : MeasurableSet C) (κ : Kernel C B) (ρ : Measure B)
    (a : A) (ha : a ∈ C) : extendSubtypeKernel C hC κ ρ a = κ ⟨a, ha⟩ := by
  classical
  simp [extendSubtypeKernel, ha]

@[simp] theorem extendSubtypeKernel_of_not_mem
    (C : Set A) (hC : MeasurableSet C) (κ : Kernel C B) (ρ : Measure B)
    (a : A) (ha : a ∉ C) : extendSubtypeKernel C hC κ ρ a = ρ := by
  classical
  simp [extendSubtypeKernel, ha]

/-- Sum the zero extensions on the pieces and use the default off their union. -/
@[expose] noncomputable def partitionKernel
    (C : ℕ → Set A) (hC : ∀ n, MeasurableSet (C n))
    (κ : ∀ n, Kernel (C n) B) (ρ : Measure B) : Kernel A B := by
  classical
  exact Kernel.sum (fun n => extendSubtypeKernel (C n) (hC n) (κ n) 0) +
    Kernel.piecewise (MeasurableSet.iUnion hC) 0 (Kernel.const A ρ)

/-- On each disjoint piece the patched kernel agrees pointwise with its local law. -/
theorem partitionKernel_of_mem
    (C : ℕ → Set A) (hC : ∀ n, MeasurableSet (C n))
    (hdisj : Pairwise (Function.onFun Disjoint C))
    (κ : ∀ n, Kernel (C n) B) (ρ : Measure B)
    (n : ℕ) (a : A) (ha : a ∈ C n) :
    partitionKernel C hC κ ρ a = κ n ⟨a, ha⟩ := by
  classical
  have hu : a ∈ ⋃ n, C n := Set.mem_iUnion.mpr ⟨n, ha⟩
  ext s hs
  simp only [partitionKernel, add_apply, Kernel.sum_apply',
    Kernel.piecewise_apply, ite_eq_left hu, zero_apply, add_zero, hs]
  rw [tsum_eq_single n]
  · rw [extendSubtypeKernel_of_mem _ _ _ _ a ha]
  · intro m hmn
    have ham : a ∉ C m := fun ham => Set.disjoint_left.mp (hdisj hmn) ham ha
    rw [extendSubtypeKernel_of_not_mem _ _ _ _ a ham]
    simp

/-- Off the union the patched kernel is the chosen default measure. -/
theorem partitionKernel_of_not_mem
    (C : ℕ → Set A) (hC : ∀ n, MeasurableSet (C n))
    (κ : ∀ n, Kernel (C n) B) (ρ : Measure B)
    (a : A) (ha : a ∉ ⋃ n, C n) : partitionKernel C hC κ ρ a = ρ := by
  classical
  have hn : ∀ n, a ∉ C n := by simpa only [Set.mem_iUnion, not_exists] using ha
  ext s hs
  simp [partitionKernel, add_apply, Kernel.sum_apply', hs,
    Kernel.piecewise_apply, ha, extendSubtypeKernel_of_not_mem, hn]

/-- Probability laws on the pieces and off their union give a Markov kernel. -/
theorem partitionKernel_isMarkovKernel
    (C : ℕ → Set A) (hC : ∀ n, MeasurableSet (C n))
    (hdisj : Pairwise (Function.onFun Disjoint C))
    (κ : ∀ n, Kernel (C n) B) [∀ n, IsMarkovKernel (κ n)]
    (ρ : Measure B) [IsProbabilityMeasure ρ] :
    IsMarkovKernel (partitionKernel C hC κ ρ) := by
  classical
  constructor
  intro a
  by_cases ha : a ∈ ⋃ n, C n
  · obtain ⟨n, hn⟩ := Set.mem_iUnion.mp ha
    rw [partitionKernel_of_mem C hC hdisj κ ρ n a hn]
    infer_instance
  · rw [partitionKernel_of_not_mem C hC κ ρ a ha]
    infer_instance

/-- Joint-test identities on disjoint pieces sum to the joint-test identity
for the patched kernel on their union. -/
theorem partitionKernel_joint_disintegration
    (C : ℕ → Set A) (hC : ∀ n, MeasurableSet (C n))
    (hdisj : Pairwise (Function.onFun Disjoint C))
    (κ : ∀ n, Kernel (C n) B) (ρ : Measure B)
    (μ : Measure B) (Γ : B → A) (hΓ : Measurable Γ)
    (hlocal : ∀ n, ∀ F : A × B → ℝ≥0∞, Measurable F →
      (∫⁻ X in Γ ⁻¹' C n, F (Γ X, X) ∂μ) =
        ∫⁻ p : C n, ∫⁻ X, F (p, X) ∂κ n p
          ∂(μ.map Γ).comap (Subtype.val : C n → A))
    (F : A × B → ℝ≥0∞) (hF : Measurable F) :
    (∫⁻ X in Γ ⁻¹' (⋃ n, C n), F (Γ X, X) ∂μ) =
      ∫⁻ p in ⋃ n, C n, ∫⁻ X, F (p, X) ∂partitionKernel C hC κ ρ p ∂μ.map Γ := by
  rw [Set.preimage_iUnion,
    lintegral_iUnion (fun n => hΓ (hC n)) (fun i j hij => (hdisj hij).preimage Γ),
    lintegral_iUnion hC hdisj]
  apply tsum_congr
  intro n
  rw [hlocal n F hF, ← lintegral_subtype_comap (hC n)]
  apply lintegral_congr
  intro p
  rw [partitionKernel_of_mem C hC hdisj κ ρ n p p.property]

end ALO


==> anc/lean_alo/ALO/MeasureTheory/LipschitzIntegrationByParts.lean <==
module

public import ALO.MeasureTheory.SmoothCutoff
public import Mathlib.Analysis.Calculus.Rademacher

/-!
# Noncompact integration by parts for Lipschitz tests

Smooth cutoffs extend the distributional integration-by-parts formula to a
C¹ density with integrable products. The test itself need only be Lipschitz.
-/

public section
namespace ALO

open MeasureTheory Filter
open scoped Topology NNReal

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

/-- Directional integration by parts for a globally Lipschitz scalar test
and a noncompact C¹ density. All integrability conditions are with respect
to volume; the density need not be nonnegative. -/
theorem integral_lineDeriv_mul_eq_neg_of_lipschitz
    {f g : E → ℝ} {L : ℝ≥0} (hf : LipschitzWith L f)
    (hg : ContDiff ℝ 1 g) (v : E)
    (hgi : Integrable g) (hfg : Integrable (fun x => g x * f x))
    (hdg : Integrable (fun x => fderiv ℝ g x v * f x)) :
    ∫ x, lineDeriv ℝ f x v * g x =
      -∫ x, fderiv ℝ g x v * f x := by
  obtain ⟨χ, C, hC, hχ, hcχ, hbχ, hdχ, htχ, htdχ⟩ := exists_smoothCutoff (E := E)
  have hm : AEStronglyMeasurable (fun x => lineDeriv ℝ f x v) :=
    aestronglyMeasurable_lineDeriv hf.continuous volume
  have hleft : Tendsto
      (fun n => ∫ x, χ n x * (lineDeriv ℝ f x v * g x)) atTop
      (𝓝 (∫ x, lineDeriv ℝ f x v * g x)) := by
    apply tendsto_integral_of_dominated_convergence (fun x => (L * ‖v‖) * ‖g x‖)
    · intro n
      exact (hχ n).continuous.aestronglyMeasurable.mul (hm.mul hgi.aestronglyMeasurable)
    · exact hgi.norm.const_mul _
    · intro n
      exact Eventually.of_forall fun x => by
        rw [norm_mul, norm_mul, Real.norm_eq_abs, abs_of_nonneg (hbχ n x).1]
        calc
          _ ≤ 1 * ((L * ‖v‖) * ‖g x‖) := by
            gcongr
            · exact (hbχ n x).2
            · exact norm_lineDeriv_le_of_lipschitz ℝ hf
          _ = _ := one_mul _
    · exact Eventually.of_forall fun x => by simpa using (htχ x).mul_const (lineDeriv ℝ f x v * g x)
  have hright : Tendsto
      (fun n => ∫ x, fderiv ℝ (χ n) x v * (g x * f x) +
        χ n x * (fderiv ℝ g x v * f x)) atTop
      (𝓝 (∫ x, fderiv ℝ g x v * f x)) := by
    apply tendsto_integral_of_dominated_convergence
      (fun x => (C * ‖v‖) * ‖g x * f x‖ + ‖fderiv ℝ g x v * f x‖)
    · intro n
      exact ((((hχ n).continuous_fderiv one_ne_zero).clm_apply continuous_const).aestronglyMeasurable.mul hfg.aestronglyMeasurable).add
          ((hχ n).continuous.aestronglyMeasurable.mul hdg.aestronglyMeasurable)
    · exact (hfg.norm.const_mul _).add hdg.norm
    · intro n
      exact Eventually.of_forall fun x => by
        refine (norm_add_le _ _).trans ?_
        apply add_le_add
        · rw [norm_mul]
          exact mul_le_mul_of_nonneg_right (hdχ n x v) (norm_nonneg (g x * f x))
        · rw [norm_mul, Real.norm_eq_abs (χ n x), abs_of_nonneg (hbχ n x).1]
          exact mul_le_of_le_one_left (norm_nonneg (fderiv ℝ g x v * f x)) (hbχ n x).2
    · exact Eventually.of_forall fun x => by
        simpa using ((htdχ x v).mul_const (g x * f x)).add
          ((htχ x).mul_const (fderiv ℝ g x v * f x))
  have heq (n : ℕ) :
      (∫ x, χ n x * (lineDeriv ℝ f x v * g x)) =
      -(∫ x, fderiv ℝ (χ n) x v * (g x * f x) +
        χ n x * (fderiv ℝ g x v * f x)) := by
    have hχg : ContDiff ℝ 1 (fun x => χ n x * g x) := (hχ n).mul hg
    have hcχg : HasCompactSupport (fun x => χ n x * g x) := (hcχ n).mul_right
    obtain ⟨D, hD⟩ := hχg.lipschitzWith_of_hasCompactSupport hcχg one_ne_zero
    have h := hf.integral_lineDeriv_mul_eq hD hcχg v (μ := volume)
    have hder (x : E) :
        lineDeriv ℝ (fun x => χ n x * g x) x (-v) =
          -(fderiv ℝ (χ n) x v * g x + χ n x * fderiv ℝ g x v) := by
      rw [(hχg.differentiable one_ne_zero x).lineDeriv_eq_fderiv,
        fderiv_fun_mul ((hχ n).differentiable one_ne_zero x)
          (hg.differentiable one_ne_zero x)]
      simp [mul_comm, add_comm]
    simp_rw [hder] at h
    rw [← integral_neg]
    convert h using 1 <;> congr 1 <;> funext x <;> ring
  exact tendsto_nhds_unique (by simpa only [heq] using hleft) hright.neg

/-- Fréchet-derivative version. Rademacher's theorem identifies the
directional derivative almost everywhere; no everywhere differentiability
of the Lipschitz test is assumed. -/
theorem integral_fderiv_mul_eq_neg_of_lipschitz
    {f g : E → ℝ} {L : ℝ≥0} (hf : LipschitzWith L f)
    (hg : ContDiff ℝ 1 g) (v : E)
    (hgi : Integrable g) (hfg : Integrable (fun x => g x * f x))
    (hdg : Integrable (fun x => fderiv ℝ g x v * f x)) :
    ∫ x, fderiv ℝ f x v * g x =
      -∫ x, fderiv ℝ g x v * f x := by
  rw [← integral_lineDeriv_mul_eq_neg_of_lipschitz hf hg v hgi hfg hdg]
  apply integral_congr_ae
  filter_upwards [hf.ae_differentiableAt (μ := volume)] with x hx
  rw [hx.lineDeriv_eq_fderiv]

/-- Local Lipschitz regularity suffices against a compact C¹ density.
A Lipschitz extension on a neighborhood of the support reduces this to
the preceding Rademacher-based theorem. -/
theorem integral_fderiv_mul_eq_neg_of_locallyLipschitz_compact
    {f g : E → ℝ} (hf : LocallyLipschitz f)
    (hg : ContDiff ℝ 1 g) (hcg : HasCompactSupport g) (v : E) :
    ∫ x, fderiv ℝ f x v * g x = -∫ x, fderiv ℝ g x v * f x := by
  obtain ⟨R, hR⟩ := hcg.isBounded.subset_ball (0 : E)
  obtain ⟨L, hL⟩ := hf.locallyLipschitzOn.exists_lipschitzOnWith_of_compact
    (isCompact_closedBall (0 : E) R)
  obtain ⟨f', hf', heq⟩ := hL.extend_real
  have hlocal {x : E} (hx : x ∈ tsupport g) : f =ᶠ[𝓝 x] f' :=
    Filter.mem_of_superset (Metric.closedBall_mem_nhds_of_mem (hR hx)) heq
  have h := integral_fderiv_mul_eq_neg_of_lipschitz hf' hg v
    (hg.continuous.integrable_of_hasCompactSupport hcg)
    ((hg.continuous.mul hf'.continuous).integrable_of_hasCompactSupport hcg.mul_right)
    ((((hg.continuous_fderiv one_ne_zero).clm_apply continuous_const).mul hf'.continuous).integrable_of_hasCompactSupport (hcg.fderiv_apply ℝ v).mul_right)
  have h₁ : (fun x => fderiv ℝ f x v * g x) = (fun x => fderiv ℝ f' x v * g x) := by
    funext x
    by_cases hx : x ∈ tsupport g
    · rw [(hlocal hx).fderiv_eq]
    · simp [image_eq_zero_of_notMem_tsupport hx]
  have h₂ : (fun x => fderiv ℝ g x v * f x) = (fun x => fderiv ℝ g x v * f' x) := by
    funext x
    by_cases hx : x ∈ tsupport g
    · rw [(hlocal hx).eq_of_nhds]
    · simp [fderiv_of_notMem_tsupport ℝ hx]
  rw [h₁, h₂]
  exact h

/-- Noncompact integration by parts for locally Lipschitz scalar tests.
The three product integrability hypotheses are the actual boundary and
dominated-convergence requirements; no global Lipschitz constant is used. -/
theorem integral_fderiv_mul_eq_neg_of_locallyLipschitz
    {f g : E → ℝ} (hf : LocallyLipschitz f) (hg : ContDiff ℝ 1 g) (v : E)
    (hdf : Integrable (fun x => fderiv ℝ f x v * g x))
    (hfg : Integrable (fun x => g x * f x))
    (hdg : Integrable (fun x => fderiv ℝ g x v * f x)) :
    ∫ x, fderiv ℝ f x v * g x = -∫ x, fderiv ℝ g x v * f x := by
  obtain ⟨χ, C, hC, hχ, hcχ, hbχ, hdχ, htχ, htdχ⟩ := exists_smoothCutoff (E := E)
  have hleft : Tendsto
      (fun n => ∫ x, χ n x * (fderiv ℝ f x v * g x)) atTop
      (𝓝 (∫ x, fderiv ℝ f x v * g x)) := by
    apply tendsto_integral_of_dominated_convergence (fun x => ‖fderiv ℝ f x v * g x‖)
    · intro n
      exact (hχ n).continuous.aestronglyMeasurable.mul hdf.aestronglyMeasurable
    · exact hdf.norm
    · intro n
      exact Eventually.of_forall fun x => by
        rw [norm_mul, Real.norm_eq_abs (χ n x), abs_of_nonneg (hbχ n x).1]
        exact mul_le_of_le_one_left (norm_nonneg _) (hbχ n x).2
    · exact Eventually.of_forall fun x => by
        simpa using (htχ x).mul_const (fderiv ℝ f x v * g x)
  have hright : Tendsto
      (fun n => ∫ x, fderiv ℝ (χ n) x v * (g x * f x) +
        χ n x * (fderiv ℝ g x v * f x)) atTop
      (𝓝 (∫ x, fderiv ℝ g x v * f x)) := by
    apply tendsto_integral_of_dominated_convergence
      (fun x => (C * ‖v‖) * ‖g x * f x‖ + ‖fderiv ℝ g x v * f x‖)
    · intro n
      exact ((((hχ n).continuous_fderiv one_ne_zero).clm_apply continuous_const).aestronglyMeasurable.mul
        hfg.aestronglyMeasurable).add
          ((hχ n).continuous.aestronglyMeasurable.mul hdg.aestronglyMeasurable)
    · exact (hfg.norm.const_mul _).add hdg.norm
    · intro n
      exact Eventually.of_forall fun x => by
        refine (norm_add_le _ _).trans (add_le_add ?_ ?_)
        · rw [norm_mul]
          exact mul_le_mul_of_nonneg_right (hdχ n x v) (norm_nonneg _)
        · rw [norm_mul, Real.norm_eq_abs (χ n x), abs_of_nonneg (hbχ n x).1]
          exact mul_le_of_le_one_left (norm_nonneg _) (hbχ n x).2
    · exact Eventually.of_forall fun x => by
        simpa using ((htdχ x v).mul_const (g x * f x)).add
          ((htχ x).mul_const (fderiv ℝ g x v * f x))
  have heq (n : ℕ) :
      (∫ x, χ n x * (fderiv ℝ f x v * g x)) =
      -(∫ x, fderiv ℝ (χ n) x v * (g x * f x) +
        χ n x * (fderiv ℝ g x v * f x)) := by
    have h := integral_fderiv_mul_eq_neg_of_locallyLipschitz_compact hf
      ((hχ n).mul hg) (hcχ n).mul_right v
    have hder (x : E) :
        fderiv ℝ (fun x => χ n x * g x) x v =
          fderiv ℝ (χ n) x v * g x + χ n x * fderiv ℝ g x v := by
      rw [fderiv_fun_mul ((hχ n).differentiable one_ne_zero x)
        (hg.differentiable one_ne_zero x)]
      simp [mul_comm, add_comm]
    simp_rw [hder] at h
    convert h using 1
    · congr 1
      funext x
      ring
    · congr 2
      funext x
      ring
  exact tendsto_nhds_unique (by simpa only [heq] using hleft) hright.neg

end ALO


==> anc/lean_alo/ALO/MeasureTheory/LipschitzMollification.lean <==
module

public import ALO.MeasureTheory.LocallyLipschitzDifferentiability
public import Mathlib.Analysis.Calculus.BumpFunction.Convolution
public import Mathlib.Analysis.Calculus.ContDiff.Convolution
public import Mathlib.Analysis.Calculus.FDeriv.Measurable
public import Mathlib.Analysis.Calculus.ParametricIntegral

/-! # Mollification and convergence of derivatives of Lipschitz fields -/

public section
namespace ALO

open MeasureTheory Filter ContinuousLinearMap
open scoped Topology Convolution NNReal

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

/-- Smooth a field with a normalized bump against Euclidean volume. -/
@[expose] noncomputable def mollifyField (φ : ContDiffBump (0 : E)) (F : E → E) : E → E :=
  φ.normed volume ⋆[lsmul ℝ ℝ, volume] F

/-- A global Lipschitz constant bounds the almost-everywhere derivative;
in particular the derivative is locally integrable. -/
theorem locallyIntegrable_fderiv_of_lipschitz {F : E → E} {L : ℝ≥0}
    (hF : LipschitzWith L F) : LocallyIntegrable (fderiv ℝ F) (volume : Measure E) := by
  borelize (E →L[ℝ] E)
  apply (locallyIntegrable_const (L : ℝ)).mono (measurable_fderiv ℝ F).aestronglyMeasurable
  exact Eventually.of_forall fun x => by
    simpa only [Real.norm_eq_abs, abs_of_nonneg L.coe_nonneg] using
      norm_fderiv_le_of_lipschitz ℝ hF (x₀ := x)

/-- Differentiation commutes with mollification for a Lipschitz field.
Only almost-everywhere differentiability of the original field is needed. -/
theorem hasFDerivAt_mollifyField {F : E → E} {L : ℝ≥0}
    (hF : LipschitzWith L F) (φ : ContDiffBump (0 : E)) (x : E) :
    HasFDerivAt (mollifyField φ F)
      ((φ.normed volume ⋆[lsmul ℝ ℝ, volume] fderiv ℝ F) x) x := by
  borelize (E →L[ℝ] E)
  have hmeas (z : E) : AEStronglyMeasurable
      (fun y => φ.normed volume y • F (z - y)) (volume : Measure E) :=
    (φ.continuous_normed.smul (hF.continuous.comp (continuous_const.sub continuous_id))).aestronglyMeasurable
  have hi : Integrable (fun y => φ.normed volume y • F (x - y)) (volume : Measure E) :=
    (φ.hasCompactSupport_normed.convolutionExists_left (lsmul ℝ ℝ)
      φ.continuous_normed hF.continuous.locallyIntegrable x)
  have hdmeas : AEStronglyMeasurable
      (fun y => φ.normed volume y • fderiv ℝ F (x - y)) (volume : Measure E) :=
    (φ.continuous_normed.measurable.smul
      ((measurable_fderiv ℝ F).comp (measurable_const.sub measurable_id))).aestronglyMeasurable
  have hdiff : ∀ᵐ y ∂(volume : Measure E),
      HasFDerivAt (fun z => φ.normed volume y • F (z - y))
        (φ.normed volume y • fderiv ℝ F (x - y)) x := by
    have h := (volume.measurePreserving_sub_left x).quasiMeasurePreserving.ae
      (hF.ae_differentiableAt (μ := volume))
    filter_upwards [h] with y hy
    simpa only [Function.comp_def, id_eq, ContinuousLinearMap.comp_id] using
      (hy.hasFDerivAt.comp x ((hasFDerivAt_id x).sub_const y)).fun_const_smul (φ.normed volume y)
  have hbound : ∀ᵐ y ∂(volume : Measure E), ∀ z ∈ (Set.univ : Set E),
      ‖φ.normed volume y • F (z - y) - φ.normed volume y • F (x - y)‖ ≤
        (φ.normed volume y * (L : ℝ)) * ‖z - x‖ :=
    Eventually.of_forall fun y z _ => by
      rw [← smul_sub, norm_smul, Real.norm_eq_abs,
        abs_of_nonneg (φ.nonneg_normed y)]
      have h := hF.norm_sub_le (z - y) (x - y)
      rw [sub_sub_sub_cancel_right] at h
      simpa only [mul_assoc] using mul_le_mul_of_nonneg_left h (φ.nonneg_normed y)
  exact (hasFDerivAt_integral_of_dominated_loc_of_lip' Filter.univ_mem
    (fun z _ => hmeas z) hi hdmeas hbound (φ.integrable_normed.mul_const (L : ℝ)) hdiff).2

/-- Mollified Lipschitz fields are smooth. -/
theorem contDiff_mollifyField {F : E → E} {L : ℝ≥0}
    (hF : LipschitzWith L F) (φ : ContDiffBump (0 : E)) :
    ContDiff ℝ 2 (mollifyField φ F) :=
  φ.hasCompactSupport_normed.contDiff_convolution_left (lsmul ℝ ℝ)
    φ.contDiff_normed hF.continuous.locallyIntegrable

/-- Mollification preserves the derivative operator-norm bound. -/
theorem norm_fderiv_mollifyField_le {F : E → E} {L : ℝ≥0}
    (hF : LipschitzWith L F) (φ : ContDiffBump (0 : E)) (x : E) :
    ‖fderiv ℝ (mollifyField φ F) x‖ ≤ L := by
  have hi : Integrable (fun y => φ.normed volume y • fderiv ℝ F (x - y))
      (volume : Measure E) :=
    φ.hasCompactSupport_normed.convolutionExists_left (lsmul ℝ ℝ)
      φ.continuous_normed (locallyIntegrable_fderiv_of_lipschitz hF) x
  rw [(hasFDerivAt_mollifyField hF φ x).fderiv]
  change ‖∫ y, φ.normed volume y • fderiv ℝ F (x - y)‖ ≤ _
  calc
    _ ≤ ∫ y, ‖φ.normed volume y • fderiv ℝ F (x - y)‖ := norm_integral_le_integral_norm _
    _ ≤ ∫ y, φ.normed volume y * (L : ℝ) := by
      apply integral_mono hi.norm (φ.integrable_normed.mul_const _)
      intro y
      change ‖φ.normed volume y • fderiv ℝ F (x - y)‖ ≤ φ.normed volume y * (L : ℝ)
      rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg (φ.nonneg_normed y)]
      exact mul_le_mul_of_nonneg_left (norm_fderiv_le_of_lipschitz ℝ hF) (φ.nonneg_normed y)
    _ = _ := by rw [integral_mul_const, φ.integral_normed, one_mul]

/-- Uniform pointwise approximation error controlled by the bump radius. -/
theorem dist_mollifyField_le {F : E → E} {L : ℝ≥0}
    (hF : LipschitzWith L F) (φ : ContDiffBump (0 : E)) (x : E) :
    dist (mollifyField φ F x) (F x) ≤ (L : ℝ) * φ.rOut := by
  apply φ.dist_normed_convolution_le hF.continuous.aestronglyMeasurable
  intro y hy
  exact (hF.dist_le_mul y x).trans
    (mul_le_mul_of_nonneg_left (Metric.mem_ball.mp hy).le L.coe_nonneg)

/-- Smooth approximants with pointwise value convergence, a.e. derivative
convergence, and uniform bounds suitable for dominated convergence. -/
theorem exists_smooth_approximation_of_lipschitz {F : E → E} {L : ℝ≥0}
    (hF : LipschitzWith L F) :
    ∃ G : ℕ → E → E,
      (∀ n, ContDiff ℝ 2 (G n)) ∧
      (∀ n x, ‖G n x‖ ≤ ‖F x‖ + L) ∧
      (∀ n x, ‖fderiv ℝ (G n) x‖ ≤ L) ∧
      (∀ x, Tendsto (fun n => G n x) atTop (𝓝 (F x))) ∧
      (∀ᵐ x ∂(volume : Measure E),
        Tendsto (fun n => fderiv ℝ (G n) x) atTop (𝓝 (fderiv ℝ F x))) := by
  let r : ℕ → ℝ := fun n => 1 / ((n : ℝ) + 1)
  have hr (n) : 0 < r n := by dsimp [r]; positivity
  have hr1 (n) : r n ≤ 1 := by
    dsimp [r]
    apply (div_le_one (by positivity)).mpr
    linarith [Nat.cast_nonneg (α := ℝ) n]
  let φ : ℕ → ContDiffBump (0 : E) := fun n => ⟨r n / 2, r n, by positivity, by linarith [hr n]⟩
  have hrt : Tendsto (fun n => (φ n).rOut) atTop (𝓝 0) :=
    tendsto_one_div_add_atTop_nhds_zero_nat
  refine ⟨fun n => mollifyField (φ n) F, fun n => contDiff_mollifyField hF _, ?_,
    fun n x => norm_fderiv_mollifyField_le hF _ x, ?_, ?_⟩
  · intro n x
    have h := dist_mollifyField_le hF (φ n) x
    calc
      _ ≤ ‖F x‖ + dist (mollifyField (φ n) F x) (F x) :=
        norm_le_norm_add_const_of_dist_le le_rfl
      _ ≤ ‖F x‖ + L := by
        apply add_le_add le_rfl
        exact h.trans (mul_le_of_le_one_right L.coe_nonneg (hr1 n))
  · intro x
    exact ContDiffBump.convolution_tendsto_right_of_continuous hrt hF.continuous x
  · have h := ContDiffBump.ae_convolution_tendsto_right_of_locallyIntegrable hrt
      (K := 2) (Eventually.of_forall fun n => by dsimp [φ]; linarith)
      (locallyIntegrable_fderiv_of_lipschitz hF)
    simpa only [(hasFDerivAt_mollifyField hF _ _).fderiv] using h

end ALO


==> anc/lean_alo/ALO/MeasureTheory/LipschitzScalarChainRule.lean <==
module

public import ALO.MeasureTheory.DerivativeNullPreimage
public import ALO.MeasureTheory.LocallyLipschitzDifferentiability

/-! # The almost-everywhere Lipschitz scalar chain rule

The outer scalar derivative uses the library's zero convention at
nondifferentiability points. Null-preimage locality ensures that this
convention gives the correct composite derivative almost everywhere,
even when the inner scalar map has atoms in its distribution.
-/

public section
namespace ALO

open MeasureTheory Filter Asymptotics
open scoped Topology NNReal

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

/-- Lipschitz postcomposition preserves a zero derivative, without any
differentiability assumption on the outer function at the fitted value. -/
theorem hasFDerivAt_lipschitz_comp_zero
    {u : E → ℝ} {ψ : ℝ → ℝ} {K : ℝ≥0} {x : E}
    (hu : HasFDerivAt u (0 : E →L[ℝ] ℝ) x) (hψ : LipschitzWith K ψ) :
    HasFDerivAt (ψ ∘ u) (0 : E →L[ℝ] ℝ) x := by
  have hu' : (fun y => u y - u x) =o[𝓝 x] (fun y => y - x) := by
    simpa only [zero_apply, sub_zero] using hu.isLittleO
  have hb : (fun y => ψ (u y) - ψ (u x)) =O[𝓝 x] (fun y => u y - u x) :=
    IsBigO.of_bound K (Filter.Eventually.of_forall fun y => by
      simpa only [dist_eq_norm] using hψ.dist_le_mul (u y) (u x))
  apply HasFDerivAt.of_isLittleO
  simpa only [Function.comp_apply, zero_apply, sub_zero] using hb.trans_isLittleO hu'

variable [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

/-- The nontrivial exceptional set in Ziemer's scalar chain rule is
null: a nondifferentiable outer value cannot coexist with a nonzero
inner derivative on a set of positive measure. -/
theorem ae_fderiv_eq_zero_where_lipschitz_outer_not_differentiable
    (μ : Measure E) [μ.IsAddHaarMeasure]
    (u : E → ℝ) (hu : Measurable u) (ψ : ℝ → ℝ)
    {K : ℝ≥0} (hψ : LipschitzWith K ψ) :
    ∀ᵐ x ∂μ, ¬DifferentiableAt ℝ ψ (u x) → fderiv ℝ u x = 0 := by
  have hN : volume {t | ¬DifferentiableAt ℝ ψ t} = 0 :=
    ae_iff.mp (hψ.ae_differentiableAt (μ := volume))
  exact ae_fderiv_eq_zero_on_null_preimage μ u hu
    {t | ¬DifferentiableAt ℝ ψ t} (measurableSet_of_differentiableAt ℝ ψ).compl hN

/-- Ziemer's Lipschitz scalar chain rule, in Fréchet form. Local
Lipschitz continuity of the inner function is sufficient. -/
theorem ae_hasFDerivAt_lipschitz_scalar_comp
    (μ : Measure E) [μ.IsAddHaarMeasure]
    (u : E → ℝ) (hu : LocallyLipschitz u) (ψ : ℝ → ℝ)
    {K : ℝ≥0} (hψ : LipschitzWith K ψ) :
    ∀ᵐ x ∂μ, HasFDerivAt (ψ ∘ u)
      (deriv ψ (u x) • fderiv ℝ u x) x := by
  filter_upwards [ae_differentiableAt_of_locallyLipschitz μ hu,
    ae_fderiv_eq_zero_where_lipschitz_outer_not_differentiable μ u
      hu.continuous.measurable ψ hψ] with x hx hzero
  by_cases houter : DifferentiableAt ℝ ψ (u x)
  · convert houter.hasDerivAt.comp_hasFDerivAt x hx.hasFDerivAt using 1
  · have hz := hzero houter
    rw [hz, smul_zero]
    exact hasFDerivAt_lipschitz_comp_zero (hz ▸ hx.hasFDerivAt) hψ

/-- The corresponding almost-everywhere identity for the actual library
derivatives, suitable for the empirical KKT formulas. -/
theorem ae_fderiv_lipschitz_scalar_comp
    (μ : Measure E) [μ.IsAddHaarMeasure]
    (u : E → ℝ) (hu : LocallyLipschitz u) (ψ : ℝ → ℝ)
    {K : ℝ≥0} (hψ : LipschitzWith K ψ) :
    ∀ᵐ x ∂μ, fderiv ℝ (ψ ∘ u) x = deriv ψ (u x) • fderiv ℝ u x := by
  filter_upwards [ae_hasFDerivAt_lipschitz_scalar_comp μ u hu ψ hψ] with x hx
  exact hx.fderiv

end ALO


==> anc/lean_alo/ALO/MeasureTheory/LipschitzSecondOrderStein.lean <==
module

public import ALO.MeasureTheory.NoncompactSecondOrderStein
public import ALO.MeasureTheory.LipschitzMollification

/-! # Second-order Stein bounds for locally Lipschitz fields -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory Filter
open scoped Topology NNReal RealInnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

theorem measurable_gaussianJacobianSq (F : E → E) :
    Measurable (gaussianJacobianSq F) := by
  unfold gaussianJacobianSq
  exact Finset.measurable_sum _ (fun i _ => (measurable_fderiv_apply_const ℝ F _).norm.pow_const 2)

omit [MeasurableSpace E] [BorelSpace E] in
theorem tendsto_gaussianJacobianSq {G : ℕ → E → E} {F : E → E} {x : E}
    (hD : ∀ v, Tendsto (fun n => fderiv ℝ (G n) x v) atTop (𝓝 (fderiv ℝ F x v))) :
    Tendsto (fun n => gaussianJacobianSq (G n) x) atTop (𝓝 (gaussianJacobianSq F x)) := by
  unfold gaussianJacobianSq
  exact tendsto_finsetSum _ (fun i _ => (hD _).norm.pow 2)

omit [MeasurableSpace E] [BorelSpace E] in
theorem tendsto_gaussianSteinDiscrepancy {G : ℕ → E → E} {F : E → E} {x : E}
    (hG : Tendsto (fun n => G n x) atTop (𝓝 (F x)))
    (hD : ∀ v, Tendsto (fun n => fderiv ℝ (G n) x v) atTop (𝓝 (fderiv ℝ F x v))) :
    Tendsto (fun n => gaussianSteinDiscrepancy (G n) x) atTop
      (𝓝 (gaussianSteinDiscrepancy F x)) := by
  have heq (H : E → E) : gaussianSteinDiscrepancy H x =
      ⟪x, H x⟫ - ∑ i, ⟪stdOrthonormalBasis ℝ E i, fderiv ℝ H x (stdOrthonormalBasis ℝ E i)⟫ := by
    simp only [gaussianSteinDiscrepancy, gaussianTestDivergence,
      LinearMap.trace_eq_sum_inner _ (stdOrthonormalBasis ℝ E)]
    rfl
  simp_rw [heq]
  exact (tendsto_const_nhds.inner hG).sub
    (tendsto_finsetSum _ (fun i _ => tendsto_const_nhds.inner (hD _)))

omit [MeasurableSpace E] [BorelSpace E] in
theorem gaussianJacobianSq_le_of_norm_fderiv_le {F : E → E} {x : E} {L : ℝ}
    (hD : ‖fderiv ℝ F x‖ ≤ L) :
    gaussianJacobianSq F x ≤ (Module.finrank ℝ E : ℝ) * L ^ 2 := by
  unfold gaussianJacobianSq
  calc
    _ ≤ ∑ _i : Fin (Module.finrank ℝ E), L ^ 2 := by
      apply Finset.sum_le_sum
      intro i _
      have h := (fderiv ℝ F x).le_opNorm (stdOrthonormalBasis ℝ E i)
      rw [(stdOrthonormalBasis ℝ E).norm_eq_one, mul_one] at h
      exact pow_le_pow_left₀ (norm_nonneg _) (h.trans hD) 2
    _ = _ := by simp

/-- The C² bound passes to globally Lipschitz fields for every finite law
absolutely continuous with respect to Euclidean volume. -/
theorem secondOrderStein_of_lipschitz
    {μ : Measure E} [IsFiniteMeasure μ] (hμ : μ ≪ volume) {a b : ℝ}
    (hsmooth : ∀ (G : E → E), ContDiff ℝ 2 G →
      Integrable (fun x => ‖G x‖ ^ 2) μ → Integrable (gaussianJacobianSq G) μ →
      Integrable (fun x => gaussianSteinDiscrepancy G x ^ 2) μ ∧
        (∫ x, gaussianSteinDiscrepancy G x ^ 2 ∂μ) ≤
          a * (∫ x, ‖G x‖ ^ 2 ∂μ) + b * ∫ x, gaussianJacobianSq G x ∂μ)
    {F : E → E} {L : ℝ≥0} (hF : LipschitzWith L F)
    (hiF : Integrable (fun x => ‖F x‖ ^ 2) μ) :
    Integrable (fun x => gaussianSteinDiscrepancy F x ^ 2) μ ∧
      (∫ x, gaussianSteinDiscrepancy F x ^ 2 ∂μ) ≤
        a * (∫ x, ‖F x‖ ^ 2 ∂μ) + b * ∫ x, gaussianJacobianSq F x ∂μ := by
  obtain ⟨G, hG, hbG, hbD, htG, htD⟩ := exists_smooth_approximation_of_lipschitz hF
  have hnorm (n x) : ‖G n x‖ ^ 2 ≤ 2 * ‖F x‖ ^ 2 + 2 * (L : ℝ) ^ 2 := by
    have h := pow_le_pow_left₀ (norm_nonneg _) (hbG n x) 2
    nlinarith [sq_nonneg (‖F x‖ - L)]
  have hJac (n x) : gaussianJacobianSq (G n) x ≤ (Module.finrank ℝ E : ℝ) * (L : ℝ) ^ 2 :=
    gaussianJacobianSq_le_of_norm_fderiv_le (hbD n x)
  have hnInt : Integrable (fun x => 2 * ‖F x‖ ^ 2 + 2 * (L : ℝ) ^ 2) μ :=
    (hiF.const_mul 2).add (integrable_const _)
  have hiG (n) : Integrable (fun x => ‖G n x‖ ^ 2) μ := by
    apply hnInt.mono' (f := fun x => ‖G n x‖ ^ 2)
      ((hG n).continuous.norm.pow 2).aestronglyMeasurable
    exact Eventually.of_forall fun x => by
      rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg ‖G n x‖)]
      exact hnorm n x
  have hiJG (n) : Integrable (gaussianJacobianSq (G n)) μ :=
    (integrable_const ((Module.finrank ℝ E : ℝ) * (L : ℝ) ^ 2)).mono'
      (measurable_gaussianJacobianSq _).aestronglyMeasurable
      (Eventually.of_forall fun x => by
        simpa only [Real.norm_eq_abs, abs_of_nonneg (gaussianJacobianSq_nonneg _ _)] using hJac n x)
  have htFG : Tendsto (fun n => ∫ x, ‖G n x‖ ^ 2 ∂μ) atTop (𝓝 (∫ x, ‖F x‖ ^ 2 ∂μ)) := by
    apply tendsto_integral_of_dominated_convergence _ (fun n => (hiG n).aestronglyMeasurable) hnInt
    · intro n
      exact Eventually.of_forall fun x => by
        simpa only [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg ‖G n x‖)] using hnorm n x
    · exact Eventually.of_forall fun x => (htG x).norm.pow 2
  have htd := hμ.ae_le htD
  have htdv : ∀ᵐ x ∂μ, ∀ v, Tendsto (fun n => fderiv ℝ (G n) x v) atTop
      (𝓝 (fderiv ℝ F x v)) := by
    filter_upwards [htd] with x hx v
    exact ((show Continuous (fun A : E →L[ℝ] E => A v) from
      continuous_id.clm_apply continuous_const).tendsto _).comp hx
  have htJG : Tendsto (fun n => ∫ x, gaussianJacobianSq (G n) x ∂μ) atTop
      (𝓝 (∫ x, gaussianJacobianSq F x ∂μ)) := by
    apply tendsto_integral_of_dominated_convergence
      (fun _ => (Module.finrank ℝ E : ℝ) * (L : ℝ) ^ 2)
      (fun n => (hiJG n).aestronglyMeasurable) (integrable_const _)
    · intro n
      exact Eventually.of_forall fun x => by
        simpa only [Real.norm_eq_abs, abs_of_nonneg (gaussianJacobianSq_nonneg _ _)] using hJac n x
    · filter_upwards [htdv] with x hx
      exact tendsto_gaussianJacobianSq hx
  have hbound (n) := hsmooth (G n) (hG n) (hiG n) (hiJG n)
  apply integrable_and_integral_le_of_nonneg_limit (fun n => (hbound n).1)
    (fun _ _ => sq_nonneg _) (fun _ => sq_nonneg _)
  · filter_upwards [htdv] with x hx
    exact (tendsto_gaussianSteinDiscrepancy (htG x) hx).pow 2
  · exact fun n => (hbound n).2
  · exact (htFG.const_mul a).add (htJG.const_mul b)

omit [MeasurableSpace E] [BorelSpace E] in
/-- Compact support upgrades local Lipschitz regularity to a global
Lipschitz bound. The bound is used only for approximation. -/
theorem exists_lipschitzWith_of_locallyLipschitz_compact
    {F : E → E} (hF : LocallyLipschitz F) (hc : HasCompactSupport F) :
    ∃ L, LipschitzWith L F := by
  obtain ⟨R, hR⟩ := hc.isBounded.subset_ball (0 : E)
  obtain ⟨L, hL⟩ := hF.locallyLipschitzOn.exists_lipschitzOnWith_of_compact
    (isCompact_closedBall (0 : E) (R + 1))
  obtain ⟨B, hB⟩ := hc.exists_bound_of_continuous hF.continuous
  let K : ℝ≥0 := max L ⟨max B 0, le_max_right _ _⟩
  have hLK : (L : ℝ) ≤ K := NNReal.coe_le_coe.mpr (le_max_left _ _)
  have hBK : B ≤ K := (le_max_left B 0).trans
    (NNReal.coe_le_coe.mpr (le_max_right L ⟨max B 0, le_max_right _ _⟩))
  have hout (x) (hx : x ∉ Metric.closedBall (0 : E) (R + 1)) : F x = 0 := by
    apply image_eq_zero_of_notMem_tsupport
    intro hs
    have hr := hR hs
    simp only [Metric.mem_ball, dist_zero_right] at hr
    exact hx (by simpa only [Metric.mem_closedBall, dist_zero_right] using
      (show ‖x‖ ≤ R + 1 by linarith))
  have hcross (x y) (hx : x ∉ Metric.closedBall (0 : E) (R + 1)) :
      dist (F x) (F y) ≤ (K : ℝ) * dist x y := by
    rw [hout x hx, dist_zero_left]
    by_cases hy : y ∈ tsupport F
    · have hys := hR hy
      have htri := dist_triangle x y (0 : E)
      simp only [Metric.mem_closedBall, dist_zero_right, not_le] at hx
      simp only [Metric.mem_ball, dist_zero_right] at hys
      rw [dist_zero_right, dist_zero_right] at htri
      have hdist : 1 ≤ dist x y := by linarith
      exact (hB y).trans (hBK.trans (le_mul_of_one_le_right K.coe_nonneg hdist))
    · rw [image_eq_zero_of_notMem_tsupport hy, norm_zero]
      positivity
  refine ⟨K, LipschitzWith.of_dist_le_mul fun x y => ?_⟩
  by_cases hx : x ∈ Metric.closedBall (0 : E) (R + 1)
  · by_cases hy : y ∈ Metric.closedBall (0 : E) (R + 1)
    · exact (hL.dist_le_mul x hx y hy).trans (mul_le_mul_of_nonneg_right hLK dist_nonneg)
    · simpa only [dist_comm] using hcross y x hy
  · exact hcross x y hx

/-- Local Lipschitz regularity suffices for the second-order estimate.
Only field and Jacobian energies under the fixed law are assumed. -/
theorem secondOrderStein_of_locallyLipschitz
    {μ : Measure E} [IsFiniteMeasure μ] (hμ : μ ≪ volume) {a b : ℝ}
    (hsmooth : ∀ (G : E → E), ContDiff ℝ 2 G →
      Integrable (fun x => ‖G x‖ ^ 2) μ → Integrable (gaussianJacobianSq G) μ →
      Integrable (fun x => gaussianSteinDiscrepancy G x ^ 2) μ ∧
        (∫ x, gaussianSteinDiscrepancy G x ^ 2 ∂μ) ≤
          a * (∫ x, ‖G x‖ ^ 2 ∂μ) + b * ∫ x, gaussianJacobianSq G x ∂μ)
    {F : E → E} (hF : LocallyLipschitz F)
    (hiF : Integrable (fun x => ‖F x‖ ^ 2) μ)
    (hiJ : Integrable (gaussianJacobianSq F) μ) :
    Integrable (fun x => gaussianSteinDiscrepancy F x ^ 2) μ ∧
      (∫ x, gaussianSteinDiscrepancy F x ^ 2 ∂μ) ≤
        a * (∫ x, ‖F x‖ ^ 2 ∂μ) + b * ∫ x, gaussianJacobianSq F x ∂μ := by
  obtain ⟨χ, C, hC, hχ, hcχ, hbχ, hdχ, htχ, htdχ⟩ := exists_smoothCutoff (E := E)
  let G : ℕ → E → E := fun n x => χ n x • F x
  let basis := stdOrthonormalBasis ℝ E
  have hGloc (n) : LocallyLipschitz (G n) :=
    (show ContDiff ℝ 1 (fun p : ℝ × E => p.1 • p.2) from
      contDiff_fst.smul contDiff_snd).locallyLipschitz.comp
        ((hχ n).locallyLipschitz.prodMk hF)
  have hcG (n) : HasCompactSupport (G n) := (hcχ n).smul_right
  have hiG (n) : Integrable (fun x => ‖G n x‖ ^ 2) μ := by
    apply Continuous.integrable_of_hasCompactSupport
    · exact (hGloc n).continuous.norm.pow 2
    · exact (hcG n).comp_left (g := fun z : E => ‖z‖ ^ 2) (by simp)
  have hbound (n) : Integrable (fun x => gaussianSteinDiscrepancy (G n) x ^ 2) μ ∧
      (∫ x, gaussianSteinDiscrepancy (G n) x ^ 2 ∂μ) ≤
        a * (∫ x, ‖G n x‖ ^ 2 ∂μ) + b * ∫ x, gaussianJacobianSq (G n) x ∂μ := by
    obtain ⟨L, hL⟩ := exists_lipschitzWith_of_locallyLipschitz_compact (hGloc n) (hcG n)
    exact secondOrderStein_of_lipschitz hμ hsmooth hL (hiG n)
  have hdiff : ∀ᵐ x ∂μ, DifferentiableAt ℝ F x :=
    hμ.ae_le (ae_differentiableAt_of_locallyLipschitz volume hF)
  have hdχ' (n x) := (hχ n).differentiable one_ne_zero x
  have hχsq (n x) : (χ n x) ^ 2 ≤ 1 := by
    nlinarith [(hbχ n x).1, (hbχ n x).2]
  have htFG : Tendsto (fun n => ∫ x, ‖G n x‖ ^ 2 ∂μ) atTop (𝓝 (∫ x, ‖F x‖ ^ 2 ∂μ)) := by
    apply tendsto_integral_of_dominated_convergence (fun x => ‖F x‖ ^ 2)
      (fun n => (hiG n).aestronglyMeasurable) hiF
    · intro n
      exact Eventually.of_forall fun x => by
        rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg ‖G n x‖)]
        simp only [G, norm_smul, mul_pow, Real.norm_eq_abs, sq_abs]
        exact mul_le_of_le_one_left (sq_nonneg _) (hχsq n x)
    · exact Eventually.of_forall fun x => by
        simpa only [G, one_smul] using ((htχ x).smul_const (F x)).norm.pow 2
  have hbD (n x) :
      (∑ i, (fderiv ℝ (χ n) x (basis i)) ^ 2) ≤ (Module.finrank ℝ E : ℝ) * C ^ 2 := by
    calc
      _ ≤ ∑ _i : Fin (Module.finrank ℝ E), C ^ 2 := by
        apply Finset.sum_le_sum
        intro i _
        have h := hdχ n x (basis i)
        rw [basis.norm_eq_one, mul_one] at h
        simpa only [Real.norm_eq_abs, sq_abs] using pow_le_pow_left₀ (norm_nonneg _) h 2
      _ = _ := by simp
  have hbJ (n x) (hx : DifferentiableAt ℝ F x) : gaussianJacobianSq (G n) x ≤
      2 * gaussianJacobianSq F x +
        (2 * (Module.finrank ℝ E : ℝ) * C ^ 2) * ‖F x‖ ^ 2 := by
    have h := gaussianJacobianSq_smul_le (hdχ' n x) hx
    have h₁ := mul_le_mul_of_nonneg_right (hχsq n x) (gaussianJacobianSq_nonneg F x)
    have h₂ := mul_le_mul_of_nonneg_left (hbD n x) (sq_nonneg ‖F x‖)
    change gaussianJacobianSq (G n) x ≤ _ at h
    dsimp only [basis] at h₂
    nlinarith
  have htD (x) (hx : DifferentiableAt ℝ F x) (v) :
      Tendsto (fun n => fderiv ℝ (G n) x v) atTop (𝓝 (fderiv ℝ F x v)) := by
    have heq (n) : fderiv ℝ (G n) x v =
        χ n x • fderiv ℝ F x v + fderiv ℝ (χ n) x v • F x := by
      rw [(hdχ' n x).hasFDerivAt.fun_smul hx.hasFDerivAt |>.fderiv]
      rfl
    simp_rw [heq]
    simpa using ((htχ x).smul_const (fderiv ℝ F x v)).add ((htdχ x v).smul_const (F x))
  have htJG : Tendsto (fun n => ∫ x, gaussianJacobianSq (G n) x ∂μ) atTop
      (𝓝 (∫ x, gaussianJacobianSq F x ∂μ)) := by
    apply tendsto_integral_of_dominated_convergence
      (fun x => 2 * gaussianJacobianSq F x +
        (2 * (Module.finrank ℝ E : ℝ) * C ^ 2) * ‖F x‖ ^ 2)
      (fun n => (measurable_gaussianJacobianSq _).aestronglyMeasurable)
      ((hiJ.const_mul 2).add (hiF.const_mul _))
    · intro n
      filter_upwards [hdiff] with x hx
      simpa only [Real.norm_eq_abs, abs_of_nonneg (gaussianJacobianSq_nonneg _ _)] using hbJ n x hx
    · filter_upwards [hdiff] with x hx
      exact tendsto_gaussianJacobianSq (htD x hx)
  apply integrable_and_integral_le_of_nonneg_limit (fun n => (hbound n).1)
    (fun _ _ => sq_nonneg _) (fun _ => sq_nonneg _)
  · filter_upwards [hdiff] with x hx
    have htG : Tendsto (fun n => G n x) atTop (𝓝 (F x)) := by
      simpa only [G, one_smul] using (htχ x).smul_const (F x)
    exact (tendsto_gaussianSteinDiscrepancy htG (htD x hx)).pow 2
  · exact fun n => (hbound n).2
  · exact (htFG.const_mul a).add (htJG.const_mul b)

/-- The ordinary Gaussian second-order Stein inequality for noncompact
locally Lipschitz fields with finite field and Jacobian energies. -/
theorem secondOrderStein_stdGaussian_of_locallyLipschitz
    {F : E → E} (hF : LocallyLipschitz F)
    (hiF : Integrable (fun x => ‖F x‖ ^ 2) (stdGaussian E))
    (hiJ : Integrable (gaussianJacobianSq F) (stdGaussian E)) :
    Integrable (fun x => gaussianSteinDiscrepancy F x ^ 2) (stdGaussian E) ∧
      (∫ x, gaussianSteinDiscrepancy F x ^ 2 ∂stdGaussian E) ≤
        (∫ x, ‖F x‖ ^ 2 ∂stdGaussian E) +
          ∫ x, gaussianJacobianSq F x ∂stdGaussian E := by
  have hμ : stdGaussian E ≪ (volume : Measure E) := by
    rw [stdGaussian_eq_volume_withDensity]
    exact withDensity_absolutelyContinuous _ _
  simpa only [one_mul] using secondOrderStein_of_locallyLipschitz hμ (a := 1) (b := 1)
    (fun G hG hiG hiJG => by simpa only [one_mul] using
      secondOrderStein_stdGaussian_of_contDiff hG hiG hiJG) hF hiF hiJ

/-- The weighted second-order Stein inequality for noncompact locally
Lipschitz fields. The weight is smooth, as in the determinant application;
the test field requires only local Lipschitz regularity and two energies. -/
theorem secondOrderStein_normalized_of_locallyLipschitz
    {w : E → ℝ} {F score : E → E} {K : ℝ}
    (hw : ContDiff ℝ 2 w) (hwpos : ∀ x, 0 < w x)
    (hwi : Integrable w (stdGaussian E))
    (hscore : ∀ x, HasGradientAt (fun y => Real.log (w y)) (score x) x)
    (hK : ∀ x, ‖score x‖ ^ 2 ≤ K ^ 2)
    (hF : LocallyLipschitz F)
    (hiF : Integrable (fun x => ‖F x‖ ^ 2)
      (normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))))
    (hiJ : Integrable (gaussianJacobianSq F)
      (normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)))) :
    Integrable (fun x => gaussianSteinDiscrepancy F x ^ 2)
      (normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) ∧
      (∫ x, gaussianSteinDiscrepancy F x ^ 2
        ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) ≤
      (2 + 3 * K ^ 2 / 2) * (∫ x, ‖F x‖ ^ 2
        ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) +
      4 * ∫ x, gaussianJacobianSq F x
        ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)) := by
  have : IsProbabilityMeasure
      (normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) :=
    normalizedWithDensity_ofReal_isProbabilityMeasure _ hw.continuous.measurable hwpos hwi
  have hγ : stdGaussian E ≪ (volume : Measure E) := by
    rw [stdGaussian_eq_volume_withDensity]
    exact withDensity_absolutelyContinuous _ _
  exact secondOrderStein_of_locallyLipschitz
    ((normalizedWithDensity_absolutelyContinuous _ _).trans hγ)
    (fun G hG hiG hiJG =>
      secondOrderStein_normalized_of_contDiff hw hwpos hwi hscore hK hG hiG hiJG)
    hF hiF hiJ

end ALO


==> anc/lean_alo/ALO/MeasureTheory/LocallyLipschitzDifferentiability.lean <==
module

public import Mathlib.Analysis.Calculus.Rademacher
public import Mathlib.Topology.Compactness.Lindelof

/-! # Almost-everywhere differentiability of locally Lipschitz maps -/

public section
namespace ALO
open MeasureTheory
open scoped Topology NNReal RealInnerProductSpace

variable {F V : Type*} [NormedAddCommGroup F] [NormedSpace ℝ F]
  [FiniteDimensional ℝ F] [MeasurableSpace F] [BorelSpace F]
  [NormedAddCommGroup V] [InnerProductSpace ℝ V] [FiniteDimensional ℝ V]

/-- Local Lipschitz continuity suffices for Haar-almost-everywhere differentiability.
A countable open cover ensures that only countably many exceptional sets are combined. -/
theorem ae_differentiableAt_of_locallyLipschitz (μ : Measure F) [μ.IsAddHaarMeasure]
    {f : F → V} (hf : LocallyLipschitz f) : ∀ᵐ θ ∂μ, DifferentiableAt ℝ f θ := by
  classical
  choose K U hU hLip using hf
  have hcover : (Set.univ : Set F) ⊆ ⋃ θ, interior (U θ) := by
    intro θ _
    exact Set.mem_iUnion.2 ⟨θ, mem_interior_iff_mem_nhds.2 (hU θ)⟩
  obtain ⟨a, ha⟩ := isLindelof_univ.indexed_countable_subcover
    (fun θ => interior (U θ)) (fun _ => isOpen_interior) hcover
  have hlocal (n : ℕ) : ∀ᵐ θ ∂μ, θ ∈ interior (U (a n)) → DifferentiableAt ℝ f θ := by
    filter_upwards [(hLip (a n)).ae_differentiableWithinAt_of_mem (μ := μ)] with θ hθ hi
    exact (hθ (interior_subset hi)).differentiableAt (mem_interior_iff_mem_nhds.1 hi)
  filter_upwards [ae_all_iff.2 hlocal] with θ hθ
  obtain ⟨n, hn⟩ := Set.mem_iUnion.1 (ha (Set.mem_univ θ))
  exact hθ n hn


end ALO


==> anc/lean_alo/ALO/MeasureTheory/LocallyLipschitzGaussianIntegrationByParts.lean <==
module

public import ALO.MeasureTheory.LocallyLipschitzDifferentiability
public import ALO.MeasureTheory.LipschitzIntegrationByParts
public import ALO.MeasureTheory.WeightedGaussianIntegrationByParts
public import Mathlib.Analysis.Calculus.FDeriv.Measurable
public import Mathlib.MeasureTheory.Function.SpecialFunctions.Inner

/-!
# Weighted Gaussian integration by parts for locally Lipschitz tests

The first derivative of the test is its almost-everywhere Fréchet derivative.
No compact support or everywhere differentiability of the test is assumed.
The weight is C¹; this includes the fixed-fiber determinant weights.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

omit [BorelSpace E] in
/-- Weighted integrability transfers to the normalized law. -/
theorem integrable_normalizedGaussian_of_integrable_weight_mul
    {w f : E → ℝ} (hw : Measurable w) (hwpos : ∀ x, 0 < w x)
    (hf : Integrable (fun x => w x * f x) (stdGaussian E)) :
    Integrable f (normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) := by
  have hm : 0 < ∫⁻ x, ENNReal.ofReal (w x) ∂stdGaussian E :=
    lintegral_pos_of_pos_everywhere _ _ (NeZero.ne _) hw.ennreal_ofReal
      (fun x => ENNReal.ofReal_pos.mpr (hwpos x))
  have hi : Integrable f ((stdGaussian E).withDensity (fun x => ENNReal.ofReal (w x))) := by
    rw [integrable_withDensity_iff_integrable_smul' hw.ennreal_ofReal
      (Filter.Eventually.of_forall fun _ => ENNReal.ofReal_lt_top)]
    simpa only [ENNReal.toReal_ofReal (hwpos _).le, smul_eq_mul] using hf
  exact hi.smul_measure (ENNReal.inv_ne_top.mpr hm.ne')

/-- Weighted scalar Gaussian integration by parts for a locally Lipschitz
test, with explicit first-moment requirements. -/
theorem integral_weight_mul_fderiv_stdGaussian_of_locallyLipschitz
    {w f : E → ℝ} (hw : ContDiff ℝ 1 w) (hf : LocallyLipschitz f) (v : E)
    (hfi : Integrable (fun x => w x * f x) (stdGaussian E))
    (hdi : Integrable (fun x => w x * fderiv ℝ f x v) (stdGaussian E))
    (hxi : Integrable (fun x => ⟪x, v⟫ * (w x * f x)) (stdGaussian E))
    (hwi : Integrable (fun x => fderiv ℝ w x v * f x) (stdGaussian E)) :
    ∫ x, w x * (⟪x, v⟫ * f x - fderiv ℝ f x v) ∂stdGaussian E =
      ∫ x, fderiv ℝ w x v * f x ∂stdGaussian E := by
  let g : E → ℝ := fun x => standardGaussianDensityReal x * w x
  have hg : ContDiff ℝ 1 g :=
    (contDiff_standardGaussianDensityReal.of_le (by simp)).mul hw
  have hder (x : E) :
      fderiv ℝ g x v * f x =
        standardGaussianDensityReal x * (fderiv ℝ w x v * f x) -
          standardGaussianDensityReal x * (⟪x, v⟫ * (w x * f x)) := by
    rw [fderiv_fun_mul
      (hasFDerivAt_standardGaussianDensityReal x).differentiableAt
      (hw.differentiable one_ne_zero x),
      (hasFDerivAt_standardGaussianDensityReal x).fderiv]
    simp only [add_apply, smul_apply, smul_eq_mul, innerSL_apply_apply]
    ring
  have hwiv := (integrable_stdGaussian_iff_density _).mp hwi
  have hxiv := (integrable_stdGaussian_iff_density _).mp hxi
  have hdfg : Integrable (fun x => fderiv ℝ f x v * g x) := by
    apply ((integrable_stdGaussian_iff_density _).mp hdi).congr
    exact Filter.Eventually.of_forall fun x => by dsimp [g]; ring
  have hfg : Integrable (fun x => g x * f x) := by
    simpa only [g, mul_assoc] using (integrable_stdGaussian_iff_density _).mp hfi
  have hdgf : Integrable (fun x => fderiv ℝ g x v * f x) := by
    simp_rw [hder]
    exact hwiv.sub hxiv
  have hibp := integral_fderiv_mul_eq_neg_of_locallyLipschitz hf hg v hdfg hfg hdgf
  have hleft : (∫ x, fderiv ℝ f x v * g x) =
      ∫ x, w x * fderiv ℝ f x v ∂stdGaussian E := by
    rw [integral_stdGaussian_eq_density]
    congr 1
    funext x
    dsimp [g]
    ring
  have hright : (∫ x, fderiv ℝ g x v * f x) =
      (∫ x, fderiv ℝ w x v * f x ∂stdGaussian E) -
        ∫ x, ⟪x, v⟫ * (w x * f x) ∂stdGaussian E := by
    simp_rw [hder]
    rw [integral_sub hwiv hxiv, integral_stdGaussian_eq_density,
      integral_stdGaussian_eq_density]
  rw [hleft, hright] at hibp
  calc
    _ = (∫ x, ⟪x, v⟫ * (w x * f x) ∂stdGaussian E) -
        ∫ x, w x * fderiv ℝ f x v ∂stdGaussian E := by
      rw [← integral_sub hxi hdi]
      congr 1
      funext x
      ring
    _ = _ := by linarith

/-- The normalized Stein identity for a noncompact locally Lipschitz scalar
test. The logarithmic correction comes from the fixed C¹ weight. -/
theorem integral_stein_normalizedGaussian_of_locallyLipschitz
    {w f : E → ℝ} (hw : ContDiff ℝ 1 w) (hwpos : ∀ x, 0 < w x)
    (hf : LocallyLipschitz f) (v : E)
    (hfi : Integrable (fun x => w x * f x) (stdGaussian E))
    (hdi : Integrable (fun x => w x * fderiv ℝ f x v) (stdGaussian E))
    (hxi : Integrable (fun x => ⟪x, v⟫ * (w x * f x)) (stdGaussian E))
    (hwi : Integrable (fun x => fderiv ℝ w x v * f x) (stdGaussian E)) :
    ∫ x, (⟪x, v⟫ * f x - fderiv ℝ f x v)
      ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)) =
    ∫ x, fderiv ℝ (fun y => Real.log (w y)) x v * f x
      ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)) := by
  have hd (x : E) :
      w x * (fderiv ℝ (fun y => Real.log (w y)) x v * f x) =
        fderiv ℝ w x v * f x := by
    rw [((hw.differentiable one_ne_zero x).hasFDerivAt.log (hwpos x).ne').fderiv]
    simp only [smul_apply, smul_eq_mul]
    field_simp [(hwpos x).ne']
  rw [integral_normalizedWithDensity_ofReal _ hw.continuous.measurable (fun x => (hwpos x).le),
    integral_normalizedWithDensity_ofReal _ hw.continuous.measurable (fun x => (hwpos x).le)]
  simp_rw [hd]
  rw [integral_weight_mul_fderiv_stdGaussian_of_locallyLipschitz hw hf v hfi hdi hxi hwi]

/-- The normalized vector Stein identity for noncompact locally Lipschitz
fields. The first-moment assumptions are stated in directional coordinates
so they can be discharged by norm bounds without differentiating the field
everywhere. -/
theorem integral_steinField_normalizedGaussian_of_locallyLipschitz
    {w : E → ℝ} {F score : E → E}
    (hw : ContDiff ℝ 1 w) (hwpos : ∀ x, 0 < w x)
    (hwi : Integrable w (stdGaussian E)) (hF : LocallyLipschitz F)
    (hscore : ∀ x, HasGradientAt (fun y => Real.log (w y)) (score x) x)
    (hfi : ∀ v, Integrable (fun x => w x * ⟪v, F x⟫) (stdGaussian E))
    (hdi : ∀ v, Integrable (fun x => w x * ⟪v, fderiv ℝ F x v⟫) (stdGaussian E))
    (hxi : ∀ v, Integrable (fun x => ⟪x, v⟫ * (w x * ⟪v, F x⟫)) (stdGaussian E))
    (hwdi : ∀ v, Integrable (fun x => fderiv ℝ w x v * ⟪v, F x⟫) (stdGaussian E)) :
    ∫ x, (⟪x, F x⟫ - gaussianTestDivergence F x)
      ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)) =
    ∫ x, ⟪score x, F x⟫
      ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)) := by
  classical
  let ν := normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))
  have : IsProbabilityMeasure ν :=
    normalizedWithDensity_ofReal_isProbabilityMeasure _ hw.continuous.measurable hwpos hwi
  have habs : stdGaussian E ≪ (volume : Measure E) := by
    rw [stdGaussian_eq_volume_withDensity]
    exact withDensity_absolutelyContinuous _ _
  have hdiff : ∀ᵐ x ∂stdGaussian E, DifferentiableAt ℝ F x :=
    habs.ae_le (ae_differentiableAt_of_locallyLipschitz volume hF)
  have hdiffν : ∀ᵐ x ∂ν, DifferentiableAt ℝ F x :=
    (normalizedWithDensity_absolutelyContinuous _ _).ae_le hdiff
  let b := stdOrthonormalBasis ℝ E
  let f := fun i x => ⟪b i, F x⟫
  have hf (i) : LocallyLipschitz (f i) :=
    (innerSL ℝ (b i)).lipschitzWith.locallyLipschitz.comp hF
  have hdf (i) (x : E) (hx : DifferentiableAt ℝ F x) :
      fderiv ℝ (f i) x (b i) = ⟪b i, fderiv ℝ F x (b i)⟫ :=
    congrArg (fun L : E →L[ℝ] ℝ => L (b i))
      (((innerSL ℝ (b i)).hasFDerivAt.comp x hx.hasFDerivAt).fderiv)
  have hdi' (i) : Integrable (fun x => w x * fderiv ℝ (f i) x (b i)) (stdGaussian E) := by
    apply (hdi (b i)).congr
    filter_upwards [hdiff] with x hx
    rw [hdf i x hx]
  have hds (i) (x : E) :
      fderiv ℝ (fun y => Real.log (w y)) x (b i) = ⟪score x, b i⟫ := by
    rw [(hscore x).hasFDerivAt.fderiv]
    rfl
  have hdw (i) (x : E) :
      w x * (fderiv ℝ (fun y => Real.log (w y)) x (b i) * f i x) =
        fderiv ℝ w x (b i) * f i x := by
    rw [((hw.differentiable one_ne_zero x).hasFDerivAt.log (hwpos x).ne').fderiv]
    simp only [smul_apply, smul_eq_mul]
    field_simp [(hwpos x).ne']
  have hleft (i) : Integrable
      (fun x => ⟪x, b i⟫ * f i x - fderiv ℝ (f i) x (b i)) ν := by
    apply integrable_normalizedGaussian_of_integrable_weight_mul hw.continuous.measurable hwpos
    apply ((hxi (b i)).sub (hdi' i)).congr
    exact Filter.Eventually.of_forall fun x => by dsimp [f]; ring
  have hright (i) : Integrable
      (fun x => fderiv ℝ (fun y => Real.log (w y)) x (b i) * f i x) ν := by
    apply integrable_normalizedGaussian_of_integrable_weight_mul hw.continuous.measurable hwpos
    simp_rw [hdw]
    exact hwdi (b i)
  have hleft_eq : (fun x => ⟪x, F x⟫ - gaussianTestDivergence F x) =ᵐ[ν]
      (fun x => ∑ i, (⟪x, b i⟫ * f i x - fderiv ℝ (f i) x (b i))) := by
    filter_upwards [hdiffν] with x hx
    simp_rw [Finset.sum_sub_distrib, hdf _ x hx]
    rw [gaussianTestDivergence, LinearMap.trace_eq_sum_inner _ b]
    exact congrArg (fun z => z - ∑ i, ⟪b i, fderiv ℝ F x (b i)⟫)
      (b.sum_inner_mul_inner x (F x)).symm
  have hright_eq (x : E) :
      ⟪score x, F x⟫ =
        ∑ i, fderiv ℝ (fun y => Real.log (w y)) x (b i) * f i x := by
    simp_rw [hds]
    exact (b.sum_inner_mul_inner (score x) (F x)).symm
  change (∫ x, _ ∂ν) = ∫ x, _ ∂ν
  rw [integral_congr_ae hleft_eq]
  simp_rw [hright_eq]
  rw [integral_finsetSum _ (fun i _ => hleft i),
    integral_finsetSum _ (fun i _ => hright i)]
  apply Finset.sum_congr rfl
  intro i _
  exact integral_stein_normalizedGaussian_of_locallyLipschitz hw hwpos (hf i) (b i)
    (hfi (b i)) (hdi' i) (hxi (b i)) (hwdi (b i))

/-- A norm-based interface to the locally Lipschitz vector identity.
These four first-moment conditions imply all of the directional conditions
above. Operator norms here are used only for integrability, not as a
replacement for Frobenius norms in the second-order inequality. -/
theorem integral_steinField_normalizedGaussian_of_locallyLipschitz_norm_integrable
    {w : E → ℝ} {F score : E → E}
    (hw : ContDiff ℝ 1 w) (hwpos : ∀ x, 0 < w x)
    (hwi : Integrable w (stdGaussian E)) (hF : LocallyLipschitz F)
    (hscore : ∀ x, HasGradientAt (fun y => Real.log (w y)) (score x) x)
    (hfi : Integrable (fun x => w x * ‖F x‖) (stdGaussian E))
    (hdi : Integrable (fun x => w x * ‖fderiv ℝ F x‖) (stdGaussian E))
    (hxi : Integrable (fun x => w x * (‖x‖ * ‖F x‖)) (stdGaussian E))
    (hwdi : Integrable (fun x => ‖fderiv ℝ w x‖ * ‖F x‖) (stdGaussian E)) :
    ∫ x, (⟪x, F x⟫ - gaussianTestDivergence F x)
      ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)) =
    ∫ x, ⟪score x, F x⟫
      ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)) := by
  apply integral_steinField_normalizedGaussian_of_locallyLipschitz hw hwpos hwi hF hscore
  · intro v
    apply (hfi.const_mul ‖v‖).mono'
      (hw.continuous.measurable.mul (measurable_const.inner hF.continuous.measurable)).aestronglyMeasurable
    exact Filter.Eventually.of_forall fun x => by
      have hw0 := (hwpos x).le
      simp only [Pi.mul_apply]
      rw [norm_mul, Real.norm_eq_abs (w x), abs_of_pos (hwpos x)]
      calc
        _ ≤ w x * (‖v‖ * ‖F x‖) := mul_le_mul_of_nonneg_left (norm_inner_le_norm _ _) (hwpos x).le
        _ = _ := by ring
  · intro v
    apply (hdi.const_mul (‖v‖ ^ 2)).mono'
      (hw.continuous.measurable.mul
        (measurable_const.inner (measurable_fderiv_apply_const ℝ F v))).aestronglyMeasurable
    exact Filter.Eventually.of_forall fun x => by
      have hw0 := (hwpos x).le
      simp only [Pi.mul_apply]
      rw [norm_mul, Real.norm_eq_abs (w x), abs_of_pos (hwpos x)]
      calc
        _ ≤ w x * (‖v‖ * (‖fderiv ℝ F x‖ * ‖v‖)) := by
          gcongr
          exact (norm_inner_le_norm _ _).trans
            (mul_le_mul_of_nonneg_left (ContinuousLinearMap.le_opNorm _ _) (norm_nonneg _))
        _ = _ := by ring
  · intro v
    apply (hxi.const_mul (‖v‖ ^ 2)).mono'
      ((measurable_id.inner measurable_const).mul
        (hw.continuous.measurable.mul (measurable_const.inner hF.continuous.measurable))).aestronglyMeasurable
    exact Filter.Eventually.of_forall fun x => by
      have hw0 := (hwpos x).le
      simp only [Pi.mul_apply]
      simp only [norm_mul, Real.norm_eq_abs (w x), abs_of_pos (hwpos x)]
      calc
        _ ≤ (‖x‖ * ‖v‖) * (w x * (‖v‖ * ‖F x‖)) := by
          gcongr
          · exact norm_inner_le_norm _ _
          · exact norm_inner_le_norm _ _
        _ = _ := by ring
  · intro v
    apply (hwdi.const_mul (‖v‖ ^ 2)).mono'
      ((measurable_fderiv_apply_const ℝ w v).mul
        (measurable_const.inner hF.continuous.measurable)).aestronglyMeasurable
    exact Filter.Eventually.of_forall fun x => by
      have hw0 := (hwpos x).le
      simp only [Pi.mul_apply]
      rw [norm_mul]
      calc
        _ ≤ (‖fderiv ℝ w x‖ * ‖v‖) * (‖v‖ * ‖F x‖) := by
          gcongr
          · exact ContinuousLinearMap.le_opNorm _ _
          · exact norm_inner_le_norm _ _
        _ = _ := by ring

end ALO


==> anc/lean_alo/ALO/MeasureTheory/NoncompactSecondOrderStein.lean <==
module

public import ALO.MeasureTheory.WeightedSecondOrderStein
public import ALO.MeasureTheory.SmoothCutoff

/-!
# Removing compact support from second-order Stein estimates

Cutoffs preserve the field and Jacobian energies in the limit. Fatou's
lemma proves square integrability of the discrepancy at the same time as
the inequality; no moment of `‖x‖ * ‖F x‖` is assumed.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory Filter
open scoped Topology RealInnerProductSpace

/-- Fatou with convergent real upper bounds, including integrability of the limit. -/
theorem integrable_and_integral_le_of_nonneg_limit
    {α : Type*} [MeasurableSpace α] {μ : Measure α}
    {f : ℕ → α → ℝ} {g : α → ℝ} {a : ℕ → ℝ} {A : ℝ}
    (hf : ∀ n, Integrable (f n) μ) (hn : ∀ n x, 0 ≤ f n x)
    (hg : ∀ x, 0 ≤ g x)
    (ht : ∀ᵐ x ∂μ, Tendsto (fun n => f n x) atTop (𝓝 (g x)))
    (hb : ∀ n, ∫ x, f n x ∂μ ≤ a n) (ha : Tendsto a atTop (𝓝 A)) :
    Integrable g μ ∧ ∫ x, g x ∂μ ≤ A := by
  have hA : 0 ≤ A := ge_of_tendsto ha
    (Eventually.of_forall fun n => (integral_nonneg (hn n)).trans (hb n))
  have hl : (∫⁻ x, ENNReal.ofReal (g x) ∂μ) ≤ ENNReal.ofReal A := by
    calc
      _ = ∫⁻ x, liminf (fun n => ENNReal.ofReal (f n x)) atTop ∂μ := by
        apply lintegral_congr_ae
        filter_upwards [ht] with x hx
        exact ((ENNReal.continuous_ofReal.tendsto _).comp hx).liminf_eq.symm
      _ ≤ liminf (fun n => ∫⁻ x, ENNReal.ofReal (f n x) ∂μ) atTop :=
        lintegral_liminf_le' (fun n => (hf n).aestronglyMeasurable.aemeasurable.ennreal_ofReal)
      _ ≤ liminf (fun n => ENNReal.ofReal (a n)) atTop := by
        have hle : ∀ᶠ n in atTop, (∫⁻ x, ENNReal.ofReal (f n x) ∂μ) ≤
            ENNReal.ofReal (a n) := Eventually.of_forall fun n => by
              rw [← ofReal_integral_eq_lintegral_ofReal (hf n) (Eventually.of_forall (hn n))]
              exact ENNReal.ofReal_le_ofReal (hb n)
        exact liminf_le_liminf hle
      _ = _ := ((ENNReal.continuous_ofReal.tendsto _).comp ha).liminf_eq
  have hi : Integrable g μ :=
    ⟨aestronglyMeasurable_of_tendsto_ae _ (fun n => (hf n).aestronglyMeasurable) ht,
      (hasFiniteIntegral_iff_ofReal (Eventually.of_forall hg)).mpr
        (hl.trans_lt ENNReal.ofReal_lt_top)⟩
  refine ⟨hi, ?_⟩
  rw [← ofReal_integral_eq_lintegral_ofReal hi (Eventually.of_forall hg)] at hl
  exact (ENNReal.ofReal_le_ofReal_iff hA).mp hl

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

/-- Any compact C² Stein energy bound extends to noncompact C² fields with
finite field and Jacobian energies. The measure and constants stay fixed. -/
theorem secondOrderStein_of_compact_bound
    {μ : Measure E} [IsFiniteMeasure μ] {a b : ℝ}
    (hcompact : ∀ (G : E → E), ContDiff ℝ 2 G → HasCompactSupport G →
      (∫ x, gaussianSteinDiscrepancy G x ^ 2 ∂μ) ≤
        a * (∫ x, ‖G x‖ ^ 2 ∂μ) + b * ∫ x, gaussianJacobianSq G x ∂μ)
    {F : E → E} (hF : ContDiff ℝ 2 F)
    (hiF : Integrable (fun x => ‖F x‖ ^ 2) μ)
    (hiJ : Integrable (gaussianJacobianSq F) μ) :
    Integrable (fun x => gaussianSteinDiscrepancy F x ^ 2) μ ∧
      (∫ x, gaussianSteinDiscrepancy F x ^ 2 ∂μ) ≤
        a * (∫ x, ‖F x‖ ^ 2 ∂μ) + b * ∫ x, gaussianJacobianSq F x ∂μ := by
  obtain ⟨χ, C, hC, hχ, hcχ, hbχ, hdχ, htχ, htdχ⟩ := exists_smoothCutoff_of_order (E := E) 2
  let G : ℕ → E → E := fun n x => χ n x • F x
  let basis := stdOrthonormalBasis ℝ E
  have hG (n) : ContDiff ℝ 2 (G n) := (hχ n).smul hF
  have hcG (n) : HasCompactSupport (G n) := (hcχ n).smul_right
  have hF1 := hF.of_le (by norm_num : (1 : WithTop ℕ∞) ≤ 2)
  have hG1 (n) := (hG n).of_le (by norm_num : (1 : WithTop ℕ∞) ≤ 2)
  have hdF (x) := hF.differentiable (by norm_num : (2 : WithTop ℕ∞) ≠ 0) x
  have hdχ' (n) (x) := (hχ n).differentiable (by norm_num : (2 : WithTop ℕ∞) ≠ 0) x
  have hχsq (n x) : (χ n x) ^ 2 ≤ 1 := by
    nlinarith [(hbχ n x).1, (hbχ n x).2]
  have hnorm (n x) : ‖G n x‖ ^ 2 = (χ n x) ^ 2 * ‖F x‖ ^ 2 := by
    simp only [G, norm_smul, mul_pow, Real.norm_eq_abs, sq_abs]
  have htF : Tendsto (fun n => ∫ x, ‖G n x‖ ^ 2 ∂μ) atTop
      (𝓝 (∫ x, ‖F x‖ ^ 2 ∂μ)) := by
    apply tendsto_integral_of_dominated_convergence (fun x => ‖F x‖ ^ 2)
    · intro n
      exact ((hG n).continuous.norm.pow 2).aestronglyMeasurable
    · exact hiF
    · intro n
      exact Eventually.of_forall fun x => by
        rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _), hnorm]
        exact mul_le_of_le_one_left (sq_nonneg _) (hχsq n x)
    · exact Eventually.of_forall fun x => by
        simpa only [G, one_smul] using ((htχ x).smul_const (F x)).norm.pow 2
  have hder (n x v) : fderiv ℝ (G n) x v =
      χ n x • fderiv ℝ F x v + fderiv ℝ (χ n) x v • F x := by
    rw [(hdχ' n x).hasFDerivAt.fun_smul (hdF x).hasFDerivAt |>.fderiv]
    rfl
  have htD (x v) : Tendsto (fun n => fderiv ℝ (G n) x v) atTop
      (𝓝 (fderiv ℝ F x v)) := by
    simp_rw [hder]
    simpa using ((htχ x).smul_const (fderiv ℝ F x v)).add
      ((htdχ x v).smul_const (F x))
  have hbD (n x) :
      (∑ i, (fderiv ℝ (χ n) x (basis i)) ^ 2) ≤ (Module.finrank ℝ E : ℝ) * C ^ 2 := by
    calc
      _ ≤ ∑ _i : Fin (Module.finrank ℝ E), C ^ 2 := by
        apply Finset.sum_le_sum
        intro i _
        have h := hdχ n x (basis i)
        rw [basis.norm_eq_one, mul_one] at h
        simpa only [Real.norm_eq_abs, sq_abs] using
          pow_le_pow_left₀ (norm_nonneg _) h 2
      _ = _ := by simp
  have hbJ (n x) : gaussianJacobianSq (G n) x ≤
      2 * gaussianJacobianSq F x +
        (2 * (Module.finrank ℝ E : ℝ) * C ^ 2) * ‖F x‖ ^ 2 := by
    have h := gaussianJacobianSq_smul_le (hdχ' n x) (hdF x)
    have h₁ := mul_le_mul_of_nonneg_right (hχsq n x)
      (gaussianJacobianSq_nonneg F x)
    have h₂ := mul_le_mul_of_nonneg_left (hbD n x) (sq_nonneg ‖F x‖)
    change gaussianJacobianSq (G n) x ≤ _ at h
    dsimp only [basis] at h₂
    nlinarith
  have htJ : Tendsto (fun n => ∫ x, gaussianJacobianSq (G n) x ∂μ) atTop
      (𝓝 (∫ x, gaussianJacobianSq F x ∂μ)) := by
    apply tendsto_integral_of_dominated_convergence
      (fun x => 2 * gaussianJacobianSq F x +
        (2 * (Module.finrank ℝ E : ℝ) * C ^ 2) * ‖F x‖ ^ 2)
    · intro n
      exact (continuous_gaussianJacobianSq (hG1 n)).aestronglyMeasurable
    · exact (hiJ.const_mul 2).add (hiF.const_mul _)
    · intro n
      exact Eventually.of_forall fun x => by
        rw [Real.norm_eq_abs, abs_of_nonneg (gaussianJacobianSq_nonneg _ _)]
        exact hbJ n x
    · exact Eventually.of_forall fun x => by
        unfold gaussianJacobianSq
        exact tendsto_finsetSum _ (fun i _ => (htD x _).norm.pow 2)
  apply integrable_and_integral_le_of_nonneg_limit
    (f := fun n x => gaussianSteinDiscrepancy (G n) x ^ 2)
    (a := fun n => a * (∫ x, ‖G n x‖ ^ 2 ∂μ) + b * ∫ x, gaussianJacobianSq (G n) x ∂μ)
  · intro n
    apply Continuous.integrable_of_hasCompactSupport
    · exact (continuous_gaussianSteinDiscrepancy (hG1 n)).pow 2
    · exact (hasCompactSupport_gaussianSteinDiscrepancy (hcG n)).comp_left
        (g := fun t : ℝ => t ^ 2) (by norm_num)
  · exact fun _ _ => sq_nonneg _
  · exact fun _ => sq_nonneg _
  · exact Eventually.of_forall fun x => by
      have heq (n) : gaussianSteinDiscrepancy (G n) x =
          χ n x * gaussianSteinDiscrepancy F x - fderiv ℝ (χ n) x (F x) :=
        gaussianSteinDiscrepancy_smul (hdχ' n x) (hdF x)
      simp_rw [heq]
      simpa using (((htχ x).mul_const (gaussianSteinDiscrepancy F x)).sub (htdχ x (F x))).pow 2
  · exact fun n => hcompact (G n) (hG n) (hcG n)
  · exact (htF.const_mul a).add (htJ.const_mul b)

/-- Noncompact ordinary Gaussian Stein inequality, with square integrability
of the discrepancy deduced from the two energy assumptions. -/
theorem secondOrderStein_stdGaussian_of_contDiff
    {F : E → E} (hF : ContDiff ℝ 2 F)
    (hiF : Integrable (fun x => ‖F x‖ ^ 2) (stdGaussian E))
    (hiJ : Integrable (gaussianJacobianSq F) (stdGaussian E)) :
    Integrable (fun x => gaussianSteinDiscrepancy F x ^ 2) (stdGaussian E) ∧
      (∫ x, gaussianSteinDiscrepancy F x ^ 2 ∂stdGaussian E) ≤
        (∫ x, ‖F x‖ ^ 2 ∂stdGaussian E) +
          ∫ x, gaussianJacobianSq F x ∂stdGaussian E := by
  simpa only [one_mul] using secondOrderStein_of_compact_bound
    (μ := stdGaussian E) (a := 1) (b := 1)
    (fun G hG hc => by simpa only [one_mul] using
      integral_sq_gaussianSteinDiscrepancy_le hG hc) hF hiF hiJ

/-- Noncompact weighted Stein inequality with the manuscript constants.
All field moments are taken under the same normalized probability law. -/
theorem secondOrderStein_normalized_of_contDiff
    {w : E → ℝ} {F score : E → E} {K : ℝ}
    (hw : ContDiff ℝ 2 w) (hwpos : ∀ x, 0 < w x)
    (hwi : Integrable w (stdGaussian E))
    (hscore : ∀ x, HasGradientAt (fun y => Real.log (w y)) (score x) x)
    (hK : ∀ x, ‖score x‖ ^ 2 ≤ K ^ 2)
    (hF : ContDiff ℝ 2 F)
    (hiF : Integrable (fun x => ‖F x‖ ^ 2)
      (normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))))
    (hiJ : Integrable (gaussianJacobianSq F)
      (normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)))) :
    Integrable (fun x => gaussianSteinDiscrepancy F x ^ 2)
      (normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) ∧
      (∫ x, gaussianSteinDiscrepancy F x ^ 2
        ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) ≤
      (2 + 3 * K ^ 2 / 2) * (∫ x, ‖F x‖ ^ 2
        ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) +
      4 * ∫ x, gaussianJacobianSq F x
        ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)) := by
  have : IsProbabilityMeasure
      (normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) :=
    normalizedWithDensity_ofReal_isProbabilityMeasure _ hw.continuous.measurable hwpos hwi
  exact secondOrderStein_of_compact_bound
    (fun G hG hc =>
      integral_sq_gaussianSteinDiscrepancy_normalized_le hw hwpos hwi hG hc hscore hK)
    hF hiF hiJ

end ALO


==> anc/lean_alo/ALO/MeasureTheory/PredictionBridge.lean <==
module

public import ALO.MeasureTheory.EventPredictionTestComparison

/-! # Passing prediction and test bounds through an intermediate predictor -/

public section
namespace ALO
open MeasureTheory
variable {Ω ι Y : Type*} [MeasurableSpace Ω] [Fintype ι] [MeasurableSpace Y]

/-- A measurable nonnegative statistic dominated by an integrable envelope
inherits both integrability and the envelope's integral bound. -/
theorem nonnegative_integrable_bound_of_le
    (ν : Measure Ω) (f G : Ω → ℝ) (hf : Measurable f) (hf0 : ∀ x, 0 ≤ f x)
    (hG : Integrable G ν) (hle : ∀ x, f x ≤ G x) (C : ℝ) (hC : (∫ x, G x ∂ν) ≤ C) :
    Integrable f ν ∧ (∫ x, f x ∂ν) ≤ C := by
  have hi := hG.mono' hf.aestronglyMeasurable
    (Filter.Eventually.of_forall fun x => by
      rw [Real.norm_of_nonneg (hf0 x)]
      exact hle x)
  exact ⟨hi, (integral_mono hi hG hle).trans hC⟩

/-- Bridge an event-local squared error and an unconditional squared error.
The resulting error is for the first and third predictors under the original
law, with the event indicator retained. -/
theorem prediction_error_bridge_on_event
    (ν : Measure Ω) (F : Set Ω) (hF : MeasurableSet F)
    (p m l : Ω → ι → ℝ)
    (hp : ∀ i, Measurable (fun x => p x i)) (hl : ∀ i, Measurable (fun x => l x i))
    (C D : ℝ)
    (hU : Integrable (F.indicator (fun x => ∑ i, (m x i - p x i) ^ 2)) ν)
    (hE : Integrable (fun x => ∑ i, (m x i - l x i) ^ 2) ν)
    (hUb : (∫ x, F.indicator (fun x => ∑ i, (m x i - p x i) ^ 2) x ∂ν) ≤ C)
    (hEb : (∫ x, ∑ i, (m x i - l x i) ^ 2 ∂ν) ≤ D) :
    Integrable (F.indicator (fun x => ∑ i, (p x i - l x i) ^ 2)) ν ∧
    (∫ x, F.indicator (fun x => ∑ i, (p x i - l x i) ^ 2) x ∂ν) ≤ 2 * C + 2 * D := by
  classical
  let U := F.indicator (fun x => ∑ i, (m x i - p x i) ^ 2)
  let E := fun x => ∑ i, (m x i - l x i) ^ 2
  apply nonnegative_integrable_bound_of_le ν _ (fun x => 2 * U x + 2 * E x)
    ((Finset.measurable_sum _ fun i _ => ((hp i).sub (hl i)).pow_const 2).indicator hF)
    (fun x => Set.indicator_nonneg (fun x _ => Finset.sum_nonneg fun i _ => sq_nonneg _) x)
    ((hU.const_mul 2).add (hE.const_mul 2))
  · intro x
    by_cases hx : x ∈ F
    · simp only [U, E, Set.indicator_of_mem hx, Finset.mul_sum, ← Finset.sum_add_distrib]
      apply Finset.sum_le_sum
      intro i _
      change (p x i - l x i) ^ 2 ≤ 2 * (m x i - p x i) ^ 2 + 2 * (m x i - l x i) ^ 2
      nlinarith [sq_nonneg (2 * m x i - p x i - l x i)]
    · simp only [U, Set.indicator_of_notMem hx, mul_zero, zero_add]
      exact mul_nonneg (by norm_num) (Finset.sum_nonneg fun i _ => sq_nonneg _)
  · rw [integral_add (hU.const_mul 2) (hE.const_mul 2), integral_const_mul, integral_const_mul]
    exact add_le_add (mul_le_mul_of_nonneg_left hUb (by norm_num))
      (mul_le_mul_of_nonneg_left hEb (by norm_num))

/-- The test-function bridge uses the intermediate predictor's unconditional
energy. Additive response-only terms cancel, so no response moments are needed. -/
theorem prediction_test_bridge_on_event
    (ν : Measure Ω) [IsProbabilityMeasure ν] (F : Set Ω) (hF : MeasurableSet F)
    (p m l : Ω → ι → ℝ) (y : Ω → ι → Y) (g : ℝ → Y → ℝ)
    (hp : ∀ i, Measurable (fun x => p x i))
    (hm : ∀ i, Measurable (fun x => m x i))
    (hl : ∀ i, Measurable (fun x => l x i))
    (hy : ∀ i, Measurable (fun x => y x i))
    (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))
    (C H D : ℝ) (hC : 0 ≤ C) (hH : 0 ≤ H)
    (hU : Integrable (F.indicator (fun x => ∑ i, (m x i - p x i) ^ 2)) ν)
    (hA : Integrable (fun x => ∑ i, m x i ^ 2) ν)
    (hUb : (∫ x, F.indicator (fun x => ∑ i, (m x i - p x i) ^ 2) x ∂ν) ≤ C)
    (hAb : (∫ x, ∑ i, m x i ^ 2 ∂ν) ≤ Fintype.card ι * H)
    (ht : Integrable (fun x => |(∑ i, (g (m x i) (y x i) - g (l x i) (y x i))) /
      Fintype.card ι|) ν)
    (htb : (∫ x, |(∑ i, (g (m x i) (y x i) - g (l x i) (y x i))) /
      Fintype.card ι| ∂ν) ≤ D / Real.sqrt (Fintype.card ι))
    (hn : 0 < Fintype.card ι) :
    let r := fun x => |(∑ i, (g (p x i) (y x i) - g (l x i) (y x i))) / Fintype.card ι|
    Integrable (F.indicator r) ν ∧ (∫ x, F.indicator r x ∂ν) ≤
      (Real.sqrt C * Real.sqrt (3 + 9 * H + 6 * C) + D) / Real.sqrt (Fintype.card ι) := by
  classical
  let r := fun x => |(∑ i, (g (p x i) (y x i) - g (l x i) (y x i))) / Fintype.card ι|
  let t := fun x => |(∑ i, (g (m x i) (y x i) - g (l x i) (y x i))) / Fintype.card ι|
  let s := fun x => |(∑ i, (g (m x i) (y x i) - g (p x i) (y x i))) / Fintype.card ι|
  have hs := prediction_test_comparison_on_event ν F hF m p y g hm hp hy hgm hg C H hC hH
    hU hA hUb hAb hn
  have hr : Measurable r := continuous_abs.measurable.comp
    ((Finset.measurable_sum _ fun i _ =>
      (hgm.comp ((hp i).prodMk (hy i))).sub (hgm.comp ((hl i).prodMk (hy i)))).div_const _)
  apply nonnegative_integrable_bound_of_le ν (F.indicator r) (fun x => F.indicator s x + t x)
    (hr.indicator hF) (fun x => Set.indicator_nonneg (fun x _ => abs_nonneg _) x)
    (hs.1.add ht)
  · intro x
    by_cases hx : x ∈ F
    · simp only [Set.indicator_of_mem hx]
      exact test_average_difference_triangle (p x) (m x) (l x) (y x) g
    · simp only [Set.indicator_of_notMem hx, zero_add]
      exact abs_nonneg _
  · rw [integral_add hs.1 ht, add_div]
    exact add_le_add hs.2 htb

end ALO


==> anc/lean_alo/ALO/MeasureTheory/PredictionTestComparison.lean <==
module

public import Mathlib.MeasureTheory.Function.L2Space
public import Mathlib.Analysis.Real.Sqrt

/-! # Test-function comparison from prediction energies -/

public section
namespace ALO

open MeasureTheory

variable {Ω ι Y : Type*} [MeasurableSpace Ω] [Fintype ι]

/-- A convenient Cauchy--Schwarz form for nonnegative integrable energies. -/
theorem integrable_sqrt_mul_sqrt_bound (ν : Measure Ω) {U W : Ω → ℝ}
    (hUm : Measurable U) (hWm : Measurable W)
    (hU0 : ∀ x, 0 ≤ U x) (hW0 : ∀ x, 0 ≤ W x)
    (hU : Integrable U ν) (hW : Integrable W ν) :
    Integrable (fun x => Real.sqrt (U x) * Real.sqrt (W x)) ν ∧
      (∫ x, Real.sqrt (U x) * Real.sqrt (W x) ∂ν) ≤
        Real.sqrt (∫ x, U x ∂ν) * Real.sqrt (∫ x, W x ∂ν) := by
  have hU2 : MemLp (fun x => Real.sqrt (U x)) 2 ν :=
    (memLp_two_iff_integrable_sq hUm.sqrt.aestronglyMeasurable).mpr
      (by simpa only [Real.sq_sqrt (hU0 _)] using hU)
  have hW2 : MemLp (fun x => Real.sqrt (W x)) 2 ν :=
    (memLp_two_iff_integrable_sq hWm.sqrt.aestronglyMeasurable).mpr
      (by simpa only [Real.sq_sqrt (hW0 _)] using hW)
  refine ⟨memLp_one_iff_integrable.mp (hU2.mul hW2), ?_⟩
  have h := integral_mul_le_Lp_mul_Lq_of_nonneg
    (show Real.HolderConjugate 2 2 by constructor <;> norm_num)
    (Filter.Eventually.of_forall fun x => Real.sqrt_nonneg (U x))
    (Filter.Eventually.of_forall fun x => Real.sqrt_nonneg (W x))
    (by simpa using hU2) (by simpa using hW2)
  simpa only [Real.rpow_two, Real.sq_sqrt (hU0 _), Real.sq_sqrt (hW0 _),
    ← Real.sqrt_eq_rpow] using h

/-- A deterministic comparison using only the error and the first
prediction's energy. The second prediction needs no separate moment bound. -/
theorem sum_test_difference_le_prediction_energies
    (a l : ι → ℝ) (y : ι → Y) (g : ℝ → Y → ℝ)
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|)) :
    |∑ i, (g (a i) (y i) - g (l i) (y i))| ≤
      Real.sqrt (∑ i, (a i - l i) ^ 2) *
        Real.sqrt (3 * Fintype.card ι + 9 * (∑ i, a i ^ 2) +
          6 * ∑ i, (a i - l i) ^ 2) := by
  have hW : (∑ i, (1 + |a i| + |l i|) ^ 2) ≤
      3 * Fintype.card ι + 9 * (∑ i, a i ^ 2) + 6 * ∑ i, (a i - l i) ^ 2 := by
    have hp (i) : (1 + |a i| + |l i|) ^ 2 ≤
        3 + 9 * a i ^ 2 + 6 * (a i - l i) ^ 2 := by
      have htri : (1 + |a i| + |l i|) ^ 2 ≤ 3 * (1 + a i ^ 2 + l i ^ 2) := by
        nlinarith [sq_nonneg (1 - |a i|), sq_nonneg (1 - |l i|),
          sq_nonneg (|a i| - |l i|), sq_abs (a i), sq_abs (l i)]
      have hl : l i ^ 2 ≤ 2 * a i ^ 2 + 2 * (a i - l i) ^ 2 := by
        nlinarith [sq_nonneg (2 * a i - l i)]
      linarith
    simpa only [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_const,
      Finset.card_univ, nsmul_eq_mul, mul_comm (Fintype.card ι : ℝ) 3] using
      Finset.sum_le_sum (s := Finset.univ) (fun i _ => hp i)
  calc
    _ ≤ ∑ i, |g (a i) (y i) - g (l i) (y i)| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ i, |a i - l i| * (1 + |a i| + |l i|) :=
      Finset.sum_le_sum fun i _ => hg _ _ _
    _ ≤ Real.sqrt (∑ i, |a i - l i| ^ 2) *
        Real.sqrt (∑ i, (1 + |a i| + |l i|) ^ 2) :=
      Real.sum_mul_le_sqrt_mul_sqrt _ _ _
    _ ≤ _ := by
      simp only [sq_abs]
      exact mul_le_mul_of_nonneg_left (Real.sqrt_le_sqrt hW) (Real.sqrt_nonneg _)

variable [MeasurableSpace Y]

/-- The manuscript's growth condition turns a bounded summed prediction
error and an `O(n)` prediction energy into an `O(n⁻¹ᐟ²)` test comparison. -/
theorem prediction_test_comparison
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (a l : Ω → ι → ℝ) (y : Ω → ι → Y) (g : ℝ → Y → ℝ)
    (ha : ∀ i, Measurable (fun x => a x i))
    (hl : ∀ i, Measurable (fun x => l x i))
    (hy : ∀ i, Measurable (fun x => y x i))
    (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))
    (C H : ℝ) (hC : 0 ≤ C) (hH : 0 ≤ H)
    (hU : Integrable (fun x => ∑ i, (a x i - l x i) ^ 2) ν)
    (hA : Integrable (fun x => ∑ i, a x i ^ 2) ν)
    (hUb : (∫ x, ∑ i, (a x i - l x i) ^ 2 ∂ν) ≤ C)
    (hAb : (∫ x, ∑ i, a x i ^ 2 ∂ν) ≤ Fintype.card ι * H)
    (hn : 0 < Fintype.card ι) :
    let r := fun x => |(∑ i, (g (a x i) (y x i) - g (l x i) (y x i))) / Fintype.card ι|
    Integrable r ν ∧ (∫ x, r x ∂ν) ≤
      (Real.sqrt C * Real.sqrt (3 + 9 * H + 6 * C)) / Real.sqrt (Fintype.card ι) := by
  let n : ℝ := Fintype.card ι
  let U := fun x => ∑ i, (a x i - l x i) ^ 2
  let A := fun x => ∑ i, a x i ^ 2
  let W := fun x => 3 * n + 9 * A x + 6 * U x
  let r := fun x => |(∑ i, (g (a x i) (y x i) - g (l x i) (y x i))) / n|
  have hn0 : 0 < n := by dsimp only [n]; exact_mod_cast hn
  have hn1 : 1 ≤ n := by dsimp only [n]; exact_mod_cast (Nat.succ_le_of_lt hn)
  have hU0 (x) : 0 ≤ U x := Finset.sum_nonneg fun _ _ => sq_nonneg _
  have hA0 (x) : 0 ≤ A x := Finset.sum_nonneg fun _ _ => sq_nonneg _
  have hW0 (x) : 0 ≤ W x := by
    have := hA0 x
    have := hU0 x
    dsimp only [W]
    positivity
  have hUm : Measurable U := Finset.measurable_sum _ fun i _ => ((ha i).sub (hl i)).pow_const 2
  have hAm : Measurable A := Finset.measurable_sum _ fun i _ => (ha i).pow_const 2
  have hWm : Measurable W := (measurable_const.add (hAm.const_mul 9)).add (hUm.const_mul 6)
  have hWi : Integrable W ν := ((integrable_const _).add (hA.const_mul 9)).add (hU.const_mul 6)
  have hprod := integrable_sqrt_mul_sqrt_bound ν hUm hWm hU0 hW0 hU hWi
  have hrm : Measurable r := by
    have hm : Measurable (fun x => (∑ i, (g (a x i) (y x i) - g (l x i) (y x i))) / n) :=
      (Finset.measurable_sum _ fun i _ =>
        (hgm.comp ((ha i).prodMk (hy i))).sub (hgm.comp ((hl i).prodMk (hy i)))).div_const n
    exact (continuous_abs.measurable.comp hm)
  have hpoint (x) : r x ≤ (Real.sqrt (U x) * Real.sqrt (W x)) / n := by
    rw [show r x = |∑ i, (g (a x i) (y x i) - g (l x i) (y x i))| / n from
      by simp only [r, abs_div, abs_of_pos hn0]]
    exact div_le_div_of_nonneg_right
      (sum_test_difference_le_prediction_energies (a x) (l x) (y x) g hg) hn0.le
  have hri : Integrable r ν := (hprod.1.div_const n).mono' hrm.aestronglyMeasurable
    (Filter.Eventually.of_forall fun x => by
      rw [Real.norm_of_nonneg (abs_nonneg _)]
      exact hpoint x)
  have hWb : (∫ x, W x ∂ν) ≤ n * (3 + 9 * H + 6 * C) := by
    have hwa : Integrable (fun x => 3 * n + 9 * A x) ν :=
      (integrable_const _).add (hA.const_mul 9)
    have heq : (∫ x, W x ∂ν) = 3 * n + 9 * (∫ x, A x ∂ν) + 6 * ∫ x, U x ∂ν := by
      dsimp only [W]
      rw [integral_add hwa (hU.const_mul 6), integral_add (integrable_const _) (hA.const_mul 9)]
      simp [integral_const_mul, A, U]
    rw [heq]
    have hc : C ≤ n * C := by nlinarith
    nlinarith [hUb, hAb]
  refine ⟨hri, ?_⟩
  calc
    _ ≤ (∫ x, Real.sqrt (U x) * Real.sqrt (W x) ∂ν) / n := by
      rw [← integral_div]
      exact integral_mono hri (hprod.1.div_const n) hpoint
    _ ≤ (Real.sqrt C * Real.sqrt (n * (3 + 9 * H + 6 * C))) / n := by
      apply div_le_div_of_nonneg_right _ hn0.le
      exact hprod.2.trans (mul_le_mul (Real.sqrt_le_sqrt hUb) (Real.sqrt_le_sqrt hWb)
        (Real.sqrt_nonneg _) (Real.sqrt_nonneg _))
    _ = _ := by
      change (Real.sqrt C * Real.sqrt (n * (3 + 9 * H + 6 * C))) / n =
        (Real.sqrt C * Real.sqrt (3 + 9 * H + 6 * C)) / Real.sqrt n
      rw [Real.sqrt_mul hn0.le]
      have hs := Real.sq_sqrt hn0.le
      have hsn : Real.sqrt n ≠ 0 := (Real.sqrt_pos.mpr hn0).ne'
      field_simp
      nlinarith only [congrArg (fun t : ℝ => Real.sqrt C * t) hs]

end ALO


==> anc/lean_alo/ALO/MeasureTheory/ProjectionProductMeasure.lean <==
module

public import ALO.LinearAlgebra.ProjectionCoordinates
public import Mathlib.MeasureTheory.Measure.Haar.Unique

/-!
# Product Haar coordinates for an idempotent projection

The fixed transverse and fiber coordinates are `ker P` and `range P`.
We transport their product Haar measure by addition. This gives an exact
normalization for Tonelli, even when the projection is not orthogonal or the
ambient norm is not a Euclidean norm.
-/

public section
namespace ALO

open MeasureTheory MeasureTheory.Measure
open scoped ENNReal

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [FiniteDimensional ℝ E]
  (P : E →L[ℝ] E) (hP : ∀ x, P (P x) = P x)

/-- Addition identifies the fixed transverse and fiber spaces with the
ambient space; the inverse is `(x - P x, P x)`. -/
@[expose] noncomputable def projectionProductEquiv :
    (P.ker × LinearMap.range P.toLinearMap) ≃L[ℝ] E :=
  LinearEquiv.toContinuousLinearEquiv {
    toFun := fun x => (x.1 : E) + (x.2 : E)
    invFun := fun x => (⟨x - P x, by change P (x - P x) = 0; simp [hP]⟩,
      ⟨P x, ⟨x, rfl⟩⟩)
    map_add' := by intros; simp only [Prod.fst_add, Prod.snd_add, Submodule.coe_add]; abel
    map_smul' := by intros; simp
    left_inv := by
      rintro ⟨t, k⟩
      have ht : P t = 0 := t.property
      have hk : P k = k := by
        obtain ⟨x, hx⟩ := k.property
        rw [← hx]
        exact hP x
      apply Prod.ext <;> apply Subtype.ext <;> simp [map_add, ht, hk]
    right_inv := by intro x; dsimp; abel }

@[simp] theorem projectionProductEquiv_apply
    (t : P.ker) (k : LinearMap.range P.toLinearMap) :
    projectionProductEquiv P hP (t, k) = (t : E) + (k : E) := rfl

@[simp] theorem projectionProductEquiv_symm_fst (x : E) :
    ((projectionProductEquiv P hP).symm x).1.val = x - P x := rfl

@[simp] theorem projectionProductEquiv_symm_snd (x : E) :
    ((projectionProductEquiv P hP).symm x).2.val = P x := rfl

variable [MeasurableSpace E] [BorelSpace E]

/-- Haar measure with its normalization fixed by the two coordinate measures. -/
@[expose] noncomputable def projectionProductHaar
    (νT : Measure P.ker) (νK : Measure (LinearMap.range P.toLinearMap)) : Measure E :=
  (νT.prod νK).map (projectionProductEquiv P hP)

instance projectionProductHaar_isAddHaarMeasure
    (νT : Measure P.ker) (νK : Measure (LinearMap.range P.toLinearMap))
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK] :
    Measure.IsAddHaarMeasure (projectionProductHaar P hP νT νK) :=
  (projectionProductEquiv P hP).isAddHaarMeasure_map (νT.prod νK)

/-- Tonelli in the fixed projection coordinates, with exact normalization. -/
theorem lintegral_projectionProductHaar
    (νT : Measure P.ker) (νK : Measure (LinearMap.range P.toLinearMap))
    [SFinite νT] [SFinite νK] (f : E → ℝ≥0∞) (hf : Measurable f) :
    ∫⁻ x, f x ∂projectionProductHaar P hP νT νK =
      ∫⁻ t, ∫⁻ k, f ((t : E) + (k : E)) ∂νK ∂νT := by
  rw [projectionProductHaar, lintegral_map hf (by fun_prop)]
  exact lintegral_prod _ (hf.comp (projectionProductEquiv P hP).continuous.measurable).aemeasurable

/-- Relative to any other ambient Haar measure, the coordinate normalization
differs by one strictly positive finite constant. -/
theorem projectionProductHaar_eq_smul
    (νT : Measure P.ker) (νK : Measure (LinearMap.range P.toLinearMap))
    [Measure.IsAddHaarMeasure νT] [Measure.IsAddHaarMeasure νK]
    (ν : Measure E) [Measure.IsAddHaarMeasure ν] :
    ∃ c : ℝ≥0∞, 0 < c ∧ c < ⊤ ∧ projectionProductHaar P hP νT νK = c • ν := by
  refine ⟨addHaarScalarFactor (projectionProductHaar P hP νT νK) ν, ?_,
    ENNReal.coe_lt_top, isAddLeftInvariant_eq_smul _ _⟩
  exact ENNReal.coe_pos.mpr (addHaarScalarFactor_pos_of_isAddHaarMeasure _ _)

end ALO


==> anc/lean_alo/ALO/MeasureTheory/RemovePredictionEvent.lean <==
module

public import ALO.MeasureTheory.PredictionBridge
public import Mathlib.Algebra.Order.Chebyshev

/-! # Unconditional prediction and test bounds from an event and its complement -/

public section
namespace ALO
open MeasureTheory
variable {Ω ι Y : Type*} [MeasurableSpace Ω] [Fintype ι] [MeasurableSpace Y]

theorem integrable_bound_of_event_and_compl
    (ν : Measure Ω) (F : Set Ω) (f : Ω → ℝ) (C D : ℝ)
    (hF : Integrable (F.indicator f) ν) (hc : Integrable (Fᶜ.indicator f) ν)
    (hFb : (∫ x, F.indicator f x ∂ν) ≤ C) (hcb : (∫ x, Fᶜ.indicator f x ∂ν) ≤ D) :
    Integrable f ν ∧ (∫ x, f x ∂ν) ≤ C + D := by
  classical
  have heq : f = fun x => F.indicator f x + Fᶜ.indicator f x := by
    funext x
    by_cases hx : x ∈ F <;> simp [hx]
  rw [heq]
  exact ⟨hF.add hc, (integral_add hF hc).trans_le (add_le_add hFb hcb)⟩

/-- Transfer an unconditional energy estimate from the mean-field predictor
to LOO, then compare LOO and rational ALO directly. -/
theorem unconditional_test_bound_of_prediction_and_meanField
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (p m l : Ω → ι → ℝ) (y : Ω → ι → Y) (g : ℝ → Y → ℝ)
    (hp : ∀ i, Measurable (fun x => p x i))
    (hl : ∀ i, Measurable (fun x => l x i))
    (hy : ∀ i, Measurable (fun x => y x i))
    (hgm : Measurable (Function.uncurry g))
    (hg : ∀ x x' y, |g x y - g x' y| ≤ |x - x'| * (1 + |x| + |x'|))
    (C D H : ℝ) (hD : 0 ≤ D) (hH : 0 ≤ H)
    (hU : Integrable (fun x => ∑ i, (p x i - l x i) ^ 2) ν)
    (hUb : (∫ x, ∑ i, (p x i - l x i) ^ 2 ∂ν) ≤ C)
    (hE : Integrable (fun x => ∑ i, (m x i - l x i) ^ 2) ν)
    (hEb : (∫ x, ∑ i, (m x i - l x i) ^ 2 ∂ν) ≤ D)
    (hM : Integrable (fun x => ∑ i, m x i ^ 2) ν)
    (hMb : (∫ x, ∑ i, m x i ^ 2 ∂ν) ≤ Fintype.card ι * H)
    (hn : 0 < Fintype.card ι) :
    let r := fun x => |(∑ i, (g (p x i) (y x i) - g (l x i) (y x i))) / Fintype.card ι|
    Integrable r ν ∧ (∫ x, r x ∂ν) ≤
      Real.sqrt C * Real.sqrt (3 + 9 * (2 * H + 2 * D) + 6 * C) / Real.sqrt (Fintype.card ι) := by
  have hL : Integrable (fun x => ∑ i, l x i ^ 2) ν ∧
      (∫ x, ∑ i, l x i ^ 2 ∂ν) ≤ Fintype.card ι * (2 * H + 2 * D) := by
    apply nonnegative_integrable_bound_of_le ν _
      (fun x => 2 * (∑ i, m x i ^ 2) + 2 * (∑ i, (m x i - l x i) ^ 2))
      (Finset.measurable_sum _ fun i _ => (hl i).pow_const 2)
      (fun x => Finset.sum_nonneg fun i _ => sq_nonneg _) ((hM.const_mul 2).add (hE.const_mul 2))
    · intro x
      rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
      apply Finset.sum_le_sum
      intro i _
      nlinarith [sq_nonneg (2 * m x i - l x i)]
    · rw [integral_add (hM.const_mul 2) (hE.const_mul 2), integral_const_mul, integral_const_mul]
      have hn1 : (1 : ℝ) ≤ Fintype.card ι := by exact_mod_cast (Nat.succ_le_iff.mpr hn)
      nlinarith [mul_le_mul_of_nonneg_right hn1 hD]
  have heq : (fun x => ∑ i, (l x i - p x i) ^ 2) = (fun x => ∑ i, (p x i - l x i) ^ 2) := by
    funext x
    apply Finset.sum_congr rfl
    intro i _
    ring
  have hC : 0 ≤ C := (integral_nonneg fun x => Finset.sum_nonneg fun i _ => sq_nonneg _).trans hUb
  have ht := prediction_test_comparison ν l p y g hl hp hy hgm hg C (2 * H + 2 * D)
    hC (by positivity) (heq.symm ▸ hU) hL.1 (heq.symm ▸ hUb) hL.2 hn
  simpa only [Finset.sum_sub_distrib, abs_div, abs_sub_comm] using ht

/-- The unconditional total squared-error bound also controls the average
absolute prediction error, rather than only the signed average difference. -/
theorem average_absolute_prediction_error_bound
    (ν : Measure Ω) [IsProbabilityMeasure ν] (p l : Ω → ι → ℝ)
    (hp : ∀ i, Measurable (fun x => p x i)) (hl : ∀ i, Measurable (fun x => l x i))
    (C : ℝ) (hU : Integrable (fun x => ∑ i, (p x i - l x i) ^ 2) ν)
    (hUb : (∫ x, ∑ i, (p x i - l x i) ^ 2 ∂ν) ≤ C) (hn : 0 < Fintype.card ι) :
    let D := fun x => (∑ i, |p x i - l x i|) / Fintype.card ι
    Integrable D ν ∧ (∫ x, D x ∂ν) ≤ Real.sqrt C / Real.sqrt (Fintype.card ι) := by
  let U := fun x => ∑ i, (p x i - l x i) ^ 2
  have hU0 (x) : 0 ≤ U x := Finset.sum_nonneg fun i _ => sq_nonneg _
  have hUm : Measurable U := Finset.measurable_sum _ fun i _ => ((hp i).sub (hl i)).pow_const 2
  have h := integrable_sqrt_mul_sqrt_bound ν hUm measurable_const hU0 (fun _ => zero_le_one)
    hU (integrable_const 1)
  simp only [Real.sqrt_one, mul_one, integral_const, probReal_univ, one_smul] at h
  have hn0 : (0 : ℝ) < Fintype.card ι := by exact_mod_cast hn
  have hs0 : 0 < Real.sqrt (Fintype.card ι) := Real.sqrt_pos.mpr hn0
  apply nonnegative_integrable_bound_of_le ν _
    (fun x => Real.sqrt (U x) / Real.sqrt (Fintype.card ι))
    ((Finset.measurable_sum _ fun i _ => continuous_abs.measurable.comp ((hp i).sub (hl i))).div_const _)
    (fun x => div_nonneg (Finset.sum_nonneg fun i _ => abs_nonneg _) hn0.le)
    (h.1.div_const _)
  · intro x
    have hc := sq_sum_le_card_mul_sum_sq (s := Finset.univ) (f := fun i => |p x i - l x i|)
    simp only [sq_abs, Finset.card_univ] at hc
    have hle : (∑ i, |p x i - l x i|) ≤ Real.sqrt (Fintype.card ι) * Real.sqrt (U x) := by
      have hsq : (Real.sqrt (Fintype.card ι) * Real.sqrt (U x)) ^ 2 =
          (Fintype.card ι : ℝ) * U x := by
        rw [mul_pow, Real.sq_sqrt hn0.le, Real.sq_sqrt (hU0 x)]
      have hnonneg : 0 ≤ Real.sqrt (Fintype.card ι) * Real.sqrt (U x) := by positivity
      dsimp [U] at hsq
      nlinarith
    calc
      _ ≤ (Real.sqrt (Fintype.card ι) * Real.sqrt (U x)) / Fintype.card ι :=
        div_le_div_of_nonneg_right hle hn0.le
      _ = _ := by
        have hs := Real.sq_sqrt hn0.le
        field_simp
        nlinarith [congrArg (fun z : ℝ => z * Real.sqrt (U x)) hs]
  · rw [integral_div]
    exact div_le_div_of_nonneg_right (h.2.trans (Real.sqrt_le_sqrt hUb)) hs0.le

end ALO


==> anc/lean_alo/ALO/MeasureTheory/RestrictedDisintegration.lean <==
module

public import Mathlib.Probability.Kernel.CondDistrib
public import Mathlib.Probability.Kernel.CompProdEqIff

/-! # Identifying a conditional law on a measurable output locus -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {A B : Type*} [MeasurableSpace A] [MeasurableSpace B]
  [StandardBorelSpace B] [Nonempty B]
  (μ : Measure B) [IsFiniteMeasure μ] (Γ : B → A) (hΓ : Measurable Γ)
  (G : Set A) (hG : MeasurableSet G)

include hΓ hG

/-- The original conditional distribution gives the joint-test identity
restricted to any measurable output locus. -/
theorem lintegral_condDistrib_on_output_set
    (F : A × B → ℝ≥0∞) (hF : Measurable F) :
    (∫⁻ X in Γ ⁻¹' G, F (Γ X, X) ∂μ) =
      ∫⁻ p in G, ∫⁻ X, F (p, X) ∂condDistrib id Γ μ p ∂μ.map Γ := by
  have h := congrArg (fun ν : Measure (A × B) => ∫⁻ z in G ×ˢ Set.univ, F z ∂ν)
    (compProd_map_condDistrib hΓ.aemeasurable (aemeasurable_id (μ := μ)))
  rw [Measure.setLIntegral_compProd hF hG MeasurableSet.univ,
    setLIntegral_map (hG.prod MeasurableSet.univ) hF (hΓ.prodMk measurable_id)] at h
  have hpre : (fun a => (Γ a, a)) ⁻¹' (G ×ˢ Set.univ) = Γ ⁻¹' G := by
    ext x
    simp
  simpa only [Measure.restrict_univ, id_eq, hpre] using h.symm

/-- A finite kernel satisfying the restricted joint-test identity agrees
with the original conditional distribution a.e. on that output locus. -/
theorem ae_eq_condDistrib_of_restricted_joint_disintegration
    [MeasurableSpace.CountableOrCountablyGenerated A B]
    (κ : Kernel A B) [IsFiniteKernel κ]
    (hκ : ∀ F : A × B → ℝ≥0∞, Measurable F →
      (∫⁻ X in Γ ⁻¹' G, F (Γ X, X) ∂μ) =
        ∫⁻ p in G, ∫⁻ X, F (p, X) ∂κ p ∂μ.map Γ) :
    κ =ᵐ[(μ.map Γ).restrict G] condDistrib id Γ μ := by
  apply Kernel.ae_eq_of_compProd_eq
  apply Measure.ext_of_lintegral
  intro F hF
  rw [Measure.lintegral_compProd hF, Measure.lintegral_compProd hF,
    ← hκ F hF, lintegral_condDistrib_on_output_set μ Γ hΓ G hG F hF]

end ALO


==> anc/lean_alo/ALO/MeasureTheory/RoughWeightSecondOrderStein.lean <==
module

public import ALO.MeasureTheory.LipschitzSecondOrderStein

/-! # Stein bounds with a locally Lipschitz log weight

The square-root transformation needs only an almost everywhere first
derivative of the log weight. No smoothing of the weight is necessary.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory Filter
open scoped RealInnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

omit [InnerProductSpace ℝ E] [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
/-- Local Lipschitz regularity passes from the log weight to its square root. -/
theorem locallyLipschitz_gaussianSqrtWeight {w : E → ℝ}
    (hw : LocallyLipschitz (fun x => Real.log (w x))) :
    LocallyLipschitz (gaussianSqrtWeight w) :=
  (show ContDiff ℝ 1 (fun t : ℝ => Real.exp (t / 2)) from
    (contDiff_id.div_const 2).exp).locallyLipschitz.comp hw

omit [InnerProductSpace ℝ E] [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
theorem continuous_weight_of_locallyLipschitz_log {w : E → ℝ}
    (hw : LocallyLipschitz (fun x => Real.log (w x))) (hp : ∀ x, 0 < w x) :
    Continuous w := by
  have he : (Real.exp ∘ fun x => Real.log (w x)) = w := by
    funext x
    exact Real.exp_log (hp x)
  rw [← he]
  exact Real.continuous_exp.comp hw.continuous

/-- Compact smooth fields satisfy the weighted bound for a merely locally
Lipschitz log weight and an almost everywhere bounded score. -/
theorem integral_sq_stein_roughWeight_compact
    {w : E → ℝ} {F score : E → E} {K : ℝ}
    (hw : LocallyLipschitz (fun x => Real.log (w x))) (hwpos : ∀ x, 0 < w x)
    (hwi : Integrable w (stdGaussian E))
    (hscore : ∀ᵐ x ∂stdGaussian E,
      HasGradientAt (fun y => Real.log (w y)) (score x) x ∧ ‖score x‖ ^ 2 ≤ K ^ 2)
    (hF : ContDiff ℝ 2 F) (hc : HasCompactSupport F) :
    ∫ x, gaussianSteinDiscrepancy F x ^ 2
      ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)) ≤
      (2 + 3 * K ^ 2 / 2) *
        (∫ x, ‖F x‖ ^ 2 ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) +
      4 * ∫ x, gaussianJacobianSq F x
        ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)) := by
  let G : E → E := fun x => gaussianSqrtWeight w x • F x
  have hwc := continuous_weight_of_locallyLipschitz_log hw hwpos
  have hFloc := (hF.of_le (by norm_num : (1 : WithTop ℕ∞) ≤ 2)).locallyLipschitz
  have hGloc : LocallyLipschitz G :=
    (show ContDiff ℝ 1 (fun p : ℝ × E => p.1 • p.2) from
      contDiff_fst.smul contDiff_snd).locallyLipschitz.comp
        ((locallyLipschitz_gaussianSqrtWeight hw).prodMk hFloc)
  have hF1 := hF.of_le (by norm_num : (1 : WithTop ℕ∞) ≤ 2)
  have hdF (x) := hF.differentiable (by norm_num : (2 : WithTop ℕ∞) ≠ 0) x
  have hiF : Integrable (fun x => w x * ‖F x‖ ^ 2) (stdGaussian E) := by
    apply Continuous.integrable_of_hasCompactSupport
    · exact hwc.mul (hF.continuous.norm.pow 2)
    · exact (hc.comp_left (g := fun z : E => ‖z‖ ^ 2) (by simp)).mul_left
  have hiJ : Integrable (fun x => w x * gaussianJacobianSq F x) (stdGaussian E) :=
    (hwc.mul (continuous_gaussianJacobianSq hF1)).integrable_of_hasCompactSupport
      (hasCompactSupport_gaussianJacobianSq hc).mul_left
  have hiS : Integrable (fun x => w x * gaussianSteinDiscrepancy F x ^ 2) (stdGaussian E) := by
    apply Continuous.integrable_of_hasCompactSupport
    · exact hwc.mul ((continuous_gaussianSteinDiscrepancy hF1).pow 2)
    · exact ((hasCompactSupport_gaussianSteinDiscrepancy hc).comp_left
        (g := fun t : ℝ => t ^ 2) (by norm_num)).mul_left
  have hnorm (x) : ‖G x‖ ^ 2 = w x * ‖F x‖ ^ 2 := by
    simp only [G, norm_smul, mul_pow, Real.norm_eq_abs, sq_abs, gaussianSqrtWeight_sq hwpos]
  have hiG : Integrable (fun x => ‖G x‖ ^ 2) (stdGaussian E) := by
    simpa only [hnorm] using hiF
  have hbJ : ∀ᵐ x ∂stdGaussian E, gaussianJacobianSq G x ≤
      2 * (w x * gaussianJacobianSq F x) + (K ^ 2 / 2) * (w x * ‖F x‖ ^ 2) := by
    filter_upwards [hscore] with x hx
    simpa only [mul_assoc] using gaussianJacobianSq_sqrtWeight_le hwpos hx.1 (hdF x) hx.2
  have hiGJ : Integrable (gaussianJacobianSq G) (stdGaussian E) :=
    ((hiJ.const_mul 2).add (hiF.const_mul (K ^ 2 / 2))).mono'
      (measurable_gaussianJacobianSq G).aestronglyMeasurable (by
        filter_upwards [hbJ] with x hx
        simpa only [Pi.add_apply, Real.norm_eq_abs,
          abs_of_nonneg (gaussianJacobianSq_nonneg G x)] using hx)
  have hstein := secondOrderStein_stdGaussian_of_locallyLipschitz hGloc hiG hiGJ
  have hpoint : ∀ᵐ x ∂stdGaussian E,
      w x * gaussianSteinDiscrepancy F x ^ 2 ≤
        2 * gaussianSteinDiscrepancy G x ^ 2 + (K ^ 2 / 2) * (w x * ‖F x‖ ^ 2) := by
    filter_upwards [hscore] with x hx
    have heq := gaussianSteinDiscrepancy_sqrtWeight hx.1 (hdF x)
    have hinner : ⟪score x, F x⟫ ^ 2 ≤ K ^ 2 * ‖F x‖ ^ 2 := by
      calc
        _ ≤ ‖score x‖ ^ 2 * ‖F x‖ ^ 2 := by
          simpa only [mul_pow, Real.norm_eq_abs, sq_abs] using
            pow_le_pow_left₀ (norm_nonneg ⟪score x, F x⟫)
              (norm_inner_le_norm (𝕜 := ℝ) (score x) (F x)) 2
        _ ≤ _ := mul_le_mul_of_nonneg_right hx.2 (sq_nonneg _)
    change gaussianSteinDiscrepancy G x = gaussianSqrtWeight w x * _ at heq
    have hp := mul_nonneg (hwpos x).le
      (sq_nonneg (gaussianSteinDiscrepancy F x - ⟪score x, F x⟫))
    have hb := mul_le_mul_of_nonneg_left hinner (hwpos x).le
    rw [heq, mul_pow, gaussianSqrtWeight_sq hwpos]
    nlinarith only [hp, hb]
  have hfirst := integral_mono_ae hiS
    ((hstein.1.const_mul 2).add (hiF.const_mul (K ^ 2 / 2))) hpoint
  simp only [Pi.add_apply] at hfirst
  rw [integral_add (hstein.1.const_mul 2) (hiF.const_mul (K ^ 2 / 2)),
    integral_const_mul, integral_const_mul] at hfirst
  have hsecond := hstein.2
  simp_rw [hnorm] at hsecond
  have hthird := integral_mono_ae hiGJ
    ((hiJ.const_mul 2).add (hiF.const_mul (K ^ 2 / 2))) hbJ
  simp only [Pi.add_apply] at hthird
  rw [integral_add (hiJ.const_mul 2) (hiF.const_mul (K ^ 2 / 2)),
    integral_const_mul, integral_const_mul] at hthird
  have hbound : (∫ x, w x * gaussianSteinDiscrepancy F x ^ 2 ∂stdGaussian E) ≤
      (2 + 3 * K ^ 2 / 2) * (∫ x, w x * ‖F x‖ ^ 2 ∂stdGaussian E) +
        4 * ∫ x, w x * gaussianJacobianSq F x ∂stdGaussian E := by linarith
  have := normalizedWithDensity_ofReal_isProbabilityMeasure _ hwc.measurable hwpos hwi
  simp_rw [integral_normalizedWithDensity_ofReal _ hwc.measurable (fun x => (hwpos x).le)]
  convert mul_le_mul_of_nonneg_left hbound
    (show 0 ≤ (∫⁻ x, ENNReal.ofReal (w x) ∂stdGaussian E).toReal⁻¹ by positivity) using 1
  ring

/-- The weighted second-order Stein inequality with exactly local
Lipschitz regularity for the log weight and the test field. -/
theorem secondOrderStein_normalized_of_locallyLipschitz_log
    {w : E → ℝ} {F score : E → E} {K : ℝ}
    (hw : LocallyLipschitz (fun x => Real.log (w x))) (hwpos : ∀ x, 0 < w x)
    (hwi : Integrable w (stdGaussian E))
    (hscore : ∀ᵐ x ∂stdGaussian E,
      HasGradientAt (fun y => Real.log (w y)) (score x) x ∧ ‖score x‖ ^ 2 ≤ K ^ 2)
    (hF : LocallyLipschitz F)
    (hiF : Integrable (fun x => ‖F x‖ ^ 2)
      (normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))))
    (hiJ : Integrable (gaussianJacobianSq F)
      (normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)))) :
    Integrable (fun x => gaussianSteinDiscrepancy F x ^ 2)
      (normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) ∧
      (∫ x, gaussianSteinDiscrepancy F x ^ 2
        ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) ≤
      (2 + 3 * K ^ 2 / 2) * (∫ x, ‖F x‖ ^ 2
        ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) +
      4 * ∫ x, gaussianJacobianSq F x
        ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)) := by
  have hwc := continuous_weight_of_locallyLipschitz_log hw hwpos
  have := normalizedWithDensity_ofReal_isProbabilityMeasure _ hwc.measurable hwpos hwi
  have hγ : stdGaussian E ≪ (volume : Measure E) := by
    rw [stdGaussian_eq_volume_withDensity]
    exact withDensity_absolutelyContinuous _ _
  exact secondOrderStein_of_locallyLipschitz
    ((normalizedWithDensity_absolutelyContinuous _ _).trans hγ)
    (fun G hG hiG hiJG => secondOrderStein_of_compact_bound
      (fun F hF hc => integral_sq_stein_roughWeight_compact hw hwpos hwi hscore hF hc)
      hG hiG hiJG) hF hiF hiJ

end ALO


==> anc/lean_alo/ALO/MeasureTheory/SmoothCutoff.lean <==
module

public import Mathlib.Analysis.Calculus.BumpFunction.FiniteDimension
public import Mathlib.Analysis.InnerProductSpace.Calculus
public import Mathlib.Analysis.SpecificLimits.Basic

/-! # Smooth cutoffs with uniform first-derivative control -/

public section
namespace ALO

open Filter
open scoped Topology ContDiff

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E]

/-- A smooth compact exhaustion with uniformly bounded first derivatives.
Both values and directional derivatives converge pointwise to those of one. -/
theorem exists_smoothCutoff_of_order (m : ℕ) :
    ∃ (χ : ℕ → E → ℝ) (C : ℝ), 0 ≤ C ∧
      (∀ n, ContDiff ℝ m (χ n)) ∧
      (∀ n, HasCompactSupport (χ n)) ∧
      (∀ n x, 0 ≤ χ n x ∧ χ n x ≤ 1) ∧
      (∀ n x v, ‖fderiv ℝ (χ n) x v‖ ≤ C * ‖v‖) ∧
      (∀ x, Tendsto (fun n => χ n x) atTop (𝓝 1)) ∧
      (∀ x v, Tendsto (fun n => fderiv ℝ (χ n) x v) atTop (𝓝 0)) := by
  let φ : ContDiffBump (0 : E) := ⟨1, 2, by norm_num, by norm_num⟩
  let a : ℕ → ℝ := fun n => 1 / ((n : ℝ) + 1)
  have ha (n) : 0 < a n := by dsimp [a]; positivity
  have ha1 (n) : a n ≤ 1 := by
    dsimp [a]
    apply (div_le_one (by positivity)).mpr
    linarith [Nat.cast_nonneg (α := ℝ) n]
  have ha0 : Tendsto a atTop (𝓝 0) := tendsto_one_div_add_atTop_nhds_zero_nat
  let χ : ℕ → E → ℝ := fun n x => φ (a n • x)
  have hφ : ContDiff ℝ 1 (φ : E → ℝ) := φ.contDiff
  obtain ⟨B, hB⟩ := (φ.hasCompactSupport.fderiv ℝ).exists_bound_of_continuous
    (hφ.continuous_fderiv one_ne_zero)
  let C := max B 0
  have hC : 0 ≤ C := le_max_right _ _
  have hD (n) (x v : E) :
      fderiv ℝ (χ n) x v = fderiv ℝ (φ : E → ℝ) (a n • x) (a n • v) := by
    exact congrArg (fun L : E →L[ℝ] ℝ => L v)
      (((hφ.differentiable one_ne_zero _).hasFDerivAt.comp x
        ((a n) • (ContinuousLinearMap.id ℝ E)).hasFDerivAt).fderiv)
  refine ⟨χ, C, hC, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · intro n
    exact φ.contDiff.comp (contDiff_const.smul contDiff_id)
  · intro n
    exact φ.hasCompactSupport.comp_homeomorph (Homeomorph.smulOfNeZero (a n) (ha n).ne')
  · intro n x
    exact ⟨φ.nonneg, φ.le_one⟩
  · intro n x v
    rw [hD]
    calc
      _ ≤ ‖fderiv ℝ (φ : E → ℝ) (a n • x)‖ * ‖a n • v‖ :=
        ContinuousLinearMap.le_opNorm _ _
      _ ≤ C * ‖v‖ := by
        rw [norm_smul, Real.norm_eq_abs, abs_of_pos (ha n)]
        exact mul_le_mul (le_trans (hB _) (le_max_left _ _))
          (mul_le_of_le_one_left (norm_nonneg v) (ha1 n))
          (by positivity) hC
  · intro x
    have h := φ.continuous.continuousAt.tendsto.comp (ha0.smul_const x)
    have hzero : φ 0 = 1 := φ.one_of_mem_closedBall (by simp [φ])
    simpa only [Function.comp_def, zero_smul, hzero, χ] using h
  · intro x v
    simp_rw [hD]
    have h := (hφ.continuous_fderiv_apply one_ne_zero).continuousAt.tendsto.comp
      ((ha0.smul_const x).prodMk_nhds (ha0.smul_const v))
    simpa only [Function.comp_def, zero_smul, map_zero] using h

/-- The C¹ specialization of the smooth compact exhaustion. -/
theorem exists_smoothCutoff :
    ∃ (χ : ℕ → E → ℝ) (C : ℝ), 0 ≤ C ∧
      (∀ n, ContDiff ℝ 1 (χ n)) ∧
      (∀ n, HasCompactSupport (χ n)) ∧
      (∀ n x, 0 ≤ χ n x ∧ χ n x ≤ 1) ∧
      (∀ n x v, ‖fderiv ℝ (χ n) x v‖ ≤ C * ‖v‖) ∧
      (∀ x, Tendsto (fun n => χ n x) atTop (𝓝 1)) ∧
      (∀ x v, Tendsto (fun n => fderiv ℝ (χ n) x v) atTop (𝓝 0)) :=
  exists_smoothCutoff_of_order 1

end ALO


==> anc/lean_alo/ALO/MeasureTheory/StandardGaussianDensity.lean <==
module

public import Mathlib.Probability.Distributions.Gaussian.Multivariate
public import Mathlib.MeasureTheory.Measure.Haar.InnerProductSpace
public import Mathlib.MeasureTheory.Integral.Pi
public import Mathlib.MeasureTheory.Measure.WithDensity

/-!
# The radial density of the standard Gaussian

The standard Gaussian in a finite-dimensional real inner product space has
density proportional to `exp (-‖x‖² / 2)` relative to canonical volume.
The proof starts with the product of the scalar Gaussian densities and
transports through orthonormal coordinates.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped ENNReal

/-- A measurable density can be transported through a measurable map by
pulling it back to the source. -/
theorem map_withDensity_comp
    {E F : Type*} [MeasurableSpace E] [MeasurableSpace F]
    (μ : Measure E) (e : E → F) (he : Measurable e)
    (w : F → ℝ≥0∞) (hw : Measurable w) :
    (μ.withDensity (w ∘ e)).map e = (μ.map e).withDensity w := by
  ext s hs
  rw [Measure.map_apply he hs, withDensity_apply _ (hs.preimage he),
    withDensity_apply _ hs, setLIntegral_map hs hw he]
  rfl

/-- The product of scalar standard Gaussians has the product scalar density. -/
theorem pi_gaussianReal_eq_withDensity
    {ι : Type*} [Fintype ι] :
    (Measure.pi (fun _ : ι => gaussianReal 0 1)) =
      (volume : Measure (ι → ℝ)).withDensity
        (fun x => ENNReal.ofReal (∏ i, gaussianPDFReal 0 1 (x i))) := by
  classical
  apply Measure.pi_eq
  intro s hs
  rw [withDensity_apply _ (MeasurableSet.univ_pi hs)]
  change (∫⁻ x, ENNReal.ofReal (∏ i, gaussianPDFReal 0 1 (x i))
    ∂(Measure.pi (fun _ : ι => (volume : Measure ℝ))).restrict (Set.univ.pi s)) = _
  rw [Measure.restrict_pi_pi]
  have hint : ∀ i, Integrable (gaussianPDFReal 0 1) (volume.restrict (s i)) :=
    fun i => (integrable_gaussianPDFReal 0 1).restrict
  rw [← ofReal_integral_eq_lintegral_ofReal (Integrable.fintype_prod hint)
    (Filter.Eventually.of_forall (fun x =>
      Finset.prod_nonneg (fun i _ => gaussianPDFReal_nonneg 0 1 (x i))))]
  rw [integral_fintype_prod_eq_prod]
  rw [ENNReal.ofReal_prod_of_nonneg (fun i _ =>
    integral_nonneg (fun x => gaussianPDFReal_nonneg 0 1 x))]
  apply Finset.prod_congr rfl
  intro i _
  rw [ofReal_integral_eq_lintegral_ofReal (hint i)
    (Filter.Eventually.of_forall (gaussianPDFReal_nonneg 0 1)),
    gaussianReal_of_var_ne_zero 0 one_ne_zero, withDensity_apply _ (hs i)]
  rfl

variable (E : Type*) [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

/-- The standard radial Gaussian density, including its dimension-dependent
normalizing constant. -/
@[expose] noncomputable def standardGaussianDensity (x : E) : ℝ≥0∞ :=
  ENNReal.ofReal ((Real.sqrt (2 * Real.pi))⁻¹ ^ Module.finrank ℝ E *
    Real.exp (-‖x‖ ^ 2 / 2))

omit [FiniteDimensional ℝ E] in
theorem measurable_standardGaussianDensity :
    Measurable (standardGaussianDensity E) := by
  unfold standardGaussianDensity
  fun_prop

omit [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
theorem standardGaussianDensity_pos (x : E) : 0 < standardGaussianDensity E x := by
  unfold standardGaussianDensity
  apply ENNReal.ofReal_pos.mpr
  positivity

omit [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
theorem standardGaussianDensity_ne_top (x : E) : standardGaussianDensity E x ≠ ⊤ :=
  ENNReal.ofReal_ne_top

omit [MeasurableSpace E] [BorelSpace E] in
/-- In orthonormal coordinates the radial density is the product of the
scalar Gaussian densities, including the empty product in dimension zero. -/
theorem standardGaussianDensity_orthonormal_coordinates
    (x : Fin (Module.finrank ℝ E) → ℝ) :
    standardGaussianDensity E
        ((stdOrthonormalBasis ℝ E).repr.symm (WithLp.toLp 2 x)) =
      ENNReal.ofReal (∏ i, gaussianPDFReal 0 1 (x i)) := by
  have hn : ‖(stdOrthonormalBasis ℝ E).repr.symm (WithLp.toLp 2 x)‖ ^ 2 =
      ∑ i, x i ^ 2 := by
    rw [LinearIsometryEquiv.norm_map, EuclideanSpace.real_norm_sq_eq]
  simp only [standardGaussianDensity, hn, gaussianPDFReal, NNReal.coe_one,
    mul_one, sub_zero, Finset.prod_mul_distrib, Finset.prod_const,
    Finset.card_univ, Fintype.card_fin, ← Real.exp_sum, Finset.sum_div,
    ← Finset.sum_neg_distrib]

/-- The canonical standard Gaussian is the radial density against canonical
Euclidean volume. -/
theorem stdGaussian_eq_volume_withDensity :
    stdGaussian E = (volume : Measure E).withDensity (standardGaussianDensity E) := by
  let b := stdOrthonormalBasis ℝ E
  let e : (Fin (Module.finrank ℝ E) → ℝ) ≃ᵐ E :=
    (MeasurableEquiv.toLp 2 _).trans b.repr.symm.toMeasurableEquiv
  have hvol : (volume : Measure (Fin (Module.finrank ℝ E) → ℝ)).map e = volume :=
    ((PiLp.volume_preserving_toLp _).trans b.measurePreserving_repr_symm).map_eq
  have hgauss : stdGaussian E =
      (Measure.pi (fun _ : Fin (Module.finrank ℝ E) => gaussianReal 0 1)).map e := by
    rw [stdGaussian_eq_map_pi_orthonormalBasis b]
    congr 1
    funext x
    exact b.sum_repr_symm (WithLp.toLp 2 x)
  have hweight : (fun x : Fin (Module.finrank ℝ E) → ℝ =>
      ENNReal.ofReal (∏ i, gaussianPDFReal 0 1 (x i))) =
        standardGaussianDensity E ∘ e := by
    funext x
    exact (standardGaussianDensity_orthonormal_coordinates E x).symm
  rw [hgauss, pi_gaussianReal_eq_withDensity, hweight,
    map_withDensity_comp _ e e.measurable _ (measurable_standardGaussianDensity E), hvol]

omit [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
/-- Restricting the ambient radial density to an affine orthogonal fiber
gives its intrinsic standard Gaussian density times a constant depending
only on the fiber. -/
theorem standardGaussianDensity_add_orthogonal
    (K : Submodule ℝ E) (m : E) (hm : m ∈ Kᗮ) (k : K) :
    standardGaussianDensity E ((k : E) + m) =
      (standardGaussianDensity E m / standardGaussianDensity K 0) *
        standardGaussianDensity K k := by
  have hn : ‖(k : E) + m‖ ^ 2 = ‖k‖ ^ 2 + ‖m‖ ^ 2 := by
    simpa only [pow_two, Submodule.norm_coe] using norm_add_sq_eq_norm_sq_add_norm_sq_real
      (Submodule.inner_right_of_mem_orthogonal k.property hm)
  have hexp : Real.exp (-(‖k‖ ^ 2 + ‖m‖ ^ 2) / 2) =
      Real.exp (-‖m‖ ^ 2 / 2) * Real.exp (-‖k‖ ^ 2 / 2) := by
    rw [← Real.exp_add]
    congr 1
    ring
  have hcross :
      standardGaussianDensity K 0 * standardGaussianDensity E ((k : E) + m) =
        standardGaussianDensity E m * standardGaussianDensity K k := by
    simp only [standardGaussianDensity, hn, norm_zero, ne_eq, OfNat.ofNat_ne_zero,
      not_false_eq_true, zero_pow, neg_zero, zero_div, Real.exp_zero, mul_one, hexp]
    rw [← ENNReal.ofReal_mul (by positivity), ← ENNReal.ofReal_mul (by positivity)]
    congr 1
    ring
  rw [show (standardGaussianDensity E m / standardGaussianDensity K 0) *
      standardGaussianDensity K k =
      (standardGaussianDensity E m * standardGaussianDensity K k) /
        standardGaussianDensity K 0 by
    simp only [div_eq_mul_inv, mul_right_comm]]
  exact (ENNReal.eq_div_iff (standardGaussianDensity_pos K 0).ne'
    (standardGaussianDensity_ne_top K 0)).mpr hcross

end ALO


==> anc/lean_alo/ALO/MeasureTheory/SteinPolynomialMoments.lean <==
module

public import ALO.MeasureTheory.RoughWeightSecondOrderStein

/-! # Fourth moments forced by the Stein estimate -/

public section
namespace ALO

open MeasureTheory ProbabilityTheory Filter
open scoped RealInnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

omit [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
theorem gaussianSteinDiscrepancy_const (v x : E) :
    gaussianSteinDiscrepancy (fun _ : E => v) x = ⟪x, v⟫ := by
  simp [gaussianSteinDiscrepancy, gaussianTestDivergence]

omit [MeasurableSpace E] [BorelSpace E] in
theorem gaussianJacobianSq_const (v x : E) :
    gaussianJacobianSq (fun _ : E => v) x = 0 := by
  simp [gaussianJacobianSq]

omit [MeasurableSpace E] [BorelSpace E] in
theorem gaussianSteinDiscrepancy_id (x : E) :
    gaussianSteinDiscrepancy (fun y : E => y) x = ‖x‖ ^ 2 - Module.finrank ℝ E := by
  simp [gaussianSteinDiscrepancy, gaussianTestDivergence]

omit [MeasurableSpace E] [BorelSpace E] in
theorem gaussianJacobianSq_id (x : E) :
    gaussianJacobianSq (fun y : E => y) x = Module.finrank ℝ E := by
  simp [gaussianJacobianSq, (stdOrthonormalBasis ℝ E).norm_eq_one]

/-- A second-order Stein estimate forces second and fourth moments.
Only its integrability conclusion is needed here. -/
theorem integrable_fourth_moment_of_stein
    (ρ : Measure E) [IsFiniteMeasure ρ]
    (hs : ∀ (F : E → E), ContDiff ℝ 2 F →
      Integrable (fun x => ‖F x‖ ^ 2) ρ → Integrable (gaussianJacobianSq F) ρ →
      Integrable (fun x => gaussianSteinDiscrepancy F x ^ 2) ρ) :
    Integrable (fun x : E => ‖x‖ ^ 2) ρ ∧
      Integrable (fun x : E => ‖x‖ ^ 4) ρ ∧
      Integrable (fun x : E => (1 + ‖x‖) ^ 4) ρ := by
  have hcoord (v : E) : Integrable (fun x : E => ⟪x, v⟫ ^ 2) ρ := by
    simpa only [gaussianSteinDiscrepancy_const] using
      hs (fun _ => v) contDiff_const (integrable_const _) (by
        change Integrable (fun x => gaussianJacobianSq (fun _ => v) x) ρ
        simp_rw [gaussianJacobianSq_const]
        exact integrable_const _)
  have hnorm2 : Integrable (fun x : E => ‖x‖ ^ 2) ρ := by
    have h := integrable_finsetSum Finset.univ
      (fun i _ => hcoord (stdOrthonormalBasis ℝ E i))
    simpa only [(stdOrthonormalBasis ℝ E).sum_sq_inner_left] using h
  have hid : Integrable (fun x : E => (‖x‖ ^ 2 - Module.finrank ℝ E) ^ 2) ρ := by
    simpa only [gaussianSteinDiscrepancy_id] using
      hs (fun x => x) contDiff_id hnorm2 (by
        change Integrable (fun x => gaussianJacobianSq (fun y => y) x) ρ
        simp_rw [gaussianJacobianSq_id]
        exact integrable_const _)
  have hnorm4 : Integrable (fun x : E => ‖x‖ ^ 4) ρ := by
    apply ((hid.const_mul 2).add (integrable_const (2 * (Module.finrank ℝ E : ℝ) ^ 2))).mono'
      (continuous_norm.pow 4).aestronglyMeasurable
    exact Eventually.of_forall fun x => by
      change ‖‖x‖ ^ 4‖ ≤ 2 * (‖x‖ ^ 2 - Module.finrank ℝ E) ^ 2 +
        2 * (Module.finrank ℝ E : ℝ) ^ 2
      rw [Real.norm_eq_abs, abs_of_nonneg (by positivity : 0 ≤ ‖x‖ ^ 4)]
      nlinarith [sq_nonneg (‖x‖ ^ 2 - 2 * (Module.finrank ℝ E : ℝ))]
  refine ⟨hnorm2, hnorm4, ?_⟩
  apply (((integrable_const (1 : ℝ)).add hnorm4).const_mul 8).mono'
    ((continuous_const.add continuous_norm).pow 4).aestronglyMeasurable
  exact Eventually.of_forall fun x => by
    change ‖(1 + ‖x‖) ^ 4‖ ≤ 8 * (1 + ‖x‖ ^ 4)
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity : 0 ≤ (1 + ‖x‖) ^ 4)]
    simpa only [one_pow, show (2 : ℝ) ^ (4 - 1 : ℕ) = 8 by norm_num] using
      add_pow_le (show (0 : ℝ) ≤ 1 by norm_num) (norm_nonneg x) 4

/-- Every integrable positive Gaussian weight with a locally Lipschitz
logarithm and bounded almost everywhere score has a finite fourth moment. -/
theorem integrable_fourth_moment_normalized_roughWeight
    {w : E → ℝ} {score : E → E} {K : ℝ}
    (hw : LocallyLipschitz (fun x => Real.log (w x))) (hwpos : ∀ x, 0 < w x)
    (hwi : Integrable w (stdGaussian E))
    (hscore : ∀ᵐ x ∂stdGaussian E,
      HasGradientAt (fun y => Real.log (w y)) (score x) x ∧ ‖score x‖ ^ 2 ≤ K ^ 2) :
    Integrable (fun x : E => (1 + ‖x‖) ^ 4)
      (normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) := by
  have := normalizedWithDensity_ofReal_isProbabilityMeasure _
    (continuous_weight_of_locallyLipschitz_log hw hwpos).measurable hwpos hwi
  exact (integrable_fourth_moment_of_stein _ (fun F hF hiF hiJ =>
    (secondOrderStein_normalized_of_locallyLipschitz_log hw hwpos hwi hscore
      (hF.of_le (by norm_num : (1 : WithTop ℕ∞) ≤ 2)).locallyLipschitz hiF hiJ).1)).2.2

end ALO


==> anc/lean_alo/ALO/MeasureTheory/TiltedProbability.lean <==
module

public import Mathlib.MeasureTheory.Measure.WithDensity
public import Mathlib.MeasureTheory.Measure.Typeclasses.Probability
public import Mathlib.Probability.Kernel.WithDensity

/-!
# Normalized tilted probability measures

This file packages the measure-theoretic normalization used for the
determinant-tilted Gaussian law.
-/

public section

namespace ALO

open MeasureTheory

variable {Ω : Type*} [MeasurableSpace Ω]

/-- A density tilt divided by its total mass. -/
@[expose] noncomputable def normalizedWithDensity
    (μ : Measure Ω) (w : Ω → ENNReal) : Measure Ω :=
  (∫⁻ x, w x ∂μ)⁻¹ • μ.withDensity w

/-- A normalized density tilt remains absolutely continuous with respect to
its reference measure. -/
theorem normalizedWithDensity_absolutelyContinuous
    (μ : Measure Ω) (w : Ω → ENNReal) :
    normalizedWithDensity μ w ≪ μ := by
  exact Measure.smul_absolutelyContinuous.trans
    (withDensity_absolutelyContinuous μ w)

/-- A positive finite normalizing integral makes the normalized tilt a
probability measure. -/
theorem normalizedWithDensity_isProbabilityMeasure
    (μ : Measure Ω) (w : Ω → ENNReal)
    (hpos : 0 < ∫⁻ x, w x ∂μ)
    (hfinite : ∫⁻ x, w x ∂μ ≠ ⊤) :
    IsProbabilityMeasure (normalizedWithDensity μ w) := by
  refine ⟨?_⟩
  rw [normalizedWithDensity, Measure.smul_apply, smul_eq_mul,
    withDensity_apply _ MeasurableSet.univ, Measure.restrict_univ]
  exact ENNReal.inv_mul_cancel hpos.ne' hfinite

/-- Integration against the normalized tilt is weighted integration divided
by the normalizing mass. -/
theorem lintegral_normalizedWithDensity
    (μ : Measure Ω) (w f : Ω → ENNReal)
    (hw : Measurable w) (hf : Measurable f) :
    ∫⁻ x, f x ∂normalizedWithDensity μ w =
      (∫⁻ x, w x ∂μ)⁻¹ * ∫⁻ x, w x * f x ∂μ := by
  rw [normalizedWithDensity, lintegral_smul_measure, smul_eq_mul,
    lintegral_withDensity_eq_lintegral_mul μ hw hf]
  rfl

/-- A measurable weight which is positive everywhere has positive mass under
every nonzero reference measure. -/
theorem lintegral_pos_of_pos_everywhere
    (μ : Measure Ω) (w : Ω → ENNReal)
    (hμ : μ ≠ 0) (hw : Measurable w)
    (hwpos : ∀ x, 0 < w x) :
    0 < ∫⁻ x, w x ∂μ := by
  rw [lintegral_pos_iff_support hw]
  have hsupp : Function.support w = Set.univ := by
    ext x
    simp [Function.mem_support, (hwpos x).ne']
  rw [hsupp]
  exact Measure.measure_univ_pos.mpr hμ

open ProbabilityTheory

variable {Θ : Type*} [MeasurableSpace Θ]

/-- Pointwise normalization of a jointly measurable density tilt of a
reference kernel. -/
@[expose] noncomputable def normalizedKernelWithDensity
    (κ : Kernel Θ Ω) [IsSFiniteKernel κ]
    (w : Θ → Ω → ENNReal) : Kernel Θ Ω :=
  Kernel.withDensity κ fun θ x =>
    (∫⁻ y, w θ y ∂κ θ)⁻¹ * w θ x

/-- The normalized kernel is pointwise the normalized density measure. -/
theorem normalizedKernelWithDensity_apply
    (κ : Kernel Θ Ω) [IsSFiniteKernel κ]
    (w : Θ → Ω → ENNReal)
    (hw : Measurable (Function.uncurry w)) (θ : Θ) :
    normalizedKernelWithDensity κ w θ =
      normalizedWithDensity (κ θ) (w θ) := by
  have hmass : Measurable fun θ => ∫⁻ x, w θ x ∂κ θ :=
    hw.lintegral_kernel_prod_right
  have hweight : Measurable (Function.uncurry fun θ x =>
      (∫⁻ y, w θ y ∂κ θ)⁻¹ * w θ x) :=
    (hmass.inv.comp measurable_fst).mul hw
  rw [normalizedKernelWithDensity, Kernel.withDensity_apply _ hweight,
    normalizedWithDensity]
  have hwθ : Measurable (w θ) := Measurable.of_uncurry_left hw
  rw [show (fun x => (∫⁻ y, w θ y ∂κ θ)⁻¹ * w θ x) =
      (∫⁻ y, w θ y ∂κ θ)⁻¹ • w θ by
    ext x
    simp]
  exact withDensity_smul _ hwθ

/-- Positive finite normalizers make the parameterized normalized tilt a
Markov kernel. -/
theorem normalizedKernelWithDensity_isMarkovKernel
    (κ : Kernel Θ Ω) [IsSFiniteKernel κ]
    (w : Θ → Ω → ENNReal)
    (hw : Measurable (Function.uncurry w))
    (hpos : ∀ θ, 0 < ∫⁻ x, w θ x ∂κ θ)
    (hfinite : ∀ θ, ∫⁻ x, w θ x ∂κ θ ≠ ⊤) :
    IsMarkovKernel (normalizedKernelWithDensity κ w) := by
  refine ⟨fun θ => ?_⟩
  rw [normalizedKernelWithDensity_apply κ w hw θ]
  exact normalizedWithDensity_isProbabilityMeasure
    (κ θ) (w θ) (hpos θ) (hfinite θ)

/-- The measurable-kernel version of normalized weighted integration. -/
theorem lintegral_normalizedKernelWithDensity
    (κ : Kernel Θ Ω) [IsSFiniteKernel κ]
    (w : Θ → Ω → ENNReal) (f : Ω → ENNReal)
    (hw : Measurable (Function.uncurry w)) (hf : Measurable f)
    (θ : Θ) :
    ∫⁻ x, f x ∂normalizedKernelWithDensity κ w θ =
      (∫⁻ x, w θ x ∂κ θ)⁻¹ *
        ∫⁻ x, w θ x * f x ∂κ θ := by
  rw [normalizedKernelWithDensity_apply κ w hw θ]
  exact lintegral_normalizedWithDensity (κ θ) (w θ) f
    (Measurable.of_uncurry_left hw) hf

end ALO


==> anc/lean_alo/ALO/MeasureTheory/UniformNonnegativeAveraging.lean <==
module

public import Mathlib.MeasureTheory.Integral.Prod

/-! # Averaging nonnegative uniform bounds over an independent probability law -/

public section
namespace ALO
open MeasureTheory
variable {U X : Type*} [MeasurableSpace U] [MeasurableSpace X]

/-- Uniform section integrability and expectation bounds imply the same
unconditional bound. The external probability measure needs no moments. -/
theorem uniform_nonnegative_prod_bound (ν : Measure U) [IsProbabilityMeasure ν]
    (μ : Measure X) [SFinite μ] (f : U × X → ℝ) (hf : Measurable f)
    (hf0 : ∀ q, 0 ≤ f q) (C : ℝ)
    (hb : ∀ u, Integrable (fun x => f (u, x)) μ ∧ (∫ x, f (u, x) ∂μ) ≤ C) :
    Integrable f (ν.prod μ) ∧ (∫ q, f q ∂ν.prod μ) ≤ C := by
  let I := fun u => ∫ x, f (u, x) ∂μ
  have hm : AEStronglyMeasurable f (ν.prod μ) := hf.aestronglyMeasurable
  have hI : Integrable I ν := by
    apply (integrable_const C).mono' hm.integral_prod_right'
    exact Filter.Eventually.of_forall fun u => by
      rw [Real.norm_of_nonneg (integral_nonneg fun x => hf0 (u, x))]
      exact (hb u).2
  have hi : Integrable f (ν.prod μ) := by
    apply (integrable_prod_iff hm).mpr
    refine ⟨Filter.Eventually.of_forall fun u => (hb u).1, ?_⟩
    simpa only [Real.norm_of_nonneg (hf0 _)] using hI
  refine ⟨hi, ?_⟩
  calc
    _ = ∫ u, I u ∂ν := integral_prod f hi
    _ ≤ ∫ _u, C ∂ν := integral_mono hI (integrable_const C) (fun u => (hb u).2)
    _ = C := by simp

end ALO


==> anc/lean_alo/ALO/MeasureTheory/UniqueSelection.lean <==
module

public import Mathlib.MeasureTheory.Constructions.Polish.Basic

/-! Measurability of a unique solution with a measurable graph and default extension. -/

public section
namespace ALO

variable {P Q : Type*} [MeasurableSpace P] [MeasurableSpace Q]
  [StandardBorelSpace P] [StandardBorelSpace Q]

/-- A partial single-valued relation with measurable graph has a measurable default
extension. This supplies the missing measurable-selection step, provided the graph
has actually been shown to be measurable. -/
theorem measurable_unique_solution (r : P → Q → Prop)
    (hr : MeasurableSet {p : P × Q | r p.1 p.2})
    (hu : ∀ p q q', r p q → r p q' → q = q')
    (q₀ : Q) (f : P → Q)
    (hspec : ∀ p, (∃ q, r p q) → r p (f p))
    (hdefault : ∀ p, (¬ ∃ q, r p q) → f p = q₀) : Measurable f := by
  classical
  let S := {p : P × Q | r p.1 p.2}
  let : StandardBorelSpace S := hr.standardBorel
  let π : S → P := fun s => s.val.1
  have hπ : Function.Injective π := by
    intro s t h
    change s.val.1 = t.val.1 at h
    apply Subtype.ext
    apply Prod.ext h
    exact hu s.val.1 s.val.2 t.val.2 s.property (h.symm ▸ t.property)
  have hm : MeasurableEmbedding π :=
    (measurable_fst.comp measurable_subtype_coe).measurableEmbedding hπ
  let g : P → Q := Function.extend π (fun s : S => s.val.2) (fun _ => q₀)
  have hg : Measurable g := hm.measurable_extend
    (measurable_snd.comp measurable_subtype_coe) measurable_const
  have he : f = g := by
    funext p
    by_cases hp : ∃ q, r p q
    · let s : S := ⟨(p, f p), hspec p hp⟩
      have h := hπ.extend_apply (fun s : S => s.val.2) (fun _ => q₀) s
      exact h.symm
    · have hn : ¬ ∃ s : S, π s = p := by
        rintro ⟨s, hs⟩
        exact hp ⟨s.val.2, hs ▸ s.property⟩
      rw [hdefault p hp]
      exact (Function.extend_apply' (fun s : S => s.val.2) (fun _ => q₀) p hn).symm
  exact he ▸ hg

end ALO


==> anc/lean_alo/ALO/MeasureTheory/WeightedDensityTransport.lean <==
module

public import ALO.MeasureTheory.AffineGaussianDensity

/-!
# Transport and normalization of weighted densities

A positive finite scalar in an unnormalized pushforward cancels after
normalization. This transfers both determinant integrability and the normalized
fiber law from Gaussian reference coordinates to chart coordinates.
-/

public section
namespace ALO

open MeasureTheory
open scoped ENNReal

variable {A B : Type*} [MeasurableSpace A] [MeasurableSpace B]

/-- Normalization commutes with a measurable pushforward when the density
is pulled back from the target. No positivity or finiteness is required. -/
theorem map_normalizedWithDensity_comp
    (μ : Measure A) (f : A → B) (hf : Measurable f)
    (w : B → ℝ≥0∞) (hw : Measurable w) :
    (normalizedWithDensity μ (w ∘ f)).map f =
      normalizedWithDensity (μ.map f) w := by
  rw [normalizedWithDensity, normalizedWithDensity,
    Measure.map_smul _ hf.aemeasurable, map_withDensity_comp _ f hf w hw,
    lintegral_map hw hf]
  rfl

/-- A target weight can be pulled back before transporting a density. -/
theorem map_withDensity_mul_comp
    (μ : Measure A) (q : A → ℝ≥0∞) (hq : Measurable q)
    (f : A → B) (hf : Measurable f) (w : B → ℝ≥0∞) (hw : Measurable w) :
    (μ.withDensity (fun x => q x * w (f x))).map f =
      ((μ.withDensity q).map f).withDensity w := by
  change (μ.withDensity (q * (w ∘ f))).map f = _
  rw [withDensity_mul μ hq (hw.comp hf), map_withDensity_comp _ f hf w hw]

/-- An additional scalar and a target weight multiply the original
pushforward scalar. -/
theorem map_scaled_weightedDensity
    (μ : Measure A) (q : A → ℝ≥0∞) (hq : Measurable q)
    (f : A → B) (hf : Measurable f)
    (ρ : Measure B) (c : ℝ≥0∞) (hmap : (μ.withDensity q).map f = c • ρ)
    (w : B → ℝ≥0∞) (hw : Measurable w) (a : ℝ≥0∞) :
    (μ.withDensity (fun x => a * (q x * w (f x)))).map f =
      (a * c) • ρ.withDensity w := by
  have hscaled : μ.withDensity (fun x => a * (q x * w (f x))) =
      a • μ.withDensity (fun x => q x * w (f x)) :=
    withDensity_smul a (show Measurable (fun x => q x * w (f x)) from hq.mul (hw.comp hf))
  rw [hscaled, Measure.map_smul _ hf.aemeasurable,
    map_withDensity_mul_comp μ q hq f hf w hw, hmap, withDensity_smul_measure, smul_smul]

/-- A finite positive weighted target mass gives finite positive source mass
and equality of the normalized pushforward laws. -/
theorem normalized_transport_of_map_eq_smul_withDensity
    (μ : Measure A) (r : A → ℝ≥0∞) (f : A → B) (hf : Measurable f)
    (ρ : Measure B) (w : B → ℝ≥0∞)
    (c : ℝ≥0∞) (hc : 0 < c) (hcfin : c < ⊤)
    (hmap : (μ.withDensity r).map f = c • ρ.withDensity w)
    (hwpos : 0 < ∫⁻ y, w y ∂ρ) (hwfin : ∫⁻ y, w y ∂ρ ≠ ⊤) :
    (0 < ∫⁻ x, r x ∂μ) ∧ (∫⁻ x, r x ∂μ ≠ ⊤) ∧
      (normalizedWithDensity μ r).map f = normalizedWithDensity ρ w := by
  let M := ∫⁻ y, w y ∂ρ
  have hmass : ∫⁻ x, r x ∂μ = c * M := by
    have h := congrArg (fun ν : Measure B => ν Set.univ) hmap
    simpa only [Measure.map_apply hf MeasurableSet.univ, Set.preimage_univ,
      withDensity_apply _ MeasurableSet.univ, Measure.restrict_univ,
      Measure.smul_apply, smul_eq_mul] using h
  refine ⟨hmass.symm ▸ ENNReal.mul_pos hc.ne' hwpos.ne',
    hmass.symm ▸ (ENNReal.mul_lt_top hcfin hwfin.lt_top).ne, ?_⟩
  let _ : IsProbabilityMeasure (normalizedWithDensity ρ w) :=
    normalizedWithDensity_isProbabilityMeasure ρ w hwpos hwfin
  apply map_normalizedWithDensity_of_map_eq_smul μ r f hf
    (normalizedWithDensity ρ w) (c * M)
    (ENNReal.mul_pos hc.ne' hwpos.ne').ne' (ENNReal.mul_lt_top hcfin hwfin.lt_top).ne
  rw [hmap, normalizedWithDensity, smul_smul]
  congr 1
  rw [mul_assoc, ENNReal.mul_inv_cancel hwpos.ne' hwfin, mul_one]

end ALO


==> anc/lean_alo/ALO/MeasureTheory/WeightedGaussianIntegrationByParts.lean <==
module

public import ALO.MeasureTheory.GaussianIntegrationByParts
public import ALO.MeasureTheory.TiltedProbability
public import Mathlib.Analysis.Calculus.Gradient.Basic
public import Mathlib.Analysis.SpecialFunctions.Log.Deriv
public import Mathlib.Analysis.InnerProductSpace.Trace

/-!
# Integration by parts under a normalized Gaussian tilt

Compactly supported C¹ tests under a positive C¹ Gaussian weight. The
normalizer is constant throughout the identity. Finiteness of its mass is
needed to call the tilt a probability measure, but not for the algebraic
identity of integrals.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The real integral formula for a normalized nonnegative real weight. -/
theorem integral_normalizedWithDensity_ofReal
    (μ : Measure Ω) {w : Ω → ℝ} (hw : Measurable w) (hwpos : ∀ x, 0 ≤ w x)
    (f : Ω → ℝ) :
    ∫ x, f x ∂normalizedWithDensity μ (fun x => ENNReal.ofReal (w x)) =
      (∫⁻ x, ENNReal.ofReal (w x) ∂μ).toReal⁻¹ * ∫ x, w x * f x ∂μ := by
  rw [normalizedWithDensity, integral_smul_measure,
    integral_withDensity_eq_integral_toReal_smul hw.ennreal_ofReal
      (Filter.Eventually.of_forall (fun _ => ENNReal.ofReal_lt_top))]
  simp only [ENNReal.toReal_inv, ENNReal.toReal_ofReal (hwpos _), smul_eq_mul]

/-- Positive integrable real weights have positive finite mass and hence
define a normalized probability measure. -/
theorem normalizedWithDensity_ofReal_isProbabilityMeasure
    (μ : Measure Ω) [IsProbabilityMeasure μ] {w : Ω → ℝ}
    (hw : Measurable w) (hwpos : ∀ x, 0 < w x) (hwi : Integrable w μ) :
    IsProbabilityMeasure (normalizedWithDensity μ (fun x => ENNReal.ofReal (w x))) := by
  apply normalizedWithDensity_isProbabilityMeasure
  · exact lintegral_pos_of_pos_everywhere μ _ (NeZero.ne μ) hw.ennreal_ofReal
      (fun x => ENNReal.ofReal_pos.mpr (hwpos x))
  · exact (lintegral_ofReal_ne_top_iff_integrable hwi.aestronglyMeasurable
      (Filter.Eventually.of_forall fun x => (hwpos x).le)).mpr hwi

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

/-- Unnormalized weighted Gaussian integration by parts. -/
theorem integral_weight_mul_fderiv_stdGaussian
    {w f : E → ℝ} (hw : ContDiff ℝ 1 w)
    (hf : ContDiff ℝ 1 f) (hc : HasCompactSupport f) (v : E) :
    ∫ x, w x * (⟪x, v⟫ * f x - fderiv ℝ f x v) ∂stdGaussian E =
      ∫ x, fderiv ℝ w x v * f x ∂stdGaussian E := by
  have hwd : Continuous (fun x => fderiv ℝ w x v) :=
    (hw.continuous_fderiv one_ne_zero).clm_apply continuous_const
  have hfd : Continuous (fun x => fderiv ℝ f x v) :=
    (hf.continuous_fderiv one_ne_zero).clm_apply continuous_const
  have hi₁ : Integrable (fun x => fderiv ℝ w x v * f x) (stdGaussian E) :=
    (hwd.mul hf.continuous).integrable_of_hasCompactSupport hc.mul_left
  have hi₂ : Integrable (fun x => w x * fderiv ℝ f x v) (stdGaussian E) :=
    (hw.continuous.mul hfd).integrable_of_hasCompactSupport (hc.fderiv_apply ℝ v).mul_left
  have hi₃ : Integrable (fun x => ⟪x, v⟫ * (w x * f x)) (stdGaussian E) :=
    ((continuous_id.inner continuous_const).mul (hw.continuous.mul hf.continuous)).integrable_of_hasCompactSupport hc.mul_left.mul_left
  have hprod (x : E) : fderiv ℝ (fun x => w x * f x) x v =
      fderiv ℝ w x v * f x + w x * fderiv ℝ f x v := by
    rw [fderiv_fun_mul (hw.differentiable one_ne_zero x)
      (hf.differentiable one_ne_zero x)]
    simp [mul_comm, add_comm]
  have hibp := integral_fderiv_stdGaussian_of_hasCompactSupport (hw.mul hf) hc.mul_left v
  simp_rw [hprod] at hibp
  rw [integral_add hi₁ hi₂] at hibp
  calc
    _ = ∫ x, (⟪x, v⟫ * (w x * f x) - w x * fderiv ℝ f x v) ∂stdGaussian E := by
      congr 1
      funext x
      ring
    _ = _ := by rw [integral_sub hi₃ hi₂]; linarith

/-- The normalized directional Stein identity. The correction is the
directional derivative of the log weight relative to the Gaussian. -/
theorem integral_stein_normalizedGaussian_of_hasCompactSupport
    {w f : E → ℝ} (hw : ContDiff ℝ 1 w) (hwpos : ∀ x, 0 < w x)
    (hf : ContDiff ℝ 1 f) (hc : HasCompactSupport f) (v : E) :
    ∫ x, (⟪x, v⟫ * f x - fderiv ℝ f x v)
      ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)) =
    ∫ x, fderiv ℝ (fun y => Real.log (w y)) x v * f x
      ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)) := by
  have hd (x : E) :
      w x * (fderiv ℝ (fun y => Real.log (w y)) x v * f x) =
        fderiv ℝ w x v * f x := by
    rw [((hw.differentiable one_ne_zero x).hasFDerivAt.log (hwpos x).ne').fderiv]
    simp only [smul_apply, smul_eq_mul]
    field_simp [(hwpos x).ne']
  rw [integral_normalizedWithDensity_ofReal _ hw.continuous.measurable (fun x => (hwpos x).le),
    integral_normalizedWithDensity_ofReal _ hw.continuous.measurable (fun x => (hwpos x).le)]
  simp_rw [hd]
  rw [integral_weight_mul_fderiv_stdGaussian hw hf hc v]

/-- Divergence is the trace of the Fréchet derivative. -/
@[expose] noncomputable def gaussianTestDivergence (F : E → E) (x : E) : ℝ :=
  LinearMap.trace ℝ E (fderiv ℝ F x).toLinearMap

/-- The normalized vector-field Stein identity for compactly supported C¹
fields. The score is the gradient of the log weight relative to the Gaussian,
not the gradient of its full Lebesgue density. -/
theorem integral_steinField_normalizedGaussian_of_hasCompactSupport
    {w : E → ℝ} {F score : E → E}
    (hw : ContDiff ℝ 1 w) (hwpos : ∀ x, 0 < w x)
    (hwi : Integrable w (stdGaussian E))
    (hF : ContDiff ℝ 1 F) (hc : HasCompactSupport F)
    (hscore : ∀ x, HasGradientAt (fun y => Real.log (w y)) (score x) x) :
    ∫ x, (⟪x, F x⟫ - gaussianTestDivergence F x)
      ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)) =
    ∫ x, ⟪score x, F x⟫
      ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)) := by
  classical
  let ν := normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))
  have : IsProbabilityMeasure ν :=
    normalizedWithDensity_ofReal_isProbabilityMeasure _ hw.continuous.measurable hwpos hwi
  let b := stdOrthonormalBasis ℝ E
  let f := fun i x => ⟪b i, F x⟫
  have hf (i) : ContDiff ℝ 1 (f i) := contDiff_const.inner ℝ hF
  have hfc (i) : HasCompactSupport (f i) := hc.comp_left (inner_zero_right (b i))
  have hdf (i) (x : E) :
      fderiv ℝ (f i) x (b i) = ⟪b i, fderiv ℝ F x (b i)⟫ := by
    exact congrArg (fun L : E →L[ℝ] ℝ => L (b i))
      (((innerSL ℝ (b i)).hasFDerivAt.comp x
        (hF.differentiable one_ne_zero x).hasFDerivAt).fderiv)
  have hds (i) (x : E) :
      fderiv ℝ (fun y => Real.log (w y)) x (b i) = ⟪score x, b i⟫ := by
    rw [(hscore x).hasFDerivAt.fderiv]
    rfl
  have hleft (i) : Integrable
      (fun x => ⟪x, b i⟫ * f i x - fderiv ℝ (f i) x (b i)) ν := by
    apply Integrable.sub
    · exact ((continuous_id.inner continuous_const).mul (hf i).continuous).integrable_of_hasCompactSupport (hfc i).mul_left
    · exact (((hf i).continuous_fderiv one_ne_zero).clm_apply continuous_const).integrable_of_hasCompactSupport ((hfc i).fderiv_apply ℝ (b i))
  have hright (i) : Integrable
      (fun x => fderiv ℝ (fun y => Real.log (w y)) x (b i) * f i x) ν := by
    exact ((((hw.log (fun x => (hwpos x).ne')).continuous_fderiv one_ne_zero).clm_apply continuous_const).mul (hf i).continuous).integrable_of_hasCompactSupport (hfc i).mul_left
  have hleft_eq (x : E) :
      ⟪x, F x⟫ - gaussianTestDivergence F x =
        ∑ i, (⟪x, b i⟫ * f i x - fderiv ℝ (f i) x (b i)) := by
    simp_rw [Finset.sum_sub_distrib, hdf]
    rw [gaussianTestDivergence, LinearMap.trace_eq_sum_inner _ b]
    exact congrArg (fun z => z - ∑ i, ⟪b i, fderiv ℝ F x (b i)⟫)
      (b.sum_inner_mul_inner x (F x)).symm
  have hright_eq (x : E) :
      ⟪score x, F x⟫ =
        ∑ i, fderiv ℝ (fun y => Real.log (w y)) x (b i) * f i x := by
    simp_rw [hds]
    exact (b.sum_inner_mul_inner (score x) (F x)).symm
  change (∫ x, _ ∂ν) = ∫ x, _ ∂ν
  simp_rw [hleft_eq, hright_eq]
  rw [integral_finsetSum _ (fun i _ => hleft i),
    integral_finsetSum _ (fun i _ => hright i)]
  apply Finset.sum_congr rfl
  intro i _
  exact integral_stein_normalizedGaussian_of_hasCompactSupport hw hwpos (hf i) (hfc i) (b i)

end ALO


==> anc/lean_alo/ALO/MeasureTheory/WeightedSecondOrderStein.lean <==
module

public import ALO.MeasureTheory.GaussianSecondOrderStein
public import Mathlib.Analysis.SpecialFunctions.Log.Deriv

/-!
# Second-order Stein bound under a Gaussian weight

The square-root-weight transformation gives the constants `2 + 3 K²/2`
and `4` using only the first derivative of the log weight. No derivative
of the score enters the bound.
-/

public section
namespace ALO

open MeasureTheory ProbabilityTheory
open scoped RealInnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
  [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E]

/-- A convenient smooth expression for the square root of a positive weight. -/
@[expose] noncomputable def gaussianSqrtWeight (w : E → ℝ) (x : E) : ℝ :=
  Real.exp (Real.log (w x) / 2)

omit [NormedAddCommGroup E] [InnerProductSpace ℝ E] [FiniteDimensional ℝ E]
  [MeasurableSpace E] [BorelSpace E] in
theorem gaussianSqrtWeight_pos (w : E → ℝ) (x : E) :
    0 < gaussianSqrtWeight w x := Real.exp_pos _

omit [NormedAddCommGroup E] [InnerProductSpace ℝ E] [FiniteDimensional ℝ E]
  [MeasurableSpace E] [BorelSpace E] in
theorem gaussianSqrtWeight_sq {w : E → ℝ} (hw : ∀ x, 0 < w x) (x : E) :
    gaussianSqrtWeight w x ^ 2 = w x := by
  rw [gaussianSqrtWeight, pow_two, ← Real.exp_add,
    show Real.log (w x) / 2 + Real.log (w x) / 2 = Real.log (w x) by ring,
    Real.exp_log (hw x)]

omit [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
theorem contDiff_gaussianSqrtWeight {w : E → ℝ}
    (hw : ContDiff ℝ 2 w) (hp : ∀ x, 0 < w x) :
    ContDiff ℝ 2 (gaussianSqrtWeight w) :=
  ((hw.log (fun x => (hp x).ne')).div_const 2).exp

omit [MeasurableSpace E] [BorelSpace E] in
theorem hasFDerivAt_gaussianSqrtWeight {w : E → ℝ} {s x : E}
    (hs : HasGradientAt (fun y => Real.log (w y)) s x) :
    HasFDerivAt (gaussianSqrtWeight w)
      ((gaussianSqrtWeight w x / 2) • innerSL ℝ s) x := by
  have h := (hs.hasFDerivAt.const_mul (1 / 2 : ℝ)).exp
  convert h using 1
  · funext y
    simp only [gaussianSqrtWeight]
    congr 1
    ring
  · ext v
    simp only [smul_apply, smul_eq_mul, innerSL_apply_apply,
      InnerProductSpace.toDual_apply_apply, gaussianSqrtWeight]
    rw [show (1 / 2 : ℝ) * Real.log (w x) = Real.log (w x) / 2 by ring]
    ring

omit [FiniteDimensional ℝ E] [MeasurableSpace E] [BorelSpace E] in
theorem norm_add_sq_le_two (a b : E) :
    ‖a + b‖ ^ 2 ≤ 2 * ‖a‖ ^ 2 + 2 * ‖b‖ ^ 2 := by
  have hp := norm_add_sq_real a b
  have hm := norm_sub_sq_real a b
  nlinarith [sq_nonneg ‖a - b‖]

omit [MeasurableSpace E] [BorelSpace E] in
/-- Pointwise Jacobian energy estimate for multiplication by a scalar. -/
theorem gaussianJacobianSq_smul_le {a : E → ℝ} {F : E → E} {x : E}
    (ha : DifferentiableAt ℝ a x) (hF : DifferentiableAt ℝ F x) :
    gaussianJacobianSq (fun y => a y • F y) x ≤
      2 * a x ^ 2 * gaussianJacobianSq F x +
      2 * ‖F x‖ ^ 2 * ∑ i, (fderiv ℝ a x (stdOrthonormalBasis ℝ E i)) ^ 2 := by
  have hd := (ha.hasFDerivAt.fun_smul hF.hasFDerivAt).fderiv
  unfold gaussianJacobianSq
  rw [hd, Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
  apply Finset.sum_le_sum
  intro i _
  simp only [add_apply, smul_apply, ContinuousLinearMap.smulRight_apply]
  have h := norm_add_sq_le_two
    (a x • fderiv ℝ F x (stdOrthonormalBasis ℝ E i))
    ((fderiv ℝ a x (stdOrthonormalBasis ℝ E i)) • F x)
  simpa only [norm_smul, Real.norm_eq_abs, mul_pow, sq_abs, mul_comm, mul_left_comm, mul_assoc]
    using h

omit [MeasurableSpace E] [BorelSpace E] in
/-- Pointwise discrepancy identity under the square-root transformation. -/
theorem gaussianSteinDiscrepancy_sqrtWeight {w : E → ℝ} {F : E → E} {s x : E}
    (hs : HasGradientAt (fun y => Real.log (w y)) s x)
    (hF : DifferentiableAt ℝ F x) :
    gaussianSteinDiscrepancy (fun y => gaussianSqrtWeight w y • F y) x =
      gaussianSqrtWeight w x * (gaussianSteinDiscrepancy F x - ⟪s, F x⟫ / 2) := by
  rw [gaussianSteinDiscrepancy_smul (hasFDerivAt_gaussianSqrtWeight hs).differentiableAt hF,
    (hasFDerivAt_gaussianSqrtWeight hs).fderiv]
  simp only [smul_apply, smul_eq_mul, innerSL_apply_apply]
  ring

omit [MeasurableSpace E] [BorelSpace E] in
/-- The transformed Jacobian is controlled by the field and its first derivative. -/
theorem gaussianJacobianSq_sqrtWeight_le {w : E → ℝ} {F : E → E} {s x : E} {K : ℝ}
    (hw : ∀ x, 0 < w x) (hs : HasGradientAt (fun y => Real.log (w y)) s x)
    (hF : DifferentiableAt ℝ F x) (hK : ‖s‖ ^ 2 ≤ K ^ 2) :
    gaussianJacobianSq (fun y => gaussianSqrtWeight w y • F y) x ≤
      2 * w x * gaussianJacobianSq F x + (K ^ 2 / 2) * (w x * ‖F x‖ ^ 2) := by
  have h := gaussianJacobianSq_smul_le (hasFDerivAt_gaussianSqrtWeight hs).differentiableAt hF
  have heq : (∑ i, (fderiv ℝ (gaussianSqrtWeight w) x (stdOrthonormalBasis ℝ E i)) ^ 2) =
      (w x / 4) * ‖s‖ ^ 2 := by
    simp only [(hasFDerivAt_gaussianSqrtWeight hs).fderiv, smul_apply, smul_eq_mul,
      innerSL_apply_apply, mul_pow, div_pow, ← Finset.mul_sum,
      (stdOrthonormalBasis ℝ E).sum_sq_inner_left, gaussianSqrtWeight_sq hw]
    norm_num
  rw [gaussianSqrtWeight_sq hw, heq] at h
  refine h.trans ?_
  nlinarith [mul_le_mul_of_nonneg_left hK (mul_nonneg (hw x).le (sq_nonneg ‖F x‖))]

/-- The weighted second-order bound for compact C² vector fields.
The finite normalizer and bounded log score are explicit. -/
theorem integral_sq_gaussianSteinDiscrepancy_normalized_le
    {w : E → ℝ} {F score : E → E} {K : ℝ}
    (hw : ContDiff ℝ 2 w) (hwpos : ∀ x, 0 < w x)
    (hwi : Integrable w (stdGaussian E))
    (hF : ContDiff ℝ 2 F) (hc : HasCompactSupport F)
    (hscore : ∀ x, HasGradientAt (fun y => Real.log (w y)) (score x) x)
    (hK : ∀ x, ‖score x‖ ^ 2 ≤ K ^ 2) :
    ∫ x, gaussianSteinDiscrepancy F x ^ 2
      ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)) ≤
      (2 + 3 * K ^ 2 / 2) *
        (∫ x, ‖F x‖ ^ 2 ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) +
      4 * ∫ x, gaussianJacobianSq F x
        ∂normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x)) := by
  let r := gaussianSqrtWeight w
  let G : E → E := fun x => r x • F x
  have hG : ContDiff ℝ 2 G := (contDiff_gaussianSqrtWeight hw hwpos).smul hF
  have hcG : HasCompactSupport G := hc.smul_left
  have hF1 := hF.of_le (by norm_num : (1 : WithTop ℕ∞) ≤ 2)
  have hG1 := hG.of_le (by norm_num : (1 : WithTop ℕ∞) ≤ 2)
  have hdF (x : E) : DifferentiableAt ℝ F x := hF.differentiable (by norm_num) x
  have hiF : Integrable (fun x => w x * ‖F x‖ ^ 2) (stdGaussian E) := by
    apply Continuous.integrable_of_hasCompactSupport
    · exact hw.continuous.mul (hF.continuous.norm.pow 2)
    · exact (hc.comp_left (g := fun z : E => ‖z‖ ^ 2) (by simp)).mul_left
  have hiJ : Integrable (fun x => w x * gaussianJacobianSq F x) (stdGaussian E) :=
    (hw.continuous.mul (continuous_gaussianJacobianSq hF1)).integrable_of_hasCompactSupport
      (hasCompactSupport_gaussianJacobianSq hc).mul_left
  have hiS : Integrable (fun x => w x * gaussianSteinDiscrepancy F x ^ 2) (stdGaussian E) := by
    apply Continuous.integrable_of_hasCompactSupport
    · exact hw.continuous.mul ((continuous_gaussianSteinDiscrepancy hF1).pow 2)
    · exact ((hasCompactSupport_gaussianSteinDiscrepancy hc).comp_left
        (g := fun t : ℝ => t ^ 2) (by norm_num)).mul_left
  have hiGS : Integrable (fun x => gaussianSteinDiscrepancy G x ^ 2) (stdGaussian E) := by
    apply Continuous.integrable_of_hasCompactSupport
    · exact (continuous_gaussianSteinDiscrepancy hG1).pow 2
    · exact (hasCompactSupport_gaussianSteinDiscrepancy hcG).comp_left
        (g := fun t : ℝ => t ^ 2) (by norm_num)
  have hiGJ : Integrable (gaussianJacobianSq G) (stdGaussian E) :=
    (continuous_gaussianJacobianSq hG1).integrable_of_hasCompactSupport
      (hasCompactSupport_gaussianJacobianSq hcG)
  have hnorm (x : E) : ‖G x‖ ^ 2 = w x * ‖F x‖ ^ 2 := by
    simp only [G, norm_smul, mul_pow, Real.norm_eq_abs, sq_abs, r, gaussianSqrtWeight_sq hwpos]
  have hpoint (x : E) :
      w x * gaussianSteinDiscrepancy F x ^ 2 ≤
        2 * gaussianSteinDiscrepancy G x ^ 2 + (K ^ 2 / 2) * (w x * ‖F x‖ ^ 2) := by
    have heq := gaussianSteinDiscrepancy_sqrtWeight (hscore x) (hdF x)
    have hsq := sq_nonneg (gaussianSteinDiscrepancy F x - ⟪score x, F x⟫)
    have hinner : ⟪score x, F x⟫ ^ 2 ≤ K ^ 2 * ‖F x‖ ^ 2 := by
      calc
        _ ≤ ‖score x‖ ^ 2 * ‖F x‖ ^ 2 := by
          simpa only [mul_pow, Real.norm_eq_abs, sq_abs] using
            pow_le_pow_left₀ (norm_nonneg ⟪score x, F x⟫)
              (norm_inner_le_norm (𝕜 := ℝ) (score x) (F x)) 2
        _ ≤ _ := mul_le_mul_of_nonneg_right (hK x) (sq_nonneg _)
    have hr := gaussianSqrtWeight_sq hwpos x
    change gaussianSteinDiscrepancy G x = r x * _ at heq
    have hp := mul_nonneg (hwpos x).le hsq
    have hb := mul_le_mul_of_nonneg_left hinner (hwpos x).le
    rw [heq]
    nlinarith [hr]
  have hfirst := integral_mono hiS ((hiGS.const_mul 2).add (hiF.const_mul (K ^ 2 / 2))) hpoint
  simp only [Pi.add_apply] at hfirst
  rw [integral_add (hiGS.const_mul 2) (hiF.const_mul (K ^ 2 / 2)),
    integral_const_mul, integral_const_mul] at hfirst
  have hsecond := integral_sq_gaussianSteinDiscrepancy_le hG hcG
  simp_rw [hnorm] at hsecond
  have hthird := integral_mono hiGJ
    ((hiJ.const_mul 2).add (hiF.const_mul (K ^ 2 / 2)))
    (fun x => by
      simpa only [Pi.add_apply, mul_assoc] using
        gaussianJacobianSq_sqrtWeight_le hwpos (hscore x) (hdF x) (hK x))
  simp only [Pi.add_apply] at hthird
  rw [integral_add (hiJ.const_mul 2) (hiF.const_mul (K ^ 2 / 2)),
    integral_const_mul, integral_const_mul] at hthird
  have hbound : (∫ x, w x * gaussianSteinDiscrepancy F x ^ 2 ∂stdGaussian E) ≤
      (2 + 3 * K ^ 2 / 2) * (∫ x, w x * ‖F x‖ ^ 2 ∂stdGaussian E) +
        4 * ∫ x, w x * gaussianJacobianSq F x ∂stdGaussian E := by linarith
  have : IsProbabilityMeasure (normalizedWithDensity (stdGaussian E) (fun x => ENNReal.ofReal (w x))) :=
    normalizedWithDensity_ofReal_isProbabilityMeasure _ hw.continuous.measurable hwpos hwi
  simp_rw [integral_normalizedWithDensity_ofReal _ hw.continuous.measurable (fun x => (hwpos x).le)]
  convert mul_le_mul_of_nonneg_left hbound
    (show 0 ≤ (∫⁻ x, ENNReal.ofReal (w x) ∂stdGaussian E).toReal⁻¹ by positivity) using 1
  ring

end ALO


==> anc/lean_alo/README.md <==
# ALO Lean project

This project implements the [formalization roadmap](../derivatives_codex/lean_proof_strategy.md). The statistical core uses isotropic coordinates (`Σ = I`). Following the user's general-covariance group-Lasso request, the development now also proves covariance transport through an invertible factor `S`, with `Σ = S† S`.

The [main theorem guide](../derivatives_codex/main_theorems.md) identifies
the current endpoints and their exact scope. **Both linear regression and
single-index models now have unconditional `E|ALO−LOO|≤C(μ,δ)/√n` results**,
for the constructed general-penalty operator and the prescribed group inverse,
including general positive-definite covariance.

The new regression modules are `RegressionALOUnconditional`,
`GroupLassoRegressionALOUnconditional`, and
`GroupLassoPrescribedCovarianceALOUnconditional`. They preserve the original
statistics and require no new group-coverage or noise-moment assumption.
The standalone weight estimates and earlier event-restricted interfaces
remain available. The manuscript `.tex` still displays the older
event-restricted statements.

Latest validation: full build passes (7,470 jobs). All 1,916 audited
declarations, including the 18 new declarations, use only `propext`,
`Classical.choice`, and `Quot.sound`. The six new modules compile without
warnings, placeholders, added axioms, or increased elaboration limits.

The single-index mean-field extension is now proved for **both** general
strongly convex penalties with the constructed operator and group Lasso with
its prescribed inverse, under general positive-definite covariance.
`singleIndex_generalPenalty_meanField` and `singleIndex_groupLasso_meanField`
give unconditional total-error and `n⁻¹ᐟ²` test bounds under the original
independent-noise/design law. Response links need only be measurable; scores
are bounded and 1-Lipschitz. Original full/LOO fits and the prescribed group
matrix are identified exactly with the score encoding. The group correction
is `tr(Q Σ)`. The single-index original-law weight extension is also proved:
`singleIndex_generalPenalty_weight` and `singleIndex_groupLasso_weight`
give integrability and constant total squared weight-error bounds, retaining
the covariance row event and allowing arbitrary independent noise without
moments. The group statistic uses the original prescribed inverse exactly,
with joint group coverage and the covariance/ridge inequality.
`singleIndex_generalPenalty_ALO_unconditional` and
`singleIndex_groupLasso_ALO_unconditional` now give the rational ALO–LOO
conclusions **without a row-event indicator**: integrable total squared
prediction error bounded independently of dimension, and test-function
error at most `C(μ,δ)/√n`. The prescribed group prediction is identified
pointwise, including its rational denominator. The previous event-restricted
theorems remain available.

The global weight bound `0≤W_i≤‖z_i‖²/(nμ)` and deletion stability give
`|ALO_i−LOO_i|≤2‖z_i‖²/(nμ)`. A Gaussian exponential tail and eighth-moment
bound control the contribution from the event complement. This requires no
additional assumptions on the penalty, score, link or independent noise.
`average_absolute_prediction_error_bound` also gives
`E[n⁻¹ Σ_i |ALO_i−LOO_i|]≤√C/√n` from the unconditional squared-error bound.
See the [completion record](../derivatives_codex/single_index_completion_plan.md)
for the exact constants and retained assumptions, including group coverage.

Validation: the full build passes (7,458 jobs). All 1,898 audited declarations,
including all 32 new named declarations, use only `propext`,
`Classical.choice`, and `Quot.sound`. The nine new modules compile without
warnings, placeholders, added axioms, or increased elaboration limits.

The following paragraphs record earlier checkpoints; their next-step notes
are superseded by the completed endpoints above.

The next weight milestone proves the constructed denominator bounds and
the actual rank-two comparison with the prescribed covariance group matrix.
The Gaussian cost of that comparison is dimension-uniform, including zero
scores under joint group coverage and without an angle assumption.
`constructedSignal_weight_bound_of_remainder` and
`groupLassoSignal_weight_bound_of_constructed` expose the remaining remainder
bound as a hypothesis; proving the actual augmented-fiber law and its remainder
estimate is the next analytic step.

The augmented fixed-signal fibers now have an exact locally Lipschitz
section and a derivative-range/tangent-cone identification, retaining the
full coefficient space. The constructed operator and remainder vanish
almost everywhere when the free fitted component or all fitted scores
are zero. This includes potentially positive-probability events.
`signalAdaptiveRemainder_bound_of_regular` reduces the full remainder bound
to the regular set with no loss in its constant.

Whole-fiber differentiability and the restricted normal isomorphism are
also checked. For almost every regular free design, every point of its
augmented fitted fiber has the same derivative range. The projected normal
map identifies that range with the free forcing compatibility space, and
the derivative kernel is exactly the free fiber direction.
`signalSliceKKTNormalEquivOfFiber` places the normal maps on a common
tangent domain and target. The transverse slice charts and their
Jacobian are now checked: `det_fderiv_signalKKTChartMap_eq_det_normal`
identifies the actual chart determinant with the relative restricted
normal determinant. A measurable good-output set supports nonnegative
integral and Haar pushforward change of variables on complete fitted
fibers.

The intrinsic curvature-weight identity is now checked as well.
`abs_det_fderiv_signalKKTChartMap_eq_reduced_ratio` expresses the actual
chart Jacobian as the ratio of reduced-curvature determinants on the
full coefficient derivative range. The proof identifies the restricted
normal inverse and reduces its log-determinant derivative by cyclic
trace, without an additional signal term.

The local Gaussian fiber normalization and statistical operator
identification are now checked. On every good augmented fiber,
`signalReducedInverse_eq_signalSliceOperator` identifies the actual
constructed operator with the fixed-curvature inverse, and the
inverse-row remainders agree pointwise.
`normalized_signalKKTChartDensity_eq_determinant_tilt` identifies the
normalized actual chart-fiber density with the curvature tilt of the
free affine Gaussian, proving its mass positive and finite.
The global conditional law on each fixed-signal slice is now checked.
`ae_isSignalKKTDeterminantLaw_condDistrib` identifies the actual conditional
distribution of free rows given the full fitted tuple as the intrinsic
determinant tilt, for almost every regular output. Measurable chart kernels,
Fubini and a countable partition supply the joint disintegration identity
and exact fitted-tuple concentration.

The fixed-signal conditional remainder estimate is now checked as well.
`signalSliceRemainder_bound_conditionalKernel` and
`ae_signalSliceRemainder_bound_condDistrib` give conditional integrability
and bound the actual constructed slice remainder by
`6 * section3RemainderConstant μ a * (1 + μ⁻¹)` times the conditional
quartic spectral envelope, where `p/n ≤ a`. An isometry identifies the
free forcing kernel with coefficient/observation spaces `T ∩ bᗮ` and
`vᗮ`; exact Gaussian and normalized determinant transport allow the tilted
Stein bound to apply. The projection defect is uniformly at most six
when `codim T ≤ 1`, including zero and collinear vectors. Only Lipschitz
scores are required. Statistical signal/noise averaging and the final
single-index weight/rational ALO--LOO results remain.

This milestone passes the full 7,406-job build and the 1,811-declaration
axiom audit, including all 26 new declarations. Only `propext`,
`Classical.choice`, and `Quot.sound` occur; the seven new modules are
warning-free.

The unconditional signal-adaptive remainder and weight estimates are now
checked. `signalAdaptiveRemainder_uniform_bound` averages the actual slice
law under measurable score selection and removes exceptional designs;
its constant depends only on `μ,δ`. `constructedSignal_weight_uniform_bound`
and `groupLassoSignal_weight_uniform_bound` remove the former statistical
moment hypotheses, retaining the weight-event indicator. The group
version uses the actual whitened prescribed inverse for arbitrary covariance
factors, with joint group coverage and the covariance/ridge assumption.
External-noise averaging and original-coordinate weight packaging, then
rational ALO--LOO bounds, remain to complete the single-index endpoints.
The full 7,414-job build and 1,829-declaration axiom audit pass; all
18 new declarations are covered and the four new modules are warning-free.

`groupLasso_prescribed_covarianceMeanField_bounds` now proves unconditional
mean-field bounds for the prescribed active-group inverse `Q`: total squared
error against actual LOO predictions is at most `C(μ,δ)`, and the test-function
error is at most `C_test(μ,δ)/√n`. The original-coordinate prediction is
`x_iᵀ b̂ + score_i tr(Q Σ)`. Neither conclusion has a row-event indicator or
conditioning on the estimator. The assumptions retain bounded 1-Lipschitz
scores, arbitrary independent joint noise, and `ridge ≥ μ ‖Σ‖`.
Joint group coverage is unnecessary for these mean-field conclusions.

The group-Lasso foundations construct the ridge-augmented penalty, its
strong-convexity proof after whitening, and the explicit active-group
inverse with symmetry, positivity, range, norm, and denominator guarantees.
Whitening preserves the full-sample and leave-one-out estimates and
leverages, converts the mean-field trace to `tr(A Σ)`, and transports the
joint independent-noise/design law. The ALO--LOO test-function rate is now
proved for the prescribed active-group inverse under general covariance.

`groupLasso_covarianceWeight_uniform_bound` and
`groupLasso_covarianceALO_test_bound` now give the weight bound and
`C(μ,δ)/√n` ALO--LOO test rate under the actual covariance-design law.
Their ridge condition is `ν ≥ μ ‖Σ‖`, with positive ridge and nonempty
sample. Strong convexity and the minimum at zero are proved from the
group penalty, rather than supplied as assumptions. The loss has a
1-Lipschitz derivative (also bounded for the test rate), and the independent
noise vector has an arbitrary joint law. These two endpoints use the
transported canonical Borel operator.

The prescribed active-group inverse now has a checked a.e. derivative
representation for Lipschitz scores. Its discrepancy from the canonical
operator is confined to the coefficient-offset line when the fitted score
is nonzero. `ae_sum_groupLassoEmpiricalALOPrediction_sub_borel_sq_le` gives
the resulting summed squared prediction bound on the row event, including
zero-score designs. The inverse is jointly measurable across active
patterns, and Gaussian averaging bounds the total squared prediction
discrepancy by a dimension-uniform constant.
`groupLasso_prescribed_covarianceALO_test_bound` proves the actual prescribed
group-inverse ALO--LOO test rate `C(μ,δ)/√n` under the original covariance-design
law. Its constant is the same as in `groupLasso_regressionALO_test_bound`,
provided the ridge satisfies `ν ≥ μ ‖Σ‖`. It retains bounded 1-Lipschitz scores,
arbitrary independent joint noise, and the original row-event indicator.
Whitening transports the entire penalty, including the anisotropic ridge.
`groupLasso_prescribed_covarianceWeight_uniform_bound` now also proves
`E[1_F Σ_i |W_i - tr(Q Σ)|²] ≤ C(μ,δ)` for the prescribed inverse.
This weight theorem needs only a 1-Lipschitz score, with no bound on score
values or moments of the independent noise vector. It assumes that the
group maps jointly cover coefficient space, as coordinate groups in a
partition do. The proof handles zero scores by the vanishing prescribed
inverse and otherwise controls both the trace and row-ratio discrepancies.
Thus both robust-regression corollary bounds now use the prescribed group
inverse under general covariance.

## Current proof status

[ALO/LinearAlgebra/TangentRelation.lean](ALO/LinearAlgebra/TangentRelation.lean) proves the first part of the deterministic tangent-relation argument. From linear maps `B,C` and the lower bound `α * ‖B η‖² ≤ ⟪B η, C η⟫`, it establishes:

- `C` maps `ker B` into the orthogonal complement of `range B`.
- The projected second component factors through `range B` as a linear operator `H`.
- This operator is unique and inherits the same quadratic lower bound.
- If `α > 0`, it is injective.
- Symmetry of `H` is equivalent to the mixed-pairing identity `⟪C ξ, B η⟫ = ⟪B ξ, C η⟫`.

The kernel argument does not require finite dimension or `α > 0`. The factorization currently assumes that the coefficient space is finite-dimensional, including the zero-dimensional case.

[ALO/LinearAlgebra/CyclicMonotonicity.lean](ALO/LinearAlgebra/CyclicMonotonicity.lean) now proves the missing implication. Cyclic monotonicity is expressed as nonpositive work on every finite closed polygon. An exact subdivided-rectangle calculation proves the mixed-pairing identity, and `existsUnique_symmetric_tangentCurvature` combines symmetry, the projected relation, the lower bound, and uniqueness. The rectangle argument requires neither finite dimension nor an analytic integration theorem.

The module also proves that supporting-hyperplane inequalities imply this polygon condition and checks the identity relation and a zero first component. Symmetry is derived from cyclic monotonicity, not from ordinary monotonicity.

[ALO/Convex/Subgradient.lean](ALO/Convex/Subgradient.lean) defines ordinary subgradient membership by the supporting-hyperplane inequality and proves its quadratic improvement and strong monotonicity from mathlib's `StrongConvexOn`. The proof uses a segment limit and does not differentiate the penalty.

[ALO/Estimator/SubgradientDerivative.lean](ALO/Estimator/SubgradientDerivative.lean) supplies the analytic interface. Centered difference quotients preserve finite polygon inequalities and the monotonicity bound; directional derivative limits transfer both to the linear derivative relation.

The main pointwise theorem is `existsUnique_curvature_of_strongConvex_local`. For a finite-valued strongly convex `R`, maps `b,q` differentiable at `θ`, and subgradient membership `q(η) ∈ ∂R(b(η))` near `θ`, it constructs the unique symmetric operator `H` on `range Db(θ)` with

\[
H(Db(\theta)\eta)=P_T Dq(\theta)\eta,
\qquad \alpha\|z\|^2\le\langle z,Hz\rangle.
\]

No smoothness of `R`, second epi-derivative, or almost-everywhere assumption is used in this pointwise theorem. The coefficient space is finite-dimensional; the parameter space may be any real normed space. The theorem permits any scalar modulus `α` satisfying `StrongConvexOn`; its strongly convex application uses `α > 0`.

[CoerciveInverse.lean](ALO/LinearAlgebra/CoerciveInverse.lean) and [RestrictedInverse.lean](ALO/LinearAlgebra/RestrictedInverse.lean) now construct the inverse and prove its bounds. The basis-free definition is

\[
A=\iota_T\bigl(H+P_T M\iota_T\bigr)^{-1}P_T,
\]

where `M` is a symmetric nonnegative loss-curvature operator and `H ≥ α I` with `α > 0`. This is the intrinsic operator corresponding to `U (H + Uᵀ M U)⁻¹ Uᵀ`; a separate theorem converting to coordinate matrices has not yet been formalized. [AmbientInverse.lean](ALO/LinearAlgebra/AmbientInverse.lean) extends the reduced operator by the identity on `Tᗮ`, constructs its explicit two-sided ambient inverse, and proves the exact basis-free identity `A = P K⁻¹ P`.

The checked results include the projected solution equation and uniqueness, symmetry, nonnegative quadratic form, `‖A‖op ≤ α⁻¹`, the quadratic upper bound, `range A = T`, annihilation of `T⊥`, the zero-subspace case, and the energy estimate `⟪A x, M (A x)⟫ ≤ ⟪x, A x⟫`.

[DerivativeRepresentation.lean](ALO/Estimator/DerivativeRepresentation.lean) combines the local subgradient-derivative theorem with the linearized KKT identity `C η = L η - M (B η)`. Its main theorem, `exists_bounded_derivative_representation`, produces `A` satisfying all the main operator bounds and `B η = A (L η)`.

[LossCurvature.lean](ALO/LinearAlgebra/LossCurvature.lean) defines the weighted row Gram operator `M z = ∑ i, d i * ⟪x i,z⟫ • x i`, the basis-free row representation of `Xᵀ D X`. It proves symmetry, nonnegativity for nonnegative weights, and domination of each row's rank-one contribution.

[Denominator.lean](ALO/LinearAlgebra/Denominator.lean) retains the coercivity term in the energy estimate and proves

\[
x_i^\top A x_i \le \frac{\|x_i\|^2}{\alpha+d_i\|x_i\|^2},\qquad
1-d_i x_i^\top A x_i \ge \frac{\alpha}{\alpha+d_i\|x_i\|^2}>0,
\]

and `(1 - d_i * ⟪x_i,A x_i⟫)⁻¹ ≤ 1 + d_i * ‖x_i‖² / α`. These results include zero weights, zero rows, and the zero tangent subspace. The row-specialized lower bound and strict positivity are exported from `LossCurvature.lean`.

[LossKKT.lean](ALO/Estimator/LossKKT.lean) now derives the concrete linearized identity by chain and product rules. For differentiable design rows `x_i(θ)`, a differentiable coefficient map `b(θ)`, fixed center `c`, and scalar scores with derivative `-d_i`, it differentiates

\[
q(\theta)=\sum_i s_i(\langle x_i(\theta),b(\theta)-c\rangle)x_i(\theta).
\]

The result is `Dq = L - M Db`, where `M = Xᵀ D X` and

\[
L[\eta]=\sum_i\left(s_i\,Dx_i[\eta]
-d_i\langle Dx_i[\eta],b-c\rangle x_i\right).
\]

The theorem `exists_lossKKT_derivative_representation` combines this calculus with local subgradient membership and finite-valued strong convexity. A single operator `A` satisfies symmetry, positivity, the norm bound, `Db = A L`, the energy and range identities, and all row-wise denominator and reciprocal bounds. It does not assume a derivative of the penalty or a linearized KKT identity. It still assumes differentiability of the coefficient map and local membership of the computed `q` in the penalty subgradient; these hypotheses are discharged for minimizing families by the objective interface below, except that coefficient differentiability remains assumed.

[Optimality.lean](ALO/Convex/Optimality.lean) proves the exact global minimizer/KKT equivalence for a finite convex penalty plus a differentiable convex loss. The necessary condition uses convex segments and a derivative limit of the loss alone, with no subgradient sum rule assumed. Strong convexity upgrades the KKT condition to quadratic objective growth and uniqueness of the minimizer.

[Objective.lean](ALO/Estimator/Objective.lean) defines the empirical loss, derives its gradient and convexity from the scalar observation losses, and specializes the KKT equivalence to the row-score sum. Its theorem `exists_minimizer_derivative_representation` derives the full pointwise operator representation and all denominator bounds from a local family of actual minimizers. Neither subgradient membership nor the linearized KKT equation is assumed. The minimizing family and its differentiability are still hypotheses; their existence and regularity are not established by this theorem.

[Stability.lean](ALO/Estimator/Stability.lean) proves the perturbation estimate

\[
\|b_\theta-b_\eta\|\le\alpha^{-1}
\|\nabla f_\theta(b_\eta)-\nabla f_\eta(b_\eta)\|.
\]

This needs neither differentiability of the minimizers nor a derivative of the penalty. The module proves continuity from gradient continuity at a fixed coefficient, a quantitative `LipschitzOnWith` estimate under uniform gradient perturbation bounds, and `locallyLipschitz_minimizers`: an existing minimizing family is locally Lipschitz if the loss gradient is jointly locally Lipschitz in the parameter and coefficient. The proof derives coefficient continuity first, then restricts to a product neighborhood; it does not assume boundedness or continuity of the minimizing family.

[Existence.lean](ALO/Convex/Existence.lean) now proves existence and uniqueness for every finite-valued strongly convex objective in finite dimensions, with no differentiability hypothesis. The proof subtracts the strong-convexity quadratic, uses continuity of finite convex functions and an affine minorant of the remainder, derives coercivity, and applies the extreme value theorem. Adding any finite convex loss preserves the modulus.

[Minimizer.lean](ALO/Estimator/Minimizer.lean) defines the unique `convexMinimizer`, proves its optimality and KKT condition, and specializes existence to empirical losses. `locallyLipschitz_convexMinimizer` establishes local Lipschitz regularity of this constructed estimator under jointly locally Lipschitz loss gradients, with no supplied minimizing family. Finite dimension is essential to the existence theorem as currently stated; no dimension-positivity assumption is needed.

[EmpiricalRegularity.lean](ALO/Estimator/EmpiricalRegularity.lean) verifies joint gradient regularity: `C¹` design rows and `C¹` scalar loss derivatives give a `C¹` empirical gradient. The uniquely constructed `empiricalEstimator` is therefore locally Lipschitz. Its negative loss gradient belongs to the penalty subgradient at every parameter.

[AEDifferentiability.lean](ALO/Estimator/AEDifferentiability.lean) extends mathlib's Lipschitz Rademacher theorem to locally Lipschitz maps using a countable open subcover. In finite-dimensional real parameter spaces, the actual empirical estimator and its KKT subgradient are differentiable on one common full-measure set for any additive Haar measure. These theorems use `C¹` design rows, convex observation losses with explicitly supplied `C¹` derivatives, and an arbitrary finite-valued strongly convex penalty. They impose no penalty differentiability and assume neither existence nor differentiability of the estimator. Absolute-continuity transfer is supplied by the combined operator theorem below.

[EmpiricalALO.lean](ALO/Estimator/EmpiricalALO.lean) provides the combined theorem `ae_exists_empiricalALO`. For the uniquely constructed empirical estimator, almost every parameter admits an operator satisfying the explicit predicate `IsEmpiricalALO`: the coefficient derivative exists, `Db = A L`, `A` is symmetric and nonnegative, `‖A‖ ≤ α⁻¹`, its range is the derivative range, the energy bound holds, and all row-wise denominator and reciprocal estimates hold for this same `A`. The scalar curvature `d_i = deriv (slope i) ⟪x_i,b-c⟫` is nonnegative as a consequence of loss convexity. The theorem assumes neither estimator existence nor estimator differentiability nor KKT membership. It requires finite-dimensional real parameter and coefficient spaces, `C¹` rows, convex finite observation losses with supplied `C¹` derivatives, and a finite-valued strongly convex penalty.

`ae_exists_empiricalALO_of_absolutelyContinuous` transfers the full statement to any design measure absolutely continuous with respect to parameter-space Haar measure. The uniqueness and defined operator extension below strengthen pointwise existence, but do not yet supply measurability or compatibility across a KKT fiber.

[OperatorUniqueness.lean](ALO/LinearAlgebra/OperatorUniqueness.lean) proves that symmetry, `B = A L`, and `range A = range B` uniquely determine `A`. Neither finite dimension, positivity, nor ambient surjectivity of `L` is needed for this uniqueness theorem. Surjective reparametrization preserves the defining factorization and range conditions. This concerns the realized derivative/forcing pair, not the penalty/subgradient pair alone, and does not cover restriction to a smaller slice.

[CanonicalOperator.lean](ALO/Estimator/CanonicalOperator.lean) proves uniqueness for `IsEmpiricalALO` and defines `empiricalALOOperator` to be this unique solution when one exists, and zero otherwise. Its norm bound holds at every parameter. `ae_existsUnique_empiricalALO` gives almost-everywhere unique existence, and `ae_empiricalALOOperator_spec` gives all conclusions for the defined operator under absolutely continuous design laws. Defining the operator by unique choice does not by itself prove measurability.

[MeasureTheory/UniqueSelection.lean](ALO/MeasureTheory/UniqueSelection.lean) proves that a single-valued relation with a Borel graph has a measurable default extension. [LinearAlgebra/MeasurableFactor.lean](ALO/LinearAlgebra/MeasurableFactor.lean) applies this to the unique symmetric derivative factor, expressing its range condition through a finite-dimensional continuous linear lifting witness. [Estimator/MeasurableOperator.lean](ALO/Estimator/MeasurableOperator.lean) proves measurability of the loss-forcing map and defines `measurableEmpiricalALOOperator`. This operator is Borel everywhere and agrees with the pointwise ALO operator wherever the full predicate holds. For the actual estimator it is measurable and satisfies the derivative, range, energy, norm, and denominator conclusions almost everywhere under any design law absolutely continuous with respect to Haar measure.

[Estimator/FiberGeometry.lean](ALO/Estimator/FiberGeometry.lean) begins the unsliced deterministic fiber argument. It defines the fitted KKT tuple `(h,u,q)` and its compatibility set, proves that every fitted tuple is compatible, and proves the exact full-fiber identity

\[
\Gamma(X)=\Gamma(X_0)
\quad\Longleftrightarrow\quad
Xh_0=u_0,\qquad X^\top v(u_0)=q_0.
\]

The reverse implication is obtained from the KKT condition and uniqueness of the strongly convex minimizer, without estimator or penalty differentiability.

[Estimator/FiberLift.lean](ALO/Estimator/FiberLift.lean) formalizes the explicit unsliced rank-two lift. For every compatible nondegenerate tuple it proves both correction equations and then proves that the corrected design maps exactly to the prescribed tuple. The observation-space Euclidean pairing is written as an explicit finite coordinate sum, avoiding dependence on an unrelated function-space norm instance.

[Estimator/FiberLiftRegularity.lean](ALO/Estimator/FiberLiftRegularity.lean) identifies the KKT record with its canonical product of finite-dimensional coordinate spaces. It proves that the lift vanishes at the fitted tuple of its base design and is `C¹` wherever the coefficient and score denominators are nonzero. Mathlib's strict-derivative estimate then supplies a Lipschitz bound on a neighborhood of every such tuple.

[Estimator/FiberTangent.lean](ALO/Estimator/FiberTangent.lean) uses mathlib's contingent tangent cone. It proves generally that the range of a derivative lies in the tangent cone of any set containing the map's image. Conversely, a differentiable local right inverse makes the tangent cone equal to that derivative range; this follows by differentiating the right-inverse identity within the set. The explicit KKT lift is proved to be such a local right inverse on the open nondegenerate locus, yielding the full identity

\[
T_{\mathcal C}(\Gamma(X))=\operatorname{range}D\Gamma(X)
\]

at every nondegenerate differentiability point.

[Estimator/TangentConeEstimate.lean](ALO/Estimator/TangentConeEstimate.lean) proves the finite-dimensional compactness lemma required by the propagation argument. If the contingent tangent cone of a set at a point is a linear subspace `L`, then the normal component of nearby secants is little-o of the secant, and equivalently

\[
\operatorname{dist}(\omega'-\omega,L)
  =o(\|\omega'-\omega\|)
\quad (\omega'\in\mathcal C,\ \omega'\to\omega).
\]

[Estimator/FiberForcing.lean](ALO/Estimator/FiberForcing.lean) defines the fixed-tuple design forcing `E ↦ (Eᵀv, Eh)` and its compatibility hyperplane. The explicit rank-two forcing lift is proved to realize every compatible pair when `h` and `v` are nonzero, so the forcing map is surjective onto exactly that subspace.

[Estimator/DifferentialForcing.lean](ALO/Estimator/DifferentialForcing.lean) defines the continuous linear map `N_X(δh,δu,δq) = (δq + Xᵀ(d ⊙ δu), δu - Xδh)`. It derives the differentiated predictor and transpose-score identities by calculus from the exact empirical KKT equations, and proves at every differentiability point of the actual fitted-tuple map that `N_X ∘ DΓ = B_ω`. Strong convexity transfers the tangent lower bound to the coefficient and subgradient components; together with nonnegative loss curvature this proves the exact kernel identity `ker DΓ = ker B_ω`.

On the nondegenerate locus, the same file constructs the resulting linear equivalence from `range DΓ` onto the forcing compatibility subspace. It proves that the compatibility functional of `N_Y` depends on the design only through the two fiber coordinates `Yh` and `Yᵀv`; finite-dimensionality and coercivity then transport the equivalence to every `Y` with the same fitted KKT datum.

[Estimator/DifferentiabilityPropagation.lean](ALO/Estimator/DifferentiabilityPropagation.lean) isolates the analytic propagation mechanism. It composes the tangent-cone secant estimate with a Lipschitz parametrization to obtain parameter-scale normal little-o control, and proves that this normal estimate plus a little-o linearized-constraint residual yields differentiability with derivative given by the inverse tangent constraint.

[Estimator/KKTResidual.lean](ALO/Estimator/KKTResidual.lean) proves the exact finite-increment formula for the empirical linearized-constraint residual. It decomposes the residual into the scalar score Taylor remainder and the two bilinear design–score and design–coefficient cross terms. Coordinatewise scalar differentiation and a general bounded-bilinear estimate prove that each of these terms is little-o under the corresponding local `O(E)` increment bounds.

The subsequent deterministic and Gaussian development now includes whole-fiber
differentiability and curvature constancy, the KKT/reduced-curvature determinant
comparison, positive finite determinant normalization, and actual Gaussian
conditioning for fixed linear forcing data. The detailed current ledger is in
the [roadmap](../derivatives_codex/lean_proof_strategy.md).

[MeasurableKKTSection.lean](ALO/Estimator/MeasurableKKTSection.lean) defines a
Borel set of regular good outputs through the explicit zero-based fiber
representative. It proves that almost every regular output of a design law
dominated by Haar measure belongs to this set.
[KKTChartCoordinates.lean](ALO/Estimator/KKTChartCoordinates.lean), using
[TransverseKKTSection.lean](ALO/Estimator/TransverseKKTSection.lean) and
[ProjectionCoordinates.lean](ALO/LinearAlgebra/ProjectionCoordinates.lean),
constructs full-dimensional charts covering whole fibers over open output
neighborhoods. The coordinate map is bijective, its inverse is explicit, and
both directions are locally Lipschitz.

[KKTChartJacobian.lean](ALO/Estimator/KKTChartJacobian.lean) now proves the
chart Jacobian on good fibers: its absolute determinant is the ratio of
reduced-curvature determinants at the image and transverse representative.
The proof differentiates the chart identities, reduces to the relative KKT
normal map, and uses the endpoint comparison in
[FiberDeterminantRatio.lean](ALO/Estimator/FiberDeterminantRatio.lean).
The good-output theorem supplies differentiability and scalar loss
curvature from the model assumptions.

[KKTChartChangeOfVariables.lean](ALO/Estimator/KKTChartChangeOfVariables.lean)
proves Haar change of variables, both as a nonnegative integral identity and
as a pushforward measure identity, on arbitrary measurable good output
pieces contained in a chart. Its image contains the complete corresponding
fibers. Restriction to good outputs supplies pointwise differentiability
directly.

[KKTChartFubini.lean](ALO/Estimator/KKTChartFubini.lean) now supplies the
iterated integral for the actual ambient design Gaussian over each good
output piece. The fixed transverse/fiber split and its Haar normalization
are proved in
[ProjectionProductMeasure.lean](ALO/MeasureTheory/ProjectionProductMeasure.lean).
The Gaussian density uses the Euclidean design norm, with its density against
transported volume proved in
[DesignGaussianDensity.lean](ALO/Estimator/DesignGaussianDensity.lean).

[KKTChartFiberGaussian.lean](ALO/Estimator/KKTChartFiberGaussian.lean) proves
that normalizing the ambient Gaussian density in the actual chart fiber
coordinates gives the canonical affine Gaussian law. It allows nonisometric
coordinates and proves that the unnormalized conversion factor is positive
and finite.

[KKTChartWeightedFiber.lean](ALO/Estimator/KKTChartWeightedFiber.lean) now
combines the Gaussian conversion and determinant ratio. It proves positive
finite chart normalizers from the Gaussian determinant moment bounds and
identifies each normalized fiber law with the determinant tilt.
[KKTChartKernel.lean](ALO/Estimator/KKTChartKernel.lean) constructs a measurable
Markov kernel directly from the chart density, without a measurable choice
of tangent bases.

[KKTChartDisintegration.lean](ALO/Estimator/KKTChartDisintegration.lean)
proves the normalized local mixture identity and identifies its actual output
marginal. [KKTChartOutputCoordinates.lean](ALO/Estimator/KKTChartOutputCoordinates.lean)
reindexes the kernel by the fitted tuple through an explicit homeomorphism.
[KKTChartOutputKernel.lean](ALO/Estimator/KKTChartOutputKernel.lean) proves the
local joint-test disintegration against the actual fitted-tuple marginal,
on any measurable good output piece contained in one chart. Each kernel is
concentrated on its nonlinear fitted-tuple fiber.

[KKTChartCover.lean](ALO/Estimator/KKTChartCover.lean) and
[KernelPartition.lean](ALO/MeasureTheory/KernelPartition.lean) now provide the
countable chart partition and measurable kernel patching.
[KKTGlobalDisintegration.lean](ALO/Estimator/KKTGlobalDisintegration.lean)
constructs a total Markov kernel, proves its joint-test identity against the
actual output marginal on the good locus, and identifies it with the original
`condDistrib` there. The theorem
`ae_isEmpiricalKKTDeterminantLaw_condDistrib` proves that the actual conditional
law is the intrinsic determinant tilt of the canonical affine Gaussian for
almost every regular fitted tuple. The formula uses reduced curvature at a
differentiable realization of that tuple and does not select a measurable
tangent basis.

[LogDetGradient.lean](ALO/Estimator/LogDetGradient.lean) proves the actual
Euclidean gradient formula `2 D X A` for the fixed-fiber log determinant.
[ReducedInverseRowBound.lean](ALO/LinearAlgebra/ReducedInverseRowBound.lean)
bounds its squared norm by `(∑ i, d i) / α`, using the coercive energy estimate
and a scalar completion of the square for each row.
[LogDetFiberGradient.lean](ALO/Estimator/LogDetFiberGradient.lean) transfers the
bound to every affine free-coordinate space and allows subtraction of a
constant log normalizer. For `0 ≤ d_i ≤ 1` and `α = n μ`, the squared gradient
bound is `1/μ`, with no coefficient-dimension factor. This concerns the log
density relative to the affine Gaussian.

[GaussianIntegrationByParts.lean](ALO/MeasureTheory/GaussianIntegrationByParts.lean)
proves directional Gaussian integration by parts from the radial density,
both with explicit integrability assumptions and for compact C¹ tests.
[WeightedGaussianIntegrationByParts.lean](ALO/MeasureTheory/WeightedGaussianIntegrationByParts.lean)
proves the normalized scalar and vector-field identities, with divergence
defined as the derivative's trace.
[DeterminantGaussianIntegrationByParts.lean](ALO/Estimator/DeterminantGaussianIntegrationByParts.lean)
specializes to every fixed affine design fiber: the determinant weight is
positive, smooth, Gaussian-integrable, and its score is the projected
`2 D X A`. For compactly supported C¹ fields, the checked identity is
`E_w[⟨k,F(k)⟩ − tr DF(k)] = E_w[⟨P_K(2 D X A),F(k)⟩]`.

[LipschitzIntegrationByParts.lean](ALO/MeasureTheory/LipschitzIntegrationByParts.lean)
uses smooth cutoffs and Rademacher's theorem to allow noncompact locally
Lipschitz tests with explicit product integrability.
[LocallyLipschitzGaussianIntegrationByParts.lean](ALO/MeasureTheory/LocallyLipschitzGaussianIntegrationByParts.lean)
exports normalized scalar and vector identities with that regularity.
The determinant module specializes them to fixed fibers. A norm-based
interface requires integrability of `w ‖F‖`, `w ‖DF‖`, `w ‖z‖ ‖F‖`,
and `‖Dw‖ ‖F‖` under the reference Gaussian.

[GaussianSecondOrderStein.lean](ALO/MeasureTheory/GaussianSecondOrderStein.lean)
proves the exact second-order Gaussian identity for compact C² fields,
including the nonsymmetric trace term, and the dimension-free Frobenius
bound.
[WeightedSecondOrderStein.lean](ALO/MeasureTheory/WeightedSecondOrderStein.lean)
proves the normalized weighted estimate with coefficients `2 + 3 K² / 2`
and `4` by applying the ordinary estimate to `sqrt(w) F`. This currently
assumes compact C² fields and positive Gaussian-integrable C² weights
with squared log-score norm at most `K²`. No derivative of the score
enters the bound.

[NoncompactSecondOrderStein.lean](ALO/MeasureTheory/NoncompactSecondOrderStein.lean)
extends both inequalities to noncompact C² fields with finite squared
field/Jacobian norms under the target law. It also proves that the
discrepancy square is integrable, without assuming any extra moment of
`‖x‖ ‖F x‖`. The constants remain unchanged.

[LipschitzMollification.lean](ALO/MeasureTheory/LipschitzMollification.lean)
proves smooth approximation with a.e. derivative convergence.
[LipschitzSecondOrderStein.lean](ALO/MeasureTheory/LipschitzSecondOrderStein.lean)
uses it and cutoffs to obtain the ordinary and normalized weighted
inequalities for **noncompact locally Lipschitz fields**. The two energy
assumptions suffice; integrability of the discrepancy square is a conclusion.
The weighted constants remain `2 + 3 K² / 2` and `4`, with a positive C²
weight and bounded log score.

[InverseDesignRegularity.lean](ALO/Estimator/InverseDesignRegularity.lean)
proves local Lipschitz regularity of the inverse-row map `X ↦ (A(X) X_i)_i`,
with linear field growth and quadratic first-derivative growth. These
bounds survive affine restriction and fixed linear output maps.

[InverseDesignDerivative.lean](ALO/Estimator/InverseDesignDerivative.lean)
proves smoothness and the exact formulas `DA[U] = -A (δM[U]) A` and
`D(A X_i)[U] = A U_i - A (δM[U]) (A X_i)`, including tangent-supported
inverses and affine restrictions with fixed output maps.

[InverseDesignStein.lean](ALO/Estimator/InverseDesignStein.lean)
discharges both weighted energies using the determinant polynomial envelope
and applies Stein to the fixed-fiber inverse fields. Its explicit projected
row specialization has coefficients `2 + 3 μ⁻¹ / 2` and `4` when `α = n μ`
and `0 ≤ d_i ≤ 1`, with no remaining test-moment assumptions.

[InverseRowDivergence.lean](ALO/Estimator/InverseRowDivergence.lean)
computes the three-term divergence and identifies the Stein discrepancy
with `Rem_i'` from the proof of Theorem 3.1. The endpoint gives a finite
second moment and the determinant-weighted Stein bound for that remainder,
assuming an explicit product-projection action and orthogonal affine mean.

[FiberInverseRowStein.lean](ALO/Estimator/FiberInverseRowStein.lean)
discharges those geometric hypotheses for the nondegenerate forcing fibers:
`P` projects onto `hᗮ`, the observation projection has entries
`δ_ji - v_j v_i / ‖v‖²`, and the explicit forcing lift is the orthogonal
mean. The corrected-remainder endpoint has no extra geometric or moment
assumptions.

[InverseDesignEnergy.lean](ALO/Estimator/InverseDesignEnergy.lean)
proves dimension-uniform **ambient** field/Jacobian energy bounds. For
`α = n μ`, `p/n ≤ δ`, and `s = ‖X‖op²/n`, these are `δ μ⁻² s` and
`3 (δ μ⁻² + (δ+1) δ μ⁻³ s)`. The derivative sum uses orthonormal
coefficient coordinates and all design rows.

[ProjectedInverseDesignEnergy.lean](ALO/Estimator/ProjectedInverseDesignEnergy.lean)
transfers these bounds to the projected fields using output contraction
and Bessel's inequality for the input restriction.
[SummedInverseRowStein.lean](ALO/Estimator/SummedInverseRowStein.lean)
then proves a finite second moment and a bound
`E sum_i (Rem_i')² ≤ C₀(μ,δ) + C₁(μ,δ) E s` on the concrete nondegenerate
forcing fibers, under their normalized determinant law. The design moment
is proved finite, and both constants are explicit.

[InverseRemainderCorrection.lean](ALO/Estimator/InverseRemainderCorrection.lean)
proves the four-term deterministic correction and bounds it by the
Frobenius energies of `X-QXP` and `tr(A)I-tr(AP)Q`, with explicit
coercivity and design-norm factors.

[FiberProjectionDefects.lean](ALO/Estimator/FiberProjectionDefects.lean)
discharges both defects for the concrete rank-one complements. It proves
`sum_i (Rem_i-Rem_i')² ≤ Ccorr(μ,δ) (1+‖X‖op²/n)²`, with an explicit
positive constant and no remaining projection-defect assumptions.

[FiberRemainderBound.lean](ALO/Estimator/FiberRemainderBound.lean)
integrates the correction with the summed Stein bound. It proves
`E sum_i Rem_i² ≤ C(μ,δ) E[(1+‖X‖op²/n)²]` for the original remainder
on each concrete nondegenerate forcing fiber. Both moments are finite;
the positive constant is explicit and independent of dimension.

[FiberRemainderTransport.lean](ALO/Estimator/FiberRemainderTransport.lean)
pushes the free-coordinate determinant law forward to the intrinsic
determinant tilt of `kktFiberGaussian`. The same original-remainder bound,
with both moments finite, now holds in ordinary design coordinates.

[EmpiricalFiberInverse.lean](ALO/Estimator/EmpiricalFiberInverse.lean)
identifies the fixed-curvature inverse with the measurable empirical ALO
operator at every point of the same nondegenerate fiber of a differentiable
base point. It also identifies the corresponding remainders, using current
fitted loss curvatures.

The four numbered results of Section 3 are complete for the agreed
covariance scope `Σ = I`. The final entry point is
[Section3Theorems.lean](ALO/Estimator/Section3Theorems.lean):
`section3_theorem31`, `section3_corollary32`, and `section3_corollary34`.
Each exports the remainder, denominator, and Proposition 3.3 event bounds.

[GeneralProjectionDefects.lean](ALO/Estimator/GeneralProjectionDefects.lean)
and [GeneralRemainderCorrection.lean](ALO/Estimator/GeneralRemainderCorrection.lean)
prove the correction for arbitrary projections, with the required factor
`1+d_P²+d_Q`.
[Section3Gaussian.lean](ALO/Estimator/Section3Gaussian.lean) now proves the
general isotropic affine Gaussian remainder bound, with the manuscript's
quartic envelope and finite moments. The tilted version now allows a
locally Lipschitz log weight with bounded almost everywhere score.
The theorem mapping and validation history are recorded in the
[completion tracker](../derivatives_codex/section3_completion.md).

[EmpiricalConditionalRemainder.lean](ALO/Estimator/EmpiricalConditionalRemainder.lean)
now applies the empirical identities under the intrinsic conditional law.
The actual empirical remainder has a finite conditional second moment,
bounded by a uniform constant times the conditional quartic design envelope,
at almost every regular fitted output.
[EmpiricalRemainderAveraging.lean](ALO/Estimator/EmpiricalRemainderAveraging.lean)
averages this estimate over the actual regular event and proves integrability
there. The right side is the finite ambient quartic design moment.
[GaussianDesignSpectralMoments.lean](ALO/Estimator/GaussianDesignSpectralMoments.lean)
now bounds that moment by a constant depending only on the aspect ratio,
using finite unit-ball nets and a universal scalar Gaussian exponential
moment.
[EmpiricalRegularRemainder.lean](ALO/Estimator/EmpiricalRegularRemainder.lean)
combines these results into `empiricalRemainder_uniform_bound_regular`:
the expected sum of squared empirical remainders on the regular event is
bounded by `C(μ,δ)`, with integrability proved and no remaining moment
assumptions.
[DegenerateEmpiricalOperator.lean](ALO/Estimator/DegenerateEmpiricalOperator.lean)
now proves that the existing Borel empirical operator and remainder vanish
almost everywhere on both degenerate events. This uses derivative locality
on the fixed estimator level sets and does not assume those events are null.
[EmpiricalRemainderBound.lean](ALO/Estimator/EmpiricalRemainderBound.lean)
exports `empiricalRemainder_uniform_bound`, which removes the event
restriction: the expected sum of squared empirical remainders is bounded
by `C(μ,δ)` under the original Gaussian design law, for fixed model
ingredients.
[ParametricEmpiricalRemainder.lean](ALO/Estimator/ParametricEmpiricalRemainder.lean)
proves joint continuity of the estimator and joint measurability of its
design derivative, fitted curvatures, Borel operator, and remainder when
the loss slopes are jointly continuous in the external parameter and scalar
predictor. `parametricEmpiricalRemainder_uniform_bound` averages over any
independent external probability law, with product integrability proved
and the same constant `C(μ,δ)`. The external law needs no density or moments.
[RegressionRemainder.lean](ALO/Estimator/RegressionRemainder.lean)
instantiates this result for `y i = ⟪X i, β⟫ + ε i` and convex `C²`
residual loss `ρ` with `ρ'' ≤ 1`. It proves the centered objective identity,
the slope and curvature formulas, and every parameterized-loss hypothesis.
`regressionRemainder_uniform_bound` bounds the expected squared-remainder
sum under any noise-vector law independent of the Gaussian design.
Noise coordinates may be dependent, and no noise moment assumptions are used.
[EmpiricalWeightBound.lean](ALO/Estimator/EmpiricalWeightBound.lean)
proves `empiricalWeight_uniform_bound` for fixed model ingredients on the
manuscript's event `F = {∀ i, ‖X i‖ ≤ √p + √n}`. The existing a.e.
denominator estimates bound the squared weight-error sum by
`(1 + 2(δ⁻¹ + 1)/μ)²` times the squared-remainder sum. Event-restricted
integrability and the resulting dimension-uniform expectation bound are
proved for the same Borel empirical operator, including degenerate events.
[ParametricEmpiricalWeight.lean](ALO/Estimator/ParametricEmpiricalWeight.lean)
proves joint measurability of the weight errors and transfers the a.e.
comparison to the product law. `parametricEmpiricalWeight_uniform_bound`
preserves the constant under independent external-parameter averaging.
[RegressionWeightBound.lean](ALO/Estimator/RegressionWeightBound.lean)
exports `regressionWeight_uniform_bound`, discharging the loss-family
hypotheses for regression with convex `C²` residual loss and `ρ'' ≤ 1`.
It allows any independent noise-vector law, without density or moment
assumptions. This is the general-penalty Borel-operator version of the
regression weight estimate, not an identification with a prescribed
active-Hessian matrix on degenerate events.
[LeaveOneOutStability.lean](ALO/Estimator/LeaveOneOutStability.lean)
constructs the unique estimator after deleting one loss term while retaining
the original penalty and its modulus. It proves optimality, KKT, local
Lipschitz regularity, and invariance under changing the deleted row or loss.
`leaveOneOutEstimator_scaled_stability` proves the manuscript's
`α ‖b - bⁱ‖ ≤ ‖Xᵢ‖ |slopeᵢ(⟨Xᵢ,b-c⟩)|` inequality, with the score at
the full fit. Unit-bounded realized scores also give the summed squared
coefficient-deletion bound.
[EstimatorNormBounds.lean](ALO/Estimator/EstimatorNormBounds.lean)
proves, when the penalty is minimized at zero and the relevant realized
scores have magnitude at most one,
`‖b‖, ‖bⁱ‖ ≤ α⁻¹ ‖X‖op √n`. The leave-one-out bound uses only retained
scores and the original full-design norm. It also gives
`sum_i ‖b-bⁱ‖² ≤ α⁻² p ‖X‖op²`.
[MeanFieldDerivativeEnergy.lean](ALO/Estimator/MeanFieldDerivativeEnergy.lean)
proves the empirical single-row derivative formula and its summed energy
in any coefficient subspace annihilating the fixed center. The actual
estimator satisfies the bound
`2pn/α² + 2pn ‖X‖op²/α³` almost everywhere under the Gaussian design,
assuming bounded scores, curvature at most one, and a penalty minimized
at zero. Projection removes dependence on the magnitude of a regression
signal used as the center.
[MeanFieldDecomposition.lean](ALO/Estimator/MeanFieldDecomposition.lean)
defines the row divergence on the free subspace and identifies its ambient
trace formula. It proves the exact three-term correction between the
projected Stein discrepancy and the mean-field prediction error, then
bounds its squared sum for the actual full-fit/leave-one-out pair.
The curvature term uses `α⁻¹ ‖P b‖²`, without an extra coefficient-dimension
factor. The averaging and prediction bound are supplied by the modules below.
[MeanFieldRowSlice.lean](ALO/Estimator/MeanFieldRowSlice.lean)
constructs the free Gaussian row slice and proves that the leave-one-out
coefficient is constant on it. It identifies the projected discrepancy
by the chain rule from the full-design derivative, proves field
square-integrability from deletion stability, and applies locally Lipschitz
second-order Stein. Its remaining slice hypotheses are a.e. full-design
differentiability and coordinate-derivative-energy integrability.
This step conditions on ordinary observation coordinates, never the estimator.
[GaussianRowDisintegration.lean](ALO/Estimator/GaussianRowDisintegration.lean)
splits Euclidean design space into the free part of one row and its
orthogonal complement. Independent standard Gaussians on those two fixed
spaces reconstruct the original design law. Ambient almost-everywhere
properties and integrability therefore transfer to almost every row slice.
[ConditionalMeanFieldStein.lean](ALO/Estimator/ConditionalMeanFieldStein.lean)
uses this transfer to discharge both slice hypotheses: full-design
differentiability follows from Rademacher, and row derivative-energy
integrability follows from the summed energy bound and Gaussian spectral
moments. `ae_secondOrderStein_meanFieldRowSlice` gives the actual conditional
discrepancy estimate, without assuming either slice property.
It assumes fixed losses, bounded scores, curvature at most one, a penalty
minimized at zero, and a free subspace annihilating the fixed center.
The estimator varies with the free row; the leave-one-out fit is constant.
[MeanFieldSteinAveraging.lean](ALO/Estimator/MeanFieldSteinAveraging.lean)
proves ambient square-integrability of the projected discrepancy and
averages the conditional Stein estimate. The summed bound is
`2pn/α² + (p/α² + 2pn/α³) E‖X‖op²`.
The proof establishes the integrability needed by Fubini from the slice
estimate and integrable energy bounds.
[GaussianProjectedMoments.lean](ALO/MeasureTheory/GaussianProjectedMoments.lean)
and [GaussianDesignProjectedMoments.lean](ALO/Estimator/GaussianDesignProjectedMoments.lean)
bound the mixed row moment by a universal constant times projection rank
times coefficient dimension. A rank-one signal complement therefore costs
`O(p)`, preserving the required dimension dependence.
[EmpiricalMeanFieldBound.lean](ALO/Estimator/EmpiricalMeanFieldBound.lean)
combines this moment with the averaged Stein estimate and the three
correction terms, using the actual Borel empirical operator.
[EmpiricalMeanFieldRate.lean](ALO/Estimator/EmpiricalMeanFieldRate.lean)
proves `E sum_i C_i² ≤ empiricalMeanFieldConstant μ δ`, with integrability,
when `α=nμ`, `p≤n/δ`, and the complementary rank is at most one.
This is the dimension-uniform prediction bound for fixed losses under the
Gaussian design. It requires continuously differentiable scores, bounded
scores and curvature, and a strongly convex penalty minimized at zero.
It does not assume a smooth penalty or condition on the estimator.
[ParametricEmpiricalMeanField.lean](ALO/Estimator/ParametricEmpiricalMeanField.lean)
proves joint continuity of the leave-one-out estimator and measurability
of the mean-field error, then averages over independent external loss
parameters.
[RegressionMeanField.lean](ALO/Estimator/RegressionMeanField.lean)
gives the uniform prediction bound for convex `C²` residual losses,
arbitrary signal, and any independent noise-vector law. Noise coordinates
may be dependent, and no noise moments or density are assumed.
[MeanFieldPredictionMoments.lean](ALO/Estimator/MeanFieldPredictionMoments.lean)
bounds the corrected full-fit prediction energy by `n C(μ,δ)`, using the
whole prediction vector and the Gaussian fourth spectral moment.
[MeanFieldTestComparison.lean](ALO/Estimator/MeanFieldTestComparison.lean)
and [RegressionMeanFieldTest.lean](ALO/Estimator/RegressionMeanFieldTest.lean)
prove the mean-field versus leave-one-out test-function rate `C(μ,δ)/√n`,
including integrability, under the manuscript's growth condition and
joint measurability of the test function. The regression statement uses
the actual responses `⟨X_i,β⟩+ε_i` and assumes no noise moments.
This completes both statistical mean-field conclusions for the stated
convex `C²` regression loss class.
[ALOPredictionComparison.lean](ALO/Estimator/ALOPredictionComparison.lean)
defines the rational ALO prediction and proves its exact relation to the
mean-field prediction and empirical weight error. Bounded scores transfer
the weight theorem to a squared prediction bound on the same row event.
[EventPredictionTestComparison.lean](ALO/MeasureTheory/EventPredictionTestComparison.lean)
provides the event-restricted test comparison under the original law,
without normalization by the event probability.
[ALOTestComparison.lean](ALO/Estimator/ALOTestComparison.lean) combines
the ALO–mean-field and mean-field–LOO comparisons.
[RegressionALO.lean](ALO/Estimator/RegressionALO.lean) proves
`E[1_F |ALO - LOO|] ≤ aloLOOTestConstant μ δ / √n`, including
integrability, for identity-covariance regression and the same convex
`C²` residual losses. The noise-vector law is arbitrary and independent
of the design; no noise moments are assumed. The penalty is strongly
convex and minimized at zero, and may be nonsmooth.
This is the statistical conclusion of the manuscript's robust-regression
corollary (`robst_conclusion_LOO`) for the canonical Borel empirical
operator. The later group-Lasso modules now transfer this test conclusion
to the prescribed active-group inverse, including general covariance.
The smooth-penalty inverse specialization described below has its own
remaining averaging work.
[SmoothPenalty.lean](ALO/Convex/SmoothPenalty.lean) derives symmetry and
coercivity of the ordinary Hessian from strong convexity and `C²`
regularity. [LossForcingRange.lean](ALO/Estimator/LossForcingRange.lean)
proves that two symmetric matrices solving the same design derivative
equation differ by at most rank one when the score vector is nonzero.
It also gives a sufficient condition for exact equality; nonzero scores
alone do not suffice.
[SmoothEmpiricalOperator.lean](ALO/Estimator/SmoothEmpiricalOperator.lean)
defines the prescribed full inverse `(∇²R(b)+XᵀDX)⁻¹`, proves its
derivative equation for the actual estimator and its strict denominator
bounds, and applies the rank-one discrepancy theorem.
[RankOnePredictionEnergy.lean](ALO/Estimator/RankOnePredictionEnergy.lean)
bounds the summed squared quadratic forms by
`‖A-A'‖² ‖X‖op⁴`, avoiding a growing dimension factor.
[SmoothALOPredictionComparison.lean](ALO/Estimator/SmoothALOPredictionComparison.lean)
proves the resulting prediction bridge on the row event, including
zero-score designs, and its almost-everywhere version under the original
Gaussian law. Integrating this bridge and transferring the test rate to
the prescribed inverse remain to be done.
[DerivativeNullPreimage.lean](ALO/MeasureTheory/DerivativeNullPreimage.lean)
and [LipschitzScalarChainRule.lean](ALO/MeasureTheory/LipschitzScalarChainRule.lean)
prove the scalar chain rule needed for merely Lipschitz scores:
`D(ψ ∘ u)=deriv ψ(u) • Du` almost everywhere for locally Lipschitz `u`.
The proof covers fitted values where `ψ` is nondifferentiable by proving
that `Du=0` almost everywhere there. It requires no density assumption
on the predictor's distribution.
[LipschitzEmpiricalRegularity.lean](ALO/Estimator/LipschitzEmpiricalRegularity.lean)
derives local Lipschitz continuity and almost-everywhere differentiability
of the actual estimator under Lipschitz scores.
[LipschitzEmpiricalALO.lean](ALO/Estimator/LipschitzEmpiricalALO.lean)
applies the scalar chain rule to fitted predictors and recovers the full
`IsEmpiricalALO` predicate for the same Borel operator. Symmetry,
positivity, the norm bound, derivative and range identities, energy
inequality, and strict denominator bounds all hold almost everywhere
without a `C²` loss or smooth penalty assumption. For 1-Lipschitz
scores the curvature lies in `[0,1]`, with value zero at scalar kinks.
[RegressionMeanField.lean](ALO/Estimator/RegressionMeanField.lean) and
[RegressionMeanFieldTest.lean](ALO/Estimator/RegressionMeanFieldTest.lean)
now export `regressionMeanField_uniform_bound_of_lipschitz_score` and
`regressionMeanField_test_bound_of_lipschitz_score`. They assume convex
differentiable residual loss with a 1-Lipschitz derivative and `|ρ'|≤1`,
and prove the same dimension-uniform summed prediction bound and
`C(μ,δ)/√n` test rate. The penalty may be nonsmooth, the independent
noise law is arbitrary, and the conditioning never fixes the estimator.
The full chain from leave-one-out regularity through row Stein estimates
and noise averaging uses the Lipschitz-score operator theorem. Existing
smooth statistical endpoints are retained as compatibility theorems.
[LipschitzKKTGeometry.lean](ALO/Estimator/LipschitzKKTGeometry.lean),
[LipschitzKKTFiberResidual.lean](ALO/Estimator/LipschitzKKTFiberResidual.lean),
and [LipschitzKKTFiberDifferentiability.lean](ALO/Estimator/LipschitzKKTFiberDifferentiability.lean)
extend fitted-tuple differentiability propagation to Lipschitz scores.
For almost every regular base design, every point of its KKT fiber is
differentiable with the same derivative range. Scalar kinks are handled
by the vanishing of the corresponding predictor coordinate on that
tangent space. A Lipschitz section suffices; ambient differentiability
of that section is not assumed.
[LipschitzMeasurableKKTSection.lean](ALO/Estimator/LipschitzMeasurableKKTSection.lean)
proves that the score-compatible good-output set is Borel and has full
measure among regular outputs.
[LipschitzKKTChartCoordinates.lean](ALO/Estimator/LipschitzKKTChartCoordinates.lean)
and [LipschitzKKTChartDifferentiability.lean](ALO/Estimator/LipschitzKKTChartDifferentiability.lean)
prove local Lipschitz regularity and invertible derivatives of the
existing transverse charts, including at fitted scalar kinks.
[LipschitzKKTChartChangeOfVariables.lean](ALO/Estimator/LipschitzKKTChartChangeOfVariables.lean)
proves Haar change of variables on complete good fibers using the actual
chart Jacobian. `FactorizedKKTNormalInverse` and `FactorizedKKTDeterminant`
now prove the normal inverse and determinant ratio from the KKT forcing
identity alone. `LipschitzKKTChartJacobian` identifies the chart Jacobian
with the reduced-curvature determinant ratio on good outputs.
`LipschitzEmpiricalFiberInverse` identifies the fixed-curvature inverse
and row remainder with the same Borel ALO operator throughout each good
regular fiber, including scalar score kinks.
`LipschitzKKTChartWeightedFiber` and `LipschitzKKTChartKernel` prove positive
finite normalizers and the normalized determinant law. The Lipschitz chart
Fubini, output-coordinate, and disintegration modules recover the actual
fitted-tuple marginal. `LipschitzKKTGlobalDisintegration` identifies the
glued kernel with the original conditional distribution almost everywhere
on the good locus: almost every regular fitted output has the intrinsic
determinant-tilted affine Gaussian law under 1-Lipschitz scores.
The conditional-law statement is restricted to regular events. This
fitted-tuple conditioning belongs to the weight argument, not the mean-field theorem.
`LipschitzEmpiricalConditionalRemainder` transfers this law to the Borel
remainder. The Lipschitz averaging and degenerate-operator modules give
`empiricalRemainder_uniform_bound_of_lipschitz_score`, with the same
unconditional constant. `LipschitzEmpiricalWeightBound` proves the same
row-event weight bound for fixed model ingredients.
`LipschitzParametricEmpiricalRemainder` and `LipschitzParametricEmpiricalWeight`
average these estimates over independent external parameters.
`LipschitzALOTestComparison` combines the prediction comparison with the
Lipschitz mean-field bounds. `LipschitzRegressionALO` provides regression
remainder, weight, and ALO–LOO endpoints. In particular,
`regressionALO_test_bound_of_lipschitz_score` proves the same row-event
`C(μ,δ)/√n` rate for convex differentiable residual loss with bounded
1-Lipschitz derivative and arbitrary independent noise-vector law.
The test endpoint also retains the penalty-minimized-at-zero and
specified test-function growth assumptions. The direct Lipschitz-score
extension is complete for the canonical Borel operator at `Σ = I`.
The older polynomial growth bounds serve only to establish finiteness.
The unsliced regular-locus conditional law, fixed-fiber log-determinant
gradient bound, and first-order weighted integration by parts for
noncompact locally Lipschitz fields are complete under the stated
integrability conditions, for fixed model ingredients.
For the group penalty, the later covariance modules complete the prescribed
unweighted weight bound, ALO--LOO test transfer, and unconditional mean-field
prediction and test bounds under general covariance. Other prescribed-matrix specializations and sliced geometry for
general response links remain. See the
[conditioning strategy](../derivatives_codex/next_conditioning_strategy.md).

## Pinned dependencies

- Lean: `leanprover/lean4:v4.36.0-rc1`, recorded in `lean-toolchain`.
- mathlib: `957aaac3eedba59f06dde6e25469a7a0c556097c`, pinned in `lakefile.toml`.
- Transitive dependencies: exact revisions in `lake-manifest.json`.

The toolchain matches the pinned mathlib checkout. Lake is available at `/home/pierro/.elan/bin/lake`. No additional independent library has yet been identified as necessary; mathlib's own dependencies are installed through Lake.

## Build

From this directory:

```sh
/home/pierro/.elan/bin/lake build
```

To check the entry file directly:

```sh
/home/pierro/.elan/bin/lake env lean ALO.lean
```

After building, inspect the axioms used by all exported tangent-relation theorems:

```sh
/home/pierro/.elan/bin/lake env lean ALO/AxiomAudit.lean
```

The expected dependencies are only Lean's standard foundational axioms (`propext`, `Classical.choice`, and `Quot.sound`), with no `sorryAx` or project-specific axioms.

## Dependency installation and selective caches

To restore dependencies from the checked-in manifest on another machine:

```sh
MATHLIB_NO_CACHE_ON_UPDATE=1 /home/pierro/.elan/bin/lake update
/home/pierro/.elan/bin/lake exe cache get \
  Mathlib.Analysis.InnerProductSpace.PiL2 \
  Mathlib.Analysis.InnerProductSpace.Projection.FiniteDimensional \
  Mathlib.Analysis.InnerProductSpace.Symmetric \
  Mathlib.Analysis.Convex.Strong \
  Mathlib.Analysis.Calculus.FDeriv.Equiv \
  Mathlib.Analysis.InnerProductSpace.Calculus \
  Mathlib.Analysis.Calculus.Deriv.Comp \
  Mathlib.Analysis.Convex.Continuous \
  Mathlib.Analysis.Convex.Approximation \
  Mathlib.Analysis.Calculus.ContDiff.RCLike \
  Mathlib.Analysis.Calculus.Rademacher \
  Mathlib.Analysis.Convex.Deriv
```

Review any manifest changes after an update. The explicit mathlib commit prevents a silent upgrade of the main dependency.

The full mathlib source is present under `.lake/packages/mathlib`, but only selected compiled modules and their import dependencies are cached. This installation approach was chosen because the filesystem had about 3.6 GB free at setup time. Avoid `import Mathlib` or an unrestricted `lake exe cache get` until enough disk space is available.

When adding an import, request its cache explicitly, for example:

```sh
/home/pierro/.elan/bin/lake exe cache get Mathlib.Analysis.Calculus.Rademacher
```

This downloads compiled files for that module and its dependencies; inspect available disk space first. `.lake/` is ignored by Git. Keep `lean-toolchain`, `lakefile.toml`, and `lake-manifest.json` under version control together.

## Local source inspection

The checkout includes source modules for strong convexity, orthogonal projections, symmetric operators, Rademacher's theorem, Gaussian distributions, and probability-kernel disintegration. Their precise suitability for the roadmap still requires an API audit. In particular, installing mathlib does not establish that the required coarea theorem or weighted Stein inequality is already formalized.

Inspect these sources locally without a web search:

```sh
rg --files .lake/packages/mathlib/Mathlib
rg -n 'coarea|cyclically|subgradient' .lake/packages/mathlib/Mathlib
```


==> anc/lean_alo/lake-manifest.json <==
{"version": "1.3.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "957aaac3eedba59f06dde6e25469a7a0c556097c",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "957aaac3eedba59f06dde6e25469a7a0c556097c",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c2d7840c65673533e15b499f25beecdc6227f7d8",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "9d39f9bb0c30aa2f6200808805ff16e6ce950890",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "19a8e822bfeace1ae4e090045aad81e0c930e6cf",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "eef6bb95363c38103535ac2df08b6bb141f0a764",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "29c64c56cc38211d39b306db2df11701e3d3de11",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6d26f8bb4b2bb78f929ad160feac508866821316",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "8e746d768c73b716c7d4bc07bd8e73f2a75bdb60",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "34d2efffcb6dc8d5f3537cf6a7f88bfaa999ec49",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.36.0-rc1",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "alo",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean_alo/lakefile.toml <==
name = "alo"
version = "0.1.0"
defaultTargets = ["ALO"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "957aaac3eedba59f06dde6e25469a7a0c556097c"

[[lean_lib]]
name = "ALO"


==> anc/lean_alo/lean-toolchain <==
leanprover/lean4:v4.36.0-rc1

